Assessment of SAPT and Supermolecular EDAs Approaches for the Development of Separable and Polarizable force fields

What is the best reference quantum chemical approach to decipher the energycomponents of the total interaction energy : Symmetry-Adapted Perturbation Theory(SAPT) or Supermolecular Energy Decomposition Analysis (EDA) methods? With the rise of physically motivated polarizable force fields (polFF) grounded on these procedures, the need to answer such a question becomes critical. these procedures, the need to answer such a question becomes critical. We report a systematic and detailed assessment of three variants of SAPT (namely SAPT(2), SAPT(2+3) and SAPT(DFT) and three supermolecular EDAs approaches (ALMO, CSOV and RVS). A set of challenging, strongly bound water complexes: (H2O)2, (Zn2+)H2O and F-)H2O are used as stress-tests for these electronic structure methods. We have developed a procedure to separate the induction energy into the polarization and charge-delocalization using an infinite-order strategy based on SAPT(DFT). This paper aims to provide an overview of the capabilities and limitations, but also similarities, of SAPT and supermolecular EDAs approaches for polFF developments. Our results show that SAPT(DFT)/noS**2 and {\omega}B97X-D||ALMO are the most accurate and reliable techniques

==> data/CD_POL_from_SAPTDFT_and_EDAs/.ipynb_checkpoints/CT_POL-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>E1</th>\n",
       "      <th>Pol</th>\n",
       "      <th>Ct</th>\n",
       "      <th>E2</th>\n",
       "      <th>Tot</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.11</td>\n",
       "      <td>30.50</td>\n",
       "      <td>11.39</td>\n",
       "      <td>-4.93</td>\n",
       "      <td>-4.23</td>\n",
       "      <td>-9.16</td>\n",
       "      <td>1.97</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.44</td>\n",
       "      <td>14.82</td>\n",
       "      <td>2.38</td>\n",
       "      <td>-2.47</td>\n",
       "      <td>-2.04</td>\n",
       "      <td>-4.51</td>\n",
       "      <td>-2.27</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.20</td>\n",
       "      <td>10.32</td>\n",
       "      <td>0.12</td>\n",
       "      <td>-1.80</td>\n",
       "      <td>-1.41</td>\n",
       "      <td>-3.21</td>\n",
       "      <td>-3.19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.45</td>\n",
       "      <td>7.16</td>\n",
       "      <td>-1.28</td>\n",
       "      <td>-1.32</td>\n",
       "      <td>-0.99</td>\n",
       "      <td>-2.31</td>\n",
       "      <td>-3.66</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.17</td>\n",
       "      <td>5.12</td>\n",
       "      <td>-2.06</td>\n",
       "      <td>-1.00</td>\n",
       "      <td>-0.72</td>\n",
       "      <td>-1.72</td>\n",
       "      <td>-3.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-6.00</td>\n",
       "      <td>3.46</td>\n",
       "      <td>-2.54</td>\n",
       "      <td>-0.73</td>\n",
       "      <td>-0.51</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-3.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-5.14</td>\n",
       "      <td>2.41</td>\n",
       "      <td>-2.73</td>\n",
       "      <td>-0.56</td>\n",
       "      <td>-0.37</td>\n",
       "      <td>-0.93</td>\n",
       "      <td>-3.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.44</td>\n",
       "      <td>1.67</td>\n",
       "      <td>-2.77</td>\n",
       "      <td>-0.43</td>\n",
       "      <td>-0.28</td>\n",
       "      <td>-0.71</td>\n",
       "      <td>-3.51</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.41</td>\n",
       "      <td>0.81</td>\n",
       "      <td>-2.60</td>\n",
       "      <td>-0.27</td>\n",
       "      <td>-0.16</td>\n",
       "      <td>-0.43</td>\n",
       "      <td>-3.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.97</td>\n",
       "      <td>0.13</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>-0.10</td>\n",
       "      <td>-0.05</td>\n",
       "      <td>-0.15</td>\n",
       "      <td>-1.99</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.86</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.86</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>-0.89</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.46</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.46</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.46</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       Elec    Rep     E1   Pol    Ct    E2   Tot\n",
       "1.54 -19.11  30.50  11.39 -4.93 -4.23 -9.16  1.97\n",
       "1.74 -12.44  14.82   2.38 -2.47 -2.04 -4.51 -2.27\n",
       "1.84 -10.20  10.32   0.12 -1.80 -1.41 -3.21 -3.19\n",
       "1.94  -8.45   7.16  -1.28 -1.32 -0.99 -2.31 -3.66\n",
       "2.03  -7.17   5.12  -2.06 -1.00 -0.72 -1.72 -3.83\n",
       "2.14  -6.00   3.46  -2.54 -0.73 -0.51 -1.24 -3.83\n",
       "2.24  -5.14   2.41  -2.73 -0.56 -0.37 -0.93 -3.70\n",
       "2.34  -4.44   1.67  -2.77 -0.43 -0.28 -0.71 -3.51\n",
       "2.54  -3.41   0.81  -2.60 -0.27 -0.16 -0.43 -3.04\n",
       "3.04  -1.97   0.13  -1.84 -0.10 -0.05 -0.15 -1.99\n",
       "4.04  -0.86   0.00  -0.86 -0.02 -0.01 -0.03 -0.89\n",
       "5.04  -0.46   0.00  -0.46 -0.01 -0.00 -0.01 -0.46"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rvs['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Ind</th>\n",
       "      <th>Ct</th>\n",
       "      <th>Pol</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-11.335</td>\n",
       "      <td>-6.198</td>\n",
       "      <td>-5.137</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-6.018</td>\n",
       "      <td>-3.386</td>\n",
       "      <td>-2.632</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-4.456</td>\n",
       "      <td>-2.526</td>\n",
       "      <td>-1.930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-3.325</td>\n",
       "      <td>-1.905</td>\n",
       "      <td>-1.420</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-2.568</td>\n",
       "      <td>-1.490</td>\n",
       "      <td>-1.078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-1.927</td>\n",
       "      <td>-1.135</td>\n",
       "      <td>-0.792</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-1.496</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>-0.604</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.173</td>\n",
       "      <td>-0.704</td>\n",
       "      <td>-0.469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-0.737</td>\n",
       "      <td>-0.445</td>\n",
       "      <td>-0.292</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-0.263</td>\n",
       "      <td>-0.149</td>\n",
       "      <td>-0.114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.048</td>\n",
       "      <td>-0.026</td>\n",
       "      <td>-0.022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.010</td>\n",
       "      <td>-0.006</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Ind     Ct    Pol\n",
       "1.54 -11.335 -6.198 -5.137\n",
       "1.74  -6.018 -3.386 -2.632\n",
       "1.84  -4.456 -2.526 -1.930\n",
       "1.94  -3.325 -1.905 -1.420\n",
       "2.03  -2.568 -1.490 -1.078\n",
       "2.14  -1.927 -1.135 -0.792\n",
       "2.24  -1.496 -0.892 -0.604\n",
       "2.34  -1.173 -0.704 -0.469\n",
       "2.54  -0.737 -0.445 -0.292\n",
       "3.04  -0.263 -0.149 -0.114\n",
       "4.04  -0.048 -0.026 -0.022\n",
       "5.04  -0.016 -0.010 -0.006"
      ]
     },
     "execution_count": 112,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "csov['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>41.199475</td>\n",
       "      <td>-86.902345</td>\n",
       "      <td>-7.742023</td>\n",
       "      <td>-8.146587</td>\n",
       "      <td>-53.444893</td>\n",
       "      <td>-53.849456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>1.557838</td>\n",
       "      <td>-77.180562</td>\n",
       "      <td>-6.006331</td>\n",
       "      <td>-6.325673</td>\n",
       "      <td>-81.629057</td>\n",
       "      <td>-81.948399</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-21.334423</td>\n",
       "      <td>-69.423250</td>\n",
       "      <td>-5.176260</td>\n",
       "      <td>-5.452620</td>\n",
       "      <td>-95.933933</td>\n",
       "      <td>-96.210294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-33.892753</td>\n",
       "      <td>-62.715653</td>\n",
       "      <td>-5.044508</td>\n",
       "      <td>-5.303099</td>\n",
       "      <td>-101.652914</td>\n",
       "      <td>-101.911502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-40.350970</td>\n",
       "      <td>-56.651093</td>\n",
       "      <td>-5.151308</td>\n",
       "      <td>-5.403981</td>\n",
       "      <td>-102.153370</td>\n",
       "      <td>-102.406044</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-42.710648</td>\n",
       "      <td>-50.985624</td>\n",
       "      <td>-5.850978</td>\n",
       "      <td>-6.098355</td>\n",
       "      <td>-99.547250</td>\n",
       "      <td>-99.794627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-42.686275</td>\n",
       "      <td>-45.589666</td>\n",
       "      <td>-6.915357</td>\n",
       "      <td>-7.146915</td>\n",
       "      <td>-95.191298</td>\n",
       "      <td>-95.422856</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-42.146383</td>\n",
       "      <td>-40.512778</td>\n",
       "      <td>-7.306603</td>\n",
       "      <td>-7.503415</td>\n",
       "      <td>-89.965761</td>\n",
       "      <td>-90.162573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-40.894793</td>\n",
       "      <td>-35.777681</td>\n",
       "      <td>-7.710255</td>\n",
       "      <td>-7.845476</td>\n",
       "      <td>-84.382729</td>\n",
       "      <td>-84.517950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-38.723387</td>\n",
       "      <td>-31.402657</td>\n",
       "      <td>-8.655870</td>\n",
       "      <td>-8.696448</td>\n",
       "      <td>-78.781914</td>\n",
       "      <td>-78.822492</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-36.416616</td>\n",
       "      <td>-27.430530</td>\n",
       "      <td>-9.556154</td>\n",
       "      <td>-9.463353</td>\n",
       "      <td>-73.403300</td>\n",
       "      <td>-73.310497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-34.549747</td>\n",
       "      <td>-23.900289</td>\n",
       "      <td>-9.946762</td>\n",
       "      <td>-9.658437</td>\n",
       "      <td>-68.396798</td>\n",
       "      <td>-68.108473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-32.622793</td>\n",
       "      <td>-20.791717</td>\n",
       "      <td>-10.422135</td>\n",
       "      <td>-9.855308</td>\n",
       "      <td>-63.836647</td>\n",
       "      <td>-63.269818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.481171</td>\n",
       "      <td>-18.073197</td>\n",
       "      <td>-15.416186</td>\n",
       "      <td>-10.274467</td>\n",
       "      <td>-63.970554</td>\n",
       "      <td>-58.828834</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        FRZ        POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0   1.5  41.199475 -86.902345  -7.742023  -8.146587  -53.444893  -53.849456\n",
       "1   1.6   1.557838 -77.180562  -6.006331  -6.325673  -81.629057  -81.948399\n",
       "2   1.7 -21.334423 -69.423250  -5.176260  -5.452620  -95.933933  -96.210294\n",
       "3   1.8 -33.892753 -62.715653  -5.044508  -5.303099 -101.652914 -101.911502\n",
       "4   1.9 -40.350970 -56.651093  -5.151308  -5.403981 -102.153370 -102.406044\n",
       "5   2.0 -42.710648 -50.985624  -5.850978  -6.098355  -99.547250  -99.794627\n",
       "6   2.1 -42.686275 -45.589666  -6.915357  -7.146915  -95.191298  -95.422856\n",
       "7   2.2 -42.146383 -40.512778  -7.306603  -7.503415  -89.965761  -90.162573\n",
       "8   2.3 -40.894793 -35.777681  -7.710255  -7.845476  -84.382729  -84.517950\n",
       "9   2.4 -38.723387 -31.402657  -8.655870  -8.696448  -78.781914  -78.822492\n",
       "10  2.5 -36.416616 -27.430530  -9.556154  -9.463353  -73.403300  -73.310497\n",
       "11  2.6 -34.549747 -23.900289  -9.946762  -9.658437  -68.396798  -68.108473\n",
       "12  2.7 -32.622793 -20.791717 -10.422135  -9.855308  -63.836647  -63.269818\n",
       "13  2.8 -30.481171 -18.073197 -15.416186 -10.274467  -63.970554  -58.828834\n",
       "14  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930\n",
       "15  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "almo['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0     1.64289\n",
       "1     0.71861\n",
       "2     0.48210\n",
       "3     0.32696\n",
       "4     0.23071\n",
       "5     0.15550\n",
       "6     0.10830\n",
       "7     0.07506\n",
       "8     0.03481\n",
       "9     0.00327\n",
       "10    0.00098\n",
       "11    0.00037\n",
       "Name: CT, dtype: float64"
      ]
     },
     "execution_count": 116,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "abs(saptdft_pbe0['water2']['CT'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||S^2\n",
    "\n",
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 118,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch(S2)</th>\n",
       "      <th>IND(S2)</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>water2_1</td>\n",
       "      <td>-19.04971</td>\n",
       "      <td>32.19596</td>\n",
       "      <td>-8.05319</td>\n",
       "      <td>-3.08730</td>\n",
       "      <td>-5.54540</td>\n",
       "      <td>-0.45235</td>\n",
       "      <td>-2.36278</td>\n",
       "      <td>-2.60312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>water2_2</td>\n",
       "      <td>-12.18824</td>\n",
       "      <td>16.37362</td>\n",
       "      <td>-4.27932</td>\n",
       "      <td>-1.69838</td>\n",
       "      <td>-3.63669</td>\n",
       "      <td>-3.73063</td>\n",
       "      <td>-0.95207</td>\n",
       "      <td>-1.62887</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>water2_3</td>\n",
       "      <td>-9.88958</td>\n",
       "      <td>11.61746</td>\n",
       "      <td>-3.13090</td>\n",
       "      <td>-1.21111</td>\n",
       "      <td>-2.95943</td>\n",
       "      <td>-4.36246</td>\n",
       "      <td>-0.62595</td>\n",
       "      <td>-1.29385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>water2_4</td>\n",
       "      <td>-8.11432</td>\n",
       "      <td>8.21851</td>\n",
       "      <td>-2.30101</td>\n",
       "      <td>-0.85525</td>\n",
       "      <td>-2.41474</td>\n",
       "      <td>-4.61156</td>\n",
       "      <td>-0.41608</td>\n",
       "      <td>-1.02967</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>water2_5</td>\n",
       "      <td>-6.82896</td>\n",
       "      <td>5.95542</td>\n",
       "      <td>-1.73973</td>\n",
       "      <td>-0.61560</td>\n",
       "      <td>-2.00545</td>\n",
       "      <td>-4.61872</td>\n",
       "      <td>-0.28914</td>\n",
       "      <td>-0.83499</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>water2_6</td>\n",
       "      <td>-5.65660</td>\n",
       "      <td>4.08200</td>\n",
       "      <td>-1.26468</td>\n",
       "      <td>-0.41325</td>\n",
       "      <td>-1.61929</td>\n",
       "      <td>-4.45858</td>\n",
       "      <td>-0.19573</td>\n",
       "      <td>-0.65570</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>water2_7</td>\n",
       "      <td>-4.80417</td>\n",
       "      <td>2.86790</td>\n",
       "      <td>-0.94814</td>\n",
       "      <td>-0.28038</td>\n",
       "      <td>-1.33028</td>\n",
       "      <td>-4.21470</td>\n",
       "      <td>-0.14203</td>\n",
       "      <td>-0.52573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>water2_8</td>\n",
       "      <td>-4.12488</td>\n",
       "      <td>2.01191</td>\n",
       "      <td>-0.71693</td>\n",
       "      <td>-0.18746</td>\n",
       "      <td>-1.09524</td>\n",
       "      <td>-3.92514</td>\n",
       "      <td>-0.10564</td>\n",
       "      <td>-0.42382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>water2_9</td>\n",
       "      <td>-3.13020</td>\n",
       "      <td>0.98646</td>\n",
       "      <td>-0.42106</td>\n",
       "      <td>-0.07562</td>\n",
       "      <td>-0.74703</td>\n",
       "      <td>-3.31183</td>\n",
       "      <td>-0.06542</td>\n",
       "      <td>-0.28001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>water2_10</td>\n",
       "      <td>-1.78125</td>\n",
       "      <td>0.16351</td>\n",
       "      <td>-0.13168</td>\n",
       "      <td>0.01342</td>\n",
       "      <td>-0.29930</td>\n",
       "      <td>-2.04871</td>\n",
       "      <td>-0.03795</td>\n",
       "      <td>-0.10715</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>water2_11</td>\n",
       "      <td>-0.77077</td>\n",
       "      <td>0.00433</td>\n",
       "      <td>-0.02344</td>\n",
       "      <td>0.01124</td>\n",
       "      <td>-0.06109</td>\n",
       "      <td>-0.85096</td>\n",
       "      <td>-0.01556</td>\n",
       "      <td>-0.01911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>water2_12</td>\n",
       "      <td>-0.40582</td>\n",
       "      <td>0.00011</td>\n",
       "      <td>-0.00713</td>\n",
       "      <td>0.00512</td>\n",
       "      <td>-0.01760</td>\n",
       "      <td>-0.43044</td>\n",
       "      <td>-0.00715</td>\n",
       "      <td>-0.00510</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst  exch(S2)  IND(S2)      dHF     DISP     Eint  \\\n",
       "0    water2_1 -19.04971  32.19596 -8.05319 -3.08730 -5.54540 -0.45235   \n",
       "1    water2_2 -12.18824  16.37362 -4.27932 -1.69838 -3.63669 -3.73063   \n",
       "2    water2_3  -9.88958  11.61746 -3.13090 -1.21111 -2.95943 -4.36246   \n",
       "3    water2_4  -8.11432   8.21851 -2.30101 -0.85525 -2.41474 -4.61156   \n",
       "4    water2_5  -6.82896   5.95542 -1.73973 -0.61560 -2.00545 -4.61872   \n",
       "5    water2_6  -5.65660   4.08200 -1.26468 -0.41325 -1.61929 -4.45858   \n",
       "6    water2_7  -4.80417   2.86790 -0.94814 -0.28038 -1.33028 -4.21470   \n",
       "7    water2_8  -4.12488   2.01191 -0.71693 -0.18746 -1.09524 -3.92514   \n",
       "8    water2_9  -3.13020   0.98646 -0.42106 -0.07562 -0.74703 -3.31183   \n",
       "9   water2_10  -1.78125   0.16351 -0.13168  0.01342 -0.29930 -2.04871   \n",
       "10  water2_11  -0.77077   0.00433 -0.02344  0.01124 -0.06109 -0.85096   \n",
       "11  water2_12  -0.40582   0.00011 -0.00713  0.00512 -0.01760 -0.43044   \n",
       "\n",
       "         CT      POL  \n",
       "0  -2.36278 -2.60312  \n",
       "1  -0.95207 -1.62887  \n",
       "2  -0.62595 -1.29385  \n",
       "3  -0.41608 -1.02967  \n",
       "4  -0.28914 -0.83499  \n",
       "5  -0.19573 -0.65570  \n",
       "6  -0.14203 -0.52573  \n",
       "7  -0.10564 -0.42382  \n",
       "8  -0.06542 -0.28001  \n",
       "9  -0.03795 -0.10715  \n",
       "10 -0.01556 -0.01911  \n",
       "11 -0.00715 -0.00510  "
      ]
     },
     "execution_count": 118,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0_s2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [],
   "source": [
    "# POL ET CT infinite order - AJM data (SAPT(DFT))\n",
    "water2_inf_file = 'Pol_daTZ_L3_energies_water2.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "zn_h2o_inf_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "\n",
    "inf = {}\n",
    "inf['water2'] = pd.read_csv(water2_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o'] = pd.read_csv(zn_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "#water2: use beta3b_i for pol_inf\n",
    "#zn_h2o : use pol-TTs for pol_inf\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Index</th>\n",
       "      <th>R</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "      <th>beta1a</th>\n",
       "      <th>beta3a</th>\n",
       "      <th>beta1a_i</th>\n",
       "      <th>beta3a_i</th>\n",
       "      <th>beta3b</th>\n",
       "      <th>beta3b_i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>903</td>\n",
       "      <td>2.5000</td>\n",
       "      <td>-79.06</td>\n",
       "      <td>134.31</td>\n",
       "      <td>-17.245</td>\n",
       "      <td>-18.830</td>\n",
       "      <td>-23.06</td>\n",
       "      <td>-3.88</td>\n",
       "      <td>-6.77177</td>\n",
       "      <td>-10.47330</td>\n",
       "      <td>-11.0055</td>\n",
       "      <td>-10.5060</td>\n",
       "      <td>-16.3095</td>\n",
       "      <td>-14.9728</td>\n",
       "      <td>-10.8724</td>\n",
       "      <td>-15.8362</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>904</td>\n",
       "      <td>2.7000</td>\n",
       "      <td>-50.93</td>\n",
       "      <td>67.02</td>\n",
       "      <td>-9.701</td>\n",
       "      <td>-8.868</td>\n",
       "      <td>-15.19</td>\n",
       "      <td>-17.66</td>\n",
       "      <td>-2.99589</td>\n",
       "      <td>-6.70572</td>\n",
       "      <td>-6.8633</td>\n",
       "      <td>-6.6020</td>\n",
       "      <td>-9.1956</td>\n",
       "      <td>-8.6391</td>\n",
       "      <td>-6.7871</td>\n",
       "      <td>-8.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>905</td>\n",
       "      <td>2.8000</td>\n",
       "      <td>-41.49</td>\n",
       "      <td>47.23</td>\n",
       "      <td>-7.385</td>\n",
       "      <td>-6.074</td>\n",
       "      <td>-12.37</td>\n",
       "      <td>-20.09</td>\n",
       "      <td>-2.01556</td>\n",
       "      <td>-5.37013</td>\n",
       "      <td>-5.4261</td>\n",
       "      <td>-5.2390</td>\n",
       "      <td>-6.9959</td>\n",
       "      <td>-6.6316</td>\n",
       "      <td>-5.3699</td>\n",
       "      <td>-6.8673</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>906</td>\n",
       "      <td>2.9000</td>\n",
       "      <td>-34.18</td>\n",
       "      <td>33.24</td>\n",
       "      <td>-5.667</td>\n",
       "      <td>-4.158</td>\n",
       "      <td>-10.10</td>\n",
       "      <td>-20.87</td>\n",
       "      <td>-1.36128</td>\n",
       "      <td>-4.30598</td>\n",
       "      <td>-4.2981</td>\n",
       "      <td>-4.1650</td>\n",
       "      <td>-5.3650</td>\n",
       "      <td>-5.1247</td>\n",
       "      <td>-4.2572</td>\n",
       "      <td>-5.2804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>907</td>\n",
       "      <td>2.9924</td>\n",
       "      <td>-28.86</td>\n",
       "      <td>24.00</td>\n",
       "      <td>-4.465</td>\n",
       "      <td>-2.931</td>\n",
       "      <td>-8.39</td>\n",
       "      <td>-20.64</td>\n",
       "      <td>-0.94953</td>\n",
       "      <td>-3.51600</td>\n",
       "      <td>-3.4737</td>\n",
       "      <td>-3.3767</td>\n",
       "      <td>-4.2268</td>\n",
       "      <td>-4.0622</td>\n",
       "      <td>-3.4433</td>\n",
       "      <td>-4.1689</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>908</td>\n",
       "      <td>3.1000</td>\n",
       "      <td>-24.00</td>\n",
       "      <td>16.42</td>\n",
       "      <td>-3.407</td>\n",
       "      <td>-1.951</td>\n",
       "      <td>-6.77</td>\n",
       "      <td>-19.71</td>\n",
       "      <td>-0.62512</td>\n",
       "      <td>-2.78209</td>\n",
       "      <td>-2.7199</td>\n",
       "      <td>-2.6532</td>\n",
       "      <td>-3.2270</td>\n",
       "      <td>-3.1205</td>\n",
       "      <td>-2.6987</td>\n",
       "      <td>-3.1897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>909</td>\n",
       "      <td>3.2000</td>\n",
       "      <td>-20.45</td>\n",
       "      <td>11.52</td>\n",
       "      <td>-2.667</td>\n",
       "      <td>-1.338</td>\n",
       "      <td>-5.55</td>\n",
       "      <td>-18.48</td>\n",
       "      <td>-0.42393</td>\n",
       "      <td>-2.24324</td>\n",
       "      <td>-2.1752</td>\n",
       "      <td>-2.1281</td>\n",
       "      <td>-2.5298</td>\n",
       "      <td>-2.4584</td>\n",
       "      <td>-2.1601</td>\n",
       "      <td>-2.5049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>910</td>\n",
       "      <td>3.3000</td>\n",
       "      <td>-17.60</td>\n",
       "      <td>8.08</td>\n",
       "      <td>-2.100</td>\n",
       "      <td>-0.919</td>\n",
       "      <td>-4.57</td>\n",
       "      <td>-17.11</td>\n",
       "      <td>-0.28746</td>\n",
       "      <td>-1.81350</td>\n",
       "      <td>-1.7466</td>\n",
       "      <td>-1.7135</td>\n",
       "      <td>-1.9970</td>\n",
       "      <td>-1.9488</td>\n",
       "      <td>-1.7359</td>\n",
       "      <td>-1.9803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>911</td>\n",
       "      <td>3.5000</td>\n",
       "      <td>-13.40</td>\n",
       "      <td>3.96</td>\n",
       "      <td>-1.328</td>\n",
       "      <td>-0.437</td>\n",
       "      <td>-3.11</td>\n",
       "      <td>-14.32</td>\n",
       "      <td>-0.13287</td>\n",
       "      <td>-1.19532</td>\n",
       "      <td>-1.1413</td>\n",
       "      <td>-1.1249</td>\n",
       "      <td>-1.2696</td>\n",
       "      <td>-1.2474</td>\n",
       "      <td>-1.1359</td>\n",
       "      <td>-1.2620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>912</td>\n",
       "      <td>4.0000</td>\n",
       "      <td>-7.65</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.467</td>\n",
       "      <td>-0.072</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-8.78</td>\n",
       "      <td>-0.02209</td>\n",
       "      <td>-0.44520</td>\n",
       "      <td>-0.4282</td>\n",
       "      <td>-0.4254</td>\n",
       "      <td>-0.4564</td>\n",
       "      <td>-0.4530</td>\n",
       "      <td>-0.4272</td>\n",
       "      <td>-0.4552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>913</td>\n",
       "      <td>5.0000</td>\n",
       "      <td>-3.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.086</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-0.25</td>\n",
       "      <td>-3.64</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.08562</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0845</td>\n",
       "      <td>-0.0870</td>\n",
       "      <td>-0.0869</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>914</td>\n",
       "      <td>6.0000</td>\n",
       "      <td>-1.75</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.023</td>\n",
       "      <td>-0.000</td>\n",
       "      <td>-0.07</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>0.00012</td>\n",
       "      <td>-0.02377</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Index       R   elst    exch     IND     dHF   DISP   Eint       CT  \\\n",
       "0     903  2.5000 -79.06  134.31 -17.245 -18.830 -23.06  -3.88 -6.77177   \n",
       "1     904  2.7000 -50.93   67.02  -9.701  -8.868 -15.19 -17.66 -2.99589   \n",
       "2     905  2.8000 -41.49   47.23  -7.385  -6.074 -12.37 -20.09 -2.01556   \n",
       "3     906  2.9000 -34.18   33.24  -5.667  -4.158 -10.10 -20.87 -1.36128   \n",
       "4     907  2.9924 -28.86   24.00  -4.465  -2.931  -8.39 -20.64 -0.94953   \n",
       "5     908  3.1000 -24.00   16.42  -3.407  -1.951  -6.77 -19.71 -0.62512   \n",
       "6     909  3.2000 -20.45   11.52  -2.667  -1.338  -5.55 -18.48 -0.42393   \n",
       "7     910  3.3000 -17.60    8.08  -2.100  -0.919  -4.57 -17.11 -0.28746   \n",
       "8     911  3.5000 -13.40    3.96  -1.328  -0.437  -3.11 -14.32 -0.13287   \n",
       "9     912  4.0000  -7.65    0.65  -0.467  -0.072  -1.24  -8.78 -0.02209   \n",
       "10    913  5.0000  -3.31    0.01  -0.086  -0.003  -0.25  -3.64 -0.00077   \n",
       "11    914  6.0000  -1.75    0.00  -0.023  -0.000  -0.07  -1.84  0.00012   \n",
       "\n",
       "         POL   beta1a   beta3a  beta1a_i  beta3a_i   beta3b  beta3b_i  \n",
       "0  -10.47330 -11.0055 -10.5060  -16.3095  -14.9728 -10.8724  -15.8362  \n",
       "1   -6.70572  -6.8633  -6.6020   -9.1956   -8.6391  -6.7871   -8.9989  \n",
       "2   -5.37013  -5.4261  -5.2390   -6.9959   -6.6316  -5.3699   -6.8673  \n",
       "3   -4.30598  -4.2981  -4.1650   -5.3650   -5.1247  -4.2572   -5.2804  \n",
       "4   -3.51600  -3.4737  -3.3767   -4.2268   -4.0622  -3.4433   -4.1689  \n",
       "5   -2.78209  -2.7199  -2.6532   -3.2270   -3.1205  -2.6987   -3.1897  \n",
       "6   -2.24324  -2.1752  -2.1281   -2.5298   -2.4584  -2.1601   -2.5049  \n",
       "7   -1.81350  -1.7466  -1.7135   -1.9970   -1.9488  -1.7359   -1.9803  \n",
       "8   -1.19532  -1.1413  -1.1249   -1.2696   -1.2474  -1.1359   -1.2620  \n",
       "9   -0.44520  -0.4282  -0.4254   -0.4564   -0.4530  -0.4272   -0.4552  \n",
       "10  -0.08562  -0.0846  -0.0845   -0.0870   -0.0869  -0.0846   -0.0870  \n",
       "11  -0.02377  -0.0236  -0.0236   -0.0240   -0.0240  -0.0236   -0.0240  "
      ]
     },
     "execution_count": 120,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 121,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>indx</th>\n",
       "      <th>Rx</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>dHF</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>pol2-TTs</th>\n",
       "      <th>pol-TTs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1.5</td>\n",
       "      <td>-795.54</td>\n",
       "      <td>1011.23</td>\n",
       "      <td>95.830</td>\n",
       "      <td>-184.868</td>\n",
       "      <td>-255.330</td>\n",
       "      <td>-272.30</td>\n",
       "      <td>-287.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>-615.93</td>\n",
       "      <td>659.87</td>\n",
       "      <td>79.861</td>\n",
       "      <td>-147.697</td>\n",
       "      <td>-238.051</td>\n",
       "      <td>-250.60</td>\n",
       "      <td>-264.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>-489.79</td>\n",
       "      <td>431.47</td>\n",
       "      <td>60.846</td>\n",
       "      <td>-115.435</td>\n",
       "      <td>-219.918</td>\n",
       "      <td>-227.40</td>\n",
       "      <td>-238.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4</td>\n",
       "      <td>1.8</td>\n",
       "      <td>-399.81</td>\n",
       "      <td>282.79</td>\n",
       "      <td>41.944</td>\n",
       "      <td>-88.689</td>\n",
       "      <td>-200.898</td>\n",
       "      <td>-204.10</td>\n",
       "      <td>-213.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5</td>\n",
       "      <td>1.9</td>\n",
       "      <td>-334.29</td>\n",
       "      <td>185.71</td>\n",
       "      <td>25.041</td>\n",
       "      <td>-67.036</td>\n",
       "      <td>-181.639</td>\n",
       "      <td>-181.60</td>\n",
       "      <td>-189.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>6</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-285.64</td>\n",
       "      <td>122.20</td>\n",
       "      <td>11.053</td>\n",
       "      <td>-50.010</td>\n",
       "      <td>-162.776</td>\n",
       "      <td>-160.50</td>\n",
       "      <td>-166.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>7</td>\n",
       "      <td>2.1</td>\n",
       "      <td>-248.61</td>\n",
       "      <td>80.54</td>\n",
       "      <td>0.224</td>\n",
       "      <td>-36.810</td>\n",
       "      <td>-144.882</td>\n",
       "      <td>-141.20</td>\n",
       "      <td>-145.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>2.2</td>\n",
       "      <td>-219.76</td>\n",
       "      <td>53.17</td>\n",
       "      <td>-7.619</td>\n",
       "      <td>-26.782</td>\n",
       "      <td>-128.239</td>\n",
       "      <td>-123.80</td>\n",
       "      <td>-127.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>9</td>\n",
       "      <td>2.3</td>\n",
       "      <td>-196.79</td>\n",
       "      <td>35.15</td>\n",
       "      <td>-12.868</td>\n",
       "      <td>-19.281</td>\n",
       "      <td>-113.063</td>\n",
       "      <td>-108.30</td>\n",
       "      <td>-111.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>2.4</td>\n",
       "      <td>-178.07</td>\n",
       "      <td>23.26</td>\n",
       "      <td>-15.999</td>\n",
       "      <td>-13.739</td>\n",
       "      <td>-99.392</td>\n",
       "      <td>-94.70</td>\n",
       "      <td>-96.75</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>11</td>\n",
       "      <td>2.5</td>\n",
       "      <td>-162.50</td>\n",
       "      <td>15.41</td>\n",
       "      <td>-17.487</td>\n",
       "      <td>-9.719</td>\n",
       "      <td>-87.189</td>\n",
       "      <td>-82.79</td>\n",
       "      <td>-84.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>12</td>\n",
       "      <td>2.6</td>\n",
       "      <td>-149.29</td>\n",
       "      <td>10.22</td>\n",
       "      <td>-17.756</td>\n",
       "      <td>-6.838</td>\n",
       "      <td>-76.427</td>\n",
       "      <td>-72.42</td>\n",
       "      <td>-73.61</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>13</td>\n",
       "      <td>2.7</td>\n",
       "      <td>-137.92</td>\n",
       "      <td>6.78</td>\n",
       "      <td>-17.188</td>\n",
       "      <td>-4.784</td>\n",
       "      <td>-66.974</td>\n",
       "      <td>-63.43</td>\n",
       "      <td>-64.33</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>14</td>\n",
       "      <td>2.8</td>\n",
       "      <td>-128.00</td>\n",
       "      <td>4.50</td>\n",
       "      <td>-16.067</td>\n",
       "      <td>-3.339</td>\n",
       "      <td>-58.874</td>\n",
       "      <td>-55.65</td>\n",
       "      <td>-56.34</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>15</td>\n",
       "      <td>2.9</td>\n",
       "      <td>-119.24</td>\n",
       "      <td>2.99</td>\n",
       "      <td>-14.624</td>\n",
       "      <td>-2.306</td>\n",
       "      <td>-51.547</td>\n",
       "      <td>-48.92</td>\n",
       "      <td>-49.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>16</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-111.44</td>\n",
       "      <td>1.99</td>\n",
       "      <td>-13.029</td>\n",
       "      <td>-1.592</td>\n",
       "      <td>-45.304</td>\n",
       "      <td>-43.10</td>\n",
       "      <td>-43.50</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    indx   Rx    elst     exch     dHF      CT2     POL2  pol2-TTs  pol-TTs\n",
       "0      1  1.5 -795.54  1011.23  95.830 -184.868 -255.330   -272.30  -287.70\n",
       "1      2  1.6 -615.93   659.87  79.861 -147.697 -238.051   -250.60  -264.00\n",
       "2      3  1.7 -489.79   431.47  60.846 -115.435 -219.918   -227.40  -238.70\n",
       "3      4  1.8 -399.81   282.79  41.944  -88.689 -200.898   -204.10  -213.40\n",
       "4      5  1.9 -334.29   185.71  25.041  -67.036 -181.639   -181.60  -189.00\n",
       "5      6  2.0 -285.64   122.20  11.053  -50.010 -162.776   -160.50  -166.30\n",
       "6      7  2.1 -248.61    80.54   0.224  -36.810 -144.882   -141.20  -145.70\n",
       "7      8  2.2 -219.76    53.17  -7.619  -26.782 -128.239   -123.80  -127.30\n",
       "8      9  2.3 -196.79    35.15 -12.868  -19.281 -113.063   -108.30  -111.00\n",
       "9     10  2.4 -178.07    23.26 -15.999  -13.739  -99.392    -94.70   -96.75\n",
       "10    11  2.5 -162.50    15.41 -17.487   -9.719  -87.189    -82.79   -84.35\n",
       "11    12  2.6 -149.29    10.22 -17.756   -6.838  -76.427    -72.42   -73.61\n",
       "12    13  2.7 -137.92     6.78 -17.188   -4.784  -66.974    -63.43   -64.33\n",
       "13    14  2.8 -128.00     4.50 -16.067   -3.339  -58.874    -55.65   -56.34\n",
       "14    15  2.9 -119.24     2.99 -14.624   -2.306  -51.547    -48.92   -49.44\n",
       "15    16  3.0 -111.44     1.99 -13.029   -1.592  -45.304    -43.10   -43.50"
      ]
     },
     "execution_count": 121,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.312220</td>\n",
       "      <td>32.933480</td>\n",
       "      <td>-9.375034</td>\n",
       "      <td>-5.179996</td>\n",
       "      <td>-0.933770</td>\n",
       "      <td>-2.2844</td>\n",
       "      <td>-3.903958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.447979</td>\n",
       "      <td>16.576999</td>\n",
       "      <td>-4.829964</td>\n",
       "      <td>-3.297800</td>\n",
       "      <td>-3.998745</td>\n",
       "      <td>-1.0834</td>\n",
       "      <td>-1.974848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.136453</td>\n",
       "      <td>11.729751</td>\n",
       "      <td>-3.503185</td>\n",
       "      <td>-2.649937</td>\n",
       "      <td>-4.559824</td>\n",
       "      <td>-0.7633</td>\n",
       "      <td>-1.380506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.327501</td>\n",
       "      <td>8.256908</td>\n",
       "      <td>-2.551875</td>\n",
       "      <td>-2.133601</td>\n",
       "      <td>-4.756069</td>\n",
       "      <td>-0.5452</td>\n",
       "      <td>-0.955769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.020210</td>\n",
       "      <td>5.968655</td>\n",
       "      <td>-1.919962</td>\n",
       "      <td>-1.753830</td>\n",
       "      <td>-4.725347</td>\n",
       "      <td>-0.4054</td>\n",
       "      <td>-0.679338</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-5.824099</td>\n",
       "      <td>4.082264</td>\n",
       "      <td>-1.390235</td>\n",
       "      <td>-1.401083</td>\n",
       "      <td>-4.533153</td>\n",
       "      <td>-0.2902</td>\n",
       "      <td>-0.455553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-4.955725</td>\n",
       "      <td>2.868592</td>\n",
       "      <td>-1.040082</td>\n",
       "      <td>-1.142287</td>\n",
       "      <td>-4.269502</td>\n",
       "      <td>-0.2143</td>\n",
       "      <td>-0.314634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.254583</td>\n",
       "      <td>2.006989</td>\n",
       "      <td>-0.782521</td>\n",
       "      <td>-0.932701</td>\n",
       "      <td>-3.962817</td>\n",
       "      <td>-0.1583</td>\n",
       "      <td>-0.216672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.228769</td>\n",
       "      <td>0.982922</td>\n",
       "      <td>-0.455238</td>\n",
       "      <td>-0.629140</td>\n",
       "      <td>-3.330224</td>\n",
       "      <td>-0.0867</td>\n",
       "      <td>-0.103497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.835348</td>\n",
       "      <td>0.163655</td>\n",
       "      <td>-0.136695</td>\n",
       "      <td>-0.250236</td>\n",
       "      <td>-2.058624</td>\n",
       "      <td>-0.0194</td>\n",
       "      <td>-0.017284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.789736</td>\n",
       "      <td>0.004368</td>\n",
       "      <td>-0.021665</td>\n",
       "      <td>-0.052581</td>\n",
       "      <td>-0.859614</td>\n",
       "      <td>-0.0010</td>\n",
       "      <td>-0.000692</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.413856</td>\n",
       "      <td>0.000110</td>\n",
       "      <td>-0.005735</td>\n",
       "      <td>-0.015555</td>\n",
       "      <td>-0.435036</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000070</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec        Rep       Ind      Disp       Tot      Ct       dHF\n",
       "1.54 -19.312220  32.933480 -9.375034 -5.179996 -0.933770 -2.2844 -3.903958\n",
       "1.74 -12.447979  16.576999 -4.829964 -3.297800 -3.998745 -1.0834 -1.974848\n",
       "1.84 -10.136453  11.729751 -3.503185 -2.649937 -4.559824 -0.7633 -1.380506\n",
       "1.94  -8.327501   8.256908 -2.551875 -2.133601 -4.756069 -0.5452 -0.955769\n",
       "2.03  -7.020210   5.968655 -1.919962 -1.753830 -4.725347 -0.4054 -0.679338\n",
       "2.14  -5.824099   4.082264 -1.390235 -1.401083 -4.533153 -0.2902 -0.455553\n",
       "2.24  -4.955725   2.868592 -1.040082 -1.142287 -4.269502 -0.2143 -0.314634\n",
       "2.34  -4.254583   2.006989 -0.782521 -0.932701 -3.962817 -0.1583 -0.216672\n",
       "2.54  -3.228769   0.982922 -0.455238 -0.629140 -3.330224 -0.0867 -0.103497\n",
       "3.04  -1.835348   0.163655 -0.136695 -0.250236 -2.058624 -0.0194 -0.017284\n",
       "4.04  -0.789736   0.004368 -0.021665 -0.052581 -0.859614 -0.0010 -0.000692\n",
       "5.04  -0.413856   0.000110 -0.005735 -0.015555 -0.435036 -0.0000 -0.000070"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 125,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],abs(sapt2['water2']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2)}}$ : SAPT2')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(sapt2p3['water2']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CT}^{[2-3]}}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(saptdft_pbe0_s2['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 0].fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['water2']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(,)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],abs(almo['water2']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='b',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{ct}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(csov['water2']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{ct}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(rvs['water2']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{ct}}$ : RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[1, 0].fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[1, 0].axvline(x=1.94, linewidth=2, color='silver',alpha=1)\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='b',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : RVS')\n",
    "#grph[2, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(sapt2['zn_h2o']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2)}}$ : SAPT2')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(sapt2p3['zn_h2o']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CT}^{[2-3]}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0_s2['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['zn_h2o']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.6,3.1)\n",
    "grph[0, 1].set_ylim(-4,50)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],abs(almo['zn_h2o']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='b',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{ct}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(csov['zn_h2o']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{ct}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(rvs['zn_h2o']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{ct}}$ : RVS')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CT}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[1, 1].fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[1, 1].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "grph[1, 1].set_ylim(-4,50)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='b',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],csov['zn_h2o']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : RVS')\n",
    "#grph[2, 0].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(-4,50)\n",
    "grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 127,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('CT_POL.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/CD_POL_from_SAPTDFT_and_EDAs/.ipynb_checkpoints/CT_POL_foracsposter-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>E1</th>\n",
       "      <th>Pol</th>\n",
       "      <th>Ct</th>\n",
       "      <th>E2</th>\n",
       "      <th>Tot</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.11</td>\n",
       "      <td>30.50</td>\n",
       "      <td>11.39</td>\n",
       "      <td>-4.93</td>\n",
       "      <td>-4.23</td>\n",
       "      <td>-9.16</td>\n",
       "      <td>1.97</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.44</td>\n",
       "      <td>14.82</td>\n",
       "      <td>2.38</td>\n",
       "      <td>-2.47</td>\n",
       "      <td>-2.04</td>\n",
       "      <td>-4.51</td>\n",
       "      <td>-2.27</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.20</td>\n",
       "      <td>10.32</td>\n",
       "      <td>0.12</td>\n",
       "      <td>-1.80</td>\n",
       "      <td>-1.41</td>\n",
       "      <td>-3.21</td>\n",
       "      <td>-3.19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.45</td>\n",
       "      <td>7.16</td>\n",
       "      <td>-1.28</td>\n",
       "      <td>-1.32</td>\n",
       "      <td>-0.99</td>\n",
       "      <td>-2.31</td>\n",
       "      <td>-3.66</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.17</td>\n",
       "      <td>5.12</td>\n",
       "      <td>-2.06</td>\n",
       "      <td>-1.00</td>\n",
       "      <td>-0.72</td>\n",
       "      <td>-1.72</td>\n",
       "      <td>-3.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-6.00</td>\n",
       "      <td>3.46</td>\n",
       "      <td>-2.54</td>\n",
       "      <td>-0.73</td>\n",
       "      <td>-0.51</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-3.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-5.14</td>\n",
       "      <td>2.41</td>\n",
       "      <td>-2.73</td>\n",
       "      <td>-0.56</td>\n",
       "      <td>-0.37</td>\n",
       "      <td>-0.93</td>\n",
       "      <td>-3.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.44</td>\n",
       "      <td>1.67</td>\n",
       "      <td>-2.77</td>\n",
       "      <td>-0.43</td>\n",
       "      <td>-0.28</td>\n",
       "      <td>-0.71</td>\n",
       "      <td>-3.51</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.41</td>\n",
       "      <td>0.81</td>\n",
       "      <td>-2.60</td>\n",
       "      <td>-0.27</td>\n",
       "      <td>-0.16</td>\n",
       "      <td>-0.43</td>\n",
       "      <td>-3.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.97</td>\n",
       "      <td>0.13</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>-0.10</td>\n",
       "      <td>-0.05</td>\n",
       "      <td>-0.15</td>\n",
       "      <td>-1.99</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.86</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.86</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>-0.89</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.46</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.46</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.46</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       Elec    Rep     E1   Pol    Ct    E2   Tot\n",
       "1.54 -19.11  30.50  11.39 -4.93 -4.23 -9.16  1.97\n",
       "1.74 -12.44  14.82   2.38 -2.47 -2.04 -4.51 -2.27\n",
       "1.84 -10.20  10.32   0.12 -1.80 -1.41 -3.21 -3.19\n",
       "1.94  -8.45   7.16  -1.28 -1.32 -0.99 -2.31 -3.66\n",
       "2.03  -7.17   5.12  -2.06 -1.00 -0.72 -1.72 -3.83\n",
       "2.14  -6.00   3.46  -2.54 -0.73 -0.51 -1.24 -3.83\n",
       "2.24  -5.14   2.41  -2.73 -0.56 -0.37 -0.93 -3.70\n",
       "2.34  -4.44   1.67  -2.77 -0.43 -0.28 -0.71 -3.51\n",
       "2.54  -3.41   0.81  -2.60 -0.27 -0.16 -0.43 -3.04\n",
       "3.04  -1.97   0.13  -1.84 -0.10 -0.05 -0.15 -1.99\n",
       "4.04  -0.86   0.00  -0.86 -0.02 -0.01 -0.03 -0.89\n",
       "5.04  -0.46   0.00  -0.46 -0.01 -0.00 -0.01 -0.46"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rvs['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Ind</th>\n",
       "      <th>Ct</th>\n",
       "      <th>Pol</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-11.335</td>\n",
       "      <td>-6.198</td>\n",
       "      <td>-5.137</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-6.018</td>\n",
       "      <td>-3.386</td>\n",
       "      <td>-2.632</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-4.456</td>\n",
       "      <td>-2.526</td>\n",
       "      <td>-1.930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-3.325</td>\n",
       "      <td>-1.905</td>\n",
       "      <td>-1.420</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-2.568</td>\n",
       "      <td>-1.490</td>\n",
       "      <td>-1.078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-1.927</td>\n",
       "      <td>-1.135</td>\n",
       "      <td>-0.792</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-1.496</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>-0.604</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.173</td>\n",
       "      <td>-0.704</td>\n",
       "      <td>-0.469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-0.737</td>\n",
       "      <td>-0.445</td>\n",
       "      <td>-0.292</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-0.263</td>\n",
       "      <td>-0.149</td>\n",
       "      <td>-0.114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.048</td>\n",
       "      <td>-0.026</td>\n",
       "      <td>-0.022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.010</td>\n",
       "      <td>-0.006</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Ind     Ct    Pol\n",
       "1.54 -11.335 -6.198 -5.137\n",
       "1.74  -6.018 -3.386 -2.632\n",
       "1.84  -4.456 -2.526 -1.930\n",
       "1.94  -3.325 -1.905 -1.420\n",
       "2.03  -2.568 -1.490 -1.078\n",
       "2.14  -1.927 -1.135 -0.792\n",
       "2.24  -1.496 -0.892 -0.604\n",
       "2.34  -1.173 -0.704 -0.469\n",
       "2.54  -0.737 -0.445 -0.292\n",
       "3.04  -0.263 -0.149 -0.114\n",
       "4.04  -0.048 -0.026 -0.022\n",
       "5.04  -0.016 -0.010 -0.006"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "csov['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>41.199475</td>\n",
       "      <td>-86.902345</td>\n",
       "      <td>-7.742023</td>\n",
       "      <td>-8.146587</td>\n",
       "      <td>-53.444893</td>\n",
       "      <td>-53.849456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>1.557838</td>\n",
       "      <td>-77.180562</td>\n",
       "      <td>-6.006331</td>\n",
       "      <td>-6.325673</td>\n",
       "      <td>-81.629057</td>\n",
       "      <td>-81.948399</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-21.334423</td>\n",
       "      <td>-69.423250</td>\n",
       "      <td>-5.176260</td>\n",
       "      <td>-5.452620</td>\n",
       "      <td>-95.933933</td>\n",
       "      <td>-96.210294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-33.892753</td>\n",
       "      <td>-62.715653</td>\n",
       "      <td>-5.044508</td>\n",
       "      <td>-5.303099</td>\n",
       "      <td>-101.652914</td>\n",
       "      <td>-101.911502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-40.350970</td>\n",
       "      <td>-56.651093</td>\n",
       "      <td>-5.151308</td>\n",
       "      <td>-5.403981</td>\n",
       "      <td>-102.153370</td>\n",
       "      <td>-102.406044</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-42.710648</td>\n",
       "      <td>-50.985624</td>\n",
       "      <td>-5.850978</td>\n",
       "      <td>-6.098355</td>\n",
       "      <td>-99.547250</td>\n",
       "      <td>-99.794627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-42.686275</td>\n",
       "      <td>-45.589666</td>\n",
       "      <td>-6.915357</td>\n",
       "      <td>-7.146915</td>\n",
       "      <td>-95.191298</td>\n",
       "      <td>-95.422856</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-42.146383</td>\n",
       "      <td>-40.512778</td>\n",
       "      <td>-7.306603</td>\n",
       "      <td>-7.503415</td>\n",
       "      <td>-89.965761</td>\n",
       "      <td>-90.162573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-40.894793</td>\n",
       "      <td>-35.777681</td>\n",
       "      <td>-7.710255</td>\n",
       "      <td>-7.845476</td>\n",
       "      <td>-84.382729</td>\n",
       "      <td>-84.517950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-38.723387</td>\n",
       "      <td>-31.402657</td>\n",
       "      <td>-8.655870</td>\n",
       "      <td>-8.696448</td>\n",
       "      <td>-78.781914</td>\n",
       "      <td>-78.822492</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-36.416616</td>\n",
       "      <td>-27.430530</td>\n",
       "      <td>-9.556154</td>\n",
       "      <td>-9.463353</td>\n",
       "      <td>-73.403300</td>\n",
       "      <td>-73.310497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-34.549747</td>\n",
       "      <td>-23.900289</td>\n",
       "      <td>-9.946762</td>\n",
       "      <td>-9.658437</td>\n",
       "      <td>-68.396798</td>\n",
       "      <td>-68.108473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-32.622793</td>\n",
       "      <td>-20.791717</td>\n",
       "      <td>-10.422135</td>\n",
       "      <td>-9.855308</td>\n",
       "      <td>-63.836647</td>\n",
       "      <td>-63.269818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.481171</td>\n",
       "      <td>-18.073197</td>\n",
       "      <td>-15.416186</td>\n",
       "      <td>-10.274467</td>\n",
       "      <td>-63.970554</td>\n",
       "      <td>-58.828834</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        FRZ        POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0   1.5  41.199475 -86.902345  -7.742023  -8.146587  -53.444893  -53.849456\n",
       "1   1.6   1.557838 -77.180562  -6.006331  -6.325673  -81.629057  -81.948399\n",
       "2   1.7 -21.334423 -69.423250  -5.176260  -5.452620  -95.933933  -96.210294\n",
       "3   1.8 -33.892753 -62.715653  -5.044508  -5.303099 -101.652914 -101.911502\n",
       "4   1.9 -40.350970 -56.651093  -5.151308  -5.403981 -102.153370 -102.406044\n",
       "5   2.0 -42.710648 -50.985624  -5.850978  -6.098355  -99.547250  -99.794627\n",
       "6   2.1 -42.686275 -45.589666  -6.915357  -7.146915  -95.191298  -95.422856\n",
       "7   2.2 -42.146383 -40.512778  -7.306603  -7.503415  -89.965761  -90.162573\n",
       "8   2.3 -40.894793 -35.777681  -7.710255  -7.845476  -84.382729  -84.517950\n",
       "9   2.4 -38.723387 -31.402657  -8.655870  -8.696448  -78.781914  -78.822492\n",
       "10  2.5 -36.416616 -27.430530  -9.556154  -9.463353  -73.403300  -73.310497\n",
       "11  2.6 -34.549747 -23.900289  -9.946762  -9.658437  -68.396798  -68.108473\n",
       "12  2.7 -32.622793 -20.791717 -10.422135  -9.855308  -63.836647  -63.269818\n",
       "13  2.8 -30.481171 -18.073197 -15.416186 -10.274467  -63.970554  -58.828834\n",
       "14  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930\n",
       "15  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "almo['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0     1.64289\n",
       "1     0.71861\n",
       "2     0.48210\n",
       "3     0.32696\n",
       "4     0.23071\n",
       "5     0.15550\n",
       "6     0.10830\n",
       "7     0.07506\n",
       "8     0.03481\n",
       "9     0.00327\n",
       "10    0.00098\n",
       "11    0.00037\n",
       "Name: CT, dtype: float64"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "abs(saptdft_pbe0['water2']['CT'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||S^2\n",
    "\n",
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch(S2)</th>\n",
       "      <th>IND(S2)</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>water2_1</td>\n",
       "      <td>-19.04971</td>\n",
       "      <td>32.19596</td>\n",
       "      <td>-8.05319</td>\n",
       "      <td>-3.08730</td>\n",
       "      <td>-5.54540</td>\n",
       "      <td>-0.45235</td>\n",
       "      <td>-2.36278</td>\n",
       "      <td>-2.60312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>water2_2</td>\n",
       "      <td>-12.18824</td>\n",
       "      <td>16.37362</td>\n",
       "      <td>-4.27932</td>\n",
       "      <td>-1.69838</td>\n",
       "      <td>-3.63669</td>\n",
       "      <td>-3.73063</td>\n",
       "      <td>-0.95207</td>\n",
       "      <td>-1.62887</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>water2_3</td>\n",
       "      <td>-9.88958</td>\n",
       "      <td>11.61746</td>\n",
       "      <td>-3.13090</td>\n",
       "      <td>-1.21111</td>\n",
       "      <td>-2.95943</td>\n",
       "      <td>-4.36246</td>\n",
       "      <td>-0.62595</td>\n",
       "      <td>-1.29385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>water2_4</td>\n",
       "      <td>-8.11432</td>\n",
       "      <td>8.21851</td>\n",
       "      <td>-2.30101</td>\n",
       "      <td>-0.85525</td>\n",
       "      <td>-2.41474</td>\n",
       "      <td>-4.61156</td>\n",
       "      <td>-0.41608</td>\n",
       "      <td>-1.02967</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>water2_5</td>\n",
       "      <td>-6.82896</td>\n",
       "      <td>5.95542</td>\n",
       "      <td>-1.73973</td>\n",
       "      <td>-0.61560</td>\n",
       "      <td>-2.00545</td>\n",
       "      <td>-4.61872</td>\n",
       "      <td>-0.28914</td>\n",
       "      <td>-0.83499</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>water2_6</td>\n",
       "      <td>-5.65660</td>\n",
       "      <td>4.08200</td>\n",
       "      <td>-1.26468</td>\n",
       "      <td>-0.41325</td>\n",
       "      <td>-1.61929</td>\n",
       "      <td>-4.45858</td>\n",
       "      <td>-0.19573</td>\n",
       "      <td>-0.65570</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>water2_7</td>\n",
       "      <td>-4.80417</td>\n",
       "      <td>2.86790</td>\n",
       "      <td>-0.94814</td>\n",
       "      <td>-0.28038</td>\n",
       "      <td>-1.33028</td>\n",
       "      <td>-4.21470</td>\n",
       "      <td>-0.14203</td>\n",
       "      <td>-0.52573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>water2_8</td>\n",
       "      <td>-4.12488</td>\n",
       "      <td>2.01191</td>\n",
       "      <td>-0.71693</td>\n",
       "      <td>-0.18746</td>\n",
       "      <td>-1.09524</td>\n",
       "      <td>-3.92514</td>\n",
       "      <td>-0.10564</td>\n",
       "      <td>-0.42382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>water2_9</td>\n",
       "      <td>-3.13020</td>\n",
       "      <td>0.98646</td>\n",
       "      <td>-0.42106</td>\n",
       "      <td>-0.07562</td>\n",
       "      <td>-0.74703</td>\n",
       "      <td>-3.31183</td>\n",
       "      <td>-0.06542</td>\n",
       "      <td>-0.28001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>water2_10</td>\n",
       "      <td>-1.78125</td>\n",
       "      <td>0.16351</td>\n",
       "      <td>-0.13168</td>\n",
       "      <td>0.01342</td>\n",
       "      <td>-0.29930</td>\n",
       "      <td>-2.04871</td>\n",
       "      <td>-0.03795</td>\n",
       "      <td>-0.10715</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>water2_11</td>\n",
       "      <td>-0.77077</td>\n",
       "      <td>0.00433</td>\n",
       "      <td>-0.02344</td>\n",
       "      <td>0.01124</td>\n",
       "      <td>-0.06109</td>\n",
       "      <td>-0.85096</td>\n",
       "      <td>-0.01556</td>\n",
       "      <td>-0.01911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>water2_12</td>\n",
       "      <td>-0.40582</td>\n",
       "      <td>0.00011</td>\n",
       "      <td>-0.00713</td>\n",
       "      <td>0.00512</td>\n",
       "      <td>-0.01760</td>\n",
       "      <td>-0.43044</td>\n",
       "      <td>-0.00715</td>\n",
       "      <td>-0.00510</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst  exch(S2)  IND(S2)      dHF     DISP     Eint  \\\n",
       "0    water2_1 -19.04971  32.19596 -8.05319 -3.08730 -5.54540 -0.45235   \n",
       "1    water2_2 -12.18824  16.37362 -4.27932 -1.69838 -3.63669 -3.73063   \n",
       "2    water2_3  -9.88958  11.61746 -3.13090 -1.21111 -2.95943 -4.36246   \n",
       "3    water2_4  -8.11432   8.21851 -2.30101 -0.85525 -2.41474 -4.61156   \n",
       "4    water2_5  -6.82896   5.95542 -1.73973 -0.61560 -2.00545 -4.61872   \n",
       "5    water2_6  -5.65660   4.08200 -1.26468 -0.41325 -1.61929 -4.45858   \n",
       "6    water2_7  -4.80417   2.86790 -0.94814 -0.28038 -1.33028 -4.21470   \n",
       "7    water2_8  -4.12488   2.01191 -0.71693 -0.18746 -1.09524 -3.92514   \n",
       "8    water2_9  -3.13020   0.98646 -0.42106 -0.07562 -0.74703 -3.31183   \n",
       "9   water2_10  -1.78125   0.16351 -0.13168  0.01342 -0.29930 -2.04871   \n",
       "10  water2_11  -0.77077   0.00433 -0.02344  0.01124 -0.06109 -0.85096   \n",
       "11  water2_12  -0.40582   0.00011 -0.00713  0.00512 -0.01760 -0.43044   \n",
       "\n",
       "         CT      POL  \n",
       "0  -2.36278 -2.60312  \n",
       "1  -0.95207 -1.62887  \n",
       "2  -0.62595 -1.29385  \n",
       "3  -0.41608 -1.02967  \n",
       "4  -0.28914 -0.83499  \n",
       "5  -0.19573 -0.65570  \n",
       "6  -0.14203 -0.52573  \n",
       "7  -0.10564 -0.42382  \n",
       "8  -0.06542 -0.28001  \n",
       "9  -0.03795 -0.10715  \n",
       "10 -0.01556 -0.01911  \n",
       "11 -0.00715 -0.00510  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0_s2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# POL ET CT infinite order - AJM data (SAPT(DFT))\n",
    "water2_inf_file = 'Pol_daTZ_L3_energies_water2.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "zn_h2o_inf_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "\n",
    "inf = {}\n",
    "inf['water2'] = pd.read_csv(water2_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o'] = pd.read_csv(zn_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "#water2: use beta3b_i for pol_inf\n",
    "#zn_h2o : use pol-TTs for pol_inf\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Index</th>\n",
       "      <th>R</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "      <th>beta1a</th>\n",
       "      <th>beta3a</th>\n",
       "      <th>beta1a_i</th>\n",
       "      <th>beta3a_i</th>\n",
       "      <th>beta3b</th>\n",
       "      <th>beta3b_i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>903</td>\n",
       "      <td>2.5000</td>\n",
       "      <td>-79.06</td>\n",
       "      <td>134.31</td>\n",
       "      <td>-17.245</td>\n",
       "      <td>-18.830</td>\n",
       "      <td>-23.06</td>\n",
       "      <td>-3.88</td>\n",
       "      <td>-6.77177</td>\n",
       "      <td>-10.47330</td>\n",
       "      <td>-11.0055</td>\n",
       "      <td>-10.5060</td>\n",
       "      <td>-16.3095</td>\n",
       "      <td>-14.9728</td>\n",
       "      <td>-10.8724</td>\n",
       "      <td>-15.8362</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>904</td>\n",
       "      <td>2.7000</td>\n",
       "      <td>-50.93</td>\n",
       "      <td>67.02</td>\n",
       "      <td>-9.701</td>\n",
       "      <td>-8.868</td>\n",
       "      <td>-15.19</td>\n",
       "      <td>-17.66</td>\n",
       "      <td>-2.99589</td>\n",
       "      <td>-6.70572</td>\n",
       "      <td>-6.8633</td>\n",
       "      <td>-6.6020</td>\n",
       "      <td>-9.1956</td>\n",
       "      <td>-8.6391</td>\n",
       "      <td>-6.7871</td>\n",
       "      <td>-8.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>905</td>\n",
       "      <td>2.8000</td>\n",
       "      <td>-41.49</td>\n",
       "      <td>47.23</td>\n",
       "      <td>-7.385</td>\n",
       "      <td>-6.074</td>\n",
       "      <td>-12.37</td>\n",
       "      <td>-20.09</td>\n",
       "      <td>-2.01556</td>\n",
       "      <td>-5.37013</td>\n",
       "      <td>-5.4261</td>\n",
       "      <td>-5.2390</td>\n",
       "      <td>-6.9959</td>\n",
       "      <td>-6.6316</td>\n",
       "      <td>-5.3699</td>\n",
       "      <td>-6.8673</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>906</td>\n",
       "      <td>2.9000</td>\n",
       "      <td>-34.18</td>\n",
       "      <td>33.24</td>\n",
       "      <td>-5.667</td>\n",
       "      <td>-4.158</td>\n",
       "      <td>-10.10</td>\n",
       "      <td>-20.87</td>\n",
       "      <td>-1.36128</td>\n",
       "      <td>-4.30598</td>\n",
       "      <td>-4.2981</td>\n",
       "      <td>-4.1650</td>\n",
       "      <td>-5.3650</td>\n",
       "      <td>-5.1247</td>\n",
       "      <td>-4.2572</td>\n",
       "      <td>-5.2804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>907</td>\n",
       "      <td>2.9924</td>\n",
       "      <td>-28.86</td>\n",
       "      <td>24.00</td>\n",
       "      <td>-4.465</td>\n",
       "      <td>-2.931</td>\n",
       "      <td>-8.39</td>\n",
       "      <td>-20.64</td>\n",
       "      <td>-0.94953</td>\n",
       "      <td>-3.51600</td>\n",
       "      <td>-3.4737</td>\n",
       "      <td>-3.3767</td>\n",
       "      <td>-4.2268</td>\n",
       "      <td>-4.0622</td>\n",
       "      <td>-3.4433</td>\n",
       "      <td>-4.1689</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>908</td>\n",
       "      <td>3.1000</td>\n",
       "      <td>-24.00</td>\n",
       "      <td>16.42</td>\n",
       "      <td>-3.407</td>\n",
       "      <td>-1.951</td>\n",
       "      <td>-6.77</td>\n",
       "      <td>-19.71</td>\n",
       "      <td>-0.62512</td>\n",
       "      <td>-2.78209</td>\n",
       "      <td>-2.7199</td>\n",
       "      <td>-2.6532</td>\n",
       "      <td>-3.2270</td>\n",
       "      <td>-3.1205</td>\n",
       "      <td>-2.6987</td>\n",
       "      <td>-3.1897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>909</td>\n",
       "      <td>3.2000</td>\n",
       "      <td>-20.45</td>\n",
       "      <td>11.52</td>\n",
       "      <td>-2.667</td>\n",
       "      <td>-1.338</td>\n",
       "      <td>-5.55</td>\n",
       "      <td>-18.48</td>\n",
       "      <td>-0.42393</td>\n",
       "      <td>-2.24324</td>\n",
       "      <td>-2.1752</td>\n",
       "      <td>-2.1281</td>\n",
       "      <td>-2.5298</td>\n",
       "      <td>-2.4584</td>\n",
       "      <td>-2.1601</td>\n",
       "      <td>-2.5049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>910</td>\n",
       "      <td>3.3000</td>\n",
       "      <td>-17.60</td>\n",
       "      <td>8.08</td>\n",
       "      <td>-2.100</td>\n",
       "      <td>-0.919</td>\n",
       "      <td>-4.57</td>\n",
       "      <td>-17.11</td>\n",
       "      <td>-0.28746</td>\n",
       "      <td>-1.81350</td>\n",
       "      <td>-1.7466</td>\n",
       "      <td>-1.7135</td>\n",
       "      <td>-1.9970</td>\n",
       "      <td>-1.9488</td>\n",
       "      <td>-1.7359</td>\n",
       "      <td>-1.9803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>911</td>\n",
       "      <td>3.5000</td>\n",
       "      <td>-13.40</td>\n",
       "      <td>3.96</td>\n",
       "      <td>-1.328</td>\n",
       "      <td>-0.437</td>\n",
       "      <td>-3.11</td>\n",
       "      <td>-14.32</td>\n",
       "      <td>-0.13287</td>\n",
       "      <td>-1.19532</td>\n",
       "      <td>-1.1413</td>\n",
       "      <td>-1.1249</td>\n",
       "      <td>-1.2696</td>\n",
       "      <td>-1.2474</td>\n",
       "      <td>-1.1359</td>\n",
       "      <td>-1.2620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>912</td>\n",
       "      <td>4.0000</td>\n",
       "      <td>-7.65</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.467</td>\n",
       "      <td>-0.072</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-8.78</td>\n",
       "      <td>-0.02209</td>\n",
       "      <td>-0.44520</td>\n",
       "      <td>-0.4282</td>\n",
       "      <td>-0.4254</td>\n",
       "      <td>-0.4564</td>\n",
       "      <td>-0.4530</td>\n",
       "      <td>-0.4272</td>\n",
       "      <td>-0.4552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>913</td>\n",
       "      <td>5.0000</td>\n",
       "      <td>-3.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.086</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-0.25</td>\n",
       "      <td>-3.64</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.08562</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0845</td>\n",
       "      <td>-0.0870</td>\n",
       "      <td>-0.0869</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>914</td>\n",
       "      <td>6.0000</td>\n",
       "      <td>-1.75</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.023</td>\n",
       "      <td>-0.000</td>\n",
       "      <td>-0.07</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>0.00012</td>\n",
       "      <td>-0.02377</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Index       R   elst    exch     IND     dHF   DISP   Eint       CT  \\\n",
       "0     903  2.5000 -79.06  134.31 -17.245 -18.830 -23.06  -3.88 -6.77177   \n",
       "1     904  2.7000 -50.93   67.02  -9.701  -8.868 -15.19 -17.66 -2.99589   \n",
       "2     905  2.8000 -41.49   47.23  -7.385  -6.074 -12.37 -20.09 -2.01556   \n",
       "3     906  2.9000 -34.18   33.24  -5.667  -4.158 -10.10 -20.87 -1.36128   \n",
       "4     907  2.9924 -28.86   24.00  -4.465  -2.931  -8.39 -20.64 -0.94953   \n",
       "5     908  3.1000 -24.00   16.42  -3.407  -1.951  -6.77 -19.71 -0.62512   \n",
       "6     909  3.2000 -20.45   11.52  -2.667  -1.338  -5.55 -18.48 -0.42393   \n",
       "7     910  3.3000 -17.60    8.08  -2.100  -0.919  -4.57 -17.11 -0.28746   \n",
       "8     911  3.5000 -13.40    3.96  -1.328  -0.437  -3.11 -14.32 -0.13287   \n",
       "9     912  4.0000  -7.65    0.65  -0.467  -0.072  -1.24  -8.78 -0.02209   \n",
       "10    913  5.0000  -3.31    0.01  -0.086  -0.003  -0.25  -3.64 -0.00077   \n",
       "11    914  6.0000  -1.75    0.00  -0.023  -0.000  -0.07  -1.84  0.00012   \n",
       "\n",
       "         POL   beta1a   beta3a  beta1a_i  beta3a_i   beta3b  beta3b_i  \n",
       "0  -10.47330 -11.0055 -10.5060  -16.3095  -14.9728 -10.8724  -15.8362  \n",
       "1   -6.70572  -6.8633  -6.6020   -9.1956   -8.6391  -6.7871   -8.9989  \n",
       "2   -5.37013  -5.4261  -5.2390   -6.9959   -6.6316  -5.3699   -6.8673  \n",
       "3   -4.30598  -4.2981  -4.1650   -5.3650   -5.1247  -4.2572   -5.2804  \n",
       "4   -3.51600  -3.4737  -3.3767   -4.2268   -4.0622  -3.4433   -4.1689  \n",
       "5   -2.78209  -2.7199  -2.6532   -3.2270   -3.1205  -2.6987   -3.1897  \n",
       "6   -2.24324  -2.1752  -2.1281   -2.5298   -2.4584  -2.1601   -2.5049  \n",
       "7   -1.81350  -1.7466  -1.7135   -1.9970   -1.9488  -1.7359   -1.9803  \n",
       "8   -1.19532  -1.1413  -1.1249   -1.2696   -1.2474  -1.1359   -1.2620  \n",
       "9   -0.44520  -0.4282  -0.4254   -0.4564   -0.4530  -0.4272   -0.4552  \n",
       "10  -0.08562  -0.0846  -0.0845   -0.0870   -0.0869  -0.0846   -0.0870  \n",
       "11  -0.02377  -0.0236  -0.0236   -0.0240   -0.0240  -0.0236   -0.0240  "
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>indx</th>\n",
       "      <th>Rx</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>dHF</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>pol2-TTs</th>\n",
       "      <th>pol-TTs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1.5</td>\n",
       "      <td>-795.54</td>\n",
       "      <td>1011.23</td>\n",
       "      <td>95.830</td>\n",
       "      <td>-184.868</td>\n",
       "      <td>-255.330</td>\n",
       "      <td>-272.30</td>\n",
       "      <td>-287.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>-615.93</td>\n",
       "      <td>659.87</td>\n",
       "      <td>79.861</td>\n",
       "      <td>-147.697</td>\n",
       "      <td>-238.051</td>\n",
       "      <td>-250.60</td>\n",
       "      <td>-264.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>-489.79</td>\n",
       "      <td>431.47</td>\n",
       "      <td>60.846</td>\n",
       "      <td>-115.435</td>\n",
       "      <td>-219.918</td>\n",
       "      <td>-227.40</td>\n",
       "      <td>-238.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4</td>\n",
       "      <td>1.8</td>\n",
       "      <td>-399.81</td>\n",
       "      <td>282.79</td>\n",
       "      <td>41.944</td>\n",
       "      <td>-88.689</td>\n",
       "      <td>-200.898</td>\n",
       "      <td>-204.10</td>\n",
       "      <td>-213.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5</td>\n",
       "      <td>1.9</td>\n",
       "      <td>-334.29</td>\n",
       "      <td>185.71</td>\n",
       "      <td>25.041</td>\n",
       "      <td>-67.036</td>\n",
       "      <td>-181.639</td>\n",
       "      <td>-181.60</td>\n",
       "      <td>-189.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>6</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-285.64</td>\n",
       "      <td>122.20</td>\n",
       "      <td>11.053</td>\n",
       "      <td>-50.010</td>\n",
       "      <td>-162.776</td>\n",
       "      <td>-160.50</td>\n",
       "      <td>-166.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>7</td>\n",
       "      <td>2.1</td>\n",
       "      <td>-248.61</td>\n",
       "      <td>80.54</td>\n",
       "      <td>0.224</td>\n",
       "      <td>-36.810</td>\n",
       "      <td>-144.882</td>\n",
       "      <td>-141.20</td>\n",
       "      <td>-145.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>2.2</td>\n",
       "      <td>-219.76</td>\n",
       "      <td>53.17</td>\n",
       "      <td>-7.619</td>\n",
       "      <td>-26.782</td>\n",
       "      <td>-128.239</td>\n",
       "      <td>-123.80</td>\n",
       "      <td>-127.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>9</td>\n",
       "      <td>2.3</td>\n",
       "      <td>-196.79</td>\n",
       "      <td>35.15</td>\n",
       "      <td>-12.868</td>\n",
       "      <td>-19.281</td>\n",
       "      <td>-113.063</td>\n",
       "      <td>-108.30</td>\n",
       "      <td>-111.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>2.4</td>\n",
       "      <td>-178.07</td>\n",
       "      <td>23.26</td>\n",
       "      <td>-15.999</td>\n",
       "      <td>-13.739</td>\n",
       "      <td>-99.392</td>\n",
       "      <td>-94.70</td>\n",
       "      <td>-96.75</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>11</td>\n",
       "      <td>2.5</td>\n",
       "      <td>-162.50</td>\n",
       "      <td>15.41</td>\n",
       "      <td>-17.487</td>\n",
       "      <td>-9.719</td>\n",
       "      <td>-87.189</td>\n",
       "      <td>-82.79</td>\n",
       "      <td>-84.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>12</td>\n",
       "      <td>2.6</td>\n",
       "      <td>-149.29</td>\n",
       "      <td>10.22</td>\n",
       "      <td>-17.756</td>\n",
       "      <td>-6.838</td>\n",
       "      <td>-76.427</td>\n",
       "      <td>-72.42</td>\n",
       "      <td>-73.61</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>13</td>\n",
       "      <td>2.7</td>\n",
       "      <td>-137.92</td>\n",
       "      <td>6.78</td>\n",
       "      <td>-17.188</td>\n",
       "      <td>-4.784</td>\n",
       "      <td>-66.974</td>\n",
       "      <td>-63.43</td>\n",
       "      <td>-64.33</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>14</td>\n",
       "      <td>2.8</td>\n",
       "      <td>-128.00</td>\n",
       "      <td>4.50</td>\n",
       "      <td>-16.067</td>\n",
       "      <td>-3.339</td>\n",
       "      <td>-58.874</td>\n",
       "      <td>-55.65</td>\n",
       "      <td>-56.34</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>15</td>\n",
       "      <td>2.9</td>\n",
       "      <td>-119.24</td>\n",
       "      <td>2.99</td>\n",
       "      <td>-14.624</td>\n",
       "      <td>-2.306</td>\n",
       "      <td>-51.547</td>\n",
       "      <td>-48.92</td>\n",
       "      <td>-49.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>16</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-111.44</td>\n",
       "      <td>1.99</td>\n",
       "      <td>-13.029</td>\n",
       "      <td>-1.592</td>\n",
       "      <td>-45.304</td>\n",
       "      <td>-43.10</td>\n",
       "      <td>-43.50</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    indx   Rx    elst     exch     dHF      CT2     POL2  pol2-TTs  pol-TTs\n",
       "0      1  1.5 -795.54  1011.23  95.830 -184.868 -255.330   -272.30  -287.70\n",
       "1      2  1.6 -615.93   659.87  79.861 -147.697 -238.051   -250.60  -264.00\n",
       "2      3  1.7 -489.79   431.47  60.846 -115.435 -219.918   -227.40  -238.70\n",
       "3      4  1.8 -399.81   282.79  41.944  -88.689 -200.898   -204.10  -213.40\n",
       "4      5  1.9 -334.29   185.71  25.041  -67.036 -181.639   -181.60  -189.00\n",
       "5      6  2.0 -285.64   122.20  11.053  -50.010 -162.776   -160.50  -166.30\n",
       "6      7  2.1 -248.61    80.54   0.224  -36.810 -144.882   -141.20  -145.70\n",
       "7      8  2.2 -219.76    53.17  -7.619  -26.782 -128.239   -123.80  -127.30\n",
       "8      9  2.3 -196.79    35.15 -12.868  -19.281 -113.063   -108.30  -111.00\n",
       "9     10  2.4 -178.07    23.26 -15.999  -13.739  -99.392    -94.70   -96.75\n",
       "10    11  2.5 -162.50    15.41 -17.487   -9.719  -87.189    -82.79   -84.35\n",
       "11    12  2.6 -149.29    10.22 -17.756   -6.838  -76.427    -72.42   -73.61\n",
       "12    13  2.7 -137.92     6.78 -17.188   -4.784  -66.974    -63.43   -64.33\n",
       "13    14  2.8 -128.00     4.50 -16.067   -3.339  -58.874    -55.65   -56.34\n",
       "14    15  2.9 -119.24     2.99 -14.624   -2.306  -51.547    -48.92   -49.44\n",
       "15    16  3.0 -111.44     1.99 -13.029   -1.592  -45.304    -43.10   -43.50"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.312220</td>\n",
       "      <td>32.933480</td>\n",
       "      <td>-9.375034</td>\n",
       "      <td>-5.179996</td>\n",
       "      <td>-0.933770</td>\n",
       "      <td>-2.2844</td>\n",
       "      <td>-3.903958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.447979</td>\n",
       "      <td>16.576999</td>\n",
       "      <td>-4.829964</td>\n",
       "      <td>-3.297800</td>\n",
       "      <td>-3.998745</td>\n",
       "      <td>-1.0834</td>\n",
       "      <td>-1.974848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.136453</td>\n",
       "      <td>11.729751</td>\n",
       "      <td>-3.503185</td>\n",
       "      <td>-2.649937</td>\n",
       "      <td>-4.559824</td>\n",
       "      <td>-0.7633</td>\n",
       "      <td>-1.380506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.327501</td>\n",
       "      <td>8.256908</td>\n",
       "      <td>-2.551875</td>\n",
       "      <td>-2.133601</td>\n",
       "      <td>-4.756069</td>\n",
       "      <td>-0.5452</td>\n",
       "      <td>-0.955769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.020210</td>\n",
       "      <td>5.968655</td>\n",
       "      <td>-1.919962</td>\n",
       "      <td>-1.753830</td>\n",
       "      <td>-4.725347</td>\n",
       "      <td>-0.4054</td>\n",
       "      <td>-0.679338</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-5.824099</td>\n",
       "      <td>4.082264</td>\n",
       "      <td>-1.390235</td>\n",
       "      <td>-1.401083</td>\n",
       "      <td>-4.533153</td>\n",
       "      <td>-0.2902</td>\n",
       "      <td>-0.455553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-4.955725</td>\n",
       "      <td>2.868592</td>\n",
       "      <td>-1.040082</td>\n",
       "      <td>-1.142287</td>\n",
       "      <td>-4.269502</td>\n",
       "      <td>-0.2143</td>\n",
       "      <td>-0.314634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.254583</td>\n",
       "      <td>2.006989</td>\n",
       "      <td>-0.782521</td>\n",
       "      <td>-0.932701</td>\n",
       "      <td>-3.962817</td>\n",
       "      <td>-0.1583</td>\n",
       "      <td>-0.216672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.228769</td>\n",
       "      <td>0.982922</td>\n",
       "      <td>-0.455238</td>\n",
       "      <td>-0.629140</td>\n",
       "      <td>-3.330224</td>\n",
       "      <td>-0.0867</td>\n",
       "      <td>-0.103497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.835348</td>\n",
       "      <td>0.163655</td>\n",
       "      <td>-0.136695</td>\n",
       "      <td>-0.250236</td>\n",
       "      <td>-2.058624</td>\n",
       "      <td>-0.0194</td>\n",
       "      <td>-0.017284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.789736</td>\n",
       "      <td>0.004368</td>\n",
       "      <td>-0.021665</td>\n",
       "      <td>-0.052581</td>\n",
       "      <td>-0.859614</td>\n",
       "      <td>-0.0010</td>\n",
       "      <td>-0.000692</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.413856</td>\n",
       "      <td>0.000110</td>\n",
       "      <td>-0.005735</td>\n",
       "      <td>-0.015555</td>\n",
       "      <td>-0.435036</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000070</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec        Rep       Ind      Disp       Tot      Ct       dHF\n",
       "1.54 -19.312220  32.933480 -9.375034 -5.179996 -0.933770 -2.2844 -3.903958\n",
       "1.74 -12.447979  16.576999 -4.829964 -3.297800 -3.998745 -1.0834 -1.974848\n",
       "1.84 -10.136453  11.729751 -3.503185 -2.649937 -4.559824 -0.7633 -1.380506\n",
       "1.94  -8.327501   8.256908 -2.551875 -2.133601 -4.756069 -0.5452 -0.955769\n",
       "2.03  -7.020210   5.968655 -1.919962 -1.753830 -4.725347 -0.4054 -0.679338\n",
       "2.14  -5.824099   4.082264 -1.390235 -1.401083 -4.533153 -0.2902 -0.455553\n",
       "2.24  -4.955725   2.868592 -1.040082 -1.142287 -4.269502 -0.2143 -0.314634\n",
       "2.34  -4.254583   2.006989 -0.782521 -0.932701 -3.962817 -0.1583 -0.216672\n",
       "2.54  -3.228769   0.982922 -0.455238 -0.629140 -3.330224 -0.0867 -0.103497\n",
       "3.04  -1.835348   0.163655 -0.136695 -0.250236 -2.058624 -0.0194 -0.017284\n",
       "4.04  -0.789736   0.004368 -0.021665 -0.052581 -0.859614 -0.0010 -0.000692\n",
       "5.04  -0.413856   0.000110 -0.005735 -0.015555 -0.435036 -0.0000 -0.000070"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],abs(sapt2['water2']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(sapt2p3['water2']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{(3)}}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(saptdft_pbe0_s2['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 0].fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['water2']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(,)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],abs(almo['water2']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(csov['water2']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(rvs['water2']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{cd}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[1, 0].fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[1, 0].axvline(x=1.94, linewidth=2, color='silver',alpha=1)\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "#grph[2, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{pol}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(sapt2['zn_h2o']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(sapt2p3['zn_h2o']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{(3)}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0_s2['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['zn_h2o']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.6,3.1)\n",
    "grph[0, 1].set_ylim(-4,50)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],abs(almo['zn_h2o']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(csov['zn_h2o']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(rvs['zn_h2o']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{cd}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[1, 1].fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[1, 1].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "grph[1, 1].set_ylim(-4,50)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],csov['zn_h2o']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "#grph[2, 0].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{pol}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(-4,50)\n",
    "grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('CD_POL_from_SAPTDFT_and_EDAs.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/CD_POL_from_SAPTDFT_and_EDAs/.ipynb_checkpoints/CT_POL_oct2020-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "f_h2o_rvs_file = 'result-f-hoh-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_lr_file = 'result-zn-hoh-rvs-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['f_h2o'] = pd.read_csv(f_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o_lr'] = pd.read_csv(zn_h2o_rvs_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "f_h2o_csov_file = 'result-f-hoh-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_lr_file = 'result-zn-hoh-csov-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['f_h2o'] = pd.read_csv(f_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o_lr'] = pd.read_csv(zn_h2o_csov_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_almo_file = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['f_h2o'] = pd.read_csv(f_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd-9A.dat'\n",
    "\n",
    "almo_wb97xd = {}\n",
    "almo_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-9A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||S^2\n",
    "\n",
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2-9A.dat'\n",
    "\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# POL ET CT infinite order - AJM data (SAPT(DFT))\n",
    "water2_inf_file = 'Pol_daTZ_L3_energies_water2.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "zn_h2o_inf_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "f_h2o_inf_file = 'Fm_H2O_pol_summary_kcalmol.csv' #already in kcal/mol see jupyter-notebook SI : Fm_water_POL_models.ipynb\n",
    "\n",
    "inf = {}\n",
    "inf['water2'] = pd.read_csv(water2_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o'] = pd.read_csv(zn_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['f_h2o'] = pd.read_csv(f_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#water2: use beta3b_i for pol_inf\n",
    "#zn_h2o : use pol-TTs for pol_inf\n",
    "#f_h2O : use pol2infty-L3 and CD : Data['IND'] - Data['pol2infty-L3']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Index</th>\n",
       "      <th>R</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "      <th>beta1a</th>\n",
       "      <th>beta3a</th>\n",
       "      <th>beta1a_i</th>\n",
       "      <th>beta3a_i</th>\n",
       "      <th>beta3b</th>\n",
       "      <th>beta3b_i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>903</td>\n",
       "      <td>2.5000</td>\n",
       "      <td>-79.06</td>\n",
       "      <td>134.31</td>\n",
       "      <td>-17.245</td>\n",
       "      <td>-18.830</td>\n",
       "      <td>-23.06</td>\n",
       "      <td>-3.88</td>\n",
       "      <td>-6.77177</td>\n",
       "      <td>-10.47330</td>\n",
       "      <td>-11.0055</td>\n",
       "      <td>-10.5060</td>\n",
       "      <td>-16.3095</td>\n",
       "      <td>-14.9728</td>\n",
       "      <td>-10.8724</td>\n",
       "      <td>-15.8362</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>904</td>\n",
       "      <td>2.7000</td>\n",
       "      <td>-50.93</td>\n",
       "      <td>67.02</td>\n",
       "      <td>-9.701</td>\n",
       "      <td>-8.868</td>\n",
       "      <td>-15.19</td>\n",
       "      <td>-17.66</td>\n",
       "      <td>-2.99589</td>\n",
       "      <td>-6.70572</td>\n",
       "      <td>-6.8633</td>\n",
       "      <td>-6.6020</td>\n",
       "      <td>-9.1956</td>\n",
       "      <td>-8.6391</td>\n",
       "      <td>-6.7871</td>\n",
       "      <td>-8.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>905</td>\n",
       "      <td>2.8000</td>\n",
       "      <td>-41.49</td>\n",
       "      <td>47.23</td>\n",
       "      <td>-7.385</td>\n",
       "      <td>-6.074</td>\n",
       "      <td>-12.37</td>\n",
       "      <td>-20.09</td>\n",
       "      <td>-2.01556</td>\n",
       "      <td>-5.37013</td>\n",
       "      <td>-5.4261</td>\n",
       "      <td>-5.2390</td>\n",
       "      <td>-6.9959</td>\n",
       "      <td>-6.6316</td>\n",
       "      <td>-5.3699</td>\n",
       "      <td>-6.8673</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>906</td>\n",
       "      <td>2.9000</td>\n",
       "      <td>-34.18</td>\n",
       "      <td>33.24</td>\n",
       "      <td>-5.667</td>\n",
       "      <td>-4.158</td>\n",
       "      <td>-10.10</td>\n",
       "      <td>-20.87</td>\n",
       "      <td>-1.36128</td>\n",
       "      <td>-4.30598</td>\n",
       "      <td>-4.2981</td>\n",
       "      <td>-4.1650</td>\n",
       "      <td>-5.3650</td>\n",
       "      <td>-5.1247</td>\n",
       "      <td>-4.2572</td>\n",
       "      <td>-5.2804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>907</td>\n",
       "      <td>2.9924</td>\n",
       "      <td>-28.86</td>\n",
       "      <td>24.00</td>\n",
       "      <td>-4.465</td>\n",
       "      <td>-2.931</td>\n",
       "      <td>-8.39</td>\n",
       "      <td>-20.64</td>\n",
       "      <td>-0.94953</td>\n",
       "      <td>-3.51600</td>\n",
       "      <td>-3.4737</td>\n",
       "      <td>-3.3767</td>\n",
       "      <td>-4.2268</td>\n",
       "      <td>-4.0622</td>\n",
       "      <td>-3.4433</td>\n",
       "      <td>-4.1689</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>908</td>\n",
       "      <td>3.1000</td>\n",
       "      <td>-24.00</td>\n",
       "      <td>16.42</td>\n",
       "      <td>-3.407</td>\n",
       "      <td>-1.951</td>\n",
       "      <td>-6.77</td>\n",
       "      <td>-19.71</td>\n",
       "      <td>-0.62512</td>\n",
       "      <td>-2.78209</td>\n",
       "      <td>-2.7199</td>\n",
       "      <td>-2.6532</td>\n",
       "      <td>-3.2270</td>\n",
       "      <td>-3.1205</td>\n",
       "      <td>-2.6987</td>\n",
       "      <td>-3.1897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>909</td>\n",
       "      <td>3.2000</td>\n",
       "      <td>-20.45</td>\n",
       "      <td>11.52</td>\n",
       "      <td>-2.667</td>\n",
       "      <td>-1.338</td>\n",
       "      <td>-5.55</td>\n",
       "      <td>-18.48</td>\n",
       "      <td>-0.42393</td>\n",
       "      <td>-2.24324</td>\n",
       "      <td>-2.1752</td>\n",
       "      <td>-2.1281</td>\n",
       "      <td>-2.5298</td>\n",
       "      <td>-2.4584</td>\n",
       "      <td>-2.1601</td>\n",
       "      <td>-2.5049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>910</td>\n",
       "      <td>3.3000</td>\n",
       "      <td>-17.60</td>\n",
       "      <td>8.08</td>\n",
       "      <td>-2.100</td>\n",
       "      <td>-0.919</td>\n",
       "      <td>-4.57</td>\n",
       "      <td>-17.11</td>\n",
       "      <td>-0.28746</td>\n",
       "      <td>-1.81350</td>\n",
       "      <td>-1.7466</td>\n",
       "      <td>-1.7135</td>\n",
       "      <td>-1.9970</td>\n",
       "      <td>-1.9488</td>\n",
       "      <td>-1.7359</td>\n",
       "      <td>-1.9803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>911</td>\n",
       "      <td>3.5000</td>\n",
       "      <td>-13.40</td>\n",
       "      <td>3.96</td>\n",
       "      <td>-1.328</td>\n",
       "      <td>-0.437</td>\n",
       "      <td>-3.11</td>\n",
       "      <td>-14.32</td>\n",
       "      <td>-0.13287</td>\n",
       "      <td>-1.19532</td>\n",
       "      <td>-1.1413</td>\n",
       "      <td>-1.1249</td>\n",
       "      <td>-1.2696</td>\n",
       "      <td>-1.2474</td>\n",
       "      <td>-1.1359</td>\n",
       "      <td>-1.2620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>912</td>\n",
       "      <td>4.0000</td>\n",
       "      <td>-7.65</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.467</td>\n",
       "      <td>-0.072</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-8.78</td>\n",
       "      <td>-0.02209</td>\n",
       "      <td>-0.44520</td>\n",
       "      <td>-0.4282</td>\n",
       "      <td>-0.4254</td>\n",
       "      <td>-0.4564</td>\n",
       "      <td>-0.4530</td>\n",
       "      <td>-0.4272</td>\n",
       "      <td>-0.4552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>913</td>\n",
       "      <td>5.0000</td>\n",
       "      <td>-3.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.086</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-0.25</td>\n",
       "      <td>-3.64</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.08562</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0845</td>\n",
       "      <td>-0.0870</td>\n",
       "      <td>-0.0869</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>914</td>\n",
       "      <td>6.0000</td>\n",
       "      <td>-1.75</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.023</td>\n",
       "      <td>-0.000</td>\n",
       "      <td>-0.07</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>0.00012</td>\n",
       "      <td>-0.02377</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Index       R   elst    exch     IND     dHF   DISP   Eint       CT  \\\n",
       "0     903  2.5000 -79.06  134.31 -17.245 -18.830 -23.06  -3.88 -6.77177   \n",
       "1     904  2.7000 -50.93   67.02  -9.701  -8.868 -15.19 -17.66 -2.99589   \n",
       "2     905  2.8000 -41.49   47.23  -7.385  -6.074 -12.37 -20.09 -2.01556   \n",
       "3     906  2.9000 -34.18   33.24  -5.667  -4.158 -10.10 -20.87 -1.36128   \n",
       "4     907  2.9924 -28.86   24.00  -4.465  -2.931  -8.39 -20.64 -0.94953   \n",
       "5     908  3.1000 -24.00   16.42  -3.407  -1.951  -6.77 -19.71 -0.62512   \n",
       "6     909  3.2000 -20.45   11.52  -2.667  -1.338  -5.55 -18.48 -0.42393   \n",
       "7     910  3.3000 -17.60    8.08  -2.100  -0.919  -4.57 -17.11 -0.28746   \n",
       "8     911  3.5000 -13.40    3.96  -1.328  -0.437  -3.11 -14.32 -0.13287   \n",
       "9     912  4.0000  -7.65    0.65  -0.467  -0.072  -1.24  -8.78 -0.02209   \n",
       "10    913  5.0000  -3.31    0.01  -0.086  -0.003  -0.25  -3.64 -0.00077   \n",
       "11    914  6.0000  -1.75    0.00  -0.023  -0.000  -0.07  -1.84  0.00012   \n",
       "\n",
       "         POL   beta1a   beta3a  beta1a_i  beta3a_i   beta3b  beta3b_i  \n",
       "0  -10.47330 -11.0055 -10.5060  -16.3095  -14.9728 -10.8724  -15.8362  \n",
       "1   -6.70572  -6.8633  -6.6020   -9.1956   -8.6391  -6.7871   -8.9989  \n",
       "2   -5.37013  -5.4261  -5.2390   -6.9959   -6.6316  -5.3699   -6.8673  \n",
       "3   -4.30598  -4.2981  -4.1650   -5.3650   -5.1247  -4.2572   -5.2804  \n",
       "4   -3.51600  -3.4737  -3.3767   -4.2268   -4.0622  -3.4433   -4.1689  \n",
       "5   -2.78209  -2.7199  -2.6532   -3.2270   -3.1205  -2.6987   -3.1897  \n",
       "6   -2.24324  -2.1752  -2.1281   -2.5298   -2.4584  -2.1601   -2.5049  \n",
       "7   -1.81350  -1.7466  -1.7135   -1.9970   -1.9488  -1.7359   -1.9803  \n",
       "8   -1.19532  -1.1413  -1.1249   -1.2696   -1.2474  -1.1359   -1.2620  \n",
       "9   -0.44520  -0.4282  -0.4254   -0.4564   -0.4530  -0.4272   -0.4552  \n",
       "10  -0.08562  -0.0846  -0.0845   -0.0870   -0.0869  -0.0846   -0.0870  \n",
       "11  -0.02377  -0.0236  -0.0236   -0.0240   -0.0240  -0.0236   -0.0240  "
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>indx</th>\n",
       "      <th>Rx</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>dHF</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>pol2-TTs</th>\n",
       "      <th>pol-TTs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1.5</td>\n",
       "      <td>-795.54</td>\n",
       "      <td>1011.23</td>\n",
       "      <td>95.830</td>\n",
       "      <td>-184.868</td>\n",
       "      <td>-255.330</td>\n",
       "      <td>-272.30</td>\n",
       "      <td>-287.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>-615.93</td>\n",
       "      <td>659.87</td>\n",
       "      <td>79.861</td>\n",
       "      <td>-147.697</td>\n",
       "      <td>-238.051</td>\n",
       "      <td>-250.60</td>\n",
       "      <td>-264.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>-489.79</td>\n",
       "      <td>431.47</td>\n",
       "      <td>60.846</td>\n",
       "      <td>-115.435</td>\n",
       "      <td>-219.918</td>\n",
       "      <td>-227.40</td>\n",
       "      <td>-238.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4</td>\n",
       "      <td>1.8</td>\n",
       "      <td>-399.81</td>\n",
       "      <td>282.79</td>\n",
       "      <td>41.944</td>\n",
       "      <td>-88.689</td>\n",
       "      <td>-200.898</td>\n",
       "      <td>-204.10</td>\n",
       "      <td>-213.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5</td>\n",
       "      <td>1.9</td>\n",
       "      <td>-334.29</td>\n",
       "      <td>185.71</td>\n",
       "      <td>25.041</td>\n",
       "      <td>-67.036</td>\n",
       "      <td>-181.639</td>\n",
       "      <td>-181.60</td>\n",
       "      <td>-189.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>6</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-285.64</td>\n",
       "      <td>122.20</td>\n",
       "      <td>11.053</td>\n",
       "      <td>-50.010</td>\n",
       "      <td>-162.776</td>\n",
       "      <td>-160.50</td>\n",
       "      <td>-166.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>7</td>\n",
       "      <td>2.1</td>\n",
       "      <td>-248.61</td>\n",
       "      <td>80.54</td>\n",
       "      <td>0.224</td>\n",
       "      <td>-36.810</td>\n",
       "      <td>-144.882</td>\n",
       "      <td>-141.20</td>\n",
       "      <td>-145.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>2.2</td>\n",
       "      <td>-219.76</td>\n",
       "      <td>53.17</td>\n",
       "      <td>-7.619</td>\n",
       "      <td>-26.782</td>\n",
       "      <td>-128.239</td>\n",
       "      <td>-123.80</td>\n",
       "      <td>-127.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>9</td>\n",
       "      <td>2.3</td>\n",
       "      <td>-196.79</td>\n",
       "      <td>35.15</td>\n",
       "      <td>-12.868</td>\n",
       "      <td>-19.281</td>\n",
       "      <td>-113.063</td>\n",
       "      <td>-108.30</td>\n",
       "      <td>-111.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>2.4</td>\n",
       "      <td>-178.07</td>\n",
       "      <td>23.26</td>\n",
       "      <td>-15.999</td>\n",
       "      <td>-13.739</td>\n",
       "      <td>-99.392</td>\n",
       "      <td>-94.70</td>\n",
       "      <td>-96.75</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>11</td>\n",
       "      <td>2.5</td>\n",
       "      <td>-162.50</td>\n",
       "      <td>15.41</td>\n",
       "      <td>-17.487</td>\n",
       "      <td>-9.719</td>\n",
       "      <td>-87.189</td>\n",
       "      <td>-82.79</td>\n",
       "      <td>-84.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>12</td>\n",
       "      <td>2.6</td>\n",
       "      <td>-149.29</td>\n",
       "      <td>10.22</td>\n",
       "      <td>-17.756</td>\n",
       "      <td>-6.838</td>\n",
       "      <td>-76.427</td>\n",
       "      <td>-72.42</td>\n",
       "      <td>-73.61</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>13</td>\n",
       "      <td>2.7</td>\n",
       "      <td>-137.92</td>\n",
       "      <td>6.78</td>\n",
       "      <td>-17.188</td>\n",
       "      <td>-4.784</td>\n",
       "      <td>-66.974</td>\n",
       "      <td>-63.43</td>\n",
       "      <td>-64.33</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>14</td>\n",
       "      <td>2.8</td>\n",
       "      <td>-128.00</td>\n",
       "      <td>4.50</td>\n",
       "      <td>-16.067</td>\n",
       "      <td>-3.339</td>\n",
       "      <td>-58.874</td>\n",
       "      <td>-55.65</td>\n",
       "      <td>-56.34</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>15</td>\n",
       "      <td>2.9</td>\n",
       "      <td>-119.24</td>\n",
       "      <td>2.99</td>\n",
       "      <td>-14.624</td>\n",
       "      <td>-2.306</td>\n",
       "      <td>-51.547</td>\n",
       "      <td>-48.92</td>\n",
       "      <td>-49.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>16</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-111.44</td>\n",
       "      <td>1.99</td>\n",
       "      <td>-13.029</td>\n",
       "      <td>-1.592</td>\n",
       "      <td>-45.304</td>\n",
       "      <td>-43.10</td>\n",
       "      <td>-43.50</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    indx   Rx    elst     exch     dHF      CT2     POL2  pol2-TTs  pol-TTs\n",
       "0      1  1.5 -795.54  1011.23  95.830 -184.868 -255.330   -272.30  -287.70\n",
       "1      2  1.6 -615.93   659.87  79.861 -147.697 -238.051   -250.60  -264.00\n",
       "2      3  1.7 -489.79   431.47  60.846 -115.435 -219.918   -227.40  -238.70\n",
       "3      4  1.8 -399.81   282.79  41.944  -88.689 -200.898   -204.10  -213.40\n",
       "4      5  1.9 -334.29   185.71  25.041  -67.036 -181.639   -181.60  -189.00\n",
       "5      6  2.0 -285.64   122.20  11.053  -50.010 -162.776   -160.50  -166.30\n",
       "6      7  2.1 -248.61    80.54   0.224  -36.810 -144.882   -141.20  -145.70\n",
       "7      8  2.2 -219.76    53.17  -7.619  -26.782 -128.239   -123.80  -127.30\n",
       "8      9  2.3 -196.79    35.15 -12.868  -19.281 -113.063   -108.30  -111.00\n",
       "9     10  2.4 -178.07    23.26 -15.999  -13.739  -99.392    -94.70   -96.75\n",
       "10    11  2.5 -162.50    15.41 -17.487   -9.719  -87.189    -82.79   -84.35\n",
       "11    12  2.6 -149.29    10.22 -17.756   -6.838  -76.427    -72.42   -73.61\n",
       "12    13  2.7 -137.92     6.78 -17.188   -4.784  -66.974    -63.43   -64.33\n",
       "13    14  2.8 -128.00     4.50 -16.067   -3.339  -58.874    -55.65   -56.34\n",
       "14    15  2.9 -119.24     2.99 -14.624   -2.306  -51.547    -48.92   -49.44\n",
       "15    16  3.0 -111.44     1.99 -13.029   -1.592  -45.304    -43.10   -43.50"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>R/Ang</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND2</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP2</th>\n",
       "      <th>E2int</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>elst-L4mom</th>\n",
       "      <th>disp-C12iso</th>\n",
       "      <th>pol2-L3</th>\n",
       "      <th>pol2infty-L3</th>\n",
       "      <th>IND</th>\n",
       "      <th>CD2</th>\n",
       "      <th>CD</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.68</td>\n",
       "      <td>-70.301</td>\n",
       "      <td>427.186</td>\n",
       "      <td>-101.708</td>\n",
       "      <td>-87.233</td>\n",
       "      <td>-35.090</td>\n",
       "      <td>220.086</td>\n",
       "      <td>132.853</td>\n",
       "      <td>-74.032</td>\n",
       "      <td>-27.677</td>\n",
       "      <td>-119.775</td>\n",
       "      <td>-29.230</td>\n",
       "      <td>-28.602</td>\n",
       "      <td>-71.735</td>\n",
       "      <td>-188.941</td>\n",
       "      <td>-74.032</td>\n",
       "      <td>-117.206</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.78</td>\n",
       "      <td>-96.926</td>\n",
       "      <td>323.879</td>\n",
       "      <td>-72.108</td>\n",
       "      <td>-73.930</td>\n",
       "      <td>-27.456</td>\n",
       "      <td>127.390</td>\n",
       "      <td>53.460</td>\n",
       "      <td>-46.077</td>\n",
       "      <td>-26.031</td>\n",
       "      <td>-95.798</td>\n",
       "      <td>-24.496</td>\n",
       "      <td>-25.997</td>\n",
       "      <td>-58.528</td>\n",
       "      <td>-146.038</td>\n",
       "      <td>-46.077</td>\n",
       "      <td>-87.510</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.88</td>\n",
       "      <td>-97.466</td>\n",
       "      <td>241.810</td>\n",
       "      <td>-52.399</td>\n",
       "      <td>-58.464</td>\n",
       "      <td>-21.658</td>\n",
       "      <td>70.288</td>\n",
       "      <td>11.823</td>\n",
       "      <td>-28.468</td>\n",
       "      <td>-23.931</td>\n",
       "      <td>-78.554</td>\n",
       "      <td>-20.382</td>\n",
       "      <td>-23.363</td>\n",
       "      <td>-47.608</td>\n",
       "      <td>-110.863</td>\n",
       "      <td>-28.468</td>\n",
       "      <td>-63.256</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.98</td>\n",
       "      <td>-88.204</td>\n",
       "      <td>178.604</td>\n",
       "      <td>-39.044</td>\n",
       "      <td>-44.417</td>\n",
       "      <td>-17.253</td>\n",
       "      <td>34.104</td>\n",
       "      <td>-10.313</td>\n",
       "      <td>-17.577</td>\n",
       "      <td>-21.466</td>\n",
       "      <td>-65.662</td>\n",
       "      <td>-16.864</td>\n",
       "      <td>-20.786</td>\n",
       "      <td>-38.721</td>\n",
       "      <td>-83.460</td>\n",
       "      <td>-17.577</td>\n",
       "      <td>-44.739</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.08</td>\n",
       "      <td>-76.331</td>\n",
       "      <td>130.999</td>\n",
       "      <td>-29.845</td>\n",
       "      <td>-32.935</td>\n",
       "      <td>-13.868</td>\n",
       "      <td>10.955</td>\n",
       "      <td>-21.979</td>\n",
       "      <td>-10.926</td>\n",
       "      <td>-18.919</td>\n",
       "      <td>-55.750</td>\n",
       "      <td>-13.892</td>\n",
       "      <td>-18.338</td>\n",
       "      <td>-31.554</td>\n",
       "      <td>-62.780</td>\n",
       "      <td>-10.926</td>\n",
       "      <td>-31.226</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.18</td>\n",
       "      <td>-64.815</td>\n",
       "      <td>95.669</td>\n",
       "      <td>-23.381</td>\n",
       "      <td>-24.048</td>\n",
       "      <td>-11.232</td>\n",
       "      <td>-3.759</td>\n",
       "      <td>-27.807</td>\n",
       "      <td>-6.887</td>\n",
       "      <td>-16.494</td>\n",
       "      <td>-47.954</td>\n",
       "      <td>-11.408</td>\n",
       "      <td>-16.071</td>\n",
       "      <td>-25.793</td>\n",
       "      <td>-47.429</td>\n",
       "      <td>-6.887</td>\n",
       "      <td>-21.636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.28</td>\n",
       "      <td>-54.724</td>\n",
       "      <td>69.704</td>\n",
       "      <td>-18.739</td>\n",
       "      <td>-17.384</td>\n",
       "      <td>-9.155</td>\n",
       "      <td>-12.914</td>\n",
       "      <td>-30.298</td>\n",
       "      <td>-4.427</td>\n",
       "      <td>-14.312</td>\n",
       "      <td>-41.704</td>\n",
       "      <td>-9.346</td>\n",
       "      <td>-14.014</td>\n",
       "      <td>-21.166</td>\n",
       "      <td>-36.123</td>\n",
       "      <td>-4.427</td>\n",
       "      <td>-14.957</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.38</td>\n",
       "      <td>-46.276</td>\n",
       "      <td>50.741</td>\n",
       "      <td>-15.320</td>\n",
       "      <td>-12.485</td>\n",
       "      <td>-7.501</td>\n",
       "      <td>-18.355</td>\n",
       "      <td>-30.840</td>\n",
       "      <td>-2.910</td>\n",
       "      <td>-12.410</td>\n",
       "      <td>-36.611</td>\n",
       "      <td>-7.644</td>\n",
       "      <td>-12.176</td>\n",
       "      <td>-17.440</td>\n",
       "      <td>-27.805</td>\n",
       "      <td>-2.910</td>\n",
       "      <td>-10.365</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.48</td>\n",
       "      <td>-39.354</td>\n",
       "      <td>36.946</td>\n",
       "      <td>-12.730</td>\n",
       "      <td>-8.930</td>\n",
       "      <td>-6.171</td>\n",
       "      <td>-21.309</td>\n",
       "      <td>-30.239</td>\n",
       "      <td>-1.956</td>\n",
       "      <td>-10.774</td>\n",
       "      <td>-32.404</td>\n",
       "      <td>-6.245</td>\n",
       "      <td>-10.552</td>\n",
       "      <td>-14.435</td>\n",
       "      <td>-21.660</td>\n",
       "      <td>-1.956</td>\n",
       "      <td>-7.225</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.58</td>\n",
       "      <td>-33.728</td>\n",
       "      <td>26.925</td>\n",
       "      <td>-10.718</td>\n",
       "      <td>-6.369</td>\n",
       "      <td>-5.096</td>\n",
       "      <td>-22.616</td>\n",
       "      <td>-28.985</td>\n",
       "      <td>-1.344</td>\n",
       "      <td>-9.374</td>\n",
       "      <td>-28.889</td>\n",
       "      <td>-5.101</td>\n",
       "      <td>-9.133</td>\n",
       "      <td>-12.003</td>\n",
       "      <td>-17.087</td>\n",
       "      <td>-1.344</td>\n",
       "      <td>-5.083</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.08</td>\n",
       "      <td>-17.867</td>\n",
       "      <td>5.689</td>\n",
       "      <td>-5.101</td>\n",
       "      <td>-1.148</td>\n",
       "      <td>-2.040</td>\n",
       "      <td>-19.319</td>\n",
       "      <td>-20.467</td>\n",
       "      <td>-0.279</td>\n",
       "      <td>-4.822</td>\n",
       "      <td>-17.683</td>\n",
       "      <td>-1.869</td>\n",
       "      <td>-4.464</td>\n",
       "      <td>-5.133</td>\n",
       "      <td>-6.249</td>\n",
       "      <td>-0.279</td>\n",
       "      <td>-1.115</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.58</td>\n",
       "      <td>-11.343</td>\n",
       "      <td>1.291</td>\n",
       "      <td>-2.683</td>\n",
       "      <td>-0.192</td>\n",
       "      <td>-0.850</td>\n",
       "      <td>-13.586</td>\n",
       "      <td>-13.778</td>\n",
       "      <td>-0.067</td>\n",
       "      <td>-2.617</td>\n",
       "      <td>-11.941</td>\n",
       "      <td>-0.716</td>\n",
       "      <td>-2.295</td>\n",
       "      <td>-2.470</td>\n",
       "      <td>-2.876</td>\n",
       "      <td>-0.067</td>\n",
       "      <td>-0.405</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.08</td>\n",
       "      <td>-7.988</td>\n",
       "      <td>0.318</td>\n",
       "      <td>-1.503</td>\n",
       "      <td>-0.022</td>\n",
       "      <td>-0.363</td>\n",
       "      <td>-9.537</td>\n",
       "      <td>-9.559</td>\n",
       "      <td>-0.017</td>\n",
       "      <td>-1.487</td>\n",
       "      <td>-8.607</td>\n",
       "      <td>-0.294</td>\n",
       "      <td>-1.268</td>\n",
       "      <td>-1.320</td>\n",
       "      <td>-1.525</td>\n",
       "      <td>-0.017</td>\n",
       "      <td>-0.205</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.58</td>\n",
       "      <td>-5.968</td>\n",
       "      <td>0.084</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>0.005</td>\n",
       "      <td>-0.160</td>\n",
       "      <td>-6.937</td>\n",
       "      <td>-6.932</td>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.876</td>\n",
       "      <td>-6.498</td>\n",
       "      <td>-0.131</td>\n",
       "      <td>-0.751</td>\n",
       "      <td>-0.769</td>\n",
       "      <td>-0.887</td>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.119</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.08</td>\n",
       "      <td>-4.644</td>\n",
       "      <td>0.023</td>\n",
       "      <td>-0.560</td>\n",
       "      <td>0.006</td>\n",
       "      <td>-0.075</td>\n",
       "      <td>-5.256</td>\n",
       "      <td>-5.250</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-0.545</td>\n",
       "      <td>-5.081</td>\n",
       "      <td>-0.064</td>\n",
       "      <td>-0.473</td>\n",
       "      <td>-0.479</td>\n",
       "      <td>-0.554</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-0.075</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.58</td>\n",
       "      <td>-3.720</td>\n",
       "      <td>0.007</td>\n",
       "      <td>-0.369</td>\n",
       "      <td>0.004</td>\n",
       "      <td>-0.037</td>\n",
       "      <td>-4.121</td>\n",
       "      <td>-4.116</td>\n",
       "      <td>-0.011</td>\n",
       "      <td>-0.358</td>\n",
       "      <td>-4.082</td>\n",
       "      <td>-0.034</td>\n",
       "      <td>-0.313</td>\n",
       "      <td>-0.315</td>\n",
       "      <td>-0.365</td>\n",
       "      <td>-0.011</td>\n",
       "      <td>-0.050</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.08</td>\n",
       "      <td>-3.050</td>\n",
       "      <td>0.002</td>\n",
       "      <td>-0.254</td>\n",
       "      <td>0.003</td>\n",
       "      <td>-0.020</td>\n",
       "      <td>-3.321</td>\n",
       "      <td>-3.318</td>\n",
       "      <td>-0.007</td>\n",
       "      <td>-0.247</td>\n",
       "      <td>-3.351</td>\n",
       "      <td>-0.019</td>\n",
       "      <td>-0.215</td>\n",
       "      <td>-0.217</td>\n",
       "      <td>-0.251</td>\n",
       "      <td>-0.007</td>\n",
       "      <td>-0.034</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    R/Ang    elst     exch     IND2     dHF   DISP2    E2int     Eint     CT2  \\\n",
       "0    0.68 -70.301  427.186 -101.708 -87.233 -35.090  220.086  132.853 -74.032   \n",
       "1    0.78 -96.926  323.879  -72.108 -73.930 -27.456  127.390   53.460 -46.077   \n",
       "2    0.88 -97.466  241.810  -52.399 -58.464 -21.658   70.288   11.823 -28.468   \n",
       "3    0.98 -88.204  178.604  -39.044 -44.417 -17.253   34.104  -10.313 -17.577   \n",
       "4    1.08 -76.331  130.999  -29.845 -32.935 -13.868   10.955  -21.979 -10.926   \n",
       "5    1.18 -64.815   95.669  -23.381 -24.048 -11.232   -3.759  -27.807  -6.887   \n",
       "6    1.28 -54.724   69.704  -18.739 -17.384  -9.155  -12.914  -30.298  -4.427   \n",
       "7    1.38 -46.276   50.741  -15.320 -12.485  -7.501  -18.355  -30.840  -2.910   \n",
       "8    1.48 -39.354   36.946  -12.730  -8.930  -6.171  -21.309  -30.239  -1.956   \n",
       "9    1.58 -33.728   26.925  -10.718  -6.369  -5.096  -22.616  -28.985  -1.344   \n",
       "10   2.08 -17.867    5.689   -5.101  -1.148  -2.040  -19.319  -20.467  -0.279   \n",
       "11   2.58 -11.343    1.291   -2.683  -0.192  -0.850  -13.586  -13.778  -0.067   \n",
       "12   3.08  -7.988    0.318   -1.503  -0.022  -0.363   -9.537   -9.559  -0.017   \n",
       "13   3.58  -5.968    0.084   -0.892   0.005  -0.160   -6.937   -6.932  -0.016   \n",
       "14   4.08  -4.644    0.023   -0.560   0.006  -0.075   -5.256   -5.250  -0.015   \n",
       "15   4.58  -3.720    0.007   -0.369   0.004  -0.037   -4.121   -4.116  -0.011   \n",
       "16   5.08  -3.050    0.002   -0.254   0.003  -0.020   -3.321   -3.318  -0.007   \n",
       "\n",
       "      POL2  elst-L4mom  disp-C12iso  pol2-L3  pol2infty-L3      IND     CD2  \\\n",
       "0  -27.677    -119.775      -29.230  -28.602       -71.735 -188.941 -74.032   \n",
       "1  -26.031     -95.798      -24.496  -25.997       -58.528 -146.038 -46.077   \n",
       "2  -23.931     -78.554      -20.382  -23.363       -47.608 -110.863 -28.468   \n",
       "3  -21.466     -65.662      -16.864  -20.786       -38.721  -83.460 -17.577   \n",
       "4  -18.919     -55.750      -13.892  -18.338       -31.554  -62.780 -10.926   \n",
       "5  -16.494     -47.954      -11.408  -16.071       -25.793  -47.429  -6.887   \n",
       "6  -14.312     -41.704       -9.346  -14.014       -21.166  -36.123  -4.427   \n",
       "7  -12.410     -36.611       -7.644  -12.176       -17.440  -27.805  -2.910   \n",
       "8  -10.774     -32.404       -6.245  -10.552       -14.435  -21.660  -1.956   \n",
       "9   -9.374     -28.889       -5.101   -9.133       -12.003  -17.087  -1.344   \n",
       "10  -4.822     -17.683       -1.869   -4.464        -5.133   -6.249  -0.279   \n",
       "11  -2.617     -11.941       -0.716   -2.295        -2.470   -2.876  -0.067   \n",
       "12  -1.487      -8.607       -0.294   -1.268        -1.320   -1.525  -0.017   \n",
       "13  -0.876      -6.498       -0.131   -0.751        -0.769   -0.887  -0.016   \n",
       "14  -0.545      -5.081       -0.064   -0.473        -0.479   -0.554  -0.015   \n",
       "15  -0.358      -4.082       -0.034   -0.313        -0.315   -0.365  -0.011   \n",
       "16  -0.247      -3.351       -0.019   -0.215        -0.217   -0.251  -0.007   \n",
       "\n",
       "         CD  \n",
       "0  -117.206  \n",
       "1   -87.510  \n",
       "2   -63.256  \n",
       "3   -44.739  \n",
       "4   -31.226  \n",
       "5   -21.636  \n",
       "6   -14.957  \n",
       "7   -10.365  \n",
       "8    -7.225  \n",
       "9    -5.083  \n",
       "10   -1.115  \n",
       "11   -0.405  \n",
       "12   -0.205  \n",
       "13   -0.119  \n",
       "14   -0.075  \n",
       "15   -0.050  \n",
       "16   -0.034  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o'] = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o'] = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file = 'distance_f_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o'] = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_dhf3_file = 'water2-sapt2+3-deltahf3.dat'\n",
    "zn_h2o_dhf3_file = 'zn-hoh-sapt2+3-delthf3.dat'\n",
    "f_h2o_dhf3_file  = 'result-f-hoh-deltahf3.dat'\n",
    "zn_h2o_dhf3_lr_file = 'zn-hoh-sapt2+3-delthf3-9A.dat'\n",
    "\n",
    "dhf3 = {}\n",
    "dhf3['water2'] = pd.read_csv(water2_dhf3_file,sep='\\s+',header=0)\n",
    "dhf3['zn_h2o'] = pd.read_csv(zn_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['f_h2o']  = pd.read_csv(f_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['zn_h2o_lr'] = pd.read_csv(zn_h2o_dhf3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-1.637368e+00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-1.138062e+00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-8.477456e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-6.094344e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-4.419806e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-2.999751e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-2.079277e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.429536e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-6.728925e-02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.029095e-02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-2.447200e-04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-3.900000e-07</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              dHF3\n",
       "1.54 -1.637368e+00\n",
       "1.74 -1.138062e+00\n",
       "1.84 -8.477456e-01\n",
       "1.94 -6.094344e-01\n",
       "2.03 -4.419806e-01\n",
       "2.14 -2.999751e-01\n",
       "2.24 -2.079277e-01\n",
       "2.34 -1.429536e-01\n",
       "2.54 -6.728925e-02\n",
       "3.04 -1.029095e-02\n",
       "4.04 -2.447200e-04\n",
       "5.04 -3.900000e-07"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>505.197924</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>274.720684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.7</th>\n",
       "      <td>159.983216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.8</th>\n",
       "      <td>99.477214</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.9</th>\n",
       "      <td>64.979487</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.0</th>\n",
       "      <td>43.642452</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>29.536747</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.2</th>\n",
       "      <td>19.804239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.3</th>\n",
       "      <td>12.953425</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.4</th>\n",
       "      <td>8.118438</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.5</th>\n",
       "      <td>4.739729</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>2.424976</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.7</th>\n",
       "      <td>0.885641</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.8</th>\n",
       "      <td>-0.094903</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.9</th>\n",
       "      <td>-0.679812</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.0</th>\n",
       "      <td>-0.991150</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "1.5  505.197924\n",
       "1.6  274.720684\n",
       "1.7  159.983216\n",
       "1.8   99.477214\n",
       "1.9   64.979487\n",
       "2.0   43.642452\n",
       "2.1   29.536747\n",
       "2.2   19.804239\n",
       "2.3   12.953425\n",
       "2.4    8.118438\n",
       "2.5    4.739729\n",
       "2.6    2.424976\n",
       "2.7    0.885641\n",
       "2.8   -0.094903\n",
       "2.9   -0.679812\n",
       "3.0   -0.991150"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>387.739330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>178.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>74.721548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>26.533203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>5.482008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>-2.763852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>-5.255836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-5.357654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-3.684390</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-0.865607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-0.192964</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-0.046835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-0.012235</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-0.004391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-0.001112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-0.000422</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "0.7  387.739330\n",
       "0.8  178.002100\n",
       "0.9   74.721548\n",
       "1.0   26.533203\n",
       "1.1    5.482008\n",
       "1.2   -2.763852\n",
       "1.3   -5.255836\n",
       "1.4   -5.357654\n",
       "1.5   -4.611929\n",
       "1.6   -3.684390\n",
       "2.1   -0.865607\n",
       "2.6   -0.192964\n",
       "3.1   -0.046835\n",
       "3.6   -0.012235\n",
       "4.1   -0.004391\n",
       "4.6   -0.001112\n",
       "5.1   -0.000422"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['f_h2o']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Adding SAPT POL plots : IND - CT(SM09) / + FLUOR"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Add wB97X-D ALMO data\n",
    "28 July 2020 : Correction of Polarization Plot (first row), remove dHF(2) and dHF(3) from IND(2) and IND(3) respectively in SAPT2 and SAPT2+3 to take into account only POL at second and third order, not infinite-order!!!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Charge Delocalization')"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig5, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig5, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Ind']-sapt2['water2']['Ct']-sapt2['water2']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind']-sapt2p3['water2']['Ct']-dhf3['water2']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['POL'],\n",
    "                        saptdft_pbe0_s2['water2']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(,)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Polarization')\n",
    "\n",
    "\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],csov['water2']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['POL'],\n",
    "                        inf['water2']['beta3b_i']*0.24,\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Polarization')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['CT'],\n",
    "                        saptdft_pbe0_s2['water2']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],almo['water2']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],csov['water2']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 0].plot(d['water2']['d'],rvs['water2']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['CT'],\n",
    "                        saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[2, 0].axvline(x=1.94, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind']-sapt2['zn_h2o_lr']['Ct']-sapt2['zn_h2o_lr']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind']-sapt2p3['zn_h2o_lr']['Ct']-dhf3['zn_h2o_lr']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'],\n",
    "                        saptdft_pbe0_s2['zn_h2o_lr']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.6,3.1)\n",
    "##grph[0, 1].set_ylim(-80,4)\n",
    "#grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Polarization')\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 1].fill_between(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['POL'],\n",
    "                        inf['zn_h2o']['pol-TTs']*0.24,\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(-4,50)\n",
    "#grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Polarization')\n",
    "\n",
    "\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[2, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'],\n",
    "                        saptdft_pbe0_s2['zn_h2o_lr']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.6,3.1)\n",
    "#grph[2, 1].set_ylim(-4,50)\n",
    "grph[2, 1].set_ylim(-50,4)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Charge Delocalization')\n",
    "\n",
    "grph[3, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 1].fill_between(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['CT'],\n",
    "                        saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[3, 1].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(-4,50)\n",
    "grph[3, 1].set_ylim(-50,4)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind']-sapt2['f_h2o']['Ct']-sapt2['f_h2o']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind']-sapt2p3['f_h2o']['Ct']-dhf3['f_h2o']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 2].plot(d['f_h2o']['d'],inf['f_h2o']['pol-TTs']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'],\n",
    "                        saptdft_pbe0_s2['f_h2o']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(1.6,3.1)\n",
    "grph[0, 2].set_ylim(-16,0.5)\n",
    "#grph[0, 2].legend(loc='lower right',frameon=False)\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Polarization')\n",
    "\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],inf['f_h2o']['pol2infty-L3'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'],\n",
    "                        inf['f_h2o']['pol2infty-L3'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,0.5)\n",
    "#grph[1, 2].legend(loc='lower right',frameon=False)\n",
    "grph[1, 2].set_title('Polarization')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'],\n",
    "                        saptdft_pbe0_s2['f_h2o']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.6,3.1)\n",
    "grph[2, 2].set_ylim(-10,0.5)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "grph[2, 2].set_title('Charge Delocalization')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],inf['f_h2o']['CD'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'],\n",
    "                        inf['f_h2o']['CD'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[3, 2].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-10,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "grph[3, 2].set_title('Charge Delocalization')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig5.savefig('CD_POL_from_SAPTDFT_and_EDAs_no_abs_value+POL_SAPT+FLUOR+wB97XD_lr.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/CD_POL_from_SAPTDFT_and_EDAs/.ipynb_checkpoints/CT_POL_oct2020_5A-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "f_h2o_rvs_file = 'result-f-hoh-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_lr_file = 'result-zn-hoh-rvs-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['f_h2o'] = pd.read_csv(f_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o_lr'] = pd.read_csv(zn_h2o_rvs_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "f_h2o_csov_file = 'result-f-hoh-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_lr_file = 'result-zn-hoh-csov-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['f_h2o'] = pd.read_csv(f_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o_lr'] = pd.read_csv(zn_h2o_csov_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_almo_file = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['f_h2o'] = pd.read_csv(f_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd-5A.dat'\n",
    "\n",
    "almo_wb97xd = {}\n",
    "almo_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-5A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||S^2\n",
    "\n",
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2-5A.dat'\n",
    "\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# POL ET CT infinite order - AJM data (SAPT(DFT))\n",
    "water2_inf_file = 'Pol_daTZ_L3_energies_water2.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "zn_h2o_inf_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "f_h2o_inf_file = 'Fm_H2O_pol_summary_kcalmol.csv' #already in kcal/mol see jupyter-notebook SI : Fm_water_POL_models.ipynb\n",
    "zn_h2o_inf_lr_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0_5A.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "\n",
    "inf = {}\n",
    "inf['water2'] = pd.read_csv(water2_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o'] = pd.read_csv(zn_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['f_h2o'] = pd.read_csv(f_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o_lr'] = pd.read_csv(zn_h2o_inf_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#water2: use beta3b_i for pol_inf\n",
    "#zn_h2o : use pol-TTs for pol_inf\n",
    "#f_h2O : use pol2infty-L3 and CD : Data['IND'] - Data['pol2infty-L3']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Index</th>\n",
       "      <th>R</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "      <th>beta1a</th>\n",
       "      <th>beta3a</th>\n",
       "      <th>beta1a_i</th>\n",
       "      <th>beta3a_i</th>\n",
       "      <th>beta3b</th>\n",
       "      <th>beta3b_i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>903</td>\n",
       "      <td>2.5000</td>\n",
       "      <td>-79.06</td>\n",
       "      <td>134.31</td>\n",
       "      <td>-17.245</td>\n",
       "      <td>-18.830</td>\n",
       "      <td>-23.06</td>\n",
       "      <td>-3.88</td>\n",
       "      <td>-6.77177</td>\n",
       "      <td>-10.47330</td>\n",
       "      <td>-11.0055</td>\n",
       "      <td>-10.5060</td>\n",
       "      <td>-16.3095</td>\n",
       "      <td>-14.9728</td>\n",
       "      <td>-10.8724</td>\n",
       "      <td>-15.8362</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>904</td>\n",
       "      <td>2.7000</td>\n",
       "      <td>-50.93</td>\n",
       "      <td>67.02</td>\n",
       "      <td>-9.701</td>\n",
       "      <td>-8.868</td>\n",
       "      <td>-15.19</td>\n",
       "      <td>-17.66</td>\n",
       "      <td>-2.99589</td>\n",
       "      <td>-6.70572</td>\n",
       "      <td>-6.8633</td>\n",
       "      <td>-6.6020</td>\n",
       "      <td>-9.1956</td>\n",
       "      <td>-8.6391</td>\n",
       "      <td>-6.7871</td>\n",
       "      <td>-8.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>905</td>\n",
       "      <td>2.8000</td>\n",
       "      <td>-41.49</td>\n",
       "      <td>47.23</td>\n",
       "      <td>-7.385</td>\n",
       "      <td>-6.074</td>\n",
       "      <td>-12.37</td>\n",
       "      <td>-20.09</td>\n",
       "      <td>-2.01556</td>\n",
       "      <td>-5.37013</td>\n",
       "      <td>-5.4261</td>\n",
       "      <td>-5.2390</td>\n",
       "      <td>-6.9959</td>\n",
       "      <td>-6.6316</td>\n",
       "      <td>-5.3699</td>\n",
       "      <td>-6.8673</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>906</td>\n",
       "      <td>2.9000</td>\n",
       "      <td>-34.18</td>\n",
       "      <td>33.24</td>\n",
       "      <td>-5.667</td>\n",
       "      <td>-4.158</td>\n",
       "      <td>-10.10</td>\n",
       "      <td>-20.87</td>\n",
       "      <td>-1.36128</td>\n",
       "      <td>-4.30598</td>\n",
       "      <td>-4.2981</td>\n",
       "      <td>-4.1650</td>\n",
       "      <td>-5.3650</td>\n",
       "      <td>-5.1247</td>\n",
       "      <td>-4.2572</td>\n",
       "      <td>-5.2804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>907</td>\n",
       "      <td>2.9924</td>\n",
       "      <td>-28.86</td>\n",
       "      <td>24.00</td>\n",
       "      <td>-4.465</td>\n",
       "      <td>-2.931</td>\n",
       "      <td>-8.39</td>\n",
       "      <td>-20.64</td>\n",
       "      <td>-0.94953</td>\n",
       "      <td>-3.51600</td>\n",
       "      <td>-3.4737</td>\n",
       "      <td>-3.3767</td>\n",
       "      <td>-4.2268</td>\n",
       "      <td>-4.0622</td>\n",
       "      <td>-3.4433</td>\n",
       "      <td>-4.1689</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>908</td>\n",
       "      <td>3.1000</td>\n",
       "      <td>-24.00</td>\n",
       "      <td>16.42</td>\n",
       "      <td>-3.407</td>\n",
       "      <td>-1.951</td>\n",
       "      <td>-6.77</td>\n",
       "      <td>-19.71</td>\n",
       "      <td>-0.62512</td>\n",
       "      <td>-2.78209</td>\n",
       "      <td>-2.7199</td>\n",
       "      <td>-2.6532</td>\n",
       "      <td>-3.2270</td>\n",
       "      <td>-3.1205</td>\n",
       "      <td>-2.6987</td>\n",
       "      <td>-3.1897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>909</td>\n",
       "      <td>3.2000</td>\n",
       "      <td>-20.45</td>\n",
       "      <td>11.52</td>\n",
       "      <td>-2.667</td>\n",
       "      <td>-1.338</td>\n",
       "      <td>-5.55</td>\n",
       "      <td>-18.48</td>\n",
       "      <td>-0.42393</td>\n",
       "      <td>-2.24324</td>\n",
       "      <td>-2.1752</td>\n",
       "      <td>-2.1281</td>\n",
       "      <td>-2.5298</td>\n",
       "      <td>-2.4584</td>\n",
       "      <td>-2.1601</td>\n",
       "      <td>-2.5049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>910</td>\n",
       "      <td>3.3000</td>\n",
       "      <td>-17.60</td>\n",
       "      <td>8.08</td>\n",
       "      <td>-2.100</td>\n",
       "      <td>-0.919</td>\n",
       "      <td>-4.57</td>\n",
       "      <td>-17.11</td>\n",
       "      <td>-0.28746</td>\n",
       "      <td>-1.81350</td>\n",
       "      <td>-1.7466</td>\n",
       "      <td>-1.7135</td>\n",
       "      <td>-1.9970</td>\n",
       "      <td>-1.9488</td>\n",
       "      <td>-1.7359</td>\n",
       "      <td>-1.9803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>911</td>\n",
       "      <td>3.5000</td>\n",
       "      <td>-13.40</td>\n",
       "      <td>3.96</td>\n",
       "      <td>-1.328</td>\n",
       "      <td>-0.437</td>\n",
       "      <td>-3.11</td>\n",
       "      <td>-14.32</td>\n",
       "      <td>-0.13287</td>\n",
       "      <td>-1.19532</td>\n",
       "      <td>-1.1413</td>\n",
       "      <td>-1.1249</td>\n",
       "      <td>-1.2696</td>\n",
       "      <td>-1.2474</td>\n",
       "      <td>-1.1359</td>\n",
       "      <td>-1.2620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>912</td>\n",
       "      <td>4.0000</td>\n",
       "      <td>-7.65</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.467</td>\n",
       "      <td>-0.072</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-8.78</td>\n",
       "      <td>-0.02209</td>\n",
       "      <td>-0.44520</td>\n",
       "      <td>-0.4282</td>\n",
       "      <td>-0.4254</td>\n",
       "      <td>-0.4564</td>\n",
       "      <td>-0.4530</td>\n",
       "      <td>-0.4272</td>\n",
       "      <td>-0.4552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>913</td>\n",
       "      <td>5.0000</td>\n",
       "      <td>-3.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.086</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-0.25</td>\n",
       "      <td>-3.64</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.08562</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0845</td>\n",
       "      <td>-0.0870</td>\n",
       "      <td>-0.0869</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>914</td>\n",
       "      <td>6.0000</td>\n",
       "      <td>-1.75</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.023</td>\n",
       "      <td>-0.000</td>\n",
       "      <td>-0.07</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>0.00012</td>\n",
       "      <td>-0.02377</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Index       R   elst    exch     IND     dHF   DISP   Eint       CT  \\\n",
       "0     903  2.5000 -79.06  134.31 -17.245 -18.830 -23.06  -3.88 -6.77177   \n",
       "1     904  2.7000 -50.93   67.02  -9.701  -8.868 -15.19 -17.66 -2.99589   \n",
       "2     905  2.8000 -41.49   47.23  -7.385  -6.074 -12.37 -20.09 -2.01556   \n",
       "3     906  2.9000 -34.18   33.24  -5.667  -4.158 -10.10 -20.87 -1.36128   \n",
       "4     907  2.9924 -28.86   24.00  -4.465  -2.931  -8.39 -20.64 -0.94953   \n",
       "5     908  3.1000 -24.00   16.42  -3.407  -1.951  -6.77 -19.71 -0.62512   \n",
       "6     909  3.2000 -20.45   11.52  -2.667  -1.338  -5.55 -18.48 -0.42393   \n",
       "7     910  3.3000 -17.60    8.08  -2.100  -0.919  -4.57 -17.11 -0.28746   \n",
       "8     911  3.5000 -13.40    3.96  -1.328  -0.437  -3.11 -14.32 -0.13287   \n",
       "9     912  4.0000  -7.65    0.65  -0.467  -0.072  -1.24  -8.78 -0.02209   \n",
       "10    913  5.0000  -3.31    0.01  -0.086  -0.003  -0.25  -3.64 -0.00077   \n",
       "11    914  6.0000  -1.75    0.00  -0.023  -0.000  -0.07  -1.84  0.00012   \n",
       "\n",
       "         POL   beta1a   beta3a  beta1a_i  beta3a_i   beta3b  beta3b_i  \n",
       "0  -10.47330 -11.0055 -10.5060  -16.3095  -14.9728 -10.8724  -15.8362  \n",
       "1   -6.70572  -6.8633  -6.6020   -9.1956   -8.6391  -6.7871   -8.9989  \n",
       "2   -5.37013  -5.4261  -5.2390   -6.9959   -6.6316  -5.3699   -6.8673  \n",
       "3   -4.30598  -4.2981  -4.1650   -5.3650   -5.1247  -4.2572   -5.2804  \n",
       "4   -3.51600  -3.4737  -3.3767   -4.2268   -4.0622  -3.4433   -4.1689  \n",
       "5   -2.78209  -2.7199  -2.6532   -3.2270   -3.1205  -2.6987   -3.1897  \n",
       "6   -2.24324  -2.1752  -2.1281   -2.5298   -2.4584  -2.1601   -2.5049  \n",
       "7   -1.81350  -1.7466  -1.7135   -1.9970   -1.9488  -1.7359   -1.9803  \n",
       "8   -1.19532  -1.1413  -1.1249   -1.2696   -1.2474  -1.1359   -1.2620  \n",
       "9   -0.44520  -0.4282  -0.4254   -0.4564   -0.4530  -0.4272   -0.4552  \n",
       "10  -0.08562  -0.0846  -0.0845   -0.0870   -0.0869  -0.0846   -0.0870  \n",
       "11  -0.02377  -0.0236  -0.0236   -0.0240   -0.0240  -0.0236   -0.0240  "
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>indx</th>\n",
       "      <th>Rx</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>dHF</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>pol2-TTs</th>\n",
       "      <th>pol-TTs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1.5</td>\n",
       "      <td>-795.54</td>\n",
       "      <td>1011.23</td>\n",
       "      <td>95.830</td>\n",
       "      <td>-184.868</td>\n",
       "      <td>-255.330</td>\n",
       "      <td>-272.300</td>\n",
       "      <td>-287.700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>-615.93</td>\n",
       "      <td>659.87</td>\n",
       "      <td>79.861</td>\n",
       "      <td>-147.697</td>\n",
       "      <td>-238.051</td>\n",
       "      <td>-250.600</td>\n",
       "      <td>-264.000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>-489.79</td>\n",
       "      <td>431.47</td>\n",
       "      <td>60.846</td>\n",
       "      <td>-115.435</td>\n",
       "      <td>-219.918</td>\n",
       "      <td>-227.400</td>\n",
       "      <td>-238.700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4</td>\n",
       "      <td>1.8</td>\n",
       "      <td>-399.81</td>\n",
       "      <td>282.79</td>\n",
       "      <td>41.944</td>\n",
       "      <td>-88.689</td>\n",
       "      <td>-200.898</td>\n",
       "      <td>-204.100</td>\n",
       "      <td>-213.400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5</td>\n",
       "      <td>1.9</td>\n",
       "      <td>-334.29</td>\n",
       "      <td>185.71</td>\n",
       "      <td>25.041</td>\n",
       "      <td>-67.036</td>\n",
       "      <td>-181.639</td>\n",
       "      <td>-181.600</td>\n",
       "      <td>-189.000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>6</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-285.64</td>\n",
       "      <td>122.20</td>\n",
       "      <td>11.053</td>\n",
       "      <td>-50.010</td>\n",
       "      <td>-162.776</td>\n",
       "      <td>-160.500</td>\n",
       "      <td>-166.300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>7</td>\n",
       "      <td>2.1</td>\n",
       "      <td>-248.61</td>\n",
       "      <td>80.54</td>\n",
       "      <td>0.224</td>\n",
       "      <td>-36.810</td>\n",
       "      <td>-144.882</td>\n",
       "      <td>-141.200</td>\n",
       "      <td>-145.700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>2.2</td>\n",
       "      <td>-219.76</td>\n",
       "      <td>53.17</td>\n",
       "      <td>-7.619</td>\n",
       "      <td>-26.782</td>\n",
       "      <td>-128.239</td>\n",
       "      <td>-123.800</td>\n",
       "      <td>-127.300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>9</td>\n",
       "      <td>2.3</td>\n",
       "      <td>-196.79</td>\n",
       "      <td>35.15</td>\n",
       "      <td>-12.868</td>\n",
       "      <td>-19.281</td>\n",
       "      <td>-113.063</td>\n",
       "      <td>-108.300</td>\n",
       "      <td>-111.000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>2.4</td>\n",
       "      <td>-178.07</td>\n",
       "      <td>23.26</td>\n",
       "      <td>-15.999</td>\n",
       "      <td>-13.739</td>\n",
       "      <td>-99.392</td>\n",
       "      <td>-94.700</td>\n",
       "      <td>-96.750</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>11</td>\n",
       "      <td>2.5</td>\n",
       "      <td>-162.50</td>\n",
       "      <td>15.41</td>\n",
       "      <td>-17.487</td>\n",
       "      <td>-9.719</td>\n",
       "      <td>-87.189</td>\n",
       "      <td>-82.790</td>\n",
       "      <td>-84.350</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>12</td>\n",
       "      <td>2.6</td>\n",
       "      <td>-149.29</td>\n",
       "      <td>10.22</td>\n",
       "      <td>-17.756</td>\n",
       "      <td>-6.838</td>\n",
       "      <td>-76.427</td>\n",
       "      <td>-72.420</td>\n",
       "      <td>-73.610</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>13</td>\n",
       "      <td>2.7</td>\n",
       "      <td>-137.92</td>\n",
       "      <td>6.78</td>\n",
       "      <td>-17.188</td>\n",
       "      <td>-4.784</td>\n",
       "      <td>-66.974</td>\n",
       "      <td>-63.430</td>\n",
       "      <td>-64.330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>14</td>\n",
       "      <td>2.8</td>\n",
       "      <td>-128.00</td>\n",
       "      <td>4.50</td>\n",
       "      <td>-16.067</td>\n",
       "      <td>-3.339</td>\n",
       "      <td>-58.874</td>\n",
       "      <td>-55.650</td>\n",
       "      <td>-56.340</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>15</td>\n",
       "      <td>2.9</td>\n",
       "      <td>-119.24</td>\n",
       "      <td>2.99</td>\n",
       "      <td>-14.624</td>\n",
       "      <td>-2.306</td>\n",
       "      <td>-51.547</td>\n",
       "      <td>-48.920</td>\n",
       "      <td>-49.440</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>16</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-111.44</td>\n",
       "      <td>1.99</td>\n",
       "      <td>-13.029</td>\n",
       "      <td>-1.592</td>\n",
       "      <td>-45.304</td>\n",
       "      <td>-43.100</td>\n",
       "      <td>-43.500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>17</td>\n",
       "      <td>3.4</td>\n",
       "      <td>-87.09</td>\n",
       "      <td>0.39</td>\n",
       "      <td>-7.045</td>\n",
       "      <td>-0.351</td>\n",
       "      <td>-27.613</td>\n",
       "      <td>-26.650</td>\n",
       "      <td>-26.790</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>18</td>\n",
       "      <td>3.8</td>\n",
       "      <td>-70.03</td>\n",
       "      <td>0.07</td>\n",
       "      <td>-3.249</td>\n",
       "      <td>-0.074</td>\n",
       "      <td>-17.521</td>\n",
       "      <td>-17.190</td>\n",
       "      <td>-17.250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>19</td>\n",
       "      <td>4.2</td>\n",
       "      <td>-57.55</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-1.383</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-11.627</td>\n",
       "      <td>-11.550</td>\n",
       "      <td>-11.570</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>20</td>\n",
       "      <td>4.6</td>\n",
       "      <td>-48.14</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.580</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-8.040</td>\n",
       "      <td>-8.033</td>\n",
       "      <td>-8.045</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>21</td>\n",
       "      <td>5.0</td>\n",
       "      <td>-40.86</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.252</td>\n",
       "      <td>-0.001</td>\n",
       "      <td>-5.747</td>\n",
       "      <td>-5.760</td>\n",
       "      <td>-5.766</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    indx   Rx    elst     exch     dHF      CT2     POL2  pol2-TTs  pol-TTs\n",
       "0      1  1.5 -795.54  1011.23  95.830 -184.868 -255.330  -272.300 -287.700\n",
       "1      2  1.6 -615.93   659.87  79.861 -147.697 -238.051  -250.600 -264.000\n",
       "2      3  1.7 -489.79   431.47  60.846 -115.435 -219.918  -227.400 -238.700\n",
       "3      4  1.8 -399.81   282.79  41.944  -88.689 -200.898  -204.100 -213.400\n",
       "4      5  1.9 -334.29   185.71  25.041  -67.036 -181.639  -181.600 -189.000\n",
       "5      6  2.0 -285.64   122.20  11.053  -50.010 -162.776  -160.500 -166.300\n",
       "6      7  2.1 -248.61    80.54   0.224  -36.810 -144.882  -141.200 -145.700\n",
       "7      8  2.2 -219.76    53.17  -7.619  -26.782 -128.239  -123.800 -127.300\n",
       "8      9  2.3 -196.79    35.15 -12.868  -19.281 -113.063  -108.300 -111.000\n",
       "9     10  2.4 -178.07    23.26 -15.999  -13.739  -99.392   -94.700  -96.750\n",
       "10    11  2.5 -162.50    15.41 -17.487   -9.719  -87.189   -82.790  -84.350\n",
       "11    12  2.6 -149.29    10.22 -17.756   -6.838  -76.427   -72.420  -73.610\n",
       "12    13  2.7 -137.92     6.78 -17.188   -4.784  -66.974   -63.430  -64.330\n",
       "13    14  2.8 -128.00     4.50 -16.067   -3.339  -58.874   -55.650  -56.340\n",
       "14    15  2.9 -119.24     2.99 -14.624   -2.306  -51.547   -48.920  -49.440\n",
       "15    16  3.0 -111.44     1.99 -13.029   -1.592  -45.304   -43.100  -43.500\n",
       "16    17  3.4  -87.09     0.39  -7.045   -0.351  -27.613   -26.650  -26.790\n",
       "17    18  3.8  -70.03     0.07  -3.249   -0.074  -17.521   -17.190  -17.250\n",
       "18    19  4.2  -57.55     0.01  -1.383   -0.015  -11.627   -11.550  -11.570\n",
       "19    20  4.6  -48.14     0.00  -0.580   -0.003   -8.040    -8.033   -8.045\n",
       "20    21  5.0  -40.86     0.00  -0.252   -0.001   -5.747    -5.760   -5.766"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>R/Ang</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND2</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP2</th>\n",
       "      <th>E2int</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>elst-L4mom</th>\n",
       "      <th>disp-C12iso</th>\n",
       "      <th>pol2-L3</th>\n",
       "      <th>pol2infty-L3</th>\n",
       "      <th>IND</th>\n",
       "      <th>CD2</th>\n",
       "      <th>CD</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.68</td>\n",
       "      <td>-70.301</td>\n",
       "      <td>427.186</td>\n",
       "      <td>-101.708</td>\n",
       "      <td>-87.233</td>\n",
       "      <td>-35.090</td>\n",
       "      <td>220.086</td>\n",
       "      <td>132.853</td>\n",
       "      <td>-74.032</td>\n",
       "      <td>-27.677</td>\n",
       "      <td>-119.775</td>\n",
       "      <td>-29.230</td>\n",
       "      <td>-28.602</td>\n",
       "      <td>-71.735</td>\n",
       "      <td>-188.941</td>\n",
       "      <td>-74.032</td>\n",
       "      <td>-117.206</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.78</td>\n",
       "      <td>-96.926</td>\n",
       "      <td>323.879</td>\n",
       "      <td>-72.108</td>\n",
       "      <td>-73.930</td>\n",
       "      <td>-27.456</td>\n",
       "      <td>127.390</td>\n",
       "      <td>53.460</td>\n",
       "      <td>-46.077</td>\n",
       "      <td>-26.031</td>\n",
       "      <td>-95.798</td>\n",
       "      <td>-24.496</td>\n",
       "      <td>-25.997</td>\n",
       "      <td>-58.528</td>\n",
       "      <td>-146.038</td>\n",
       "      <td>-46.077</td>\n",
       "      <td>-87.510</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.88</td>\n",
       "      <td>-97.466</td>\n",
       "      <td>241.810</td>\n",
       "      <td>-52.399</td>\n",
       "      <td>-58.464</td>\n",
       "      <td>-21.658</td>\n",
       "      <td>70.288</td>\n",
       "      <td>11.823</td>\n",
       "      <td>-28.468</td>\n",
       "      <td>-23.931</td>\n",
       "      <td>-78.554</td>\n",
       "      <td>-20.382</td>\n",
       "      <td>-23.363</td>\n",
       "      <td>-47.608</td>\n",
       "      <td>-110.863</td>\n",
       "      <td>-28.468</td>\n",
       "      <td>-63.256</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.98</td>\n",
       "      <td>-88.204</td>\n",
       "      <td>178.604</td>\n",
       "      <td>-39.044</td>\n",
       "      <td>-44.417</td>\n",
       "      <td>-17.253</td>\n",
       "      <td>34.104</td>\n",
       "      <td>-10.313</td>\n",
       "      <td>-17.577</td>\n",
       "      <td>-21.466</td>\n",
       "      <td>-65.662</td>\n",
       "      <td>-16.864</td>\n",
       "      <td>-20.786</td>\n",
       "      <td>-38.721</td>\n",
       "      <td>-83.460</td>\n",
       "      <td>-17.577</td>\n",
       "      <td>-44.739</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.08</td>\n",
       "      <td>-76.331</td>\n",
       "      <td>130.999</td>\n",
       "      <td>-29.845</td>\n",
       "      <td>-32.935</td>\n",
       "      <td>-13.868</td>\n",
       "      <td>10.955</td>\n",
       "      <td>-21.979</td>\n",
       "      <td>-10.926</td>\n",
       "      <td>-18.919</td>\n",
       "      <td>-55.750</td>\n",
       "      <td>-13.892</td>\n",
       "      <td>-18.338</td>\n",
       "      <td>-31.554</td>\n",
       "      <td>-62.780</td>\n",
       "      <td>-10.926</td>\n",
       "      <td>-31.226</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.18</td>\n",
       "      <td>-64.815</td>\n",
       "      <td>95.669</td>\n",
       "      <td>-23.381</td>\n",
       "      <td>-24.048</td>\n",
       "      <td>-11.232</td>\n",
       "      <td>-3.759</td>\n",
       "      <td>-27.807</td>\n",
       "      <td>-6.887</td>\n",
       "      <td>-16.494</td>\n",
       "      <td>-47.954</td>\n",
       "      <td>-11.408</td>\n",
       "      <td>-16.071</td>\n",
       "      <td>-25.793</td>\n",
       "      <td>-47.429</td>\n",
       "      <td>-6.887</td>\n",
       "      <td>-21.636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.28</td>\n",
       "      <td>-54.724</td>\n",
       "      <td>69.704</td>\n",
       "      <td>-18.739</td>\n",
       "      <td>-17.384</td>\n",
       "      <td>-9.155</td>\n",
       "      <td>-12.914</td>\n",
       "      <td>-30.298</td>\n",
       "      <td>-4.427</td>\n",
       "      <td>-14.312</td>\n",
       "      <td>-41.704</td>\n",
       "      <td>-9.346</td>\n",
       "      <td>-14.014</td>\n",
       "      <td>-21.166</td>\n",
       "      <td>-36.123</td>\n",
       "      <td>-4.427</td>\n",
       "      <td>-14.957</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.38</td>\n",
       "      <td>-46.276</td>\n",
       "      <td>50.741</td>\n",
       "      <td>-15.320</td>\n",
       "      <td>-12.485</td>\n",
       "      <td>-7.501</td>\n",
       "      <td>-18.355</td>\n",
       "      <td>-30.840</td>\n",
       "      <td>-2.910</td>\n",
       "      <td>-12.410</td>\n",
       "      <td>-36.611</td>\n",
       "      <td>-7.644</td>\n",
       "      <td>-12.176</td>\n",
       "      <td>-17.440</td>\n",
       "      <td>-27.805</td>\n",
       "      <td>-2.910</td>\n",
       "      <td>-10.365</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.48</td>\n",
       "      <td>-39.354</td>\n",
       "      <td>36.946</td>\n",
       "      <td>-12.730</td>\n",
       "      <td>-8.930</td>\n",
       "      <td>-6.171</td>\n",
       "      <td>-21.309</td>\n",
       "      <td>-30.239</td>\n",
       "      <td>-1.956</td>\n",
       "      <td>-10.774</td>\n",
       "      <td>-32.404</td>\n",
       "      <td>-6.245</td>\n",
       "      <td>-10.552</td>\n",
       "      <td>-14.435</td>\n",
       "      <td>-21.660</td>\n",
       "      <td>-1.956</td>\n",
       "      <td>-7.225</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.58</td>\n",
       "      <td>-33.728</td>\n",
       "      <td>26.925</td>\n",
       "      <td>-10.718</td>\n",
       "      <td>-6.369</td>\n",
       "      <td>-5.096</td>\n",
       "      <td>-22.616</td>\n",
       "      <td>-28.985</td>\n",
       "      <td>-1.344</td>\n",
       "      <td>-9.374</td>\n",
       "      <td>-28.889</td>\n",
       "      <td>-5.101</td>\n",
       "      <td>-9.133</td>\n",
       "      <td>-12.003</td>\n",
       "      <td>-17.087</td>\n",
       "      <td>-1.344</td>\n",
       "      <td>-5.083</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.08</td>\n",
       "      <td>-17.867</td>\n",
       "      <td>5.689</td>\n",
       "      <td>-5.101</td>\n",
       "      <td>-1.148</td>\n",
       "      <td>-2.040</td>\n",
       "      <td>-19.319</td>\n",
       "      <td>-20.467</td>\n",
       "      <td>-0.279</td>\n",
       "      <td>-4.822</td>\n",
       "      <td>-17.683</td>\n",
       "      <td>-1.869</td>\n",
       "      <td>-4.464</td>\n",
       "      <td>-5.133</td>\n",
       "      <td>-6.249</td>\n",
       "      <td>-0.279</td>\n",
       "      <td>-1.115</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.58</td>\n",
       "      <td>-11.343</td>\n",
       "      <td>1.291</td>\n",
       "      <td>-2.683</td>\n",
       "      <td>-0.192</td>\n",
       "      <td>-0.850</td>\n",
       "      <td>-13.586</td>\n",
       "      <td>-13.778</td>\n",
       "      <td>-0.067</td>\n",
       "      <td>-2.617</td>\n",
       "      <td>-11.941</td>\n",
       "      <td>-0.716</td>\n",
       "      <td>-2.295</td>\n",
       "      <td>-2.470</td>\n",
       "      <td>-2.876</td>\n",
       "      <td>-0.067</td>\n",
       "      <td>-0.405</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.08</td>\n",
       "      <td>-7.988</td>\n",
       "      <td>0.318</td>\n",
       "      <td>-1.503</td>\n",
       "      <td>-0.022</td>\n",
       "      <td>-0.363</td>\n",
       "      <td>-9.537</td>\n",
       "      <td>-9.559</td>\n",
       "      <td>-0.017</td>\n",
       "      <td>-1.487</td>\n",
       "      <td>-8.607</td>\n",
       "      <td>-0.294</td>\n",
       "      <td>-1.268</td>\n",
       "      <td>-1.320</td>\n",
       "      <td>-1.525</td>\n",
       "      <td>-0.017</td>\n",
       "      <td>-0.205</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.58</td>\n",
       "      <td>-5.968</td>\n",
       "      <td>0.084</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>0.005</td>\n",
       "      <td>-0.160</td>\n",
       "      <td>-6.937</td>\n",
       "      <td>-6.932</td>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.876</td>\n",
       "      <td>-6.498</td>\n",
       "      <td>-0.131</td>\n",
       "      <td>-0.751</td>\n",
       "      <td>-0.769</td>\n",
       "      <td>-0.887</td>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.119</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.08</td>\n",
       "      <td>-4.644</td>\n",
       "      <td>0.023</td>\n",
       "      <td>-0.560</td>\n",
       "      <td>0.006</td>\n",
       "      <td>-0.075</td>\n",
       "      <td>-5.256</td>\n",
       "      <td>-5.250</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-0.545</td>\n",
       "      <td>-5.081</td>\n",
       "      <td>-0.064</td>\n",
       "      <td>-0.473</td>\n",
       "      <td>-0.479</td>\n",
       "      <td>-0.554</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-0.075</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.58</td>\n",
       "      <td>-3.720</td>\n",
       "      <td>0.007</td>\n",
       "      <td>-0.369</td>\n",
       "      <td>0.004</td>\n",
       "      <td>-0.037</td>\n",
       "      <td>-4.121</td>\n",
       "      <td>-4.116</td>\n",
       "      <td>-0.011</td>\n",
       "      <td>-0.358</td>\n",
       "      <td>-4.082</td>\n",
       "      <td>-0.034</td>\n",
       "      <td>-0.313</td>\n",
       "      <td>-0.315</td>\n",
       "      <td>-0.365</td>\n",
       "      <td>-0.011</td>\n",
       "      <td>-0.050</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.08</td>\n",
       "      <td>-3.050</td>\n",
       "      <td>0.002</td>\n",
       "      <td>-0.254</td>\n",
       "      <td>0.003</td>\n",
       "      <td>-0.020</td>\n",
       "      <td>-3.321</td>\n",
       "      <td>-3.318</td>\n",
       "      <td>-0.007</td>\n",
       "      <td>-0.247</td>\n",
       "      <td>-3.351</td>\n",
       "      <td>-0.019</td>\n",
       "      <td>-0.215</td>\n",
       "      <td>-0.217</td>\n",
       "      <td>-0.251</td>\n",
       "      <td>-0.007</td>\n",
       "      <td>-0.034</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    R/Ang    elst     exch     IND2     dHF   DISP2    E2int     Eint     CT2  \\\n",
       "0    0.68 -70.301  427.186 -101.708 -87.233 -35.090  220.086  132.853 -74.032   \n",
       "1    0.78 -96.926  323.879  -72.108 -73.930 -27.456  127.390   53.460 -46.077   \n",
       "2    0.88 -97.466  241.810  -52.399 -58.464 -21.658   70.288   11.823 -28.468   \n",
       "3    0.98 -88.204  178.604  -39.044 -44.417 -17.253   34.104  -10.313 -17.577   \n",
       "4    1.08 -76.331  130.999  -29.845 -32.935 -13.868   10.955  -21.979 -10.926   \n",
       "5    1.18 -64.815   95.669  -23.381 -24.048 -11.232   -3.759  -27.807  -6.887   \n",
       "6    1.28 -54.724   69.704  -18.739 -17.384  -9.155  -12.914  -30.298  -4.427   \n",
       "7    1.38 -46.276   50.741  -15.320 -12.485  -7.501  -18.355  -30.840  -2.910   \n",
       "8    1.48 -39.354   36.946  -12.730  -8.930  -6.171  -21.309  -30.239  -1.956   \n",
       "9    1.58 -33.728   26.925  -10.718  -6.369  -5.096  -22.616  -28.985  -1.344   \n",
       "10   2.08 -17.867    5.689   -5.101  -1.148  -2.040  -19.319  -20.467  -0.279   \n",
       "11   2.58 -11.343    1.291   -2.683  -0.192  -0.850  -13.586  -13.778  -0.067   \n",
       "12   3.08  -7.988    0.318   -1.503  -0.022  -0.363   -9.537   -9.559  -0.017   \n",
       "13   3.58  -5.968    0.084   -0.892   0.005  -0.160   -6.937   -6.932  -0.016   \n",
       "14   4.08  -4.644    0.023   -0.560   0.006  -0.075   -5.256   -5.250  -0.015   \n",
       "15   4.58  -3.720    0.007   -0.369   0.004  -0.037   -4.121   -4.116  -0.011   \n",
       "16   5.08  -3.050    0.002   -0.254   0.003  -0.020   -3.321   -3.318  -0.007   \n",
       "\n",
       "      POL2  elst-L4mom  disp-C12iso  pol2-L3  pol2infty-L3      IND     CD2  \\\n",
       "0  -27.677    -119.775      -29.230  -28.602       -71.735 -188.941 -74.032   \n",
       "1  -26.031     -95.798      -24.496  -25.997       -58.528 -146.038 -46.077   \n",
       "2  -23.931     -78.554      -20.382  -23.363       -47.608 -110.863 -28.468   \n",
       "3  -21.466     -65.662      -16.864  -20.786       -38.721  -83.460 -17.577   \n",
       "4  -18.919     -55.750      -13.892  -18.338       -31.554  -62.780 -10.926   \n",
       "5  -16.494     -47.954      -11.408  -16.071       -25.793  -47.429  -6.887   \n",
       "6  -14.312     -41.704       -9.346  -14.014       -21.166  -36.123  -4.427   \n",
       "7  -12.410     -36.611       -7.644  -12.176       -17.440  -27.805  -2.910   \n",
       "8  -10.774     -32.404       -6.245  -10.552       -14.435  -21.660  -1.956   \n",
       "9   -9.374     -28.889       -5.101   -9.133       -12.003  -17.087  -1.344   \n",
       "10  -4.822     -17.683       -1.869   -4.464        -5.133   -6.249  -0.279   \n",
       "11  -2.617     -11.941       -0.716   -2.295        -2.470   -2.876  -0.067   \n",
       "12  -1.487      -8.607       -0.294   -1.268        -1.320   -1.525  -0.017   \n",
       "13  -0.876      -6.498       -0.131   -0.751        -0.769   -0.887  -0.016   \n",
       "14  -0.545      -5.081       -0.064   -0.473        -0.479   -0.554  -0.015   \n",
       "15  -0.358      -4.082       -0.034   -0.313        -0.315   -0.365  -0.011   \n",
       "16  -0.247      -3.351       -0.019   -0.215        -0.217   -0.251  -0.007   \n",
       "\n",
       "         CD  \n",
       "0  -117.206  \n",
       "1   -87.510  \n",
       "2   -63.256  \n",
       "3   -44.739  \n",
       "4   -31.226  \n",
       "5   -21.636  \n",
       "6   -14.957  \n",
       "7   -10.365  \n",
       "8    -7.225  \n",
       "9    -5.083  \n",
       "10   -1.115  \n",
       "11   -0.405  \n",
       "12   -0.205  \n",
       "13   -0.119  \n",
       "14   -0.075  \n",
       "15   -0.050  \n",
       "16   -0.034  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o'] = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o'] = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file = 'distance_f_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o'] = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_dhf3_file = 'water2-sapt2+3-deltahf3.dat'\n",
    "zn_h2o_dhf3_file = 'zn-hoh-sapt2+3-delthf3.dat'\n",
    "f_h2o_dhf3_file  = 'result-f-hoh-deltahf3.dat'\n",
    "zn_h2o_dhf3_lr_file = 'zn-hoh-sapt2+3-delthf3-5A.dat'\n",
    "\n",
    "dhf3 = {}\n",
    "dhf3['water2'] = pd.read_csv(water2_dhf3_file,sep='\\s+',header=0)\n",
    "dhf3['zn_h2o'] = pd.read_csv(zn_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['f_h2o']  = pd.read_csv(f_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['zn_h2o_lr'] = pd.read_csv(zn_h2o_dhf3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-1.637368e+00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-1.138062e+00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-8.477456e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-6.094344e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-4.419806e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-2.999751e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-2.079277e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.429536e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-6.728925e-02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.029095e-02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-2.447200e-04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-3.900000e-07</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              dHF3\n",
       "1.54 -1.637368e+00\n",
       "1.74 -1.138062e+00\n",
       "1.84 -8.477456e-01\n",
       "1.94 -6.094344e-01\n",
       "2.03 -4.419806e-01\n",
       "2.14 -2.999751e-01\n",
       "2.24 -2.079277e-01\n",
       "2.34 -1.429536e-01\n",
       "2.54 -6.728925e-02\n",
       "3.04 -1.029095e-02\n",
       "4.04 -2.447200e-04\n",
       "5.04 -3.900000e-07"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>505.197924</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>274.720684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.7</th>\n",
       "      <td>159.983216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.8</th>\n",
       "      <td>99.477214</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.9</th>\n",
       "      <td>64.979487</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.0</th>\n",
       "      <td>43.642452</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>29.536747</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.2</th>\n",
       "      <td>19.804239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.3</th>\n",
       "      <td>12.953425</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.4</th>\n",
       "      <td>8.118438</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.5</th>\n",
       "      <td>4.739729</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>2.424976</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.7</th>\n",
       "      <td>0.885641</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.8</th>\n",
       "      <td>-0.094903</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.9</th>\n",
       "      <td>-0.679812</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.0</th>\n",
       "      <td>-0.991150</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "1.5  505.197924\n",
       "1.6  274.720684\n",
       "1.7  159.983216\n",
       "1.8   99.477214\n",
       "1.9   64.979487\n",
       "2.0   43.642452\n",
       "2.1   29.536747\n",
       "2.2   19.804239\n",
       "2.3   12.953425\n",
       "2.4    8.118438\n",
       "2.5    4.739729\n",
       "2.6    2.424976\n",
       "2.7    0.885641\n",
       "2.8   -0.094903\n",
       "2.9   -0.679812\n",
       "3.0   -0.991150"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>387.739330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>178.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>74.721548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>26.533203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>5.482008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>-2.763852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>-5.255836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-5.357654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-3.684390</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-0.865607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-0.192964</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-0.046835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-0.012235</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-0.004391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-0.001112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-0.000422</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "0.7  387.739330\n",
       "0.8  178.002100\n",
       "0.9   74.721548\n",
       "1.0   26.533203\n",
       "1.1    5.482008\n",
       "1.2   -2.763852\n",
       "1.3   -5.255836\n",
       "1.4   -5.357654\n",
       "1.5   -4.611929\n",
       "1.6   -3.684390\n",
       "2.1   -0.865607\n",
       "2.6   -0.192964\n",
       "3.1   -0.046835\n",
       "3.6   -0.012235\n",
       "4.1   -0.004391\n",
       "4.6   -0.001112\n",
       "5.1   -0.000422"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['f_h2o']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Adding SAPT POL plots : IND - CT(SM09) / + FLUOR"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Add wB97X-D ALMO data\n",
    "28 July 2020 : Correction of Polarization Plot (first row), remove dHF(2) and dHF(3) from IND(2) and IND(3) respectively in SAPT2 and SAPT2+3 to take into account only POL at second and third order, not infinite-order!!!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Charge Delocalization')"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig5, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig5, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Ind']-sapt2['water2']['Ct']-sapt2['water2']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind']-sapt2p3['water2']['Ct']-dhf3['water2']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[3]}}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['POL'],\n",
    "                        saptdft_pbe0_s2['water2']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(,)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Polarization')\n",
    "\n",
    "\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],csov['water2']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)/Pol-Model')\n",
    "\n",
    "grph[1, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['POL'],\n",
    "                        inf['water2']['beta3b_i']*0.24,\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Polarization')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[3]}}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['CT'],\n",
    "                        saptdft_pbe0_s2['water2']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],almo['water2']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],csov['water2']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 0].plot(d['water2']['d'],rvs['water2']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)/Pol-Model')\n",
    "\n",
    "\n",
    "grph[3, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['CT'],\n",
    "                        saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[2, 0].axvline(x=1.94, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind']-sapt2['zn_h2o_lr']['Ct']-sapt2['zn_h2o_lr']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind']-sapt2p3['zn_h2o_lr']['Ct']-dhf3['zn_h2o_lr']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[3]}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'],\n",
    "                        saptdft_pbe0_s2['zn_h2o_lr']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.6,3.1)\n",
    "##grph[0, 1].set_ylim(-80,4)\n",
    "#grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Polarization')\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],inf['zn_h2o_lr']['pol-TTs']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'],\n",
    "                        inf['zn_h2o_lr']['pol-TTs']*0.24,\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(-4,50)\n",
    "#grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Polarization')\n",
    "\n",
    "\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[3]}}$ : SAPT2+3')\n",
    "grph[2, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'],\n",
    "                        saptdft_pbe0_s2['zn_h2o_lr']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.6,3.1)\n",
    "#grph[2, 1].set_ylim(-4,50)\n",
    "grph[2, 1].set_ylim(-50,4)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Charge Delocalization')\n",
    "\n",
    "grph[3, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['IND']-(inf['zn_h2o_lr']['pol-TTs']*0.24), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'],\n",
    "                        saptdft_pbe0['zn_h2o_lr']['IND']-(inf['zn_h2o_lr']['pol-TTs']*0.24),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[3, 1].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(-4,50)\n",
    "grph[3, 1].set_ylim(-50,4)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind']-sapt2['f_h2o']['Ct']-sapt2['f_h2o']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind']-sapt2p3['f_h2o']['Ct']-dhf3['f_h2o']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[3]}}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 2].plot(d['f_h2o']['d'],inf['f_h2o']['pol-TTs']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'],\n",
    "                        saptdft_pbe0_s2['f_h2o']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(1.6,3.1)\n",
    "#grph[0, 2].set_ylim(-16,0.5)\n",
    "#grph[0, 2].legend(loc='lower right',frameon=False)\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Polarization')\n",
    "\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],inf['f_h2o']['pol2infty-L3'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'],\n",
    "                        inf['f_h2o']['pol2infty-L3'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,0.5)\n",
    "#grph[1, 2].legend(loc='lower right',frameon=False)\n",
    "grph[1, 2].set_title('Polarization')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[3]}}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'],\n",
    "                        saptdft_pbe0_s2['f_h2o']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.6,3.1)\n",
    "grph[2, 2].set_ylim(-10,0.5)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "grph[2, 2].set_title('Charge Delocalization')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],inf['f_h2o']['CD'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'],\n",
    "                        inf['f_h2o']['CD'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[3, 2].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-10,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "grph[3, 2].set_title('Charge Delocalization')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig5.savefig('CD_POL_from_SAPTDFT_and_EDAs_no_abs_value+POL_SAPT+FLUOR+wB97XD_5A.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/CD_POL_from_SAPTDFT_and_EDAs/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/CD_POL_from_SAPTDFT_and_EDAs/CT_POL.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>E1</th>\n",
       "      <th>Pol</th>\n",
       "      <th>Ct</th>\n",
       "      <th>E2</th>\n",
       "      <th>Tot</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.11</td>\n",
       "      <td>30.50</td>\n",
       "      <td>11.39</td>\n",
       "      <td>-4.93</td>\n",
       "      <td>-4.23</td>\n",
       "      <td>-9.16</td>\n",
       "      <td>1.97</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.44</td>\n",
       "      <td>14.82</td>\n",
       "      <td>2.38</td>\n",
       "      <td>-2.47</td>\n",
       "      <td>-2.04</td>\n",
       "      <td>-4.51</td>\n",
       "      <td>-2.27</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.20</td>\n",
       "      <td>10.32</td>\n",
       "      <td>0.12</td>\n",
       "      <td>-1.80</td>\n",
       "      <td>-1.41</td>\n",
       "      <td>-3.21</td>\n",
       "      <td>-3.19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.45</td>\n",
       "      <td>7.16</td>\n",
       "      <td>-1.28</td>\n",
       "      <td>-1.32</td>\n",
       "      <td>-0.99</td>\n",
       "      <td>-2.31</td>\n",
       "      <td>-3.66</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.17</td>\n",
       "      <td>5.12</td>\n",
       "      <td>-2.06</td>\n",
       "      <td>-1.00</td>\n",
       "      <td>-0.72</td>\n",
       "      <td>-1.72</td>\n",
       "      <td>-3.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-6.00</td>\n",
       "      <td>3.46</td>\n",
       "      <td>-2.54</td>\n",
       "      <td>-0.73</td>\n",
       "      <td>-0.51</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-3.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-5.14</td>\n",
       "      <td>2.41</td>\n",
       "      <td>-2.73</td>\n",
       "      <td>-0.56</td>\n",
       "      <td>-0.37</td>\n",
       "      <td>-0.93</td>\n",
       "      <td>-3.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.44</td>\n",
       "      <td>1.67</td>\n",
       "      <td>-2.77</td>\n",
       "      <td>-0.43</td>\n",
       "      <td>-0.28</td>\n",
       "      <td>-0.71</td>\n",
       "      <td>-3.51</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.41</td>\n",
       "      <td>0.81</td>\n",
       "      <td>-2.60</td>\n",
       "      <td>-0.27</td>\n",
       "      <td>-0.16</td>\n",
       "      <td>-0.43</td>\n",
       "      <td>-3.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.97</td>\n",
       "      <td>0.13</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>-0.10</td>\n",
       "      <td>-0.05</td>\n",
       "      <td>-0.15</td>\n",
       "      <td>-1.99</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.86</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.86</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>-0.89</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.46</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.46</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.46</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       Elec    Rep     E1   Pol    Ct    E2   Tot\n",
       "1.54 -19.11  30.50  11.39 -4.93 -4.23 -9.16  1.97\n",
       "1.74 -12.44  14.82   2.38 -2.47 -2.04 -4.51 -2.27\n",
       "1.84 -10.20  10.32   0.12 -1.80 -1.41 -3.21 -3.19\n",
       "1.94  -8.45   7.16  -1.28 -1.32 -0.99 -2.31 -3.66\n",
       "2.03  -7.17   5.12  -2.06 -1.00 -0.72 -1.72 -3.83\n",
       "2.14  -6.00   3.46  -2.54 -0.73 -0.51 -1.24 -3.83\n",
       "2.24  -5.14   2.41  -2.73 -0.56 -0.37 -0.93 -3.70\n",
       "2.34  -4.44   1.67  -2.77 -0.43 -0.28 -0.71 -3.51\n",
       "2.54  -3.41   0.81  -2.60 -0.27 -0.16 -0.43 -3.04\n",
       "3.04  -1.97   0.13  -1.84 -0.10 -0.05 -0.15 -1.99\n",
       "4.04  -0.86   0.00  -0.86 -0.02 -0.01 -0.03 -0.89\n",
       "5.04  -0.46   0.00  -0.46 -0.01 -0.00 -0.01 -0.46"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rvs['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Ind</th>\n",
       "      <th>Ct</th>\n",
       "      <th>Pol</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-11.335</td>\n",
       "      <td>-6.198</td>\n",
       "      <td>-5.137</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-6.018</td>\n",
       "      <td>-3.386</td>\n",
       "      <td>-2.632</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-4.456</td>\n",
       "      <td>-2.526</td>\n",
       "      <td>-1.930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-3.325</td>\n",
       "      <td>-1.905</td>\n",
       "      <td>-1.420</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-2.568</td>\n",
       "      <td>-1.490</td>\n",
       "      <td>-1.078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-1.927</td>\n",
       "      <td>-1.135</td>\n",
       "      <td>-0.792</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-1.496</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>-0.604</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.173</td>\n",
       "      <td>-0.704</td>\n",
       "      <td>-0.469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-0.737</td>\n",
       "      <td>-0.445</td>\n",
       "      <td>-0.292</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-0.263</td>\n",
       "      <td>-0.149</td>\n",
       "      <td>-0.114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.048</td>\n",
       "      <td>-0.026</td>\n",
       "      <td>-0.022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.010</td>\n",
       "      <td>-0.006</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Ind     Ct    Pol\n",
       "1.54 -11.335 -6.198 -5.137\n",
       "1.74  -6.018 -3.386 -2.632\n",
       "1.84  -4.456 -2.526 -1.930\n",
       "1.94  -3.325 -1.905 -1.420\n",
       "2.03  -2.568 -1.490 -1.078\n",
       "2.14  -1.927 -1.135 -0.792\n",
       "2.24  -1.496 -0.892 -0.604\n",
       "2.34  -1.173 -0.704 -0.469\n",
       "2.54  -0.737 -0.445 -0.292\n",
       "3.04  -0.263 -0.149 -0.114\n",
       "4.04  -0.048 -0.026 -0.022\n",
       "5.04  -0.016 -0.010 -0.006"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "csov['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>41.199475</td>\n",
       "      <td>-86.902345</td>\n",
       "      <td>-7.742023</td>\n",
       "      <td>-8.146587</td>\n",
       "      <td>-53.444893</td>\n",
       "      <td>-53.849456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>1.557838</td>\n",
       "      <td>-77.180562</td>\n",
       "      <td>-6.006331</td>\n",
       "      <td>-6.325673</td>\n",
       "      <td>-81.629057</td>\n",
       "      <td>-81.948399</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-21.334423</td>\n",
       "      <td>-69.423250</td>\n",
       "      <td>-5.176260</td>\n",
       "      <td>-5.452620</td>\n",
       "      <td>-95.933933</td>\n",
       "      <td>-96.210294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-33.892753</td>\n",
       "      <td>-62.715653</td>\n",
       "      <td>-5.044508</td>\n",
       "      <td>-5.303099</td>\n",
       "      <td>-101.652914</td>\n",
       "      <td>-101.911502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-40.350970</td>\n",
       "      <td>-56.651093</td>\n",
       "      <td>-5.151308</td>\n",
       "      <td>-5.403981</td>\n",
       "      <td>-102.153370</td>\n",
       "      <td>-102.406044</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-42.710648</td>\n",
       "      <td>-50.985624</td>\n",
       "      <td>-5.850978</td>\n",
       "      <td>-6.098355</td>\n",
       "      <td>-99.547250</td>\n",
       "      <td>-99.794627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-42.686275</td>\n",
       "      <td>-45.589666</td>\n",
       "      <td>-6.915357</td>\n",
       "      <td>-7.146915</td>\n",
       "      <td>-95.191298</td>\n",
       "      <td>-95.422856</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-42.146383</td>\n",
       "      <td>-40.512778</td>\n",
       "      <td>-7.306603</td>\n",
       "      <td>-7.503415</td>\n",
       "      <td>-89.965761</td>\n",
       "      <td>-90.162573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-40.894793</td>\n",
       "      <td>-35.777681</td>\n",
       "      <td>-7.710255</td>\n",
       "      <td>-7.845476</td>\n",
       "      <td>-84.382729</td>\n",
       "      <td>-84.517950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-38.723387</td>\n",
       "      <td>-31.402657</td>\n",
       "      <td>-8.655870</td>\n",
       "      <td>-8.696448</td>\n",
       "      <td>-78.781914</td>\n",
       "      <td>-78.822492</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-36.416616</td>\n",
       "      <td>-27.430530</td>\n",
       "      <td>-9.556154</td>\n",
       "      <td>-9.463353</td>\n",
       "      <td>-73.403300</td>\n",
       "      <td>-73.310497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-34.549747</td>\n",
       "      <td>-23.900289</td>\n",
       "      <td>-9.946762</td>\n",
       "      <td>-9.658437</td>\n",
       "      <td>-68.396798</td>\n",
       "      <td>-68.108473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-32.622793</td>\n",
       "      <td>-20.791717</td>\n",
       "      <td>-10.422135</td>\n",
       "      <td>-9.855308</td>\n",
       "      <td>-63.836647</td>\n",
       "      <td>-63.269818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.481171</td>\n",
       "      <td>-18.073197</td>\n",
       "      <td>-15.416186</td>\n",
       "      <td>-10.274467</td>\n",
       "      <td>-63.970554</td>\n",
       "      <td>-58.828834</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        FRZ        POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0   1.5  41.199475 -86.902345  -7.742023  -8.146587  -53.444893  -53.849456\n",
       "1   1.6   1.557838 -77.180562  -6.006331  -6.325673  -81.629057  -81.948399\n",
       "2   1.7 -21.334423 -69.423250  -5.176260  -5.452620  -95.933933  -96.210294\n",
       "3   1.8 -33.892753 -62.715653  -5.044508  -5.303099 -101.652914 -101.911502\n",
       "4   1.9 -40.350970 -56.651093  -5.151308  -5.403981 -102.153370 -102.406044\n",
       "5   2.0 -42.710648 -50.985624  -5.850978  -6.098355  -99.547250  -99.794627\n",
       "6   2.1 -42.686275 -45.589666  -6.915357  -7.146915  -95.191298  -95.422856\n",
       "7   2.2 -42.146383 -40.512778  -7.306603  -7.503415  -89.965761  -90.162573\n",
       "8   2.3 -40.894793 -35.777681  -7.710255  -7.845476  -84.382729  -84.517950\n",
       "9   2.4 -38.723387 -31.402657  -8.655870  -8.696448  -78.781914  -78.822492\n",
       "10  2.5 -36.416616 -27.430530  -9.556154  -9.463353  -73.403300  -73.310497\n",
       "11  2.6 -34.549747 -23.900289  -9.946762  -9.658437  -68.396798  -68.108473\n",
       "12  2.7 -32.622793 -20.791717 -10.422135  -9.855308  -63.836647  -63.269818\n",
       "13  2.8 -30.481171 -18.073197 -15.416186 -10.274467  -63.970554  -58.828834\n",
       "14  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930\n",
       "15  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "almo['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0     1.64289\n",
       "1     0.71861\n",
       "2     0.48210\n",
       "3     0.32696\n",
       "4     0.23071\n",
       "5     0.15550\n",
       "6     0.10830\n",
       "7     0.07506\n",
       "8     0.03481\n",
       "9     0.00327\n",
       "10    0.00098\n",
       "11    0.00037\n",
       "Name: CT, dtype: float64"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "abs(saptdft_pbe0['water2']['CT'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||S^2\n",
    "\n",
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch(S2)</th>\n",
       "      <th>IND(S2)</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>water2_1</td>\n",
       "      <td>-19.04971</td>\n",
       "      <td>32.19596</td>\n",
       "      <td>-8.05319</td>\n",
       "      <td>-3.08730</td>\n",
       "      <td>-5.54540</td>\n",
       "      <td>-0.45235</td>\n",
       "      <td>-2.36278</td>\n",
       "      <td>-2.60312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>water2_2</td>\n",
       "      <td>-12.18824</td>\n",
       "      <td>16.37362</td>\n",
       "      <td>-4.27932</td>\n",
       "      <td>-1.69838</td>\n",
       "      <td>-3.63669</td>\n",
       "      <td>-3.73063</td>\n",
       "      <td>-0.95207</td>\n",
       "      <td>-1.62887</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>water2_3</td>\n",
       "      <td>-9.88958</td>\n",
       "      <td>11.61746</td>\n",
       "      <td>-3.13090</td>\n",
       "      <td>-1.21111</td>\n",
       "      <td>-2.95943</td>\n",
       "      <td>-4.36246</td>\n",
       "      <td>-0.62595</td>\n",
       "      <td>-1.29385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>water2_4</td>\n",
       "      <td>-8.11432</td>\n",
       "      <td>8.21851</td>\n",
       "      <td>-2.30101</td>\n",
       "      <td>-0.85525</td>\n",
       "      <td>-2.41474</td>\n",
       "      <td>-4.61156</td>\n",
       "      <td>-0.41608</td>\n",
       "      <td>-1.02967</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>water2_5</td>\n",
       "      <td>-6.82896</td>\n",
       "      <td>5.95542</td>\n",
       "      <td>-1.73973</td>\n",
       "      <td>-0.61560</td>\n",
       "      <td>-2.00545</td>\n",
       "      <td>-4.61872</td>\n",
       "      <td>-0.28914</td>\n",
       "      <td>-0.83499</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>water2_6</td>\n",
       "      <td>-5.65660</td>\n",
       "      <td>4.08200</td>\n",
       "      <td>-1.26468</td>\n",
       "      <td>-0.41325</td>\n",
       "      <td>-1.61929</td>\n",
       "      <td>-4.45858</td>\n",
       "      <td>-0.19573</td>\n",
       "      <td>-0.65570</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>water2_7</td>\n",
       "      <td>-4.80417</td>\n",
       "      <td>2.86790</td>\n",
       "      <td>-0.94814</td>\n",
       "      <td>-0.28038</td>\n",
       "      <td>-1.33028</td>\n",
       "      <td>-4.21470</td>\n",
       "      <td>-0.14203</td>\n",
       "      <td>-0.52573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>water2_8</td>\n",
       "      <td>-4.12488</td>\n",
       "      <td>2.01191</td>\n",
       "      <td>-0.71693</td>\n",
       "      <td>-0.18746</td>\n",
       "      <td>-1.09524</td>\n",
       "      <td>-3.92514</td>\n",
       "      <td>-0.10564</td>\n",
       "      <td>-0.42382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>water2_9</td>\n",
       "      <td>-3.13020</td>\n",
       "      <td>0.98646</td>\n",
       "      <td>-0.42106</td>\n",
       "      <td>-0.07562</td>\n",
       "      <td>-0.74703</td>\n",
       "      <td>-3.31183</td>\n",
       "      <td>-0.06542</td>\n",
       "      <td>-0.28001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>water2_10</td>\n",
       "      <td>-1.78125</td>\n",
       "      <td>0.16351</td>\n",
       "      <td>-0.13168</td>\n",
       "      <td>0.01342</td>\n",
       "      <td>-0.29930</td>\n",
       "      <td>-2.04871</td>\n",
       "      <td>-0.03795</td>\n",
       "      <td>-0.10715</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>water2_11</td>\n",
       "      <td>-0.77077</td>\n",
       "      <td>0.00433</td>\n",
       "      <td>-0.02344</td>\n",
       "      <td>0.01124</td>\n",
       "      <td>-0.06109</td>\n",
       "      <td>-0.85096</td>\n",
       "      <td>-0.01556</td>\n",
       "      <td>-0.01911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>water2_12</td>\n",
       "      <td>-0.40582</td>\n",
       "      <td>0.00011</td>\n",
       "      <td>-0.00713</td>\n",
       "      <td>0.00512</td>\n",
       "      <td>-0.01760</td>\n",
       "      <td>-0.43044</td>\n",
       "      <td>-0.00715</td>\n",
       "      <td>-0.00510</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst  exch(S2)  IND(S2)      dHF     DISP     Eint  \\\n",
       "0    water2_1 -19.04971  32.19596 -8.05319 -3.08730 -5.54540 -0.45235   \n",
       "1    water2_2 -12.18824  16.37362 -4.27932 -1.69838 -3.63669 -3.73063   \n",
       "2    water2_3  -9.88958  11.61746 -3.13090 -1.21111 -2.95943 -4.36246   \n",
       "3    water2_4  -8.11432   8.21851 -2.30101 -0.85525 -2.41474 -4.61156   \n",
       "4    water2_5  -6.82896   5.95542 -1.73973 -0.61560 -2.00545 -4.61872   \n",
       "5    water2_6  -5.65660   4.08200 -1.26468 -0.41325 -1.61929 -4.45858   \n",
       "6    water2_7  -4.80417   2.86790 -0.94814 -0.28038 -1.33028 -4.21470   \n",
       "7    water2_8  -4.12488   2.01191 -0.71693 -0.18746 -1.09524 -3.92514   \n",
       "8    water2_9  -3.13020   0.98646 -0.42106 -0.07562 -0.74703 -3.31183   \n",
       "9   water2_10  -1.78125   0.16351 -0.13168  0.01342 -0.29930 -2.04871   \n",
       "10  water2_11  -0.77077   0.00433 -0.02344  0.01124 -0.06109 -0.85096   \n",
       "11  water2_12  -0.40582   0.00011 -0.00713  0.00512 -0.01760 -0.43044   \n",
       "\n",
       "         CT      POL  \n",
       "0  -2.36278 -2.60312  \n",
       "1  -0.95207 -1.62887  \n",
       "2  -0.62595 -1.29385  \n",
       "3  -0.41608 -1.02967  \n",
       "4  -0.28914 -0.83499  \n",
       "5  -0.19573 -0.65570  \n",
       "6  -0.14203 -0.52573  \n",
       "7  -0.10564 -0.42382  \n",
       "8  -0.06542 -0.28001  \n",
       "9  -0.03795 -0.10715  \n",
       "10 -0.01556 -0.01911  \n",
       "11 -0.00715 -0.00510  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0_s2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# POL ET CT infinite order - AJM data (SAPT(DFT))\n",
    "water2_inf_file = 'Pol_daTZ_L3_energies_water2.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "zn_h2o_inf_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "\n",
    "inf = {}\n",
    "inf['water2'] = pd.read_csv(water2_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o'] = pd.read_csv(zn_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "#water2: use beta3b_i for pol_inf\n",
    "#zn_h2o : use pol-TTs for pol_inf\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Index</th>\n",
       "      <th>R</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "      <th>beta1a</th>\n",
       "      <th>beta3a</th>\n",
       "      <th>beta1a_i</th>\n",
       "      <th>beta3a_i</th>\n",
       "      <th>beta3b</th>\n",
       "      <th>beta3b_i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>903</td>\n",
       "      <td>2.5000</td>\n",
       "      <td>-79.06</td>\n",
       "      <td>134.31</td>\n",
       "      <td>-17.245</td>\n",
       "      <td>-18.830</td>\n",
       "      <td>-23.06</td>\n",
       "      <td>-3.88</td>\n",
       "      <td>-6.77177</td>\n",
       "      <td>-10.47330</td>\n",
       "      <td>-11.0055</td>\n",
       "      <td>-10.5060</td>\n",
       "      <td>-16.3095</td>\n",
       "      <td>-14.9728</td>\n",
       "      <td>-10.8724</td>\n",
       "      <td>-15.8362</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>904</td>\n",
       "      <td>2.7000</td>\n",
       "      <td>-50.93</td>\n",
       "      <td>67.02</td>\n",
       "      <td>-9.701</td>\n",
       "      <td>-8.868</td>\n",
       "      <td>-15.19</td>\n",
       "      <td>-17.66</td>\n",
       "      <td>-2.99589</td>\n",
       "      <td>-6.70572</td>\n",
       "      <td>-6.8633</td>\n",
       "      <td>-6.6020</td>\n",
       "      <td>-9.1956</td>\n",
       "      <td>-8.6391</td>\n",
       "      <td>-6.7871</td>\n",
       "      <td>-8.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>905</td>\n",
       "      <td>2.8000</td>\n",
       "      <td>-41.49</td>\n",
       "      <td>47.23</td>\n",
       "      <td>-7.385</td>\n",
       "      <td>-6.074</td>\n",
       "      <td>-12.37</td>\n",
       "      <td>-20.09</td>\n",
       "      <td>-2.01556</td>\n",
       "      <td>-5.37013</td>\n",
       "      <td>-5.4261</td>\n",
       "      <td>-5.2390</td>\n",
       "      <td>-6.9959</td>\n",
       "      <td>-6.6316</td>\n",
       "      <td>-5.3699</td>\n",
       "      <td>-6.8673</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>906</td>\n",
       "      <td>2.9000</td>\n",
       "      <td>-34.18</td>\n",
       "      <td>33.24</td>\n",
       "      <td>-5.667</td>\n",
       "      <td>-4.158</td>\n",
       "      <td>-10.10</td>\n",
       "      <td>-20.87</td>\n",
       "      <td>-1.36128</td>\n",
       "      <td>-4.30598</td>\n",
       "      <td>-4.2981</td>\n",
       "      <td>-4.1650</td>\n",
       "      <td>-5.3650</td>\n",
       "      <td>-5.1247</td>\n",
       "      <td>-4.2572</td>\n",
       "      <td>-5.2804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>907</td>\n",
       "      <td>2.9924</td>\n",
       "      <td>-28.86</td>\n",
       "      <td>24.00</td>\n",
       "      <td>-4.465</td>\n",
       "      <td>-2.931</td>\n",
       "      <td>-8.39</td>\n",
       "      <td>-20.64</td>\n",
       "      <td>-0.94953</td>\n",
       "      <td>-3.51600</td>\n",
       "      <td>-3.4737</td>\n",
       "      <td>-3.3767</td>\n",
       "      <td>-4.2268</td>\n",
       "      <td>-4.0622</td>\n",
       "      <td>-3.4433</td>\n",
       "      <td>-4.1689</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>908</td>\n",
       "      <td>3.1000</td>\n",
       "      <td>-24.00</td>\n",
       "      <td>16.42</td>\n",
       "      <td>-3.407</td>\n",
       "      <td>-1.951</td>\n",
       "      <td>-6.77</td>\n",
       "      <td>-19.71</td>\n",
       "      <td>-0.62512</td>\n",
       "      <td>-2.78209</td>\n",
       "      <td>-2.7199</td>\n",
       "      <td>-2.6532</td>\n",
       "      <td>-3.2270</td>\n",
       "      <td>-3.1205</td>\n",
       "      <td>-2.6987</td>\n",
       "      <td>-3.1897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>909</td>\n",
       "      <td>3.2000</td>\n",
       "      <td>-20.45</td>\n",
       "      <td>11.52</td>\n",
       "      <td>-2.667</td>\n",
       "      <td>-1.338</td>\n",
       "      <td>-5.55</td>\n",
       "      <td>-18.48</td>\n",
       "      <td>-0.42393</td>\n",
       "      <td>-2.24324</td>\n",
       "      <td>-2.1752</td>\n",
       "      <td>-2.1281</td>\n",
       "      <td>-2.5298</td>\n",
       "      <td>-2.4584</td>\n",
       "      <td>-2.1601</td>\n",
       "      <td>-2.5049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>910</td>\n",
       "      <td>3.3000</td>\n",
       "      <td>-17.60</td>\n",
       "      <td>8.08</td>\n",
       "      <td>-2.100</td>\n",
       "      <td>-0.919</td>\n",
       "      <td>-4.57</td>\n",
       "      <td>-17.11</td>\n",
       "      <td>-0.28746</td>\n",
       "      <td>-1.81350</td>\n",
       "      <td>-1.7466</td>\n",
       "      <td>-1.7135</td>\n",
       "      <td>-1.9970</td>\n",
       "      <td>-1.9488</td>\n",
       "      <td>-1.7359</td>\n",
       "      <td>-1.9803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>911</td>\n",
       "      <td>3.5000</td>\n",
       "      <td>-13.40</td>\n",
       "      <td>3.96</td>\n",
       "      <td>-1.328</td>\n",
       "      <td>-0.437</td>\n",
       "      <td>-3.11</td>\n",
       "      <td>-14.32</td>\n",
       "      <td>-0.13287</td>\n",
       "      <td>-1.19532</td>\n",
       "      <td>-1.1413</td>\n",
       "      <td>-1.1249</td>\n",
       "      <td>-1.2696</td>\n",
       "      <td>-1.2474</td>\n",
       "      <td>-1.1359</td>\n",
       "      <td>-1.2620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>912</td>\n",
       "      <td>4.0000</td>\n",
       "      <td>-7.65</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.467</td>\n",
       "      <td>-0.072</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-8.78</td>\n",
       "      <td>-0.02209</td>\n",
       "      <td>-0.44520</td>\n",
       "      <td>-0.4282</td>\n",
       "      <td>-0.4254</td>\n",
       "      <td>-0.4564</td>\n",
       "      <td>-0.4530</td>\n",
       "      <td>-0.4272</td>\n",
       "      <td>-0.4552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>913</td>\n",
       "      <td>5.0000</td>\n",
       "      <td>-3.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.086</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-0.25</td>\n",
       "      <td>-3.64</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.08562</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0845</td>\n",
       "      <td>-0.0870</td>\n",
       "      <td>-0.0869</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>914</td>\n",
       "      <td>6.0000</td>\n",
       "      <td>-1.75</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.023</td>\n",
       "      <td>-0.000</td>\n",
       "      <td>-0.07</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>0.00012</td>\n",
       "      <td>-0.02377</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Index       R   elst    exch     IND     dHF   DISP   Eint       CT  \\\n",
       "0     903  2.5000 -79.06  134.31 -17.245 -18.830 -23.06  -3.88 -6.77177   \n",
       "1     904  2.7000 -50.93   67.02  -9.701  -8.868 -15.19 -17.66 -2.99589   \n",
       "2     905  2.8000 -41.49   47.23  -7.385  -6.074 -12.37 -20.09 -2.01556   \n",
       "3     906  2.9000 -34.18   33.24  -5.667  -4.158 -10.10 -20.87 -1.36128   \n",
       "4     907  2.9924 -28.86   24.00  -4.465  -2.931  -8.39 -20.64 -0.94953   \n",
       "5     908  3.1000 -24.00   16.42  -3.407  -1.951  -6.77 -19.71 -0.62512   \n",
       "6     909  3.2000 -20.45   11.52  -2.667  -1.338  -5.55 -18.48 -0.42393   \n",
       "7     910  3.3000 -17.60    8.08  -2.100  -0.919  -4.57 -17.11 -0.28746   \n",
       "8     911  3.5000 -13.40    3.96  -1.328  -0.437  -3.11 -14.32 -0.13287   \n",
       "9     912  4.0000  -7.65    0.65  -0.467  -0.072  -1.24  -8.78 -0.02209   \n",
       "10    913  5.0000  -3.31    0.01  -0.086  -0.003  -0.25  -3.64 -0.00077   \n",
       "11    914  6.0000  -1.75    0.00  -0.023  -0.000  -0.07  -1.84  0.00012   \n",
       "\n",
       "         POL   beta1a   beta3a  beta1a_i  beta3a_i   beta3b  beta3b_i  \n",
       "0  -10.47330 -11.0055 -10.5060  -16.3095  -14.9728 -10.8724  -15.8362  \n",
       "1   -6.70572  -6.8633  -6.6020   -9.1956   -8.6391  -6.7871   -8.9989  \n",
       "2   -5.37013  -5.4261  -5.2390   -6.9959   -6.6316  -5.3699   -6.8673  \n",
       "3   -4.30598  -4.2981  -4.1650   -5.3650   -5.1247  -4.2572   -5.2804  \n",
       "4   -3.51600  -3.4737  -3.3767   -4.2268   -4.0622  -3.4433   -4.1689  \n",
       "5   -2.78209  -2.7199  -2.6532   -3.2270   -3.1205  -2.6987   -3.1897  \n",
       "6   -2.24324  -2.1752  -2.1281   -2.5298   -2.4584  -2.1601   -2.5049  \n",
       "7   -1.81350  -1.7466  -1.7135   -1.9970   -1.9488  -1.7359   -1.9803  \n",
       "8   -1.19532  -1.1413  -1.1249   -1.2696   -1.2474  -1.1359   -1.2620  \n",
       "9   -0.44520  -0.4282  -0.4254   -0.4564   -0.4530  -0.4272   -0.4552  \n",
       "10  -0.08562  -0.0846  -0.0845   -0.0870   -0.0869  -0.0846   -0.0870  \n",
       "11  -0.02377  -0.0236  -0.0236   -0.0240   -0.0240  -0.0236   -0.0240  "
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>indx</th>\n",
       "      <th>Rx</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>dHF</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>pol2-TTs</th>\n",
       "      <th>pol-TTs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1.5</td>\n",
       "      <td>-795.54</td>\n",
       "      <td>1011.23</td>\n",
       "      <td>95.830</td>\n",
       "      <td>-184.868</td>\n",
       "      <td>-255.330</td>\n",
       "      <td>-272.30</td>\n",
       "      <td>-287.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>-615.93</td>\n",
       "      <td>659.87</td>\n",
       "      <td>79.861</td>\n",
       "      <td>-147.697</td>\n",
       "      <td>-238.051</td>\n",
       "      <td>-250.60</td>\n",
       "      <td>-264.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>-489.79</td>\n",
       "      <td>431.47</td>\n",
       "      <td>60.846</td>\n",
       "      <td>-115.435</td>\n",
       "      <td>-219.918</td>\n",
       "      <td>-227.40</td>\n",
       "      <td>-238.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4</td>\n",
       "      <td>1.8</td>\n",
       "      <td>-399.81</td>\n",
       "      <td>282.79</td>\n",
       "      <td>41.944</td>\n",
       "      <td>-88.689</td>\n",
       "      <td>-200.898</td>\n",
       "      <td>-204.10</td>\n",
       "      <td>-213.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5</td>\n",
       "      <td>1.9</td>\n",
       "      <td>-334.29</td>\n",
       "      <td>185.71</td>\n",
       "      <td>25.041</td>\n",
       "      <td>-67.036</td>\n",
       "      <td>-181.639</td>\n",
       "      <td>-181.60</td>\n",
       "      <td>-189.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>6</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-285.64</td>\n",
       "      <td>122.20</td>\n",
       "      <td>11.053</td>\n",
       "      <td>-50.010</td>\n",
       "      <td>-162.776</td>\n",
       "      <td>-160.50</td>\n",
       "      <td>-166.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>7</td>\n",
       "      <td>2.1</td>\n",
       "      <td>-248.61</td>\n",
       "      <td>80.54</td>\n",
       "      <td>0.224</td>\n",
       "      <td>-36.810</td>\n",
       "      <td>-144.882</td>\n",
       "      <td>-141.20</td>\n",
       "      <td>-145.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>2.2</td>\n",
       "      <td>-219.76</td>\n",
       "      <td>53.17</td>\n",
       "      <td>-7.619</td>\n",
       "      <td>-26.782</td>\n",
       "      <td>-128.239</td>\n",
       "      <td>-123.80</td>\n",
       "      <td>-127.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>9</td>\n",
       "      <td>2.3</td>\n",
       "      <td>-196.79</td>\n",
       "      <td>35.15</td>\n",
       "      <td>-12.868</td>\n",
       "      <td>-19.281</td>\n",
       "      <td>-113.063</td>\n",
       "      <td>-108.30</td>\n",
       "      <td>-111.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>2.4</td>\n",
       "      <td>-178.07</td>\n",
       "      <td>23.26</td>\n",
       "      <td>-15.999</td>\n",
       "      <td>-13.739</td>\n",
       "      <td>-99.392</td>\n",
       "      <td>-94.70</td>\n",
       "      <td>-96.75</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>11</td>\n",
       "      <td>2.5</td>\n",
       "      <td>-162.50</td>\n",
       "      <td>15.41</td>\n",
       "      <td>-17.487</td>\n",
       "      <td>-9.719</td>\n",
       "      <td>-87.189</td>\n",
       "      <td>-82.79</td>\n",
       "      <td>-84.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>12</td>\n",
       "      <td>2.6</td>\n",
       "      <td>-149.29</td>\n",
       "      <td>10.22</td>\n",
       "      <td>-17.756</td>\n",
       "      <td>-6.838</td>\n",
       "      <td>-76.427</td>\n",
       "      <td>-72.42</td>\n",
       "      <td>-73.61</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>13</td>\n",
       "      <td>2.7</td>\n",
       "      <td>-137.92</td>\n",
       "      <td>6.78</td>\n",
       "      <td>-17.188</td>\n",
       "      <td>-4.784</td>\n",
       "      <td>-66.974</td>\n",
       "      <td>-63.43</td>\n",
       "      <td>-64.33</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>14</td>\n",
       "      <td>2.8</td>\n",
       "      <td>-128.00</td>\n",
       "      <td>4.50</td>\n",
       "      <td>-16.067</td>\n",
       "      <td>-3.339</td>\n",
       "      <td>-58.874</td>\n",
       "      <td>-55.65</td>\n",
       "      <td>-56.34</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>15</td>\n",
       "      <td>2.9</td>\n",
       "      <td>-119.24</td>\n",
       "      <td>2.99</td>\n",
       "      <td>-14.624</td>\n",
       "      <td>-2.306</td>\n",
       "      <td>-51.547</td>\n",
       "      <td>-48.92</td>\n",
       "      <td>-49.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>16</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-111.44</td>\n",
       "      <td>1.99</td>\n",
       "      <td>-13.029</td>\n",
       "      <td>-1.592</td>\n",
       "      <td>-45.304</td>\n",
       "      <td>-43.10</td>\n",
       "      <td>-43.50</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    indx   Rx    elst     exch     dHF      CT2     POL2  pol2-TTs  pol-TTs\n",
       "0      1  1.5 -795.54  1011.23  95.830 -184.868 -255.330   -272.30  -287.70\n",
       "1      2  1.6 -615.93   659.87  79.861 -147.697 -238.051   -250.60  -264.00\n",
       "2      3  1.7 -489.79   431.47  60.846 -115.435 -219.918   -227.40  -238.70\n",
       "3      4  1.8 -399.81   282.79  41.944  -88.689 -200.898   -204.10  -213.40\n",
       "4      5  1.9 -334.29   185.71  25.041  -67.036 -181.639   -181.60  -189.00\n",
       "5      6  2.0 -285.64   122.20  11.053  -50.010 -162.776   -160.50  -166.30\n",
       "6      7  2.1 -248.61    80.54   0.224  -36.810 -144.882   -141.20  -145.70\n",
       "7      8  2.2 -219.76    53.17  -7.619  -26.782 -128.239   -123.80  -127.30\n",
       "8      9  2.3 -196.79    35.15 -12.868  -19.281 -113.063   -108.30  -111.00\n",
       "9     10  2.4 -178.07    23.26 -15.999  -13.739  -99.392    -94.70   -96.75\n",
       "10    11  2.5 -162.50    15.41 -17.487   -9.719  -87.189    -82.79   -84.35\n",
       "11    12  2.6 -149.29    10.22 -17.756   -6.838  -76.427    -72.42   -73.61\n",
       "12    13  2.7 -137.92     6.78 -17.188   -4.784  -66.974    -63.43   -64.33\n",
       "13    14  2.8 -128.00     4.50 -16.067   -3.339  -58.874    -55.65   -56.34\n",
       "14    15  2.9 -119.24     2.99 -14.624   -2.306  -51.547    -48.92   -49.44\n",
       "15    16  3.0 -111.44     1.99 -13.029   -1.592  -45.304    -43.10   -43.50"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.312220</td>\n",
       "      <td>32.933480</td>\n",
       "      <td>-9.375034</td>\n",
       "      <td>-5.179996</td>\n",
       "      <td>-0.933770</td>\n",
       "      <td>-2.2844</td>\n",
       "      <td>-3.903958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.447979</td>\n",
       "      <td>16.576999</td>\n",
       "      <td>-4.829964</td>\n",
       "      <td>-3.297800</td>\n",
       "      <td>-3.998745</td>\n",
       "      <td>-1.0834</td>\n",
       "      <td>-1.974848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.136453</td>\n",
       "      <td>11.729751</td>\n",
       "      <td>-3.503185</td>\n",
       "      <td>-2.649937</td>\n",
       "      <td>-4.559824</td>\n",
       "      <td>-0.7633</td>\n",
       "      <td>-1.380506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.327501</td>\n",
       "      <td>8.256908</td>\n",
       "      <td>-2.551875</td>\n",
       "      <td>-2.133601</td>\n",
       "      <td>-4.756069</td>\n",
       "      <td>-0.5452</td>\n",
       "      <td>-0.955769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.020210</td>\n",
       "      <td>5.968655</td>\n",
       "      <td>-1.919962</td>\n",
       "      <td>-1.753830</td>\n",
       "      <td>-4.725347</td>\n",
       "      <td>-0.4054</td>\n",
       "      <td>-0.679338</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-5.824099</td>\n",
       "      <td>4.082264</td>\n",
       "      <td>-1.390235</td>\n",
       "      <td>-1.401083</td>\n",
       "      <td>-4.533153</td>\n",
       "      <td>-0.2902</td>\n",
       "      <td>-0.455553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-4.955725</td>\n",
       "      <td>2.868592</td>\n",
       "      <td>-1.040082</td>\n",
       "      <td>-1.142287</td>\n",
       "      <td>-4.269502</td>\n",
       "      <td>-0.2143</td>\n",
       "      <td>-0.314634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.254583</td>\n",
       "      <td>2.006989</td>\n",
       "      <td>-0.782521</td>\n",
       "      <td>-0.932701</td>\n",
       "      <td>-3.962817</td>\n",
       "      <td>-0.1583</td>\n",
       "      <td>-0.216672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.228769</td>\n",
       "      <td>0.982922</td>\n",
       "      <td>-0.455238</td>\n",
       "      <td>-0.629140</td>\n",
       "      <td>-3.330224</td>\n",
       "      <td>-0.0867</td>\n",
       "      <td>-0.103497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.835348</td>\n",
       "      <td>0.163655</td>\n",
       "      <td>-0.136695</td>\n",
       "      <td>-0.250236</td>\n",
       "      <td>-2.058624</td>\n",
       "      <td>-0.0194</td>\n",
       "      <td>-0.017284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.789736</td>\n",
       "      <td>0.004368</td>\n",
       "      <td>-0.021665</td>\n",
       "      <td>-0.052581</td>\n",
       "      <td>-0.859614</td>\n",
       "      <td>-0.0010</td>\n",
       "      <td>-0.000692</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.413856</td>\n",
       "      <td>0.000110</td>\n",
       "      <td>-0.005735</td>\n",
       "      <td>-0.015555</td>\n",
       "      <td>-0.435036</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000070</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec        Rep       Ind      Disp       Tot      Ct       dHF\n",
       "1.54 -19.312220  32.933480 -9.375034 -5.179996 -0.933770 -2.2844 -3.903958\n",
       "1.74 -12.447979  16.576999 -4.829964 -3.297800 -3.998745 -1.0834 -1.974848\n",
       "1.84 -10.136453  11.729751 -3.503185 -2.649937 -4.559824 -0.7633 -1.380506\n",
       "1.94  -8.327501   8.256908 -2.551875 -2.133601 -4.756069 -0.5452 -0.955769\n",
       "2.03  -7.020210   5.968655 -1.919962 -1.753830 -4.725347 -0.4054 -0.679338\n",
       "2.14  -5.824099   4.082264 -1.390235 -1.401083 -4.533153 -0.2902 -0.455553\n",
       "2.24  -4.955725   2.868592 -1.040082 -1.142287 -4.269502 -0.2143 -0.314634\n",
       "2.34  -4.254583   2.006989 -0.782521 -0.932701 -3.962817 -0.1583 -0.216672\n",
       "2.54  -3.228769   0.982922 -0.455238 -0.629140 -3.330224 -0.0867 -0.103497\n",
       "3.04  -1.835348   0.163655 -0.136695 -0.250236 -2.058624 -0.0194 -0.017284\n",
       "4.04  -0.789736   0.004368 -0.021665 -0.052581 -0.859614 -0.0010 -0.000692\n",
       "5.04  -0.413856   0.000110 -0.005735 -0.015555 -0.435036 -0.0000 -0.000070"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],abs(sapt2['water2']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(sapt2p3['water2']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{(3)}}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(saptdft_pbe0_s2['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 0].fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['water2']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(,)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],abs(almo['water2']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(csov['water2']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(rvs['water2']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{cd}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[1, 0].fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[1, 0].axvline(x=1.94, linewidth=2, color='silver',alpha=1)\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "#grph[2, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{pol}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(sapt2['zn_h2o']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(sapt2p3['zn_h2o']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{(3)}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0_s2['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['zn_h2o']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.6,3.1)\n",
    "grph[0, 1].set_ylim(-4,50)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],abs(almo['zn_h2o']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(csov['zn_h2o']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(rvs['zn_h2o']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{cd}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[1, 1].fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[1, 1].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "grph[1, 1].set_ylim(-4,50)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],csov['zn_h2o']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "#grph[2, 0].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{pol}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(-4,50)\n",
    "grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig.savefig('CD_POL_from_SAPTDFT_and_EDAs.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0    -69.0480\n",
       "1    -63.3600\n",
       "2    -57.2880\n",
       "3    -51.2160\n",
       "4    -45.3600\n",
       "5    -39.9120\n",
       "6    -34.9680\n",
       "7    -30.5520\n",
       "8    -26.6400\n",
       "9    -23.2200\n",
       "10   -20.2440\n",
       "11   -17.6664\n",
       "12   -15.4392\n",
       "13   -13.5216\n",
       "14   -11.8656\n",
       "15   -10.4400\n",
       "Name: pol-TTs, dtype: float64"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['zn_h2o']['pol-TTs']*0.24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0    -13.25814\n",
       "1     -9.74873\n",
       "2     -8.32111\n",
       "3     -7.97207\n",
       "4     -8.08992\n",
       "5     -8.30350\n",
       "6     -8.40412\n",
       "7     -8.32030\n",
       "8     -8.06681\n",
       "9     -7.64313\n",
       "10    -7.09736\n",
       "11    -6.47881\n",
       "12    -5.81972\n",
       "13    -5.18824\n",
       "14    -4.50117\n",
       "15    -3.88264\n",
       "dtype: float64"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0    -3.800688\n",
       "1    -2.159736\n",
       "2    -1.648152\n",
       "3    -1.267296\n",
       "4    -1.000536\n",
       "5    -0.765528\n",
       "6    -0.601176\n",
       "7    -0.475272\n",
       "8    -0.302880\n",
       "9    -0.109248\n",
       "10   -0.020880\n",
       "11   -0.005760\n",
       "Name: beta3b_i, dtype: float64"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['water2']['beta3b_i']*0.24"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0    -4.814292\n",
       "1    -2.262464\n",
       "2    -1.552538\n",
       "3    -1.066824\n",
       "4    -0.755324\n",
       "5    -0.506192\n",
       "6    -0.349494\n",
       "7    -0.241698\n",
       "8    -0.116040\n",
       "9    -0.018592\n",
       "10    0.000020\n",
       "11    0.000200\n",
       "dtype: float64"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/CD_POL_from_SAPTDFT_and_EDAs/CT_POL_foracsposter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>E1</th>\n",
       "      <th>Pol</th>\n",
       "      <th>Ct</th>\n",
       "      <th>E2</th>\n",
       "      <th>Tot</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.11</td>\n",
       "      <td>30.50</td>\n",
       "      <td>11.39</td>\n",
       "      <td>-4.93</td>\n",
       "      <td>-4.23</td>\n",
       "      <td>-9.16</td>\n",
       "      <td>1.97</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.44</td>\n",
       "      <td>14.82</td>\n",
       "      <td>2.38</td>\n",
       "      <td>-2.47</td>\n",
       "      <td>-2.04</td>\n",
       "      <td>-4.51</td>\n",
       "      <td>-2.27</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.20</td>\n",
       "      <td>10.32</td>\n",
       "      <td>0.12</td>\n",
       "      <td>-1.80</td>\n",
       "      <td>-1.41</td>\n",
       "      <td>-3.21</td>\n",
       "      <td>-3.19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.45</td>\n",
       "      <td>7.16</td>\n",
       "      <td>-1.28</td>\n",
       "      <td>-1.32</td>\n",
       "      <td>-0.99</td>\n",
       "      <td>-2.31</td>\n",
       "      <td>-3.66</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.17</td>\n",
       "      <td>5.12</td>\n",
       "      <td>-2.06</td>\n",
       "      <td>-1.00</td>\n",
       "      <td>-0.72</td>\n",
       "      <td>-1.72</td>\n",
       "      <td>-3.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-6.00</td>\n",
       "      <td>3.46</td>\n",
       "      <td>-2.54</td>\n",
       "      <td>-0.73</td>\n",
       "      <td>-0.51</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-3.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-5.14</td>\n",
       "      <td>2.41</td>\n",
       "      <td>-2.73</td>\n",
       "      <td>-0.56</td>\n",
       "      <td>-0.37</td>\n",
       "      <td>-0.93</td>\n",
       "      <td>-3.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.44</td>\n",
       "      <td>1.67</td>\n",
       "      <td>-2.77</td>\n",
       "      <td>-0.43</td>\n",
       "      <td>-0.28</td>\n",
       "      <td>-0.71</td>\n",
       "      <td>-3.51</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.41</td>\n",
       "      <td>0.81</td>\n",
       "      <td>-2.60</td>\n",
       "      <td>-0.27</td>\n",
       "      <td>-0.16</td>\n",
       "      <td>-0.43</td>\n",
       "      <td>-3.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.97</td>\n",
       "      <td>0.13</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>-0.10</td>\n",
       "      <td>-0.05</td>\n",
       "      <td>-0.15</td>\n",
       "      <td>-1.99</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.86</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.86</td>\n",
       "      <td>-0.02</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>-0.89</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.46</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.46</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.46</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       Elec    Rep     E1   Pol    Ct    E2   Tot\n",
       "1.54 -19.11  30.50  11.39 -4.93 -4.23 -9.16  1.97\n",
       "1.74 -12.44  14.82   2.38 -2.47 -2.04 -4.51 -2.27\n",
       "1.84 -10.20  10.32   0.12 -1.80 -1.41 -3.21 -3.19\n",
       "1.94  -8.45   7.16  -1.28 -1.32 -0.99 -2.31 -3.66\n",
       "2.03  -7.17   5.12  -2.06 -1.00 -0.72 -1.72 -3.83\n",
       "2.14  -6.00   3.46  -2.54 -0.73 -0.51 -1.24 -3.83\n",
       "2.24  -5.14   2.41  -2.73 -0.56 -0.37 -0.93 -3.70\n",
       "2.34  -4.44   1.67  -2.77 -0.43 -0.28 -0.71 -3.51\n",
       "2.54  -3.41   0.81  -2.60 -0.27 -0.16 -0.43 -3.04\n",
       "3.04  -1.97   0.13  -1.84 -0.10 -0.05 -0.15 -1.99\n",
       "4.04  -0.86   0.00  -0.86 -0.02 -0.01 -0.03 -0.89\n",
       "5.04  -0.46   0.00  -0.46 -0.01 -0.00 -0.01 -0.46"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rvs['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Ind</th>\n",
       "      <th>Ct</th>\n",
       "      <th>Pol</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-11.335</td>\n",
       "      <td>-6.198</td>\n",
       "      <td>-5.137</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-6.018</td>\n",
       "      <td>-3.386</td>\n",
       "      <td>-2.632</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-4.456</td>\n",
       "      <td>-2.526</td>\n",
       "      <td>-1.930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-3.325</td>\n",
       "      <td>-1.905</td>\n",
       "      <td>-1.420</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-2.568</td>\n",
       "      <td>-1.490</td>\n",
       "      <td>-1.078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-1.927</td>\n",
       "      <td>-1.135</td>\n",
       "      <td>-0.792</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-1.496</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>-0.604</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.173</td>\n",
       "      <td>-0.704</td>\n",
       "      <td>-0.469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-0.737</td>\n",
       "      <td>-0.445</td>\n",
       "      <td>-0.292</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-0.263</td>\n",
       "      <td>-0.149</td>\n",
       "      <td>-0.114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.048</td>\n",
       "      <td>-0.026</td>\n",
       "      <td>-0.022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.010</td>\n",
       "      <td>-0.006</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Ind     Ct    Pol\n",
       "1.54 -11.335 -6.198 -5.137\n",
       "1.74  -6.018 -3.386 -2.632\n",
       "1.84  -4.456 -2.526 -1.930\n",
       "1.94  -3.325 -1.905 -1.420\n",
       "2.03  -2.568 -1.490 -1.078\n",
       "2.14  -1.927 -1.135 -0.792\n",
       "2.24  -1.496 -0.892 -0.604\n",
       "2.34  -1.173 -0.704 -0.469\n",
       "2.54  -0.737 -0.445 -0.292\n",
       "3.04  -0.263 -0.149 -0.114\n",
       "4.04  -0.048 -0.026 -0.022\n",
       "5.04  -0.016 -0.010 -0.006"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "csov['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>41.199475</td>\n",
       "      <td>-86.902345</td>\n",
       "      <td>-7.742023</td>\n",
       "      <td>-8.146587</td>\n",
       "      <td>-53.444893</td>\n",
       "      <td>-53.849456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>1.557838</td>\n",
       "      <td>-77.180562</td>\n",
       "      <td>-6.006331</td>\n",
       "      <td>-6.325673</td>\n",
       "      <td>-81.629057</td>\n",
       "      <td>-81.948399</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-21.334423</td>\n",
       "      <td>-69.423250</td>\n",
       "      <td>-5.176260</td>\n",
       "      <td>-5.452620</td>\n",
       "      <td>-95.933933</td>\n",
       "      <td>-96.210294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-33.892753</td>\n",
       "      <td>-62.715653</td>\n",
       "      <td>-5.044508</td>\n",
       "      <td>-5.303099</td>\n",
       "      <td>-101.652914</td>\n",
       "      <td>-101.911502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-40.350970</td>\n",
       "      <td>-56.651093</td>\n",
       "      <td>-5.151308</td>\n",
       "      <td>-5.403981</td>\n",
       "      <td>-102.153370</td>\n",
       "      <td>-102.406044</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-42.710648</td>\n",
       "      <td>-50.985624</td>\n",
       "      <td>-5.850978</td>\n",
       "      <td>-6.098355</td>\n",
       "      <td>-99.547250</td>\n",
       "      <td>-99.794627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-42.686275</td>\n",
       "      <td>-45.589666</td>\n",
       "      <td>-6.915357</td>\n",
       "      <td>-7.146915</td>\n",
       "      <td>-95.191298</td>\n",
       "      <td>-95.422856</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-42.146383</td>\n",
       "      <td>-40.512778</td>\n",
       "      <td>-7.306603</td>\n",
       "      <td>-7.503415</td>\n",
       "      <td>-89.965761</td>\n",
       "      <td>-90.162573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-40.894793</td>\n",
       "      <td>-35.777681</td>\n",
       "      <td>-7.710255</td>\n",
       "      <td>-7.845476</td>\n",
       "      <td>-84.382729</td>\n",
       "      <td>-84.517950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-38.723387</td>\n",
       "      <td>-31.402657</td>\n",
       "      <td>-8.655870</td>\n",
       "      <td>-8.696448</td>\n",
       "      <td>-78.781914</td>\n",
       "      <td>-78.822492</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-36.416616</td>\n",
       "      <td>-27.430530</td>\n",
       "      <td>-9.556154</td>\n",
       "      <td>-9.463353</td>\n",
       "      <td>-73.403300</td>\n",
       "      <td>-73.310497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-34.549747</td>\n",
       "      <td>-23.900289</td>\n",
       "      <td>-9.946762</td>\n",
       "      <td>-9.658437</td>\n",
       "      <td>-68.396798</td>\n",
       "      <td>-68.108473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-32.622793</td>\n",
       "      <td>-20.791717</td>\n",
       "      <td>-10.422135</td>\n",
       "      <td>-9.855308</td>\n",
       "      <td>-63.836647</td>\n",
       "      <td>-63.269818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.481171</td>\n",
       "      <td>-18.073197</td>\n",
       "      <td>-15.416186</td>\n",
       "      <td>-10.274467</td>\n",
       "      <td>-63.970554</td>\n",
       "      <td>-58.828834</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        FRZ        POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0   1.5  41.199475 -86.902345  -7.742023  -8.146587  -53.444893  -53.849456\n",
       "1   1.6   1.557838 -77.180562  -6.006331  -6.325673  -81.629057  -81.948399\n",
       "2   1.7 -21.334423 -69.423250  -5.176260  -5.452620  -95.933933  -96.210294\n",
       "3   1.8 -33.892753 -62.715653  -5.044508  -5.303099 -101.652914 -101.911502\n",
       "4   1.9 -40.350970 -56.651093  -5.151308  -5.403981 -102.153370 -102.406044\n",
       "5   2.0 -42.710648 -50.985624  -5.850978  -6.098355  -99.547250  -99.794627\n",
       "6   2.1 -42.686275 -45.589666  -6.915357  -7.146915  -95.191298  -95.422856\n",
       "7   2.2 -42.146383 -40.512778  -7.306603  -7.503415  -89.965761  -90.162573\n",
       "8   2.3 -40.894793 -35.777681  -7.710255  -7.845476  -84.382729  -84.517950\n",
       "9   2.4 -38.723387 -31.402657  -8.655870  -8.696448  -78.781914  -78.822492\n",
       "10  2.5 -36.416616 -27.430530  -9.556154  -9.463353  -73.403300  -73.310497\n",
       "11  2.6 -34.549747 -23.900289  -9.946762  -9.658437  -68.396798  -68.108473\n",
       "12  2.7 -32.622793 -20.791717 -10.422135  -9.855308  -63.836647  -63.269818\n",
       "13  2.8 -30.481171 -18.073197 -15.416186 -10.274467  -63.970554  -58.828834\n",
       "14  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930\n",
       "15  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "almo['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0     1.64289\n",
       "1     0.71861\n",
       "2     0.48210\n",
       "3     0.32696\n",
       "4     0.23071\n",
       "5     0.15550\n",
       "6     0.10830\n",
       "7     0.07506\n",
       "8     0.03481\n",
       "9     0.00327\n",
       "10    0.00098\n",
       "11    0.00037\n",
       "Name: CT, dtype: float64"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "abs(saptdft_pbe0['water2']['CT'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||S^2\n",
    "\n",
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch(S2)</th>\n",
       "      <th>IND(S2)</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>water2_1</td>\n",
       "      <td>-19.04971</td>\n",
       "      <td>32.19596</td>\n",
       "      <td>-8.05319</td>\n",
       "      <td>-3.08730</td>\n",
       "      <td>-5.54540</td>\n",
       "      <td>-0.45235</td>\n",
       "      <td>-2.36278</td>\n",
       "      <td>-2.60312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>water2_2</td>\n",
       "      <td>-12.18824</td>\n",
       "      <td>16.37362</td>\n",
       "      <td>-4.27932</td>\n",
       "      <td>-1.69838</td>\n",
       "      <td>-3.63669</td>\n",
       "      <td>-3.73063</td>\n",
       "      <td>-0.95207</td>\n",
       "      <td>-1.62887</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>water2_3</td>\n",
       "      <td>-9.88958</td>\n",
       "      <td>11.61746</td>\n",
       "      <td>-3.13090</td>\n",
       "      <td>-1.21111</td>\n",
       "      <td>-2.95943</td>\n",
       "      <td>-4.36246</td>\n",
       "      <td>-0.62595</td>\n",
       "      <td>-1.29385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>water2_4</td>\n",
       "      <td>-8.11432</td>\n",
       "      <td>8.21851</td>\n",
       "      <td>-2.30101</td>\n",
       "      <td>-0.85525</td>\n",
       "      <td>-2.41474</td>\n",
       "      <td>-4.61156</td>\n",
       "      <td>-0.41608</td>\n",
       "      <td>-1.02967</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>water2_5</td>\n",
       "      <td>-6.82896</td>\n",
       "      <td>5.95542</td>\n",
       "      <td>-1.73973</td>\n",
       "      <td>-0.61560</td>\n",
       "      <td>-2.00545</td>\n",
       "      <td>-4.61872</td>\n",
       "      <td>-0.28914</td>\n",
       "      <td>-0.83499</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>water2_6</td>\n",
       "      <td>-5.65660</td>\n",
       "      <td>4.08200</td>\n",
       "      <td>-1.26468</td>\n",
       "      <td>-0.41325</td>\n",
       "      <td>-1.61929</td>\n",
       "      <td>-4.45858</td>\n",
       "      <td>-0.19573</td>\n",
       "      <td>-0.65570</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>water2_7</td>\n",
       "      <td>-4.80417</td>\n",
       "      <td>2.86790</td>\n",
       "      <td>-0.94814</td>\n",
       "      <td>-0.28038</td>\n",
       "      <td>-1.33028</td>\n",
       "      <td>-4.21470</td>\n",
       "      <td>-0.14203</td>\n",
       "      <td>-0.52573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>water2_8</td>\n",
       "      <td>-4.12488</td>\n",
       "      <td>2.01191</td>\n",
       "      <td>-0.71693</td>\n",
       "      <td>-0.18746</td>\n",
       "      <td>-1.09524</td>\n",
       "      <td>-3.92514</td>\n",
       "      <td>-0.10564</td>\n",
       "      <td>-0.42382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>water2_9</td>\n",
       "      <td>-3.13020</td>\n",
       "      <td>0.98646</td>\n",
       "      <td>-0.42106</td>\n",
       "      <td>-0.07562</td>\n",
       "      <td>-0.74703</td>\n",
       "      <td>-3.31183</td>\n",
       "      <td>-0.06542</td>\n",
       "      <td>-0.28001</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>water2_10</td>\n",
       "      <td>-1.78125</td>\n",
       "      <td>0.16351</td>\n",
       "      <td>-0.13168</td>\n",
       "      <td>0.01342</td>\n",
       "      <td>-0.29930</td>\n",
       "      <td>-2.04871</td>\n",
       "      <td>-0.03795</td>\n",
       "      <td>-0.10715</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>water2_11</td>\n",
       "      <td>-0.77077</td>\n",
       "      <td>0.00433</td>\n",
       "      <td>-0.02344</td>\n",
       "      <td>0.01124</td>\n",
       "      <td>-0.06109</td>\n",
       "      <td>-0.85096</td>\n",
       "      <td>-0.01556</td>\n",
       "      <td>-0.01911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>water2_12</td>\n",
       "      <td>-0.40582</td>\n",
       "      <td>0.00011</td>\n",
       "      <td>-0.00713</td>\n",
       "      <td>0.00512</td>\n",
       "      <td>-0.01760</td>\n",
       "      <td>-0.43044</td>\n",
       "      <td>-0.00715</td>\n",
       "      <td>-0.00510</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst  exch(S2)  IND(S2)      dHF     DISP     Eint  \\\n",
       "0    water2_1 -19.04971  32.19596 -8.05319 -3.08730 -5.54540 -0.45235   \n",
       "1    water2_2 -12.18824  16.37362 -4.27932 -1.69838 -3.63669 -3.73063   \n",
       "2    water2_3  -9.88958  11.61746 -3.13090 -1.21111 -2.95943 -4.36246   \n",
       "3    water2_4  -8.11432   8.21851 -2.30101 -0.85525 -2.41474 -4.61156   \n",
       "4    water2_5  -6.82896   5.95542 -1.73973 -0.61560 -2.00545 -4.61872   \n",
       "5    water2_6  -5.65660   4.08200 -1.26468 -0.41325 -1.61929 -4.45858   \n",
       "6    water2_7  -4.80417   2.86790 -0.94814 -0.28038 -1.33028 -4.21470   \n",
       "7    water2_8  -4.12488   2.01191 -0.71693 -0.18746 -1.09524 -3.92514   \n",
       "8    water2_9  -3.13020   0.98646 -0.42106 -0.07562 -0.74703 -3.31183   \n",
       "9   water2_10  -1.78125   0.16351 -0.13168  0.01342 -0.29930 -2.04871   \n",
       "10  water2_11  -0.77077   0.00433 -0.02344  0.01124 -0.06109 -0.85096   \n",
       "11  water2_12  -0.40582   0.00011 -0.00713  0.00512 -0.01760 -0.43044   \n",
       "\n",
       "         CT      POL  \n",
       "0  -2.36278 -2.60312  \n",
       "1  -0.95207 -1.62887  \n",
       "2  -0.62595 -1.29385  \n",
       "3  -0.41608 -1.02967  \n",
       "4  -0.28914 -0.83499  \n",
       "5  -0.19573 -0.65570  \n",
       "6  -0.14203 -0.52573  \n",
       "7  -0.10564 -0.42382  \n",
       "8  -0.06542 -0.28001  \n",
       "9  -0.03795 -0.10715  \n",
       "10 -0.01556 -0.01911  \n",
       "11 -0.00715 -0.00510  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0_s2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# POL ET CT infinite order - AJM data (SAPT(DFT))\n",
    "water2_inf_file = 'Pol_daTZ_L3_energies_water2.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "zn_h2o_inf_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "\n",
    "inf = {}\n",
    "inf['water2'] = pd.read_csv(water2_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o'] = pd.read_csv(zn_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "#water2: use beta3b_i for pol_inf\n",
    "#zn_h2o : use pol-TTs for pol_inf\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Index</th>\n",
       "      <th>R</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "      <th>beta1a</th>\n",
       "      <th>beta3a</th>\n",
       "      <th>beta1a_i</th>\n",
       "      <th>beta3a_i</th>\n",
       "      <th>beta3b</th>\n",
       "      <th>beta3b_i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>903</td>\n",
       "      <td>2.5000</td>\n",
       "      <td>-79.06</td>\n",
       "      <td>134.31</td>\n",
       "      <td>-17.245</td>\n",
       "      <td>-18.830</td>\n",
       "      <td>-23.06</td>\n",
       "      <td>-3.88</td>\n",
       "      <td>-6.77177</td>\n",
       "      <td>-10.47330</td>\n",
       "      <td>-11.0055</td>\n",
       "      <td>-10.5060</td>\n",
       "      <td>-16.3095</td>\n",
       "      <td>-14.9728</td>\n",
       "      <td>-10.8724</td>\n",
       "      <td>-15.8362</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>904</td>\n",
       "      <td>2.7000</td>\n",
       "      <td>-50.93</td>\n",
       "      <td>67.02</td>\n",
       "      <td>-9.701</td>\n",
       "      <td>-8.868</td>\n",
       "      <td>-15.19</td>\n",
       "      <td>-17.66</td>\n",
       "      <td>-2.99589</td>\n",
       "      <td>-6.70572</td>\n",
       "      <td>-6.8633</td>\n",
       "      <td>-6.6020</td>\n",
       "      <td>-9.1956</td>\n",
       "      <td>-8.6391</td>\n",
       "      <td>-6.7871</td>\n",
       "      <td>-8.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>905</td>\n",
       "      <td>2.8000</td>\n",
       "      <td>-41.49</td>\n",
       "      <td>47.23</td>\n",
       "      <td>-7.385</td>\n",
       "      <td>-6.074</td>\n",
       "      <td>-12.37</td>\n",
       "      <td>-20.09</td>\n",
       "      <td>-2.01556</td>\n",
       "      <td>-5.37013</td>\n",
       "      <td>-5.4261</td>\n",
       "      <td>-5.2390</td>\n",
       "      <td>-6.9959</td>\n",
       "      <td>-6.6316</td>\n",
       "      <td>-5.3699</td>\n",
       "      <td>-6.8673</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>906</td>\n",
       "      <td>2.9000</td>\n",
       "      <td>-34.18</td>\n",
       "      <td>33.24</td>\n",
       "      <td>-5.667</td>\n",
       "      <td>-4.158</td>\n",
       "      <td>-10.10</td>\n",
       "      <td>-20.87</td>\n",
       "      <td>-1.36128</td>\n",
       "      <td>-4.30598</td>\n",
       "      <td>-4.2981</td>\n",
       "      <td>-4.1650</td>\n",
       "      <td>-5.3650</td>\n",
       "      <td>-5.1247</td>\n",
       "      <td>-4.2572</td>\n",
       "      <td>-5.2804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>907</td>\n",
       "      <td>2.9924</td>\n",
       "      <td>-28.86</td>\n",
       "      <td>24.00</td>\n",
       "      <td>-4.465</td>\n",
       "      <td>-2.931</td>\n",
       "      <td>-8.39</td>\n",
       "      <td>-20.64</td>\n",
       "      <td>-0.94953</td>\n",
       "      <td>-3.51600</td>\n",
       "      <td>-3.4737</td>\n",
       "      <td>-3.3767</td>\n",
       "      <td>-4.2268</td>\n",
       "      <td>-4.0622</td>\n",
       "      <td>-3.4433</td>\n",
       "      <td>-4.1689</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>908</td>\n",
       "      <td>3.1000</td>\n",
       "      <td>-24.00</td>\n",
       "      <td>16.42</td>\n",
       "      <td>-3.407</td>\n",
       "      <td>-1.951</td>\n",
       "      <td>-6.77</td>\n",
       "      <td>-19.71</td>\n",
       "      <td>-0.62512</td>\n",
       "      <td>-2.78209</td>\n",
       "      <td>-2.7199</td>\n",
       "      <td>-2.6532</td>\n",
       "      <td>-3.2270</td>\n",
       "      <td>-3.1205</td>\n",
       "      <td>-2.6987</td>\n",
       "      <td>-3.1897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>909</td>\n",
       "      <td>3.2000</td>\n",
       "      <td>-20.45</td>\n",
       "      <td>11.52</td>\n",
       "      <td>-2.667</td>\n",
       "      <td>-1.338</td>\n",
       "      <td>-5.55</td>\n",
       "      <td>-18.48</td>\n",
       "      <td>-0.42393</td>\n",
       "      <td>-2.24324</td>\n",
       "      <td>-2.1752</td>\n",
       "      <td>-2.1281</td>\n",
       "      <td>-2.5298</td>\n",
       "      <td>-2.4584</td>\n",
       "      <td>-2.1601</td>\n",
       "      <td>-2.5049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>910</td>\n",
       "      <td>3.3000</td>\n",
       "      <td>-17.60</td>\n",
       "      <td>8.08</td>\n",
       "      <td>-2.100</td>\n",
       "      <td>-0.919</td>\n",
       "      <td>-4.57</td>\n",
       "      <td>-17.11</td>\n",
       "      <td>-0.28746</td>\n",
       "      <td>-1.81350</td>\n",
       "      <td>-1.7466</td>\n",
       "      <td>-1.7135</td>\n",
       "      <td>-1.9970</td>\n",
       "      <td>-1.9488</td>\n",
       "      <td>-1.7359</td>\n",
       "      <td>-1.9803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>911</td>\n",
       "      <td>3.5000</td>\n",
       "      <td>-13.40</td>\n",
       "      <td>3.96</td>\n",
       "      <td>-1.328</td>\n",
       "      <td>-0.437</td>\n",
       "      <td>-3.11</td>\n",
       "      <td>-14.32</td>\n",
       "      <td>-0.13287</td>\n",
       "      <td>-1.19532</td>\n",
       "      <td>-1.1413</td>\n",
       "      <td>-1.1249</td>\n",
       "      <td>-1.2696</td>\n",
       "      <td>-1.2474</td>\n",
       "      <td>-1.1359</td>\n",
       "      <td>-1.2620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>912</td>\n",
       "      <td>4.0000</td>\n",
       "      <td>-7.65</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.467</td>\n",
       "      <td>-0.072</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-8.78</td>\n",
       "      <td>-0.02209</td>\n",
       "      <td>-0.44520</td>\n",
       "      <td>-0.4282</td>\n",
       "      <td>-0.4254</td>\n",
       "      <td>-0.4564</td>\n",
       "      <td>-0.4530</td>\n",
       "      <td>-0.4272</td>\n",
       "      <td>-0.4552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>913</td>\n",
       "      <td>5.0000</td>\n",
       "      <td>-3.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.086</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-0.25</td>\n",
       "      <td>-3.64</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.08562</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0845</td>\n",
       "      <td>-0.0870</td>\n",
       "      <td>-0.0869</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>914</td>\n",
       "      <td>6.0000</td>\n",
       "      <td>-1.75</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.023</td>\n",
       "      <td>-0.000</td>\n",
       "      <td>-0.07</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>0.00012</td>\n",
       "      <td>-0.02377</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Index       R   elst    exch     IND     dHF   DISP   Eint       CT  \\\n",
       "0     903  2.5000 -79.06  134.31 -17.245 -18.830 -23.06  -3.88 -6.77177   \n",
       "1     904  2.7000 -50.93   67.02  -9.701  -8.868 -15.19 -17.66 -2.99589   \n",
       "2     905  2.8000 -41.49   47.23  -7.385  -6.074 -12.37 -20.09 -2.01556   \n",
       "3     906  2.9000 -34.18   33.24  -5.667  -4.158 -10.10 -20.87 -1.36128   \n",
       "4     907  2.9924 -28.86   24.00  -4.465  -2.931  -8.39 -20.64 -0.94953   \n",
       "5     908  3.1000 -24.00   16.42  -3.407  -1.951  -6.77 -19.71 -0.62512   \n",
       "6     909  3.2000 -20.45   11.52  -2.667  -1.338  -5.55 -18.48 -0.42393   \n",
       "7     910  3.3000 -17.60    8.08  -2.100  -0.919  -4.57 -17.11 -0.28746   \n",
       "8     911  3.5000 -13.40    3.96  -1.328  -0.437  -3.11 -14.32 -0.13287   \n",
       "9     912  4.0000  -7.65    0.65  -0.467  -0.072  -1.24  -8.78 -0.02209   \n",
       "10    913  5.0000  -3.31    0.01  -0.086  -0.003  -0.25  -3.64 -0.00077   \n",
       "11    914  6.0000  -1.75    0.00  -0.023  -0.000  -0.07  -1.84  0.00012   \n",
       "\n",
       "         POL   beta1a   beta3a  beta1a_i  beta3a_i   beta3b  beta3b_i  \n",
       "0  -10.47330 -11.0055 -10.5060  -16.3095  -14.9728 -10.8724  -15.8362  \n",
       "1   -6.70572  -6.8633  -6.6020   -9.1956   -8.6391  -6.7871   -8.9989  \n",
       "2   -5.37013  -5.4261  -5.2390   -6.9959   -6.6316  -5.3699   -6.8673  \n",
       "3   -4.30598  -4.2981  -4.1650   -5.3650   -5.1247  -4.2572   -5.2804  \n",
       "4   -3.51600  -3.4737  -3.3767   -4.2268   -4.0622  -3.4433   -4.1689  \n",
       "5   -2.78209  -2.7199  -2.6532   -3.2270   -3.1205  -2.6987   -3.1897  \n",
       "6   -2.24324  -2.1752  -2.1281   -2.5298   -2.4584  -2.1601   -2.5049  \n",
       "7   -1.81350  -1.7466  -1.7135   -1.9970   -1.9488  -1.7359   -1.9803  \n",
       "8   -1.19532  -1.1413  -1.1249   -1.2696   -1.2474  -1.1359   -1.2620  \n",
       "9   -0.44520  -0.4282  -0.4254   -0.4564   -0.4530  -0.4272   -0.4552  \n",
       "10  -0.08562  -0.0846  -0.0845   -0.0870   -0.0869  -0.0846   -0.0870  \n",
       "11  -0.02377  -0.0236  -0.0236   -0.0240   -0.0240  -0.0236   -0.0240  "
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>indx</th>\n",
       "      <th>Rx</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>dHF</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>pol2-TTs</th>\n",
       "      <th>pol-TTs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1.5</td>\n",
       "      <td>-795.54</td>\n",
       "      <td>1011.23</td>\n",
       "      <td>95.830</td>\n",
       "      <td>-184.868</td>\n",
       "      <td>-255.330</td>\n",
       "      <td>-272.30</td>\n",
       "      <td>-287.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>-615.93</td>\n",
       "      <td>659.87</td>\n",
       "      <td>79.861</td>\n",
       "      <td>-147.697</td>\n",
       "      <td>-238.051</td>\n",
       "      <td>-250.60</td>\n",
       "      <td>-264.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>-489.79</td>\n",
       "      <td>431.47</td>\n",
       "      <td>60.846</td>\n",
       "      <td>-115.435</td>\n",
       "      <td>-219.918</td>\n",
       "      <td>-227.40</td>\n",
       "      <td>-238.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4</td>\n",
       "      <td>1.8</td>\n",
       "      <td>-399.81</td>\n",
       "      <td>282.79</td>\n",
       "      <td>41.944</td>\n",
       "      <td>-88.689</td>\n",
       "      <td>-200.898</td>\n",
       "      <td>-204.10</td>\n",
       "      <td>-213.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5</td>\n",
       "      <td>1.9</td>\n",
       "      <td>-334.29</td>\n",
       "      <td>185.71</td>\n",
       "      <td>25.041</td>\n",
       "      <td>-67.036</td>\n",
       "      <td>-181.639</td>\n",
       "      <td>-181.60</td>\n",
       "      <td>-189.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>6</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-285.64</td>\n",
       "      <td>122.20</td>\n",
       "      <td>11.053</td>\n",
       "      <td>-50.010</td>\n",
       "      <td>-162.776</td>\n",
       "      <td>-160.50</td>\n",
       "      <td>-166.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>7</td>\n",
       "      <td>2.1</td>\n",
       "      <td>-248.61</td>\n",
       "      <td>80.54</td>\n",
       "      <td>0.224</td>\n",
       "      <td>-36.810</td>\n",
       "      <td>-144.882</td>\n",
       "      <td>-141.20</td>\n",
       "      <td>-145.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>2.2</td>\n",
       "      <td>-219.76</td>\n",
       "      <td>53.17</td>\n",
       "      <td>-7.619</td>\n",
       "      <td>-26.782</td>\n",
       "      <td>-128.239</td>\n",
       "      <td>-123.80</td>\n",
       "      <td>-127.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>9</td>\n",
       "      <td>2.3</td>\n",
       "      <td>-196.79</td>\n",
       "      <td>35.15</td>\n",
       "      <td>-12.868</td>\n",
       "      <td>-19.281</td>\n",
       "      <td>-113.063</td>\n",
       "      <td>-108.30</td>\n",
       "      <td>-111.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>2.4</td>\n",
       "      <td>-178.07</td>\n",
       "      <td>23.26</td>\n",
       "      <td>-15.999</td>\n",
       "      <td>-13.739</td>\n",
       "      <td>-99.392</td>\n",
       "      <td>-94.70</td>\n",
       "      <td>-96.75</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>11</td>\n",
       "      <td>2.5</td>\n",
       "      <td>-162.50</td>\n",
       "      <td>15.41</td>\n",
       "      <td>-17.487</td>\n",
       "      <td>-9.719</td>\n",
       "      <td>-87.189</td>\n",
       "      <td>-82.79</td>\n",
       "      <td>-84.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>12</td>\n",
       "      <td>2.6</td>\n",
       "      <td>-149.29</td>\n",
       "      <td>10.22</td>\n",
       "      <td>-17.756</td>\n",
       "      <td>-6.838</td>\n",
       "      <td>-76.427</td>\n",
       "      <td>-72.42</td>\n",
       "      <td>-73.61</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>13</td>\n",
       "      <td>2.7</td>\n",
       "      <td>-137.92</td>\n",
       "      <td>6.78</td>\n",
       "      <td>-17.188</td>\n",
       "      <td>-4.784</td>\n",
       "      <td>-66.974</td>\n",
       "      <td>-63.43</td>\n",
       "      <td>-64.33</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>14</td>\n",
       "      <td>2.8</td>\n",
       "      <td>-128.00</td>\n",
       "      <td>4.50</td>\n",
       "      <td>-16.067</td>\n",
       "      <td>-3.339</td>\n",
       "      <td>-58.874</td>\n",
       "      <td>-55.65</td>\n",
       "      <td>-56.34</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>15</td>\n",
       "      <td>2.9</td>\n",
       "      <td>-119.24</td>\n",
       "      <td>2.99</td>\n",
       "      <td>-14.624</td>\n",
       "      <td>-2.306</td>\n",
       "      <td>-51.547</td>\n",
       "      <td>-48.92</td>\n",
       "      <td>-49.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>16</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-111.44</td>\n",
       "      <td>1.99</td>\n",
       "      <td>-13.029</td>\n",
       "      <td>-1.592</td>\n",
       "      <td>-45.304</td>\n",
       "      <td>-43.10</td>\n",
       "      <td>-43.50</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    indx   Rx    elst     exch     dHF      CT2     POL2  pol2-TTs  pol-TTs\n",
       "0      1  1.5 -795.54  1011.23  95.830 -184.868 -255.330   -272.30  -287.70\n",
       "1      2  1.6 -615.93   659.87  79.861 -147.697 -238.051   -250.60  -264.00\n",
       "2      3  1.7 -489.79   431.47  60.846 -115.435 -219.918   -227.40  -238.70\n",
       "3      4  1.8 -399.81   282.79  41.944  -88.689 -200.898   -204.10  -213.40\n",
       "4      5  1.9 -334.29   185.71  25.041  -67.036 -181.639   -181.60  -189.00\n",
       "5      6  2.0 -285.64   122.20  11.053  -50.010 -162.776   -160.50  -166.30\n",
       "6      7  2.1 -248.61    80.54   0.224  -36.810 -144.882   -141.20  -145.70\n",
       "7      8  2.2 -219.76    53.17  -7.619  -26.782 -128.239   -123.80  -127.30\n",
       "8      9  2.3 -196.79    35.15 -12.868  -19.281 -113.063   -108.30  -111.00\n",
       "9     10  2.4 -178.07    23.26 -15.999  -13.739  -99.392    -94.70   -96.75\n",
       "10    11  2.5 -162.50    15.41 -17.487   -9.719  -87.189    -82.79   -84.35\n",
       "11    12  2.6 -149.29    10.22 -17.756   -6.838  -76.427    -72.42   -73.61\n",
       "12    13  2.7 -137.92     6.78 -17.188   -4.784  -66.974    -63.43   -64.33\n",
       "13    14  2.8 -128.00     4.50 -16.067   -3.339  -58.874    -55.65   -56.34\n",
       "14    15  2.9 -119.24     2.99 -14.624   -2.306  -51.547    -48.92   -49.44\n",
       "15    16  3.0 -111.44     1.99 -13.029   -1.592  -45.304    -43.10   -43.50"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.312220</td>\n",
       "      <td>32.933480</td>\n",
       "      <td>-9.375034</td>\n",
       "      <td>-5.179996</td>\n",
       "      <td>-0.933770</td>\n",
       "      <td>-2.2844</td>\n",
       "      <td>-3.903958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.447979</td>\n",
       "      <td>16.576999</td>\n",
       "      <td>-4.829964</td>\n",
       "      <td>-3.297800</td>\n",
       "      <td>-3.998745</td>\n",
       "      <td>-1.0834</td>\n",
       "      <td>-1.974848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.136453</td>\n",
       "      <td>11.729751</td>\n",
       "      <td>-3.503185</td>\n",
       "      <td>-2.649937</td>\n",
       "      <td>-4.559824</td>\n",
       "      <td>-0.7633</td>\n",
       "      <td>-1.380506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.327501</td>\n",
       "      <td>8.256908</td>\n",
       "      <td>-2.551875</td>\n",
       "      <td>-2.133601</td>\n",
       "      <td>-4.756069</td>\n",
       "      <td>-0.5452</td>\n",
       "      <td>-0.955769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.020210</td>\n",
       "      <td>5.968655</td>\n",
       "      <td>-1.919962</td>\n",
       "      <td>-1.753830</td>\n",
       "      <td>-4.725347</td>\n",
       "      <td>-0.4054</td>\n",
       "      <td>-0.679338</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-5.824099</td>\n",
       "      <td>4.082264</td>\n",
       "      <td>-1.390235</td>\n",
       "      <td>-1.401083</td>\n",
       "      <td>-4.533153</td>\n",
       "      <td>-0.2902</td>\n",
       "      <td>-0.455553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-4.955725</td>\n",
       "      <td>2.868592</td>\n",
       "      <td>-1.040082</td>\n",
       "      <td>-1.142287</td>\n",
       "      <td>-4.269502</td>\n",
       "      <td>-0.2143</td>\n",
       "      <td>-0.314634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.254583</td>\n",
       "      <td>2.006989</td>\n",
       "      <td>-0.782521</td>\n",
       "      <td>-0.932701</td>\n",
       "      <td>-3.962817</td>\n",
       "      <td>-0.1583</td>\n",
       "      <td>-0.216672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.228769</td>\n",
       "      <td>0.982922</td>\n",
       "      <td>-0.455238</td>\n",
       "      <td>-0.629140</td>\n",
       "      <td>-3.330224</td>\n",
       "      <td>-0.0867</td>\n",
       "      <td>-0.103497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.835348</td>\n",
       "      <td>0.163655</td>\n",
       "      <td>-0.136695</td>\n",
       "      <td>-0.250236</td>\n",
       "      <td>-2.058624</td>\n",
       "      <td>-0.0194</td>\n",
       "      <td>-0.017284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.789736</td>\n",
       "      <td>0.004368</td>\n",
       "      <td>-0.021665</td>\n",
       "      <td>-0.052581</td>\n",
       "      <td>-0.859614</td>\n",
       "      <td>-0.0010</td>\n",
       "      <td>-0.000692</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.413856</td>\n",
       "      <td>0.000110</td>\n",
       "      <td>-0.005735</td>\n",
       "      <td>-0.015555</td>\n",
       "      <td>-0.435036</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000070</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec        Rep       Ind      Disp       Tot      Ct       dHF\n",
       "1.54 -19.312220  32.933480 -9.375034 -5.179996 -0.933770 -2.2844 -3.903958\n",
       "1.74 -12.447979  16.576999 -4.829964 -3.297800 -3.998745 -1.0834 -1.974848\n",
       "1.84 -10.136453  11.729751 -3.503185 -2.649937 -4.559824 -0.7633 -1.380506\n",
       "1.94  -8.327501   8.256908 -2.551875 -2.133601 -4.756069 -0.5452 -0.955769\n",
       "2.03  -7.020210   5.968655 -1.919962 -1.753830 -4.725347 -0.4054 -0.679338\n",
       "2.14  -5.824099   4.082264 -1.390235 -1.401083 -4.533153 -0.2902 -0.455553\n",
       "2.24  -4.955725   2.868592 -1.040082 -1.142287 -4.269502 -0.2143 -0.314634\n",
       "2.34  -4.254583   2.006989 -0.782521 -0.932701 -3.962817 -0.1583 -0.216672\n",
       "2.54  -3.228769   0.982922 -0.455238 -0.629140 -3.330224 -0.0867 -0.103497\n",
       "3.04  -1.835348   0.163655 -0.136695 -0.250236 -2.058624 -0.0194 -0.017284\n",
       "4.04  -0.789736   0.004368 -0.021665 -0.052581 -0.859614 -0.0010 -0.000692\n",
       "5.04  -0.413856   0.000110 -0.005735 -0.015555 -0.435036 -0.0000 -0.000070"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],abs(sapt2['water2']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(sapt2p3['water2']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{(3)}}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(saptdft_pbe0_s2['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 0].fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['water2']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(,)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],abs(almo['water2']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(csov['water2']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(rvs['water2']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{cd}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[1, 0].fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[1, 0].axvline(x=1.94, linewidth=2, color='silver',alpha=1)\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "#grph[2, 0].plot(d['water2']['d'],abs(saptdft_pbe0['water2']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{pol}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(sapt2['zn_h2o']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(sapt2p3['zn_h2o']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{(3)}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0_s2['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['zn_h2o']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.6,3.1)\n",
    "grph[0, 1].set_ylim(-4,50)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],abs(almo['zn_h2o']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(csov['zn_h2o']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(rvs['zn_h2o']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{cd}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[1, 1].fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[1, 1].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "grph[1, 1].set_ylim(-4,50)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],csov['zn_h2o']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "#grph[2, 0].plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{pol}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(-4,50)\n",
    "grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('CD_POL_from_SAPTDFT_and_EDAs.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "fig1 = plt.figure(figsize=(8,6))\n",
    "grph1 = fig1.add_subplot(111)\n",
    "\n",
    "grph1.plot(d['water2']['d'],abs(sapt2['water2']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph1.plot(d['water2']['d'],abs(sapt2p3['water2']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{(3)}}$ : SAPT2+3')\n",
    "grph1.plot(d['water2']['d'],abs(saptdft_pbe0_s2['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph1.plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph1.fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['water2']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph1.set_xlabel(Xlabel)\n",
    "grph1.set_ylabel(Ylabel)\n",
    "grph1.set_xlim(1.4,3.1)\n",
    "#grph1.set_ylim(,)\n",
    "grph1.legend(loc='upper right',frameon=False)\n",
    "grph1.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "fig1.savefig('water_sapt_ct.pdf')\n",
    "fig1.savefig('water_sapt_ct.pdf')\n",
    "\n",
    "\n",
    "fig2 = plt.figure(figsize=(8,6))\n",
    "grph2 = fig2.add_subplot(111)\n",
    "\n",
    "grph2.plot(d['water2']['d'],abs(almo['water2']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph2.plot(d['water2']['d'],abs(csov['water2']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph2.plot(d['water2']['d'],abs(rvs['water2']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph2.plot(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph2.plot(d['water2']['d'],abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{cd}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph2.fill_between(d['water2']['d'],abs(saptdft_pbe0['water2']['CT']),\n",
    "                        abs(saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph2.axvline(x=1.94, linewidth=2, color='silver',alpha=1)\n",
    "grph2.set_xlabel(Xlabel)\n",
    "grph2.set_ylabel(Ylabel)\n",
    "grph2.set_xlim(1.4,3.1)\n",
    "#grph2.set_ylim(,)\n",
    "grph2.legend(loc='upper right',frameon=False)\n",
    "grph2.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "fig2.savefig('water_sapt+eda_ct.pdf')\n",
    "\n",
    "fig3 = plt.figure(figsize=(8,6))\n",
    "grph3 = fig3.add_subplot(111)\n",
    "\n",
    "grph3.plot(d['water2']['d'],almo['water2']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph3.plot(d['water2']['d'],csov['water2']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph3.plot(d['water2']['d'],rvs['water2']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "#grph3.plot(d['water2']['d'],abs(saptdft_pbe0['water2']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph3.plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{pol}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph3.set_xlabel(Xlabel)\n",
    "grph3.set_ylabel(Ylabel)\n",
    "grph3.set_xlim(1.4,3.1)\n",
    "#grph3.set_ylim(,)\n",
    "grph3.legend(loc='lower right',frameon=False)\n",
    "grph3.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "fig3.savefig('water_sapt+eda_pol.pdf')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "fig4 = plt.figure(figsize=(8,6))\n",
    "grph4 = fig4.add_subplot(111)\n",
    "\n",
    "grph4.plot(d['zn_h2o']['d'],abs(sapt2['zn_h2o']['Ct']), \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph4.plot(d['zn_h2o']['d'],abs(sapt2p3['zn_h2o']['Ct']), \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{(3)}}$ : SAPT2+3')\n",
    "grph4.plot(d['zn_h2o']['d'],abs(saptdft_pbe0_s2['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph4.plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph4.fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0_s2['zn_h2o']['CT']),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph4.set_xlabel(Xlabel)\n",
    "grph4.set_ylabel(Ylabel)\n",
    "#grph4.set_xlim(1.6,3.1)\n",
    "grph4.set_ylim(-4,50)\n",
    "grph4.legend(loc='upper right',frameon=False)\n",
    "grph4.set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "fig4.savefig('zn_sapt_ct.pdf')\n",
    "\n",
    "fig5 = plt.figure(figsize=(8,6))\n",
    "grph5 = fig5.add_subplot(111)\n",
    "\n",
    "grph5.plot(almo['zn_h2o']['d'],abs(almo['zn_h2o']['SCF-Ct1']), \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph5.plot(d['zn_h2o']['d'],abs(csov['zn_h2o']['Ct']), \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph5.plot(d['zn_h2o']['d'],abs(rvs['zn_h2o']['Ct']), \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph5.plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']), \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph5.plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{cd}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph5.fill_between(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['CT']),\n",
    "                        abs(saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24)),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph5.axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph5.set_xlabel(Xlabel)\n",
    "grph5.set_ylabel(Ylabel)\n",
    "#grph5.set_xlim(1.4,3.1)\n",
    "grph5.set_ylim(-4,50)\n",
    "grph5.legend(loc='upper right',frameon=False)\n",
    "grph5.set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "fig5.savefig('zn_sapt+eda_ct.pdf')\n",
    "\n",
    "fig6 = plt.figure(figsize=(8,6))\n",
    "grph6 = fig6.add_subplot(111)\n",
    "grph6.plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph6.plot(d['zn_h2o']['d'],csov['zn_h2o']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph6.plot(d['zn_h2o']['d'],rvs['zn_h2o']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "#grph3.plot(d['zn_h2o']['d'],abs(saptdft_pbe0['zn_h2o']['POL']), \n",
    "#                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph6.plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{pol}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph6.set_xlabel(Xlabel)\n",
    "grph6.set_ylabel(Ylabel)\n",
    "#grph6.set_xlim(1.4,3.1)\n",
    "#grph6.set_ylim(-4,50)\n",
    "grph6.legend(loc='lower right',frameon=False)\n",
    "grph6.set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "fig6.savefig('zn_sapt+eda_pol.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/CD_POL_from_SAPTDFT_and_EDAs/CT_POL_oct2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "f_h2o_rvs_file = 'result-f-hoh-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_lr_file = 'result-zn-hoh-rvs-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['f_h2o'] = pd.read_csv(f_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o_lr'] = pd.read_csv(zn_h2o_rvs_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "f_h2o_csov_file = 'result-f-hoh-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_lr_file = 'result-zn-hoh-csov-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['f_h2o'] = pd.read_csv(f_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o_lr'] = pd.read_csv(zn_h2o_csov_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_almo_file = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['f_h2o'] = pd.read_csv(f_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd-9A.dat'\n",
    "\n",
    "almo_wb97xd = {}\n",
    "almo_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-9A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||S^2\n",
    "\n",
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2-9A.dat'\n",
    "\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# POL ET CT infinite order - AJM data (SAPT(DFT))\n",
    "water2_inf_file = 'Pol_daTZ_L3_energies_water2.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "zn_h2o_inf_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "f_h2o_inf_file = 'Fm_H2O_pol_summary_kcalmol.csv' #already in kcal/mol see jupyter-notebook SI : Fm_water_POL_models.ipynb\n",
    "\n",
    "inf = {}\n",
    "inf['water2'] = pd.read_csv(water2_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o'] = pd.read_csv(zn_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['f_h2o'] = pd.read_csv(f_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#water2: use beta3b_i for pol_inf\n",
    "#zn_h2o : use pol-TTs for pol_inf\n",
    "#f_h2O : use pol2infty-L3 and CD : Data['IND'] - Data['pol2infty-L3']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Index</th>\n",
       "      <th>R</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "      <th>beta1a</th>\n",
       "      <th>beta3a</th>\n",
       "      <th>beta1a_i</th>\n",
       "      <th>beta3a_i</th>\n",
       "      <th>beta3b</th>\n",
       "      <th>beta3b_i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>903</td>\n",
       "      <td>2.5000</td>\n",
       "      <td>-79.06</td>\n",
       "      <td>134.31</td>\n",
       "      <td>-17.245</td>\n",
       "      <td>-18.830</td>\n",
       "      <td>-23.06</td>\n",
       "      <td>-3.88</td>\n",
       "      <td>-6.77177</td>\n",
       "      <td>-10.47330</td>\n",
       "      <td>-11.0055</td>\n",
       "      <td>-10.5060</td>\n",
       "      <td>-16.3095</td>\n",
       "      <td>-14.9728</td>\n",
       "      <td>-10.8724</td>\n",
       "      <td>-15.8362</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>904</td>\n",
       "      <td>2.7000</td>\n",
       "      <td>-50.93</td>\n",
       "      <td>67.02</td>\n",
       "      <td>-9.701</td>\n",
       "      <td>-8.868</td>\n",
       "      <td>-15.19</td>\n",
       "      <td>-17.66</td>\n",
       "      <td>-2.99589</td>\n",
       "      <td>-6.70572</td>\n",
       "      <td>-6.8633</td>\n",
       "      <td>-6.6020</td>\n",
       "      <td>-9.1956</td>\n",
       "      <td>-8.6391</td>\n",
       "      <td>-6.7871</td>\n",
       "      <td>-8.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>905</td>\n",
       "      <td>2.8000</td>\n",
       "      <td>-41.49</td>\n",
       "      <td>47.23</td>\n",
       "      <td>-7.385</td>\n",
       "      <td>-6.074</td>\n",
       "      <td>-12.37</td>\n",
       "      <td>-20.09</td>\n",
       "      <td>-2.01556</td>\n",
       "      <td>-5.37013</td>\n",
       "      <td>-5.4261</td>\n",
       "      <td>-5.2390</td>\n",
       "      <td>-6.9959</td>\n",
       "      <td>-6.6316</td>\n",
       "      <td>-5.3699</td>\n",
       "      <td>-6.8673</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>906</td>\n",
       "      <td>2.9000</td>\n",
       "      <td>-34.18</td>\n",
       "      <td>33.24</td>\n",
       "      <td>-5.667</td>\n",
       "      <td>-4.158</td>\n",
       "      <td>-10.10</td>\n",
       "      <td>-20.87</td>\n",
       "      <td>-1.36128</td>\n",
       "      <td>-4.30598</td>\n",
       "      <td>-4.2981</td>\n",
       "      <td>-4.1650</td>\n",
       "      <td>-5.3650</td>\n",
       "      <td>-5.1247</td>\n",
       "      <td>-4.2572</td>\n",
       "      <td>-5.2804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>907</td>\n",
       "      <td>2.9924</td>\n",
       "      <td>-28.86</td>\n",
       "      <td>24.00</td>\n",
       "      <td>-4.465</td>\n",
       "      <td>-2.931</td>\n",
       "      <td>-8.39</td>\n",
       "      <td>-20.64</td>\n",
       "      <td>-0.94953</td>\n",
       "      <td>-3.51600</td>\n",
       "      <td>-3.4737</td>\n",
       "      <td>-3.3767</td>\n",
       "      <td>-4.2268</td>\n",
       "      <td>-4.0622</td>\n",
       "      <td>-3.4433</td>\n",
       "      <td>-4.1689</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>908</td>\n",
       "      <td>3.1000</td>\n",
       "      <td>-24.00</td>\n",
       "      <td>16.42</td>\n",
       "      <td>-3.407</td>\n",
       "      <td>-1.951</td>\n",
       "      <td>-6.77</td>\n",
       "      <td>-19.71</td>\n",
       "      <td>-0.62512</td>\n",
       "      <td>-2.78209</td>\n",
       "      <td>-2.7199</td>\n",
       "      <td>-2.6532</td>\n",
       "      <td>-3.2270</td>\n",
       "      <td>-3.1205</td>\n",
       "      <td>-2.6987</td>\n",
       "      <td>-3.1897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>909</td>\n",
       "      <td>3.2000</td>\n",
       "      <td>-20.45</td>\n",
       "      <td>11.52</td>\n",
       "      <td>-2.667</td>\n",
       "      <td>-1.338</td>\n",
       "      <td>-5.55</td>\n",
       "      <td>-18.48</td>\n",
       "      <td>-0.42393</td>\n",
       "      <td>-2.24324</td>\n",
       "      <td>-2.1752</td>\n",
       "      <td>-2.1281</td>\n",
       "      <td>-2.5298</td>\n",
       "      <td>-2.4584</td>\n",
       "      <td>-2.1601</td>\n",
       "      <td>-2.5049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>910</td>\n",
       "      <td>3.3000</td>\n",
       "      <td>-17.60</td>\n",
       "      <td>8.08</td>\n",
       "      <td>-2.100</td>\n",
       "      <td>-0.919</td>\n",
       "      <td>-4.57</td>\n",
       "      <td>-17.11</td>\n",
       "      <td>-0.28746</td>\n",
       "      <td>-1.81350</td>\n",
       "      <td>-1.7466</td>\n",
       "      <td>-1.7135</td>\n",
       "      <td>-1.9970</td>\n",
       "      <td>-1.9488</td>\n",
       "      <td>-1.7359</td>\n",
       "      <td>-1.9803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>911</td>\n",
       "      <td>3.5000</td>\n",
       "      <td>-13.40</td>\n",
       "      <td>3.96</td>\n",
       "      <td>-1.328</td>\n",
       "      <td>-0.437</td>\n",
       "      <td>-3.11</td>\n",
       "      <td>-14.32</td>\n",
       "      <td>-0.13287</td>\n",
       "      <td>-1.19532</td>\n",
       "      <td>-1.1413</td>\n",
       "      <td>-1.1249</td>\n",
       "      <td>-1.2696</td>\n",
       "      <td>-1.2474</td>\n",
       "      <td>-1.1359</td>\n",
       "      <td>-1.2620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>912</td>\n",
       "      <td>4.0000</td>\n",
       "      <td>-7.65</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.467</td>\n",
       "      <td>-0.072</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-8.78</td>\n",
       "      <td>-0.02209</td>\n",
       "      <td>-0.44520</td>\n",
       "      <td>-0.4282</td>\n",
       "      <td>-0.4254</td>\n",
       "      <td>-0.4564</td>\n",
       "      <td>-0.4530</td>\n",
       "      <td>-0.4272</td>\n",
       "      <td>-0.4552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>913</td>\n",
       "      <td>5.0000</td>\n",
       "      <td>-3.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.086</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-0.25</td>\n",
       "      <td>-3.64</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.08562</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0845</td>\n",
       "      <td>-0.0870</td>\n",
       "      <td>-0.0869</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>914</td>\n",
       "      <td>6.0000</td>\n",
       "      <td>-1.75</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.023</td>\n",
       "      <td>-0.000</td>\n",
       "      <td>-0.07</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>0.00012</td>\n",
       "      <td>-0.02377</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Index       R   elst    exch     IND     dHF   DISP   Eint       CT  \\\n",
       "0     903  2.5000 -79.06  134.31 -17.245 -18.830 -23.06  -3.88 -6.77177   \n",
       "1     904  2.7000 -50.93   67.02  -9.701  -8.868 -15.19 -17.66 -2.99589   \n",
       "2     905  2.8000 -41.49   47.23  -7.385  -6.074 -12.37 -20.09 -2.01556   \n",
       "3     906  2.9000 -34.18   33.24  -5.667  -4.158 -10.10 -20.87 -1.36128   \n",
       "4     907  2.9924 -28.86   24.00  -4.465  -2.931  -8.39 -20.64 -0.94953   \n",
       "5     908  3.1000 -24.00   16.42  -3.407  -1.951  -6.77 -19.71 -0.62512   \n",
       "6     909  3.2000 -20.45   11.52  -2.667  -1.338  -5.55 -18.48 -0.42393   \n",
       "7     910  3.3000 -17.60    8.08  -2.100  -0.919  -4.57 -17.11 -0.28746   \n",
       "8     911  3.5000 -13.40    3.96  -1.328  -0.437  -3.11 -14.32 -0.13287   \n",
       "9     912  4.0000  -7.65    0.65  -0.467  -0.072  -1.24  -8.78 -0.02209   \n",
       "10    913  5.0000  -3.31    0.01  -0.086  -0.003  -0.25  -3.64 -0.00077   \n",
       "11    914  6.0000  -1.75    0.00  -0.023  -0.000  -0.07  -1.84  0.00012   \n",
       "\n",
       "         POL   beta1a   beta3a  beta1a_i  beta3a_i   beta3b  beta3b_i  \n",
       "0  -10.47330 -11.0055 -10.5060  -16.3095  -14.9728 -10.8724  -15.8362  \n",
       "1   -6.70572  -6.8633  -6.6020   -9.1956   -8.6391  -6.7871   -8.9989  \n",
       "2   -5.37013  -5.4261  -5.2390   -6.9959   -6.6316  -5.3699   -6.8673  \n",
       "3   -4.30598  -4.2981  -4.1650   -5.3650   -5.1247  -4.2572   -5.2804  \n",
       "4   -3.51600  -3.4737  -3.3767   -4.2268   -4.0622  -3.4433   -4.1689  \n",
       "5   -2.78209  -2.7199  -2.6532   -3.2270   -3.1205  -2.6987   -3.1897  \n",
       "6   -2.24324  -2.1752  -2.1281   -2.5298   -2.4584  -2.1601   -2.5049  \n",
       "7   -1.81350  -1.7466  -1.7135   -1.9970   -1.9488  -1.7359   -1.9803  \n",
       "8   -1.19532  -1.1413  -1.1249   -1.2696   -1.2474  -1.1359   -1.2620  \n",
       "9   -0.44520  -0.4282  -0.4254   -0.4564   -0.4530  -0.4272   -0.4552  \n",
       "10  -0.08562  -0.0846  -0.0845   -0.0870   -0.0869  -0.0846   -0.0870  \n",
       "11  -0.02377  -0.0236  -0.0236   -0.0240   -0.0240  -0.0236   -0.0240  "
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>indx</th>\n",
       "      <th>Rx</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>dHF</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>pol2-TTs</th>\n",
       "      <th>pol-TTs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1.5</td>\n",
       "      <td>-795.54</td>\n",
       "      <td>1011.23</td>\n",
       "      <td>95.830</td>\n",
       "      <td>-184.868</td>\n",
       "      <td>-255.330</td>\n",
       "      <td>-272.30</td>\n",
       "      <td>-287.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>-615.93</td>\n",
       "      <td>659.87</td>\n",
       "      <td>79.861</td>\n",
       "      <td>-147.697</td>\n",
       "      <td>-238.051</td>\n",
       "      <td>-250.60</td>\n",
       "      <td>-264.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>-489.79</td>\n",
       "      <td>431.47</td>\n",
       "      <td>60.846</td>\n",
       "      <td>-115.435</td>\n",
       "      <td>-219.918</td>\n",
       "      <td>-227.40</td>\n",
       "      <td>-238.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4</td>\n",
       "      <td>1.8</td>\n",
       "      <td>-399.81</td>\n",
       "      <td>282.79</td>\n",
       "      <td>41.944</td>\n",
       "      <td>-88.689</td>\n",
       "      <td>-200.898</td>\n",
       "      <td>-204.10</td>\n",
       "      <td>-213.40</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5</td>\n",
       "      <td>1.9</td>\n",
       "      <td>-334.29</td>\n",
       "      <td>185.71</td>\n",
       "      <td>25.041</td>\n",
       "      <td>-67.036</td>\n",
       "      <td>-181.639</td>\n",
       "      <td>-181.60</td>\n",
       "      <td>-189.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>6</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-285.64</td>\n",
       "      <td>122.20</td>\n",
       "      <td>11.053</td>\n",
       "      <td>-50.010</td>\n",
       "      <td>-162.776</td>\n",
       "      <td>-160.50</td>\n",
       "      <td>-166.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>7</td>\n",
       "      <td>2.1</td>\n",
       "      <td>-248.61</td>\n",
       "      <td>80.54</td>\n",
       "      <td>0.224</td>\n",
       "      <td>-36.810</td>\n",
       "      <td>-144.882</td>\n",
       "      <td>-141.20</td>\n",
       "      <td>-145.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>2.2</td>\n",
       "      <td>-219.76</td>\n",
       "      <td>53.17</td>\n",
       "      <td>-7.619</td>\n",
       "      <td>-26.782</td>\n",
       "      <td>-128.239</td>\n",
       "      <td>-123.80</td>\n",
       "      <td>-127.30</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>9</td>\n",
       "      <td>2.3</td>\n",
       "      <td>-196.79</td>\n",
       "      <td>35.15</td>\n",
       "      <td>-12.868</td>\n",
       "      <td>-19.281</td>\n",
       "      <td>-113.063</td>\n",
       "      <td>-108.30</td>\n",
       "      <td>-111.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>2.4</td>\n",
       "      <td>-178.07</td>\n",
       "      <td>23.26</td>\n",
       "      <td>-15.999</td>\n",
       "      <td>-13.739</td>\n",
       "      <td>-99.392</td>\n",
       "      <td>-94.70</td>\n",
       "      <td>-96.75</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>11</td>\n",
       "      <td>2.5</td>\n",
       "      <td>-162.50</td>\n",
       "      <td>15.41</td>\n",
       "      <td>-17.487</td>\n",
       "      <td>-9.719</td>\n",
       "      <td>-87.189</td>\n",
       "      <td>-82.79</td>\n",
       "      <td>-84.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>12</td>\n",
       "      <td>2.6</td>\n",
       "      <td>-149.29</td>\n",
       "      <td>10.22</td>\n",
       "      <td>-17.756</td>\n",
       "      <td>-6.838</td>\n",
       "      <td>-76.427</td>\n",
       "      <td>-72.42</td>\n",
       "      <td>-73.61</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>13</td>\n",
       "      <td>2.7</td>\n",
       "      <td>-137.92</td>\n",
       "      <td>6.78</td>\n",
       "      <td>-17.188</td>\n",
       "      <td>-4.784</td>\n",
       "      <td>-66.974</td>\n",
       "      <td>-63.43</td>\n",
       "      <td>-64.33</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>14</td>\n",
       "      <td>2.8</td>\n",
       "      <td>-128.00</td>\n",
       "      <td>4.50</td>\n",
       "      <td>-16.067</td>\n",
       "      <td>-3.339</td>\n",
       "      <td>-58.874</td>\n",
       "      <td>-55.65</td>\n",
       "      <td>-56.34</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>15</td>\n",
       "      <td>2.9</td>\n",
       "      <td>-119.24</td>\n",
       "      <td>2.99</td>\n",
       "      <td>-14.624</td>\n",
       "      <td>-2.306</td>\n",
       "      <td>-51.547</td>\n",
       "      <td>-48.92</td>\n",
       "      <td>-49.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>16</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-111.44</td>\n",
       "      <td>1.99</td>\n",
       "      <td>-13.029</td>\n",
       "      <td>-1.592</td>\n",
       "      <td>-45.304</td>\n",
       "      <td>-43.10</td>\n",
       "      <td>-43.50</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    indx   Rx    elst     exch     dHF      CT2     POL2  pol2-TTs  pol-TTs\n",
       "0      1  1.5 -795.54  1011.23  95.830 -184.868 -255.330   -272.30  -287.70\n",
       "1      2  1.6 -615.93   659.87  79.861 -147.697 -238.051   -250.60  -264.00\n",
       "2      3  1.7 -489.79   431.47  60.846 -115.435 -219.918   -227.40  -238.70\n",
       "3      4  1.8 -399.81   282.79  41.944  -88.689 -200.898   -204.10  -213.40\n",
       "4      5  1.9 -334.29   185.71  25.041  -67.036 -181.639   -181.60  -189.00\n",
       "5      6  2.0 -285.64   122.20  11.053  -50.010 -162.776   -160.50  -166.30\n",
       "6      7  2.1 -248.61    80.54   0.224  -36.810 -144.882   -141.20  -145.70\n",
       "7      8  2.2 -219.76    53.17  -7.619  -26.782 -128.239   -123.80  -127.30\n",
       "8      9  2.3 -196.79    35.15 -12.868  -19.281 -113.063   -108.30  -111.00\n",
       "9     10  2.4 -178.07    23.26 -15.999  -13.739  -99.392    -94.70   -96.75\n",
       "10    11  2.5 -162.50    15.41 -17.487   -9.719  -87.189    -82.79   -84.35\n",
       "11    12  2.6 -149.29    10.22 -17.756   -6.838  -76.427    -72.42   -73.61\n",
       "12    13  2.7 -137.92     6.78 -17.188   -4.784  -66.974    -63.43   -64.33\n",
       "13    14  2.8 -128.00     4.50 -16.067   -3.339  -58.874    -55.65   -56.34\n",
       "14    15  2.9 -119.24     2.99 -14.624   -2.306  -51.547    -48.92   -49.44\n",
       "15    16  3.0 -111.44     1.99 -13.029   -1.592  -45.304    -43.10   -43.50"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>R/Ang</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND2</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP2</th>\n",
       "      <th>E2int</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>elst-L4mom</th>\n",
       "      <th>disp-C12iso</th>\n",
       "      <th>pol2-L3</th>\n",
       "      <th>pol2infty-L3</th>\n",
       "      <th>IND</th>\n",
       "      <th>CD2</th>\n",
       "      <th>CD</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.68</td>\n",
       "      <td>-70.301</td>\n",
       "      <td>427.186</td>\n",
       "      <td>-101.708</td>\n",
       "      <td>-87.233</td>\n",
       "      <td>-35.090</td>\n",
       "      <td>220.086</td>\n",
       "      <td>132.853</td>\n",
       "      <td>-74.032</td>\n",
       "      <td>-27.677</td>\n",
       "      <td>-119.775</td>\n",
       "      <td>-29.230</td>\n",
       "      <td>-28.602</td>\n",
       "      <td>-71.735</td>\n",
       "      <td>-188.941</td>\n",
       "      <td>-74.032</td>\n",
       "      <td>-117.206</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.78</td>\n",
       "      <td>-96.926</td>\n",
       "      <td>323.879</td>\n",
       "      <td>-72.108</td>\n",
       "      <td>-73.930</td>\n",
       "      <td>-27.456</td>\n",
       "      <td>127.390</td>\n",
       "      <td>53.460</td>\n",
       "      <td>-46.077</td>\n",
       "      <td>-26.031</td>\n",
       "      <td>-95.798</td>\n",
       "      <td>-24.496</td>\n",
       "      <td>-25.997</td>\n",
       "      <td>-58.528</td>\n",
       "      <td>-146.038</td>\n",
       "      <td>-46.077</td>\n",
       "      <td>-87.510</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.88</td>\n",
       "      <td>-97.466</td>\n",
       "      <td>241.810</td>\n",
       "      <td>-52.399</td>\n",
       "      <td>-58.464</td>\n",
       "      <td>-21.658</td>\n",
       "      <td>70.288</td>\n",
       "      <td>11.823</td>\n",
       "      <td>-28.468</td>\n",
       "      <td>-23.931</td>\n",
       "      <td>-78.554</td>\n",
       "      <td>-20.382</td>\n",
       "      <td>-23.363</td>\n",
       "      <td>-47.608</td>\n",
       "      <td>-110.863</td>\n",
       "      <td>-28.468</td>\n",
       "      <td>-63.256</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.98</td>\n",
       "      <td>-88.204</td>\n",
       "      <td>178.604</td>\n",
       "      <td>-39.044</td>\n",
       "      <td>-44.417</td>\n",
       "      <td>-17.253</td>\n",
       "      <td>34.104</td>\n",
       "      <td>-10.313</td>\n",
       "      <td>-17.577</td>\n",
       "      <td>-21.466</td>\n",
       "      <td>-65.662</td>\n",
       "      <td>-16.864</td>\n",
       "      <td>-20.786</td>\n",
       "      <td>-38.721</td>\n",
       "      <td>-83.460</td>\n",
       "      <td>-17.577</td>\n",
       "      <td>-44.739</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.08</td>\n",
       "      <td>-76.331</td>\n",
       "      <td>130.999</td>\n",
       "      <td>-29.845</td>\n",
       "      <td>-32.935</td>\n",
       "      <td>-13.868</td>\n",
       "      <td>10.955</td>\n",
       "      <td>-21.979</td>\n",
       "      <td>-10.926</td>\n",
       "      <td>-18.919</td>\n",
       "      <td>-55.750</td>\n",
       "      <td>-13.892</td>\n",
       "      <td>-18.338</td>\n",
       "      <td>-31.554</td>\n",
       "      <td>-62.780</td>\n",
       "      <td>-10.926</td>\n",
       "      <td>-31.226</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.18</td>\n",
       "      <td>-64.815</td>\n",
       "      <td>95.669</td>\n",
       "      <td>-23.381</td>\n",
       "      <td>-24.048</td>\n",
       "      <td>-11.232</td>\n",
       "      <td>-3.759</td>\n",
       "      <td>-27.807</td>\n",
       "      <td>-6.887</td>\n",
       "      <td>-16.494</td>\n",
       "      <td>-47.954</td>\n",
       "      <td>-11.408</td>\n",
       "      <td>-16.071</td>\n",
       "      <td>-25.793</td>\n",
       "      <td>-47.429</td>\n",
       "      <td>-6.887</td>\n",
       "      <td>-21.636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.28</td>\n",
       "      <td>-54.724</td>\n",
       "      <td>69.704</td>\n",
       "      <td>-18.739</td>\n",
       "      <td>-17.384</td>\n",
       "      <td>-9.155</td>\n",
       "      <td>-12.914</td>\n",
       "      <td>-30.298</td>\n",
       "      <td>-4.427</td>\n",
       "      <td>-14.312</td>\n",
       "      <td>-41.704</td>\n",
       "      <td>-9.346</td>\n",
       "      <td>-14.014</td>\n",
       "      <td>-21.166</td>\n",
       "      <td>-36.123</td>\n",
       "      <td>-4.427</td>\n",
       "      <td>-14.957</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.38</td>\n",
       "      <td>-46.276</td>\n",
       "      <td>50.741</td>\n",
       "      <td>-15.320</td>\n",
       "      <td>-12.485</td>\n",
       "      <td>-7.501</td>\n",
       "      <td>-18.355</td>\n",
       "      <td>-30.840</td>\n",
       "      <td>-2.910</td>\n",
       "      <td>-12.410</td>\n",
       "      <td>-36.611</td>\n",
       "      <td>-7.644</td>\n",
       "      <td>-12.176</td>\n",
       "      <td>-17.440</td>\n",
       "      <td>-27.805</td>\n",
       "      <td>-2.910</td>\n",
       "      <td>-10.365</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.48</td>\n",
       "      <td>-39.354</td>\n",
       "      <td>36.946</td>\n",
       "      <td>-12.730</td>\n",
       "      <td>-8.930</td>\n",
       "      <td>-6.171</td>\n",
       "      <td>-21.309</td>\n",
       "      <td>-30.239</td>\n",
       "      <td>-1.956</td>\n",
       "      <td>-10.774</td>\n",
       "      <td>-32.404</td>\n",
       "      <td>-6.245</td>\n",
       "      <td>-10.552</td>\n",
       "      <td>-14.435</td>\n",
       "      <td>-21.660</td>\n",
       "      <td>-1.956</td>\n",
       "      <td>-7.225</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.58</td>\n",
       "      <td>-33.728</td>\n",
       "      <td>26.925</td>\n",
       "      <td>-10.718</td>\n",
       "      <td>-6.369</td>\n",
       "      <td>-5.096</td>\n",
       "      <td>-22.616</td>\n",
       "      <td>-28.985</td>\n",
       "      <td>-1.344</td>\n",
       "      <td>-9.374</td>\n",
       "      <td>-28.889</td>\n",
       "      <td>-5.101</td>\n",
       "      <td>-9.133</td>\n",
       "      <td>-12.003</td>\n",
       "      <td>-17.087</td>\n",
       "      <td>-1.344</td>\n",
       "      <td>-5.083</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.08</td>\n",
       "      <td>-17.867</td>\n",
       "      <td>5.689</td>\n",
       "      <td>-5.101</td>\n",
       "      <td>-1.148</td>\n",
       "      <td>-2.040</td>\n",
       "      <td>-19.319</td>\n",
       "      <td>-20.467</td>\n",
       "      <td>-0.279</td>\n",
       "      <td>-4.822</td>\n",
       "      <td>-17.683</td>\n",
       "      <td>-1.869</td>\n",
       "      <td>-4.464</td>\n",
       "      <td>-5.133</td>\n",
       "      <td>-6.249</td>\n",
       "      <td>-0.279</td>\n",
       "      <td>-1.115</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.58</td>\n",
       "      <td>-11.343</td>\n",
       "      <td>1.291</td>\n",
       "      <td>-2.683</td>\n",
       "      <td>-0.192</td>\n",
       "      <td>-0.850</td>\n",
       "      <td>-13.586</td>\n",
       "      <td>-13.778</td>\n",
       "      <td>-0.067</td>\n",
       "      <td>-2.617</td>\n",
       "      <td>-11.941</td>\n",
       "      <td>-0.716</td>\n",
       "      <td>-2.295</td>\n",
       "      <td>-2.470</td>\n",
       "      <td>-2.876</td>\n",
       "      <td>-0.067</td>\n",
       "      <td>-0.405</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.08</td>\n",
       "      <td>-7.988</td>\n",
       "      <td>0.318</td>\n",
       "      <td>-1.503</td>\n",
       "      <td>-0.022</td>\n",
       "      <td>-0.363</td>\n",
       "      <td>-9.537</td>\n",
       "      <td>-9.559</td>\n",
       "      <td>-0.017</td>\n",
       "      <td>-1.487</td>\n",
       "      <td>-8.607</td>\n",
       "      <td>-0.294</td>\n",
       "      <td>-1.268</td>\n",
       "      <td>-1.320</td>\n",
       "      <td>-1.525</td>\n",
       "      <td>-0.017</td>\n",
       "      <td>-0.205</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.58</td>\n",
       "      <td>-5.968</td>\n",
       "      <td>0.084</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>0.005</td>\n",
       "      <td>-0.160</td>\n",
       "      <td>-6.937</td>\n",
       "      <td>-6.932</td>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.876</td>\n",
       "      <td>-6.498</td>\n",
       "      <td>-0.131</td>\n",
       "      <td>-0.751</td>\n",
       "      <td>-0.769</td>\n",
       "      <td>-0.887</td>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.119</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.08</td>\n",
       "      <td>-4.644</td>\n",
       "      <td>0.023</td>\n",
       "      <td>-0.560</td>\n",
       "      <td>0.006</td>\n",
       "      <td>-0.075</td>\n",
       "      <td>-5.256</td>\n",
       "      <td>-5.250</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-0.545</td>\n",
       "      <td>-5.081</td>\n",
       "      <td>-0.064</td>\n",
       "      <td>-0.473</td>\n",
       "      <td>-0.479</td>\n",
       "      <td>-0.554</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-0.075</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.58</td>\n",
       "      <td>-3.720</td>\n",
       "      <td>0.007</td>\n",
       "      <td>-0.369</td>\n",
       "      <td>0.004</td>\n",
       "      <td>-0.037</td>\n",
       "      <td>-4.121</td>\n",
       "      <td>-4.116</td>\n",
       "      <td>-0.011</td>\n",
       "      <td>-0.358</td>\n",
       "      <td>-4.082</td>\n",
       "      <td>-0.034</td>\n",
       "      <td>-0.313</td>\n",
       "      <td>-0.315</td>\n",
       "      <td>-0.365</td>\n",
       "      <td>-0.011</td>\n",
       "      <td>-0.050</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.08</td>\n",
       "      <td>-3.050</td>\n",
       "      <td>0.002</td>\n",
       "      <td>-0.254</td>\n",
       "      <td>0.003</td>\n",
       "      <td>-0.020</td>\n",
       "      <td>-3.321</td>\n",
       "      <td>-3.318</td>\n",
       "      <td>-0.007</td>\n",
       "      <td>-0.247</td>\n",
       "      <td>-3.351</td>\n",
       "      <td>-0.019</td>\n",
       "      <td>-0.215</td>\n",
       "      <td>-0.217</td>\n",
       "      <td>-0.251</td>\n",
       "      <td>-0.007</td>\n",
       "      <td>-0.034</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    R/Ang    elst     exch     IND2     dHF   DISP2    E2int     Eint     CT2  \\\n",
       "0    0.68 -70.301  427.186 -101.708 -87.233 -35.090  220.086  132.853 -74.032   \n",
       "1    0.78 -96.926  323.879  -72.108 -73.930 -27.456  127.390   53.460 -46.077   \n",
       "2    0.88 -97.466  241.810  -52.399 -58.464 -21.658   70.288   11.823 -28.468   \n",
       "3    0.98 -88.204  178.604  -39.044 -44.417 -17.253   34.104  -10.313 -17.577   \n",
       "4    1.08 -76.331  130.999  -29.845 -32.935 -13.868   10.955  -21.979 -10.926   \n",
       "5    1.18 -64.815   95.669  -23.381 -24.048 -11.232   -3.759  -27.807  -6.887   \n",
       "6    1.28 -54.724   69.704  -18.739 -17.384  -9.155  -12.914  -30.298  -4.427   \n",
       "7    1.38 -46.276   50.741  -15.320 -12.485  -7.501  -18.355  -30.840  -2.910   \n",
       "8    1.48 -39.354   36.946  -12.730  -8.930  -6.171  -21.309  -30.239  -1.956   \n",
       "9    1.58 -33.728   26.925  -10.718  -6.369  -5.096  -22.616  -28.985  -1.344   \n",
       "10   2.08 -17.867    5.689   -5.101  -1.148  -2.040  -19.319  -20.467  -0.279   \n",
       "11   2.58 -11.343    1.291   -2.683  -0.192  -0.850  -13.586  -13.778  -0.067   \n",
       "12   3.08  -7.988    0.318   -1.503  -0.022  -0.363   -9.537   -9.559  -0.017   \n",
       "13   3.58  -5.968    0.084   -0.892   0.005  -0.160   -6.937   -6.932  -0.016   \n",
       "14   4.08  -4.644    0.023   -0.560   0.006  -0.075   -5.256   -5.250  -0.015   \n",
       "15   4.58  -3.720    0.007   -0.369   0.004  -0.037   -4.121   -4.116  -0.011   \n",
       "16   5.08  -3.050    0.002   -0.254   0.003  -0.020   -3.321   -3.318  -0.007   \n",
       "\n",
       "      POL2  elst-L4mom  disp-C12iso  pol2-L3  pol2infty-L3      IND     CD2  \\\n",
       "0  -27.677    -119.775      -29.230  -28.602       -71.735 -188.941 -74.032   \n",
       "1  -26.031     -95.798      -24.496  -25.997       -58.528 -146.038 -46.077   \n",
       "2  -23.931     -78.554      -20.382  -23.363       -47.608 -110.863 -28.468   \n",
       "3  -21.466     -65.662      -16.864  -20.786       -38.721  -83.460 -17.577   \n",
       "4  -18.919     -55.750      -13.892  -18.338       -31.554  -62.780 -10.926   \n",
       "5  -16.494     -47.954      -11.408  -16.071       -25.793  -47.429  -6.887   \n",
       "6  -14.312     -41.704       -9.346  -14.014       -21.166  -36.123  -4.427   \n",
       "7  -12.410     -36.611       -7.644  -12.176       -17.440  -27.805  -2.910   \n",
       "8  -10.774     -32.404       -6.245  -10.552       -14.435  -21.660  -1.956   \n",
       "9   -9.374     -28.889       -5.101   -9.133       -12.003  -17.087  -1.344   \n",
       "10  -4.822     -17.683       -1.869   -4.464        -5.133   -6.249  -0.279   \n",
       "11  -2.617     -11.941       -0.716   -2.295        -2.470   -2.876  -0.067   \n",
       "12  -1.487      -8.607       -0.294   -1.268        -1.320   -1.525  -0.017   \n",
       "13  -0.876      -6.498       -0.131   -0.751        -0.769   -0.887  -0.016   \n",
       "14  -0.545      -5.081       -0.064   -0.473        -0.479   -0.554  -0.015   \n",
       "15  -0.358      -4.082       -0.034   -0.313        -0.315   -0.365  -0.011   \n",
       "16  -0.247      -3.351       -0.019   -0.215        -0.217   -0.251  -0.007   \n",
       "\n",
       "         CD  \n",
       "0  -117.206  \n",
       "1   -87.510  \n",
       "2   -63.256  \n",
       "3   -44.739  \n",
       "4   -31.226  \n",
       "5   -21.636  \n",
       "6   -14.957  \n",
       "7   -10.365  \n",
       "8    -7.225  \n",
       "9    -5.083  \n",
       "10   -1.115  \n",
       "11   -0.405  \n",
       "12   -0.205  \n",
       "13   -0.119  \n",
       "14   -0.075  \n",
       "15   -0.050  \n",
       "16   -0.034  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o'] = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o'] = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file = 'distance_f_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o'] = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_dhf3_file = 'water2-sapt2+3-deltahf3.dat'\n",
    "zn_h2o_dhf3_file = 'zn-hoh-sapt2+3-delthf3.dat'\n",
    "f_h2o_dhf3_file  = 'result-f-hoh-deltahf3.dat'\n",
    "zn_h2o_dhf3_lr_file = 'zn-hoh-sapt2+3-delthf3-9A.dat'\n",
    "\n",
    "dhf3 = {}\n",
    "dhf3['water2'] = pd.read_csv(water2_dhf3_file,sep='\\s+',header=0)\n",
    "dhf3['zn_h2o'] = pd.read_csv(zn_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['f_h2o']  = pd.read_csv(f_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['zn_h2o_lr'] = pd.read_csv(zn_h2o_dhf3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-1.637368e+00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-1.138062e+00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-8.477456e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-6.094344e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-4.419806e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-2.999751e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-2.079277e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.429536e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-6.728925e-02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.029095e-02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-2.447200e-04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-3.900000e-07</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              dHF3\n",
       "1.54 -1.637368e+00\n",
       "1.74 -1.138062e+00\n",
       "1.84 -8.477456e-01\n",
       "1.94 -6.094344e-01\n",
       "2.03 -4.419806e-01\n",
       "2.14 -2.999751e-01\n",
       "2.24 -2.079277e-01\n",
       "2.34 -1.429536e-01\n",
       "2.54 -6.728925e-02\n",
       "3.04 -1.029095e-02\n",
       "4.04 -2.447200e-04\n",
       "5.04 -3.900000e-07"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>505.197924</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>274.720684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.7</th>\n",
       "      <td>159.983216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.8</th>\n",
       "      <td>99.477214</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.9</th>\n",
       "      <td>64.979487</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.0</th>\n",
       "      <td>43.642452</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>29.536747</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.2</th>\n",
       "      <td>19.804239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.3</th>\n",
       "      <td>12.953425</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.4</th>\n",
       "      <td>8.118438</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.5</th>\n",
       "      <td>4.739729</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>2.424976</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.7</th>\n",
       "      <td>0.885641</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.8</th>\n",
       "      <td>-0.094903</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.9</th>\n",
       "      <td>-0.679812</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.0</th>\n",
       "      <td>-0.991150</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "1.5  505.197924\n",
       "1.6  274.720684\n",
       "1.7  159.983216\n",
       "1.8   99.477214\n",
       "1.9   64.979487\n",
       "2.0   43.642452\n",
       "2.1   29.536747\n",
       "2.2   19.804239\n",
       "2.3   12.953425\n",
       "2.4    8.118438\n",
       "2.5    4.739729\n",
       "2.6    2.424976\n",
       "2.7    0.885641\n",
       "2.8   -0.094903\n",
       "2.9   -0.679812\n",
       "3.0   -0.991150"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>387.739330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>178.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>74.721548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>26.533203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>5.482008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>-2.763852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>-5.255836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-5.357654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-3.684390</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-0.865607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-0.192964</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-0.046835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-0.012235</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-0.004391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-0.001112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-0.000422</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "0.7  387.739330\n",
       "0.8  178.002100\n",
       "0.9   74.721548\n",
       "1.0   26.533203\n",
       "1.1    5.482008\n",
       "1.2   -2.763852\n",
       "1.3   -5.255836\n",
       "1.4   -5.357654\n",
       "1.5   -4.611929\n",
       "1.6   -3.684390\n",
       "2.1   -0.865607\n",
       "2.6   -0.192964\n",
       "3.1   -0.046835\n",
       "3.6   -0.012235\n",
       "4.1   -0.004391\n",
       "4.6   -0.001112\n",
       "5.1   -0.000422"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['f_h2o']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Adding SAPT POL plots : IND - CT(SM09) / + FLUOR"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Add wB97X-D ALMO data\n",
    "28 July 2020 : Correction of Polarization Plot (first row), remove dHF(2) and dHF(3) from IND(2) and IND(3) respectively in SAPT2 and SAPT2+3 to take into account only POL at second and third order, not infinite-order!!!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Charge Delocalization')"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig5, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig5, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Ind']-sapt2['water2']['Ct']-sapt2['water2']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind']-sapt2p3['water2']['Ct']-dhf3['water2']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['POL'],\n",
    "                        saptdft_pbe0_s2['water2']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(,)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Polarization')\n",
    "\n",
    "\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],csov['water2']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['POL'],\n",
    "                        inf['water2']['beta3b_i']*0.24,\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Polarization')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['CT'],\n",
    "                        saptdft_pbe0_s2['water2']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],almo['water2']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],csov['water2']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 0].plot(d['water2']['d'],rvs['water2']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['CT'],\n",
    "                        saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[2, 0].axvline(x=1.94, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind']-sapt2['zn_h2o_lr']['Ct']-sapt2['zn_h2o_lr']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind']-sapt2p3['zn_h2o_lr']['Ct']-dhf3['zn_h2o_lr']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'],\n",
    "                        saptdft_pbe0_s2['zn_h2o_lr']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.6,3.1)\n",
    "##grph[0, 1].set_ylim(-80,4)\n",
    "#grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Polarization')\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 1].fill_between(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['POL'],\n",
    "                        inf['zn_h2o']['pol-TTs']*0.24,\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(-4,50)\n",
    "#grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Polarization')\n",
    "\n",
    "\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[2, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'],\n",
    "                        saptdft_pbe0_s2['zn_h2o_lr']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.6,3.1)\n",
    "#grph[2, 1].set_ylim(-4,50)\n",
    "grph[2, 1].set_ylim(-50,4)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Charge Delocalization')\n",
    "\n",
    "grph[3, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 1].fill_between(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['CT'],\n",
    "                        saptdft_pbe0['zn_h2o']['IND']-(inf['zn_h2o']['pol-TTs']*0.24),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[3, 1].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(-4,50)\n",
    "grph[3, 1].set_ylim(-50,4)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind']-sapt2['f_h2o']['Ct']-sapt2['f_h2o']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind']-sapt2p3['f_h2o']['Ct']-dhf3['f_h2o']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 2].plot(d['f_h2o']['d'],inf['f_h2o']['pol-TTs']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'],\n",
    "                        saptdft_pbe0_s2['f_h2o']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(1.6,3.1)\n",
    "grph[0, 2].set_ylim(-16,0.5)\n",
    "#grph[0, 2].legend(loc='lower right',frameon=False)\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Polarization')\n",
    "\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],inf['f_h2o']['pol2infty-L3'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'],\n",
    "                        inf['f_h2o']['pol2infty-L3'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,0.5)\n",
    "#grph[1, 2].legend(loc='lower right',frameon=False)\n",
    "grph[1, 2].set_title('Polarization')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'],\n",
    "                        saptdft_pbe0_s2['f_h2o']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.6,3.1)\n",
    "grph[2, 2].set_ylim(-10,0.5)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "grph[2, 2].set_title('Charge Delocalization')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],inf['f_h2o']['CD'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'],\n",
    "                        inf['f_h2o']['CD'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[3, 2].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-10,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "grph[3, 2].set_title('Charge Delocalization')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig5.savefig('CD_POL_from_SAPTDFT_and_EDAs_no_abs_value+POL_SAPT+FLUOR+wB97XD_lr.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/CD_POL_from_SAPTDFT_and_EDAs/CT_POL_oct2020_5A.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "f_h2o_rvs_file = 'result-f-hoh-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_lr_file = 'result-zn-hoh-rvs-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['f_h2o'] = pd.read_csv(f_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o_lr'] = pd.read_csv(zn_h2o_rvs_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "f_h2o_csov_file = 'result-f-hoh-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_lr_file = 'result-zn-hoh-csov-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['f_h2o'] = pd.read_csv(f_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o_lr'] = pd.read_csv(zn_h2o_csov_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_almo_file = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['f_h2o'] = pd.read_csv(f_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd-5A.dat'\n",
    "\n",
    "almo_wb97xd = {}\n",
    "almo_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-5A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||S^2\n",
    "\n",
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2-5A.dat'\n",
    "\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# POL ET CT infinite order - AJM data (SAPT(DFT))\n",
    "water2_inf_file = 'Pol_daTZ_L3_energies_water2.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "zn_h2o_inf_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "f_h2o_inf_file = 'Fm_H2O_pol_summary_kcalmol.csv' #already in kcal/mol see jupyter-notebook SI : Fm_water_POL_models.ipynb\n",
    "zn_h2o_inf_lr_file = 'Model_TTslater_Pol_CT_energy_summary_zn-hoh_pbe0_5A.dat' # need to convert kJ/mol en kcal/mol (*0.24)\n",
    "\n",
    "inf = {}\n",
    "inf['water2'] = pd.read_csv(water2_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o'] = pd.read_csv(zn_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['f_h2o'] = pd.read_csv(f_h2o_inf_file,sep='\\s+',header=0,comment='#')\n",
    "inf['zn_h2o_lr'] = pd.read_csv(zn_h2o_inf_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#water2: use beta3b_i for pol_inf\n",
    "#zn_h2o : use pol-TTs for pol_inf\n",
    "#f_h2O : use pol2infty-L3 and CD : Data['IND'] - Data['pol2infty-L3']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Index</th>\n",
       "      <th>R</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "      <th>beta1a</th>\n",
       "      <th>beta3a</th>\n",
       "      <th>beta1a_i</th>\n",
       "      <th>beta3a_i</th>\n",
       "      <th>beta3b</th>\n",
       "      <th>beta3b_i</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>903</td>\n",
       "      <td>2.5000</td>\n",
       "      <td>-79.06</td>\n",
       "      <td>134.31</td>\n",
       "      <td>-17.245</td>\n",
       "      <td>-18.830</td>\n",
       "      <td>-23.06</td>\n",
       "      <td>-3.88</td>\n",
       "      <td>-6.77177</td>\n",
       "      <td>-10.47330</td>\n",
       "      <td>-11.0055</td>\n",
       "      <td>-10.5060</td>\n",
       "      <td>-16.3095</td>\n",
       "      <td>-14.9728</td>\n",
       "      <td>-10.8724</td>\n",
       "      <td>-15.8362</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>904</td>\n",
       "      <td>2.7000</td>\n",
       "      <td>-50.93</td>\n",
       "      <td>67.02</td>\n",
       "      <td>-9.701</td>\n",
       "      <td>-8.868</td>\n",
       "      <td>-15.19</td>\n",
       "      <td>-17.66</td>\n",
       "      <td>-2.99589</td>\n",
       "      <td>-6.70572</td>\n",
       "      <td>-6.8633</td>\n",
       "      <td>-6.6020</td>\n",
       "      <td>-9.1956</td>\n",
       "      <td>-8.6391</td>\n",
       "      <td>-6.7871</td>\n",
       "      <td>-8.9989</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>905</td>\n",
       "      <td>2.8000</td>\n",
       "      <td>-41.49</td>\n",
       "      <td>47.23</td>\n",
       "      <td>-7.385</td>\n",
       "      <td>-6.074</td>\n",
       "      <td>-12.37</td>\n",
       "      <td>-20.09</td>\n",
       "      <td>-2.01556</td>\n",
       "      <td>-5.37013</td>\n",
       "      <td>-5.4261</td>\n",
       "      <td>-5.2390</td>\n",
       "      <td>-6.9959</td>\n",
       "      <td>-6.6316</td>\n",
       "      <td>-5.3699</td>\n",
       "      <td>-6.8673</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>906</td>\n",
       "      <td>2.9000</td>\n",
       "      <td>-34.18</td>\n",
       "      <td>33.24</td>\n",
       "      <td>-5.667</td>\n",
       "      <td>-4.158</td>\n",
       "      <td>-10.10</td>\n",
       "      <td>-20.87</td>\n",
       "      <td>-1.36128</td>\n",
       "      <td>-4.30598</td>\n",
       "      <td>-4.2981</td>\n",
       "      <td>-4.1650</td>\n",
       "      <td>-5.3650</td>\n",
       "      <td>-5.1247</td>\n",
       "      <td>-4.2572</td>\n",
       "      <td>-5.2804</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>907</td>\n",
       "      <td>2.9924</td>\n",
       "      <td>-28.86</td>\n",
       "      <td>24.00</td>\n",
       "      <td>-4.465</td>\n",
       "      <td>-2.931</td>\n",
       "      <td>-8.39</td>\n",
       "      <td>-20.64</td>\n",
       "      <td>-0.94953</td>\n",
       "      <td>-3.51600</td>\n",
       "      <td>-3.4737</td>\n",
       "      <td>-3.3767</td>\n",
       "      <td>-4.2268</td>\n",
       "      <td>-4.0622</td>\n",
       "      <td>-3.4433</td>\n",
       "      <td>-4.1689</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>908</td>\n",
       "      <td>3.1000</td>\n",
       "      <td>-24.00</td>\n",
       "      <td>16.42</td>\n",
       "      <td>-3.407</td>\n",
       "      <td>-1.951</td>\n",
       "      <td>-6.77</td>\n",
       "      <td>-19.71</td>\n",
       "      <td>-0.62512</td>\n",
       "      <td>-2.78209</td>\n",
       "      <td>-2.7199</td>\n",
       "      <td>-2.6532</td>\n",
       "      <td>-3.2270</td>\n",
       "      <td>-3.1205</td>\n",
       "      <td>-2.6987</td>\n",
       "      <td>-3.1897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>909</td>\n",
       "      <td>3.2000</td>\n",
       "      <td>-20.45</td>\n",
       "      <td>11.52</td>\n",
       "      <td>-2.667</td>\n",
       "      <td>-1.338</td>\n",
       "      <td>-5.55</td>\n",
       "      <td>-18.48</td>\n",
       "      <td>-0.42393</td>\n",
       "      <td>-2.24324</td>\n",
       "      <td>-2.1752</td>\n",
       "      <td>-2.1281</td>\n",
       "      <td>-2.5298</td>\n",
       "      <td>-2.4584</td>\n",
       "      <td>-2.1601</td>\n",
       "      <td>-2.5049</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>910</td>\n",
       "      <td>3.3000</td>\n",
       "      <td>-17.60</td>\n",
       "      <td>8.08</td>\n",
       "      <td>-2.100</td>\n",
       "      <td>-0.919</td>\n",
       "      <td>-4.57</td>\n",
       "      <td>-17.11</td>\n",
       "      <td>-0.28746</td>\n",
       "      <td>-1.81350</td>\n",
       "      <td>-1.7466</td>\n",
       "      <td>-1.7135</td>\n",
       "      <td>-1.9970</td>\n",
       "      <td>-1.9488</td>\n",
       "      <td>-1.7359</td>\n",
       "      <td>-1.9803</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>911</td>\n",
       "      <td>3.5000</td>\n",
       "      <td>-13.40</td>\n",
       "      <td>3.96</td>\n",
       "      <td>-1.328</td>\n",
       "      <td>-0.437</td>\n",
       "      <td>-3.11</td>\n",
       "      <td>-14.32</td>\n",
       "      <td>-0.13287</td>\n",
       "      <td>-1.19532</td>\n",
       "      <td>-1.1413</td>\n",
       "      <td>-1.1249</td>\n",
       "      <td>-1.2696</td>\n",
       "      <td>-1.2474</td>\n",
       "      <td>-1.1359</td>\n",
       "      <td>-1.2620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>912</td>\n",
       "      <td>4.0000</td>\n",
       "      <td>-7.65</td>\n",
       "      <td>0.65</td>\n",
       "      <td>-0.467</td>\n",
       "      <td>-0.072</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-8.78</td>\n",
       "      <td>-0.02209</td>\n",
       "      <td>-0.44520</td>\n",
       "      <td>-0.4282</td>\n",
       "      <td>-0.4254</td>\n",
       "      <td>-0.4564</td>\n",
       "      <td>-0.4530</td>\n",
       "      <td>-0.4272</td>\n",
       "      <td>-0.4552</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>913</td>\n",
       "      <td>5.0000</td>\n",
       "      <td>-3.31</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-0.086</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-0.25</td>\n",
       "      <td>-3.64</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.08562</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0845</td>\n",
       "      <td>-0.0870</td>\n",
       "      <td>-0.0869</td>\n",
       "      <td>-0.0846</td>\n",
       "      <td>-0.0870</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>914</td>\n",
       "      <td>6.0000</td>\n",
       "      <td>-1.75</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.023</td>\n",
       "      <td>-0.000</td>\n",
       "      <td>-0.07</td>\n",
       "      <td>-1.84</td>\n",
       "      <td>0.00012</td>\n",
       "      <td>-0.02377</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0240</td>\n",
       "      <td>-0.0236</td>\n",
       "      <td>-0.0240</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    Index       R   elst    exch     IND     dHF   DISP   Eint       CT  \\\n",
       "0     903  2.5000 -79.06  134.31 -17.245 -18.830 -23.06  -3.88 -6.77177   \n",
       "1     904  2.7000 -50.93   67.02  -9.701  -8.868 -15.19 -17.66 -2.99589   \n",
       "2     905  2.8000 -41.49   47.23  -7.385  -6.074 -12.37 -20.09 -2.01556   \n",
       "3     906  2.9000 -34.18   33.24  -5.667  -4.158 -10.10 -20.87 -1.36128   \n",
       "4     907  2.9924 -28.86   24.00  -4.465  -2.931  -8.39 -20.64 -0.94953   \n",
       "5     908  3.1000 -24.00   16.42  -3.407  -1.951  -6.77 -19.71 -0.62512   \n",
       "6     909  3.2000 -20.45   11.52  -2.667  -1.338  -5.55 -18.48 -0.42393   \n",
       "7     910  3.3000 -17.60    8.08  -2.100  -0.919  -4.57 -17.11 -0.28746   \n",
       "8     911  3.5000 -13.40    3.96  -1.328  -0.437  -3.11 -14.32 -0.13287   \n",
       "9     912  4.0000  -7.65    0.65  -0.467  -0.072  -1.24  -8.78 -0.02209   \n",
       "10    913  5.0000  -3.31    0.01  -0.086  -0.003  -0.25  -3.64 -0.00077   \n",
       "11    914  6.0000  -1.75    0.00  -0.023  -0.000  -0.07  -1.84  0.00012   \n",
       "\n",
       "         POL   beta1a   beta3a  beta1a_i  beta3a_i   beta3b  beta3b_i  \n",
       "0  -10.47330 -11.0055 -10.5060  -16.3095  -14.9728 -10.8724  -15.8362  \n",
       "1   -6.70572  -6.8633  -6.6020   -9.1956   -8.6391  -6.7871   -8.9989  \n",
       "2   -5.37013  -5.4261  -5.2390   -6.9959   -6.6316  -5.3699   -6.8673  \n",
       "3   -4.30598  -4.2981  -4.1650   -5.3650   -5.1247  -4.2572   -5.2804  \n",
       "4   -3.51600  -3.4737  -3.3767   -4.2268   -4.0622  -3.4433   -4.1689  \n",
       "5   -2.78209  -2.7199  -2.6532   -3.2270   -3.1205  -2.6987   -3.1897  \n",
       "6   -2.24324  -2.1752  -2.1281   -2.5298   -2.4584  -2.1601   -2.5049  \n",
       "7   -1.81350  -1.7466  -1.7135   -1.9970   -1.9488  -1.7359   -1.9803  \n",
       "8   -1.19532  -1.1413  -1.1249   -1.2696   -1.2474  -1.1359   -1.2620  \n",
       "9   -0.44520  -0.4282  -0.4254   -0.4564   -0.4530  -0.4272   -0.4552  \n",
       "10  -0.08562  -0.0846  -0.0845   -0.0870   -0.0869  -0.0846   -0.0870  \n",
       "11  -0.02377  -0.0236  -0.0236   -0.0240   -0.0240  -0.0236   -0.0240  "
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>indx</th>\n",
       "      <th>Rx</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>dHF</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>pol2-TTs</th>\n",
       "      <th>pol-TTs</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1</td>\n",
       "      <td>1.5</td>\n",
       "      <td>-795.54</td>\n",
       "      <td>1011.23</td>\n",
       "      <td>95.830</td>\n",
       "      <td>-184.868</td>\n",
       "      <td>-255.330</td>\n",
       "      <td>-272.300</td>\n",
       "      <td>-287.700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>2</td>\n",
       "      <td>1.6</td>\n",
       "      <td>-615.93</td>\n",
       "      <td>659.87</td>\n",
       "      <td>79.861</td>\n",
       "      <td>-147.697</td>\n",
       "      <td>-238.051</td>\n",
       "      <td>-250.600</td>\n",
       "      <td>-264.000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>3</td>\n",
       "      <td>1.7</td>\n",
       "      <td>-489.79</td>\n",
       "      <td>431.47</td>\n",
       "      <td>60.846</td>\n",
       "      <td>-115.435</td>\n",
       "      <td>-219.918</td>\n",
       "      <td>-227.400</td>\n",
       "      <td>-238.700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>4</td>\n",
       "      <td>1.8</td>\n",
       "      <td>-399.81</td>\n",
       "      <td>282.79</td>\n",
       "      <td>41.944</td>\n",
       "      <td>-88.689</td>\n",
       "      <td>-200.898</td>\n",
       "      <td>-204.100</td>\n",
       "      <td>-213.400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>5</td>\n",
       "      <td>1.9</td>\n",
       "      <td>-334.29</td>\n",
       "      <td>185.71</td>\n",
       "      <td>25.041</td>\n",
       "      <td>-67.036</td>\n",
       "      <td>-181.639</td>\n",
       "      <td>-181.600</td>\n",
       "      <td>-189.000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>6</td>\n",
       "      <td>2.0</td>\n",
       "      <td>-285.64</td>\n",
       "      <td>122.20</td>\n",
       "      <td>11.053</td>\n",
       "      <td>-50.010</td>\n",
       "      <td>-162.776</td>\n",
       "      <td>-160.500</td>\n",
       "      <td>-166.300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>7</td>\n",
       "      <td>2.1</td>\n",
       "      <td>-248.61</td>\n",
       "      <td>80.54</td>\n",
       "      <td>0.224</td>\n",
       "      <td>-36.810</td>\n",
       "      <td>-144.882</td>\n",
       "      <td>-141.200</td>\n",
       "      <td>-145.700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>8</td>\n",
       "      <td>2.2</td>\n",
       "      <td>-219.76</td>\n",
       "      <td>53.17</td>\n",
       "      <td>-7.619</td>\n",
       "      <td>-26.782</td>\n",
       "      <td>-128.239</td>\n",
       "      <td>-123.800</td>\n",
       "      <td>-127.300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>9</td>\n",
       "      <td>2.3</td>\n",
       "      <td>-196.79</td>\n",
       "      <td>35.15</td>\n",
       "      <td>-12.868</td>\n",
       "      <td>-19.281</td>\n",
       "      <td>-113.063</td>\n",
       "      <td>-108.300</td>\n",
       "      <td>-111.000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>10</td>\n",
       "      <td>2.4</td>\n",
       "      <td>-178.07</td>\n",
       "      <td>23.26</td>\n",
       "      <td>-15.999</td>\n",
       "      <td>-13.739</td>\n",
       "      <td>-99.392</td>\n",
       "      <td>-94.700</td>\n",
       "      <td>-96.750</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>11</td>\n",
       "      <td>2.5</td>\n",
       "      <td>-162.50</td>\n",
       "      <td>15.41</td>\n",
       "      <td>-17.487</td>\n",
       "      <td>-9.719</td>\n",
       "      <td>-87.189</td>\n",
       "      <td>-82.790</td>\n",
       "      <td>-84.350</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>12</td>\n",
       "      <td>2.6</td>\n",
       "      <td>-149.29</td>\n",
       "      <td>10.22</td>\n",
       "      <td>-17.756</td>\n",
       "      <td>-6.838</td>\n",
       "      <td>-76.427</td>\n",
       "      <td>-72.420</td>\n",
       "      <td>-73.610</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>13</td>\n",
       "      <td>2.7</td>\n",
       "      <td>-137.92</td>\n",
       "      <td>6.78</td>\n",
       "      <td>-17.188</td>\n",
       "      <td>-4.784</td>\n",
       "      <td>-66.974</td>\n",
       "      <td>-63.430</td>\n",
       "      <td>-64.330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>14</td>\n",
       "      <td>2.8</td>\n",
       "      <td>-128.00</td>\n",
       "      <td>4.50</td>\n",
       "      <td>-16.067</td>\n",
       "      <td>-3.339</td>\n",
       "      <td>-58.874</td>\n",
       "      <td>-55.650</td>\n",
       "      <td>-56.340</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>15</td>\n",
       "      <td>2.9</td>\n",
       "      <td>-119.24</td>\n",
       "      <td>2.99</td>\n",
       "      <td>-14.624</td>\n",
       "      <td>-2.306</td>\n",
       "      <td>-51.547</td>\n",
       "      <td>-48.920</td>\n",
       "      <td>-49.440</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>16</td>\n",
       "      <td>3.0</td>\n",
       "      <td>-111.44</td>\n",
       "      <td>1.99</td>\n",
       "      <td>-13.029</td>\n",
       "      <td>-1.592</td>\n",
       "      <td>-45.304</td>\n",
       "      <td>-43.100</td>\n",
       "      <td>-43.500</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>17</td>\n",
       "      <td>3.4</td>\n",
       "      <td>-87.09</td>\n",
       "      <td>0.39</td>\n",
       "      <td>-7.045</td>\n",
       "      <td>-0.351</td>\n",
       "      <td>-27.613</td>\n",
       "      <td>-26.650</td>\n",
       "      <td>-26.790</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>18</td>\n",
       "      <td>3.8</td>\n",
       "      <td>-70.03</td>\n",
       "      <td>0.07</td>\n",
       "      <td>-3.249</td>\n",
       "      <td>-0.074</td>\n",
       "      <td>-17.521</td>\n",
       "      <td>-17.190</td>\n",
       "      <td>-17.250</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>19</td>\n",
       "      <td>4.2</td>\n",
       "      <td>-57.55</td>\n",
       "      <td>0.01</td>\n",
       "      <td>-1.383</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-11.627</td>\n",
       "      <td>-11.550</td>\n",
       "      <td>-11.570</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>20</td>\n",
       "      <td>4.6</td>\n",
       "      <td>-48.14</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.580</td>\n",
       "      <td>-0.003</td>\n",
       "      <td>-8.040</td>\n",
       "      <td>-8.033</td>\n",
       "      <td>-8.045</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>21</td>\n",
       "      <td>5.0</td>\n",
       "      <td>-40.86</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-0.252</td>\n",
       "      <td>-0.001</td>\n",
       "      <td>-5.747</td>\n",
       "      <td>-5.760</td>\n",
       "      <td>-5.766</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    indx   Rx    elst     exch     dHF      CT2     POL2  pol2-TTs  pol-TTs\n",
       "0      1  1.5 -795.54  1011.23  95.830 -184.868 -255.330  -272.300 -287.700\n",
       "1      2  1.6 -615.93   659.87  79.861 -147.697 -238.051  -250.600 -264.000\n",
       "2      3  1.7 -489.79   431.47  60.846 -115.435 -219.918  -227.400 -238.700\n",
       "3      4  1.8 -399.81   282.79  41.944  -88.689 -200.898  -204.100 -213.400\n",
       "4      5  1.9 -334.29   185.71  25.041  -67.036 -181.639  -181.600 -189.000\n",
       "5      6  2.0 -285.64   122.20  11.053  -50.010 -162.776  -160.500 -166.300\n",
       "6      7  2.1 -248.61    80.54   0.224  -36.810 -144.882  -141.200 -145.700\n",
       "7      8  2.2 -219.76    53.17  -7.619  -26.782 -128.239  -123.800 -127.300\n",
       "8      9  2.3 -196.79    35.15 -12.868  -19.281 -113.063  -108.300 -111.000\n",
       "9     10  2.4 -178.07    23.26 -15.999  -13.739  -99.392   -94.700  -96.750\n",
       "10    11  2.5 -162.50    15.41 -17.487   -9.719  -87.189   -82.790  -84.350\n",
       "11    12  2.6 -149.29    10.22 -17.756   -6.838  -76.427   -72.420  -73.610\n",
       "12    13  2.7 -137.92     6.78 -17.188   -4.784  -66.974   -63.430  -64.330\n",
       "13    14  2.8 -128.00     4.50 -16.067   -3.339  -58.874   -55.650  -56.340\n",
       "14    15  2.9 -119.24     2.99 -14.624   -2.306  -51.547   -48.920  -49.440\n",
       "15    16  3.0 -111.44     1.99 -13.029   -1.592  -45.304   -43.100  -43.500\n",
       "16    17  3.4  -87.09     0.39  -7.045   -0.351  -27.613   -26.650  -26.790\n",
       "17    18  3.8  -70.03     0.07  -3.249   -0.074  -17.521   -17.190  -17.250\n",
       "18    19  4.2  -57.55     0.01  -1.383   -0.015  -11.627   -11.550  -11.570\n",
       "19    20  4.6  -48.14     0.00  -0.580   -0.003   -8.040    -8.033   -8.045\n",
       "20    21  5.0  -40.86     0.00  -0.252   -0.001   -5.747    -5.760   -5.766"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>R/Ang</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND2</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP2</th>\n",
       "      <th>E2int</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT2</th>\n",
       "      <th>POL2</th>\n",
       "      <th>elst-L4mom</th>\n",
       "      <th>disp-C12iso</th>\n",
       "      <th>pol2-L3</th>\n",
       "      <th>pol2infty-L3</th>\n",
       "      <th>IND</th>\n",
       "      <th>CD2</th>\n",
       "      <th>CD</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.68</td>\n",
       "      <td>-70.301</td>\n",
       "      <td>427.186</td>\n",
       "      <td>-101.708</td>\n",
       "      <td>-87.233</td>\n",
       "      <td>-35.090</td>\n",
       "      <td>220.086</td>\n",
       "      <td>132.853</td>\n",
       "      <td>-74.032</td>\n",
       "      <td>-27.677</td>\n",
       "      <td>-119.775</td>\n",
       "      <td>-29.230</td>\n",
       "      <td>-28.602</td>\n",
       "      <td>-71.735</td>\n",
       "      <td>-188.941</td>\n",
       "      <td>-74.032</td>\n",
       "      <td>-117.206</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.78</td>\n",
       "      <td>-96.926</td>\n",
       "      <td>323.879</td>\n",
       "      <td>-72.108</td>\n",
       "      <td>-73.930</td>\n",
       "      <td>-27.456</td>\n",
       "      <td>127.390</td>\n",
       "      <td>53.460</td>\n",
       "      <td>-46.077</td>\n",
       "      <td>-26.031</td>\n",
       "      <td>-95.798</td>\n",
       "      <td>-24.496</td>\n",
       "      <td>-25.997</td>\n",
       "      <td>-58.528</td>\n",
       "      <td>-146.038</td>\n",
       "      <td>-46.077</td>\n",
       "      <td>-87.510</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.88</td>\n",
       "      <td>-97.466</td>\n",
       "      <td>241.810</td>\n",
       "      <td>-52.399</td>\n",
       "      <td>-58.464</td>\n",
       "      <td>-21.658</td>\n",
       "      <td>70.288</td>\n",
       "      <td>11.823</td>\n",
       "      <td>-28.468</td>\n",
       "      <td>-23.931</td>\n",
       "      <td>-78.554</td>\n",
       "      <td>-20.382</td>\n",
       "      <td>-23.363</td>\n",
       "      <td>-47.608</td>\n",
       "      <td>-110.863</td>\n",
       "      <td>-28.468</td>\n",
       "      <td>-63.256</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.98</td>\n",
       "      <td>-88.204</td>\n",
       "      <td>178.604</td>\n",
       "      <td>-39.044</td>\n",
       "      <td>-44.417</td>\n",
       "      <td>-17.253</td>\n",
       "      <td>34.104</td>\n",
       "      <td>-10.313</td>\n",
       "      <td>-17.577</td>\n",
       "      <td>-21.466</td>\n",
       "      <td>-65.662</td>\n",
       "      <td>-16.864</td>\n",
       "      <td>-20.786</td>\n",
       "      <td>-38.721</td>\n",
       "      <td>-83.460</td>\n",
       "      <td>-17.577</td>\n",
       "      <td>-44.739</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.08</td>\n",
       "      <td>-76.331</td>\n",
       "      <td>130.999</td>\n",
       "      <td>-29.845</td>\n",
       "      <td>-32.935</td>\n",
       "      <td>-13.868</td>\n",
       "      <td>10.955</td>\n",
       "      <td>-21.979</td>\n",
       "      <td>-10.926</td>\n",
       "      <td>-18.919</td>\n",
       "      <td>-55.750</td>\n",
       "      <td>-13.892</td>\n",
       "      <td>-18.338</td>\n",
       "      <td>-31.554</td>\n",
       "      <td>-62.780</td>\n",
       "      <td>-10.926</td>\n",
       "      <td>-31.226</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.18</td>\n",
       "      <td>-64.815</td>\n",
       "      <td>95.669</td>\n",
       "      <td>-23.381</td>\n",
       "      <td>-24.048</td>\n",
       "      <td>-11.232</td>\n",
       "      <td>-3.759</td>\n",
       "      <td>-27.807</td>\n",
       "      <td>-6.887</td>\n",
       "      <td>-16.494</td>\n",
       "      <td>-47.954</td>\n",
       "      <td>-11.408</td>\n",
       "      <td>-16.071</td>\n",
       "      <td>-25.793</td>\n",
       "      <td>-47.429</td>\n",
       "      <td>-6.887</td>\n",
       "      <td>-21.636</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.28</td>\n",
       "      <td>-54.724</td>\n",
       "      <td>69.704</td>\n",
       "      <td>-18.739</td>\n",
       "      <td>-17.384</td>\n",
       "      <td>-9.155</td>\n",
       "      <td>-12.914</td>\n",
       "      <td>-30.298</td>\n",
       "      <td>-4.427</td>\n",
       "      <td>-14.312</td>\n",
       "      <td>-41.704</td>\n",
       "      <td>-9.346</td>\n",
       "      <td>-14.014</td>\n",
       "      <td>-21.166</td>\n",
       "      <td>-36.123</td>\n",
       "      <td>-4.427</td>\n",
       "      <td>-14.957</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.38</td>\n",
       "      <td>-46.276</td>\n",
       "      <td>50.741</td>\n",
       "      <td>-15.320</td>\n",
       "      <td>-12.485</td>\n",
       "      <td>-7.501</td>\n",
       "      <td>-18.355</td>\n",
       "      <td>-30.840</td>\n",
       "      <td>-2.910</td>\n",
       "      <td>-12.410</td>\n",
       "      <td>-36.611</td>\n",
       "      <td>-7.644</td>\n",
       "      <td>-12.176</td>\n",
       "      <td>-17.440</td>\n",
       "      <td>-27.805</td>\n",
       "      <td>-2.910</td>\n",
       "      <td>-10.365</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.48</td>\n",
       "      <td>-39.354</td>\n",
       "      <td>36.946</td>\n",
       "      <td>-12.730</td>\n",
       "      <td>-8.930</td>\n",
       "      <td>-6.171</td>\n",
       "      <td>-21.309</td>\n",
       "      <td>-30.239</td>\n",
       "      <td>-1.956</td>\n",
       "      <td>-10.774</td>\n",
       "      <td>-32.404</td>\n",
       "      <td>-6.245</td>\n",
       "      <td>-10.552</td>\n",
       "      <td>-14.435</td>\n",
       "      <td>-21.660</td>\n",
       "      <td>-1.956</td>\n",
       "      <td>-7.225</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.58</td>\n",
       "      <td>-33.728</td>\n",
       "      <td>26.925</td>\n",
       "      <td>-10.718</td>\n",
       "      <td>-6.369</td>\n",
       "      <td>-5.096</td>\n",
       "      <td>-22.616</td>\n",
       "      <td>-28.985</td>\n",
       "      <td>-1.344</td>\n",
       "      <td>-9.374</td>\n",
       "      <td>-28.889</td>\n",
       "      <td>-5.101</td>\n",
       "      <td>-9.133</td>\n",
       "      <td>-12.003</td>\n",
       "      <td>-17.087</td>\n",
       "      <td>-1.344</td>\n",
       "      <td>-5.083</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.08</td>\n",
       "      <td>-17.867</td>\n",
       "      <td>5.689</td>\n",
       "      <td>-5.101</td>\n",
       "      <td>-1.148</td>\n",
       "      <td>-2.040</td>\n",
       "      <td>-19.319</td>\n",
       "      <td>-20.467</td>\n",
       "      <td>-0.279</td>\n",
       "      <td>-4.822</td>\n",
       "      <td>-17.683</td>\n",
       "      <td>-1.869</td>\n",
       "      <td>-4.464</td>\n",
       "      <td>-5.133</td>\n",
       "      <td>-6.249</td>\n",
       "      <td>-0.279</td>\n",
       "      <td>-1.115</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.58</td>\n",
       "      <td>-11.343</td>\n",
       "      <td>1.291</td>\n",
       "      <td>-2.683</td>\n",
       "      <td>-0.192</td>\n",
       "      <td>-0.850</td>\n",
       "      <td>-13.586</td>\n",
       "      <td>-13.778</td>\n",
       "      <td>-0.067</td>\n",
       "      <td>-2.617</td>\n",
       "      <td>-11.941</td>\n",
       "      <td>-0.716</td>\n",
       "      <td>-2.295</td>\n",
       "      <td>-2.470</td>\n",
       "      <td>-2.876</td>\n",
       "      <td>-0.067</td>\n",
       "      <td>-0.405</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.08</td>\n",
       "      <td>-7.988</td>\n",
       "      <td>0.318</td>\n",
       "      <td>-1.503</td>\n",
       "      <td>-0.022</td>\n",
       "      <td>-0.363</td>\n",
       "      <td>-9.537</td>\n",
       "      <td>-9.559</td>\n",
       "      <td>-0.017</td>\n",
       "      <td>-1.487</td>\n",
       "      <td>-8.607</td>\n",
       "      <td>-0.294</td>\n",
       "      <td>-1.268</td>\n",
       "      <td>-1.320</td>\n",
       "      <td>-1.525</td>\n",
       "      <td>-0.017</td>\n",
       "      <td>-0.205</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.58</td>\n",
       "      <td>-5.968</td>\n",
       "      <td>0.084</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>0.005</td>\n",
       "      <td>-0.160</td>\n",
       "      <td>-6.937</td>\n",
       "      <td>-6.932</td>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.876</td>\n",
       "      <td>-6.498</td>\n",
       "      <td>-0.131</td>\n",
       "      <td>-0.751</td>\n",
       "      <td>-0.769</td>\n",
       "      <td>-0.887</td>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.119</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.08</td>\n",
       "      <td>-4.644</td>\n",
       "      <td>0.023</td>\n",
       "      <td>-0.560</td>\n",
       "      <td>0.006</td>\n",
       "      <td>-0.075</td>\n",
       "      <td>-5.256</td>\n",
       "      <td>-5.250</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-0.545</td>\n",
       "      <td>-5.081</td>\n",
       "      <td>-0.064</td>\n",
       "      <td>-0.473</td>\n",
       "      <td>-0.479</td>\n",
       "      <td>-0.554</td>\n",
       "      <td>-0.015</td>\n",
       "      <td>-0.075</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.58</td>\n",
       "      <td>-3.720</td>\n",
       "      <td>0.007</td>\n",
       "      <td>-0.369</td>\n",
       "      <td>0.004</td>\n",
       "      <td>-0.037</td>\n",
       "      <td>-4.121</td>\n",
       "      <td>-4.116</td>\n",
       "      <td>-0.011</td>\n",
       "      <td>-0.358</td>\n",
       "      <td>-4.082</td>\n",
       "      <td>-0.034</td>\n",
       "      <td>-0.313</td>\n",
       "      <td>-0.315</td>\n",
       "      <td>-0.365</td>\n",
       "      <td>-0.011</td>\n",
       "      <td>-0.050</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.08</td>\n",
       "      <td>-3.050</td>\n",
       "      <td>0.002</td>\n",
       "      <td>-0.254</td>\n",
       "      <td>0.003</td>\n",
       "      <td>-0.020</td>\n",
       "      <td>-3.321</td>\n",
       "      <td>-3.318</td>\n",
       "      <td>-0.007</td>\n",
       "      <td>-0.247</td>\n",
       "      <td>-3.351</td>\n",
       "      <td>-0.019</td>\n",
       "      <td>-0.215</td>\n",
       "      <td>-0.217</td>\n",
       "      <td>-0.251</td>\n",
       "      <td>-0.007</td>\n",
       "      <td>-0.034</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "    R/Ang    elst     exch     IND2     dHF   DISP2    E2int     Eint     CT2  \\\n",
       "0    0.68 -70.301  427.186 -101.708 -87.233 -35.090  220.086  132.853 -74.032   \n",
       "1    0.78 -96.926  323.879  -72.108 -73.930 -27.456  127.390   53.460 -46.077   \n",
       "2    0.88 -97.466  241.810  -52.399 -58.464 -21.658   70.288   11.823 -28.468   \n",
       "3    0.98 -88.204  178.604  -39.044 -44.417 -17.253   34.104  -10.313 -17.577   \n",
       "4    1.08 -76.331  130.999  -29.845 -32.935 -13.868   10.955  -21.979 -10.926   \n",
       "5    1.18 -64.815   95.669  -23.381 -24.048 -11.232   -3.759  -27.807  -6.887   \n",
       "6    1.28 -54.724   69.704  -18.739 -17.384  -9.155  -12.914  -30.298  -4.427   \n",
       "7    1.38 -46.276   50.741  -15.320 -12.485  -7.501  -18.355  -30.840  -2.910   \n",
       "8    1.48 -39.354   36.946  -12.730  -8.930  -6.171  -21.309  -30.239  -1.956   \n",
       "9    1.58 -33.728   26.925  -10.718  -6.369  -5.096  -22.616  -28.985  -1.344   \n",
       "10   2.08 -17.867    5.689   -5.101  -1.148  -2.040  -19.319  -20.467  -0.279   \n",
       "11   2.58 -11.343    1.291   -2.683  -0.192  -0.850  -13.586  -13.778  -0.067   \n",
       "12   3.08  -7.988    0.318   -1.503  -0.022  -0.363   -9.537   -9.559  -0.017   \n",
       "13   3.58  -5.968    0.084   -0.892   0.005  -0.160   -6.937   -6.932  -0.016   \n",
       "14   4.08  -4.644    0.023   -0.560   0.006  -0.075   -5.256   -5.250  -0.015   \n",
       "15   4.58  -3.720    0.007   -0.369   0.004  -0.037   -4.121   -4.116  -0.011   \n",
       "16   5.08  -3.050    0.002   -0.254   0.003  -0.020   -3.321   -3.318  -0.007   \n",
       "\n",
       "      POL2  elst-L4mom  disp-C12iso  pol2-L3  pol2infty-L3      IND     CD2  \\\n",
       "0  -27.677    -119.775      -29.230  -28.602       -71.735 -188.941 -74.032   \n",
       "1  -26.031     -95.798      -24.496  -25.997       -58.528 -146.038 -46.077   \n",
       "2  -23.931     -78.554      -20.382  -23.363       -47.608 -110.863 -28.468   \n",
       "3  -21.466     -65.662      -16.864  -20.786       -38.721  -83.460 -17.577   \n",
       "4  -18.919     -55.750      -13.892  -18.338       -31.554  -62.780 -10.926   \n",
       "5  -16.494     -47.954      -11.408  -16.071       -25.793  -47.429  -6.887   \n",
       "6  -14.312     -41.704       -9.346  -14.014       -21.166  -36.123  -4.427   \n",
       "7  -12.410     -36.611       -7.644  -12.176       -17.440  -27.805  -2.910   \n",
       "8  -10.774     -32.404       -6.245  -10.552       -14.435  -21.660  -1.956   \n",
       "9   -9.374     -28.889       -5.101   -9.133       -12.003  -17.087  -1.344   \n",
       "10  -4.822     -17.683       -1.869   -4.464        -5.133   -6.249  -0.279   \n",
       "11  -2.617     -11.941       -0.716   -2.295        -2.470   -2.876  -0.067   \n",
       "12  -1.487      -8.607       -0.294   -1.268        -1.320   -1.525  -0.017   \n",
       "13  -0.876      -6.498       -0.131   -0.751        -0.769   -0.887  -0.016   \n",
       "14  -0.545      -5.081       -0.064   -0.473        -0.479   -0.554  -0.015   \n",
       "15  -0.358      -4.082       -0.034   -0.313        -0.315   -0.365  -0.011   \n",
       "16  -0.247      -3.351       -0.019   -0.215        -0.217   -0.251  -0.007   \n",
       "\n",
       "         CD  \n",
       "0  -117.206  \n",
       "1   -87.510  \n",
       "2   -63.256  \n",
       "3   -44.739  \n",
       "4   -31.226  \n",
       "5   -21.636  \n",
       "6   -14.957  \n",
       "7   -10.365  \n",
       "8    -7.225  \n",
       "9    -5.083  \n",
       "10   -1.115  \n",
       "11   -0.405  \n",
       "12   -0.205  \n",
       "13   -0.119  \n",
       "14   -0.075  \n",
       "15   -0.050  \n",
       "16   -0.034  "
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "inf['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o'] = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o'] = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file = 'distance_f_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o'] = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_dhf3_file = 'water2-sapt2+3-deltahf3.dat'\n",
    "zn_h2o_dhf3_file = 'zn-hoh-sapt2+3-delthf3.dat'\n",
    "f_h2o_dhf3_file  = 'result-f-hoh-deltahf3.dat'\n",
    "zn_h2o_dhf3_lr_file = 'zn-hoh-sapt2+3-delthf3-5A.dat'\n",
    "\n",
    "dhf3 = {}\n",
    "dhf3['water2'] = pd.read_csv(water2_dhf3_file,sep='\\s+',header=0)\n",
    "dhf3['zn_h2o'] = pd.read_csv(zn_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['f_h2o']  = pd.read_csv(f_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['zn_h2o_lr'] = pd.read_csv(zn_h2o_dhf3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-1.637368e+00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-1.138062e+00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-8.477456e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-6.094344e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-4.419806e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-2.999751e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-2.079277e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.429536e-01</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-6.728925e-02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.029095e-02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-2.447200e-04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-3.900000e-07</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "              dHF3\n",
       "1.54 -1.637368e+00\n",
       "1.74 -1.138062e+00\n",
       "1.84 -8.477456e-01\n",
       "1.94 -6.094344e-01\n",
       "2.03 -4.419806e-01\n",
       "2.14 -2.999751e-01\n",
       "2.24 -2.079277e-01\n",
       "2.34 -1.429536e-01\n",
       "2.54 -6.728925e-02\n",
       "3.04 -1.029095e-02\n",
       "4.04 -2.447200e-04\n",
       "5.04 -3.900000e-07"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>505.197924</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>274.720684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.7</th>\n",
       "      <td>159.983216</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.8</th>\n",
       "      <td>99.477214</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.9</th>\n",
       "      <td>64.979487</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.0</th>\n",
       "      <td>43.642452</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>29.536747</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.2</th>\n",
       "      <td>19.804239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.3</th>\n",
       "      <td>12.953425</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.4</th>\n",
       "      <td>8.118438</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.5</th>\n",
       "      <td>4.739729</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>2.424976</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.7</th>\n",
       "      <td>0.885641</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.8</th>\n",
       "      <td>-0.094903</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.9</th>\n",
       "      <td>-0.679812</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.0</th>\n",
       "      <td>-0.991150</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "1.5  505.197924\n",
       "1.6  274.720684\n",
       "1.7  159.983216\n",
       "1.8   99.477214\n",
       "1.9   64.979487\n",
       "2.0   43.642452\n",
       "2.1   29.536747\n",
       "2.2   19.804239\n",
       "2.3   12.953425\n",
       "2.4    8.118438\n",
       "2.5    4.739729\n",
       "2.6    2.424976\n",
       "2.7    0.885641\n",
       "2.8   -0.094903\n",
       "2.9   -0.679812\n",
       "3.0   -0.991150"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>387.739330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>178.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>74.721548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>26.533203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>5.482008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>-2.763852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>-5.255836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-5.357654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-3.684390</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-0.865607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-0.192964</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-0.046835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-0.012235</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-0.004391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-0.001112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-0.000422</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "0.7  387.739330\n",
       "0.8  178.002100\n",
       "0.9   74.721548\n",
       "1.0   26.533203\n",
       "1.1    5.482008\n",
       "1.2   -2.763852\n",
       "1.3   -5.255836\n",
       "1.4   -5.357654\n",
       "1.5   -4.611929\n",
       "1.6   -3.684390\n",
       "2.1   -0.865607\n",
       "2.6   -0.192964\n",
       "3.1   -0.046835\n",
       "3.6   -0.012235\n",
       "4.1   -0.004391\n",
       "4.6   -0.001112\n",
       "5.1   -0.000422"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['f_h2o']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Adding SAPT POL plots : IND - CT(SM09) / + FLUOR"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Add wB97X-D ALMO data\n",
    "28 July 2020 : Correction of Polarization Plot (first row), remove dHF(2) and dHF(3) from IND(2) and IND(3) respectively in SAPT2 and SAPT2+3 to take into account only POL at second and third order, not infinite-order!!!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Charge Delocalization')"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig5, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig5, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Ind']-sapt2['water2']['Ct']-sapt2['water2']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind']-sapt2p3['water2']['Ct']-dhf3['water2']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[3]}}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['POL'],\n",
    "                        saptdft_pbe0_s2['water2']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(,)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Polarization')\n",
    "\n",
    "\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],csov['water2']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 0].plot(d['water2']['d'],inf['water2']['beta3b_i']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)/Pol-Model')\n",
    "\n",
    "grph[1, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['POL'],\n",
    "                        inf['water2']['beta3b_i']*0.24,\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Polarization')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[3]}}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['CT'],\n",
    "                        saptdft_pbe0_s2['water2']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],almo['water2']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],csov['water2']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 0].plot(d['water2']['d'],rvs['water2']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)/Pol-Model')\n",
    "\n",
    "\n",
    "grph[3, 0].fill_between(d['water2']['d'],saptdft_pbe0['water2']['CT'],\n",
    "                        saptdft_pbe0['water2']['IND']-(inf['water2']['beta3b_i']*0.24),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[2, 0].axvline(x=1.94, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind']-sapt2['zn_h2o_lr']['Ct']-sapt2['zn_h2o_lr']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind']-sapt2p3['zn_h2o_lr']['Ct']-dhf3['zn_h2o_lr']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[3]}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['zn_h2o']['d'],inf['zn_h2o']['pol-TTs']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'],\n",
    "                        saptdft_pbe0_s2['zn_h2o_lr']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.6,3.1)\n",
    "##grph[0, 1].set_ylim(-80,4)\n",
    "#grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Polarization')\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],inf['zn_h2o_lr']['pol-TTs']*0.24, \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['POL'],\n",
    "                        inf['zn_h2o_lr']['pol-TTs']*0.24,\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(-4,50)\n",
    "#grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Polarization')\n",
    "\n",
    "\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[3]}}$ : SAPT2+3')\n",
    "grph[2, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'],\n",
    "                        saptdft_pbe0_s2['zn_h2o_lr']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.6,3.1)\n",
    "#grph[2, 1].set_ylim(-4,50)\n",
    "grph[2, 1].set_ylim(-50,4)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Charge Delocalization')\n",
    "\n",
    "grph[3, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['IND']-(inf['zn_h2o_lr']['pol-TTs']*0.24), \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 1].fill_between(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['CT'],\n",
    "                        saptdft_pbe0['zn_h2o_lr']['IND']-(inf['zn_h2o_lr']['pol-TTs']*0.24),\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[3, 1].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(-4,50)\n",
    "grph[3, 1].set_ylim(-50,4)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Charge Delocalization')\n",
    "\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind']-sapt2['f_h2o']['Ct']-sapt2['f_h2o']['dHF'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT2')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind']-sapt2p3['f_h2o']['Ct']-dhf3['f_h2o']['dHF3'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{POL}^{[3]}}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 2].plot(d['f_h2o']['d'],inf['f_h2o']['pol-TTs']*0.24, \n",
    "#                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "#                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'],\n",
    "                        saptdft_pbe0_s2['f_h2o']['POL'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(1.6,3.1)\n",
    "#grph[0, 2].set_ylim(-16,0.5)\n",
    "#grph[0, 2].legend(loc='lower right',frameon=False)\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Polarization')\n",
    "\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Pol'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : B3LYP$||$CSOV')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Pol'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],inf['f_h2o']['pol2infty-L3'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{POL}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[1, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['POL'],\n",
    "                        inf['f_h2o']['pol2infty-L3'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,0.5)\n",
    "#grph[1, 2].legend(loc='lower right',frameon=False)\n",
    "grph[1, 2].set_title('Polarization')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ct'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ct'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{CD}^{[3]}}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'],\n",
    "                        saptdft_pbe0_s2['f_h2o']['CT'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.6,3.1)\n",
    "grph[2, 2].set_ylim(-10,0.5)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "grph[2, 2].set_title('Charge Delocalization')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-Ct1'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-Ct1'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ct'], \n",
    "                'g', linestyle='-.', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Ct'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "grph[3, 2].plot(d['f_h2o']['d'],inf['f_h2o']['CD'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{CD}^{(2-\\infty)}}$ : SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "\n",
    "\n",
    "grph[3, 2].fill_between(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['CT'],\n",
    "                        inf['f_h2o']['CD'],\n",
    "                        alpha=0.2,facecolor='yellow')\n",
    "#grph[3, 2].axvline(x=1.90, linewidth=2, color='silver',alpha=1)\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-10,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "grph[3, 2].set_title('Charge Delocalization')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig5.savefig('CD_POL_from_SAPTDFT_and_EDAs_no_abs_value+POL_SAPT+FLUOR+wB97XD_5A.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/Comparison_of_SAPT_SAPTDFT_and_EDAs/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/Comparison_of_SAPT_SAPTDFT_and_EDAs/.ipynb_checkpoints/separability_all_foracsposter-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Ind</th>\n",
       "      <th>Ct</th>\n",
       "      <th>Pol</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-11.335</td>\n",
       "      <td>-6.198</td>\n",
       "      <td>-5.137</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-6.018</td>\n",
       "      <td>-3.386</td>\n",
       "      <td>-2.632</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-4.456</td>\n",
       "      <td>-2.526</td>\n",
       "      <td>-1.930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-3.325</td>\n",
       "      <td>-1.905</td>\n",
       "      <td>-1.420</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-2.568</td>\n",
       "      <td>-1.490</td>\n",
       "      <td>-1.078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-1.927</td>\n",
       "      <td>-1.135</td>\n",
       "      <td>-0.792</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-1.496</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>-0.604</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.173</td>\n",
       "      <td>-0.704</td>\n",
       "      <td>-0.469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-0.737</td>\n",
       "      <td>-0.445</td>\n",
       "      <td>-0.292</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-0.263</td>\n",
       "      <td>-0.149</td>\n",
       "      <td>-0.114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.048</td>\n",
       "      <td>-0.026</td>\n",
       "      <td>-0.022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.010</td>\n",
       "      <td>-0.006</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Ind     Ct    Pol\n",
       "1.54 -11.335 -6.198 -5.137\n",
       "1.74  -6.018 -3.386 -2.632\n",
       "1.84  -4.456 -2.526 -1.930\n",
       "1.94  -3.325 -1.905 -1.420\n",
       "2.03  -2.568 -1.490 -1.078\n",
       "2.14  -1.927 -1.135 -0.792\n",
       "2.24  -1.496 -0.892 -0.604\n",
       "2.34  -1.173 -0.704 -0.469\n",
       "2.54  -0.737 -0.445 -0.292\n",
       "3.04  -0.263 -0.149 -0.114\n",
       "4.04  -0.048 -0.026 -0.022\n",
       "5.04  -0.016 -0.010 -0.006"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "csov['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>41.199475</td>\n",
       "      <td>-86.902345</td>\n",
       "      <td>-7.742023</td>\n",
       "      <td>-8.146587</td>\n",
       "      <td>-53.444893</td>\n",
       "      <td>-53.849456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>1.557838</td>\n",
       "      <td>-77.180562</td>\n",
       "      <td>-6.006331</td>\n",
       "      <td>-6.325673</td>\n",
       "      <td>-81.629057</td>\n",
       "      <td>-81.948399</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-21.334423</td>\n",
       "      <td>-69.423250</td>\n",
       "      <td>-5.176260</td>\n",
       "      <td>-5.452620</td>\n",
       "      <td>-95.933933</td>\n",
       "      <td>-96.210294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-33.892753</td>\n",
       "      <td>-62.715653</td>\n",
       "      <td>-5.044508</td>\n",
       "      <td>-5.303099</td>\n",
       "      <td>-101.652914</td>\n",
       "      <td>-101.911502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-40.350970</td>\n",
       "      <td>-56.651093</td>\n",
       "      <td>-5.151308</td>\n",
       "      <td>-5.403981</td>\n",
       "      <td>-102.153370</td>\n",
       "      <td>-102.406044</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-42.710648</td>\n",
       "      <td>-50.985624</td>\n",
       "      <td>-5.850978</td>\n",
       "      <td>-6.098355</td>\n",
       "      <td>-99.547250</td>\n",
       "      <td>-99.794627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-42.686275</td>\n",
       "      <td>-45.589666</td>\n",
       "      <td>-6.915357</td>\n",
       "      <td>-7.146915</td>\n",
       "      <td>-95.191298</td>\n",
       "      <td>-95.422856</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-42.146383</td>\n",
       "      <td>-40.512778</td>\n",
       "      <td>-7.306603</td>\n",
       "      <td>-7.503415</td>\n",
       "      <td>-89.965761</td>\n",
       "      <td>-90.162573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-40.894793</td>\n",
       "      <td>-35.777681</td>\n",
       "      <td>-7.710255</td>\n",
       "      <td>-7.845476</td>\n",
       "      <td>-84.382729</td>\n",
       "      <td>-84.517950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-38.723387</td>\n",
       "      <td>-31.402657</td>\n",
       "      <td>-8.655870</td>\n",
       "      <td>-8.696448</td>\n",
       "      <td>-78.781914</td>\n",
       "      <td>-78.822492</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-36.416616</td>\n",
       "      <td>-27.430530</td>\n",
       "      <td>-9.556154</td>\n",
       "      <td>-9.463353</td>\n",
       "      <td>-73.403300</td>\n",
       "      <td>-73.310497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-34.549747</td>\n",
       "      <td>-23.900289</td>\n",
       "      <td>-9.946762</td>\n",
       "      <td>-9.658437</td>\n",
       "      <td>-68.396798</td>\n",
       "      <td>-68.108473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-32.622793</td>\n",
       "      <td>-20.791717</td>\n",
       "      <td>-10.422135</td>\n",
       "      <td>-9.855308</td>\n",
       "      <td>-63.836647</td>\n",
       "      <td>-63.269818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.481171</td>\n",
       "      <td>-18.073197</td>\n",
       "      <td>-15.416186</td>\n",
       "      <td>-10.274467</td>\n",
       "      <td>-63.970554</td>\n",
       "      <td>-58.828834</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        FRZ        POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0   1.5  41.199475 -86.902345  -7.742023  -8.146587  -53.444893  -53.849456\n",
       "1   1.6   1.557838 -77.180562  -6.006331  -6.325673  -81.629057  -81.948399\n",
       "2   1.7 -21.334423 -69.423250  -5.176260  -5.452620  -95.933933  -96.210294\n",
       "3   1.8 -33.892753 -62.715653  -5.044508  -5.303099 -101.652914 -101.911502\n",
       "4   1.9 -40.350970 -56.651093  -5.151308  -5.403981 -102.153370 -102.406044\n",
       "5   2.0 -42.710648 -50.985624  -5.850978  -6.098355  -99.547250  -99.794627\n",
       "6   2.1 -42.686275 -45.589666  -6.915357  -7.146915  -95.191298  -95.422856\n",
       "7   2.2 -42.146383 -40.512778  -7.306603  -7.503415  -89.965761  -90.162573\n",
       "8   2.3 -40.894793 -35.777681  -7.710255  -7.845476  -84.382729  -84.517950\n",
       "9   2.4 -38.723387 -31.402657  -8.655870  -8.696448  -78.781914  -78.822492\n",
       "10  2.5 -36.416616 -27.430530  -9.556154  -9.463353  -73.403300  -73.310497\n",
       "11  2.6 -34.549747 -23.900289  -9.946762  -9.658437  -68.396798  -68.108473\n",
       "12  2.7 -32.622793 -20.791717 -10.422135  -9.855308  -63.836647  -63.269818\n",
       "13  2.8 -30.481171 -18.073197 -15.416186 -10.274467  -63.970554  -58.828834\n",
       "14  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930\n",
       "15  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "almo['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>water2_1</td>\n",
       "      <td>-19.04971</td>\n",
       "      <td>33.07735</td>\n",
       "      <td>-8.61498</td>\n",
       "      <td>-4.49728</td>\n",
       "      <td>-5.54540</td>\n",
       "      <td>-0.13274</td>\n",
       "      <td>-1.64289</td>\n",
       "      <td>-2.47481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>water2_2</td>\n",
       "      <td>-12.18824</td>\n",
       "      <td>16.61882</td>\n",
       "      <td>-4.42220</td>\n",
       "      <td>-2.11243</td>\n",
       "      <td>-3.63669</td>\n",
       "      <td>-3.62830</td>\n",
       "      <td>-0.71861</td>\n",
       "      <td>-1.59116</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>water2_3</td>\n",
       "      <td>-9.88958</td>\n",
       "      <td>11.74580</td>\n",
       "      <td>-3.20069</td>\n",
       "      <td>-1.44474</td>\n",
       "      <td>-2.95943</td>\n",
       "      <td>-4.30391</td>\n",
       "      <td>-0.48210</td>\n",
       "      <td>-1.27385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>water2_4</td>\n",
       "      <td>-8.11432</td>\n",
       "      <td>8.28536</td>\n",
       "      <td>-2.33412</td>\n",
       "      <td>-0.98798</td>\n",
       "      <td>-2.41474</td>\n",
       "      <td>-4.57782</td>\n",
       "      <td>-0.32696</td>\n",
       "      <td>-1.01919</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>water2_5</td>\n",
       "      <td>-6.82896</td>\n",
       "      <td>5.99187</td>\n",
       "      <td>-1.75586</td>\n",
       "      <td>-0.69589</td>\n",
       "      <td>-2.00545</td>\n",
       "      <td>-4.59841</td>\n",
       "      <td>-0.23071</td>\n",
       "      <td>-0.82925</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>water2_6</td>\n",
       "      <td>-5.65660</td>\n",
       "      <td>4.09991</td>\n",
       "      <td>-1.27172</td>\n",
       "      <td>-0.46333</td>\n",
       "      <td>-1.61929</td>\n",
       "      <td>-4.44771</td>\n",
       "      <td>-0.15550</td>\n",
       "      <td>-0.65289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>water2_7</td>\n",
       "      <td>-4.80417</td>\n",
       "      <td>2.87711</td>\n",
       "      <td>-0.95067</td>\n",
       "      <td>-0.31809</td>\n",
       "      <td>-1.33028</td>\n",
       "      <td>-4.20802</td>\n",
       "      <td>-0.10830</td>\n",
       "      <td>-0.52428</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>water2_8</td>\n",
       "      <td>-4.12488</td>\n",
       "      <td>2.01663</td>\n",
       "      <td>-0.71697</td>\n",
       "      <td>-0.21882</td>\n",
       "      <td>-1.09524</td>\n",
       "      <td>-3.92045</td>\n",
       "      <td>-0.07506</td>\n",
       "      <td>-0.42309</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>water2_9</td>\n",
       "      <td>-3.13020</td>\n",
       "      <td>0.98770</td>\n",
       "      <td>-0.41892</td>\n",
       "      <td>-0.10429</td>\n",
       "      <td>-0.74703</td>\n",
       "      <td>-3.30845</td>\n",
       "      <td>-0.03481</td>\n",
       "      <td>-0.27982</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>water2_10</td>\n",
       "      <td>-1.78125</td>\n",
       "      <td>0.16356</td>\n",
       "      <td>-0.12784</td>\n",
       "      <td>-0.01742</td>\n",
       "      <td>-0.29930</td>\n",
       "      <td>-2.04482</td>\n",
       "      <td>-0.00327</td>\n",
       "      <td>-0.10714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>water2_11</td>\n",
       "      <td>-0.77077</td>\n",
       "      <td>0.00433</td>\n",
       "      <td>-0.02086</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.06109</td>\n",
       "      <td>-0.84838</td>\n",
       "      <td>-0.00098</td>\n",
       "      <td>-0.01911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>water2_12</td>\n",
       "      <td>-0.40582</td>\n",
       "      <td>0.00011</td>\n",
       "      <td>-0.00556</td>\n",
       "      <td>-0.00008</td>\n",
       "      <td>-0.01760</td>\n",
       "      <td>-0.42887</td>\n",
       "      <td>-0.00037</td>\n",
       "      <td>-0.00510</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst      exch      IND      dHF     DISP     Eint  \\\n",
       "0    water2_1 -19.04971  33.07735 -8.61498 -4.49728 -5.54540 -0.13274   \n",
       "1    water2_2 -12.18824  16.61882 -4.42220 -2.11243 -3.63669 -3.62830   \n",
       "2    water2_3  -9.88958  11.74580 -3.20069 -1.44474 -2.95943 -4.30391   \n",
       "3    water2_4  -8.11432   8.28536 -2.33412 -0.98798 -2.41474 -4.57782   \n",
       "4    water2_5  -6.82896   5.99187 -1.75586 -0.69589 -2.00545 -4.59841   \n",
       "5    water2_6  -5.65660   4.09991 -1.27172 -0.46333 -1.61929 -4.44771   \n",
       "6    water2_7  -4.80417   2.87711 -0.95067 -0.31809 -1.33028 -4.20802   \n",
       "7    water2_8  -4.12488   2.01663 -0.71697 -0.21882 -1.09524 -3.92045   \n",
       "8    water2_9  -3.13020   0.98770 -0.41892 -0.10429 -0.74703 -3.30845   \n",
       "9   water2_10  -1.78125   0.16356 -0.12784 -0.01742 -0.29930 -2.04482   \n",
       "10  water2_11  -0.77077   0.00433 -0.02086 -0.00077 -0.06109 -0.84838   \n",
       "11  water2_12  -0.40582   0.00011 -0.00556 -0.00008 -0.01760 -0.42887   \n",
       "\n",
       "         CT      POL  \n",
       "0  -1.64289 -2.47481  \n",
       "1  -0.71861 -1.59116  \n",
       "2  -0.48210 -1.27385  \n",
       "3  -0.32696 -1.01919  \n",
       "4  -0.23071 -0.82925  \n",
       "5  -0.15550 -0.65289  \n",
       "6  -0.10830 -0.52428  \n",
       "7  -0.07506 -0.42309  \n",
       "8  -0.03481 -0.27982  \n",
       "9  -0.00327 -0.10714  \n",
       "10 -0.00098 -0.01911  \n",
       "11 -0.00037 -0.00510  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.312220</td>\n",
       "      <td>32.933480</td>\n",
       "      <td>-9.375034</td>\n",
       "      <td>-5.179996</td>\n",
       "      <td>-0.933770</td>\n",
       "      <td>-2.2844</td>\n",
       "      <td>-3.903958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.447979</td>\n",
       "      <td>16.576999</td>\n",
       "      <td>-4.829964</td>\n",
       "      <td>-3.297800</td>\n",
       "      <td>-3.998745</td>\n",
       "      <td>-1.0834</td>\n",
       "      <td>-1.974848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.136453</td>\n",
       "      <td>11.729751</td>\n",
       "      <td>-3.503185</td>\n",
       "      <td>-2.649937</td>\n",
       "      <td>-4.559824</td>\n",
       "      <td>-0.7633</td>\n",
       "      <td>-1.380506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.327501</td>\n",
       "      <td>8.256908</td>\n",
       "      <td>-2.551875</td>\n",
       "      <td>-2.133601</td>\n",
       "      <td>-4.756069</td>\n",
       "      <td>-0.5452</td>\n",
       "      <td>-0.955769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.020210</td>\n",
       "      <td>5.968655</td>\n",
       "      <td>-1.919962</td>\n",
       "      <td>-1.753830</td>\n",
       "      <td>-4.725347</td>\n",
       "      <td>-0.4054</td>\n",
       "      <td>-0.679338</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-5.824099</td>\n",
       "      <td>4.082264</td>\n",
       "      <td>-1.390235</td>\n",
       "      <td>-1.401083</td>\n",
       "      <td>-4.533153</td>\n",
       "      <td>-0.2902</td>\n",
       "      <td>-0.455553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-4.955725</td>\n",
       "      <td>2.868592</td>\n",
       "      <td>-1.040082</td>\n",
       "      <td>-1.142287</td>\n",
       "      <td>-4.269502</td>\n",
       "      <td>-0.2143</td>\n",
       "      <td>-0.314634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.254583</td>\n",
       "      <td>2.006989</td>\n",
       "      <td>-0.782521</td>\n",
       "      <td>-0.932701</td>\n",
       "      <td>-3.962817</td>\n",
       "      <td>-0.1583</td>\n",
       "      <td>-0.216672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.228769</td>\n",
       "      <td>0.982922</td>\n",
       "      <td>-0.455238</td>\n",
       "      <td>-0.629140</td>\n",
       "      <td>-3.330224</td>\n",
       "      <td>-0.0867</td>\n",
       "      <td>-0.103497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.835348</td>\n",
       "      <td>0.163655</td>\n",
       "      <td>-0.136695</td>\n",
       "      <td>-0.250236</td>\n",
       "      <td>-2.058624</td>\n",
       "      <td>-0.0194</td>\n",
       "      <td>-0.017284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.789736</td>\n",
       "      <td>0.004368</td>\n",
       "      <td>-0.021665</td>\n",
       "      <td>-0.052581</td>\n",
       "      <td>-0.859614</td>\n",
       "      <td>-0.0010</td>\n",
       "      <td>-0.000692</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.413856</td>\n",
       "      <td>0.000110</td>\n",
       "      <td>-0.005735</td>\n",
       "      <td>-0.015555</td>\n",
       "      <td>-0.435036</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000070</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec        Rep       Ind      Disp       Tot      Ct       dHF\n",
       "1.54 -19.312220  32.933480 -9.375034 -5.179996 -0.933770 -2.2844 -3.903958\n",
       "1.74 -12.447979  16.576999 -4.829964 -3.297800 -3.998745 -1.0834 -1.974848\n",
       "1.84 -10.136453  11.729751 -3.503185 -2.649937 -4.559824 -0.7633 -1.380506\n",
       "1.94  -8.327501   8.256908 -2.551875 -2.133601 -4.756069 -0.5452 -0.955769\n",
       "2.03  -7.020210   5.968655 -1.919962 -1.753830 -4.725347 -0.4054 -0.679338\n",
       "2.14  -5.824099   4.082264 -1.390235 -1.401083 -4.533153 -0.2902 -0.455553\n",
       "2.24  -4.955725   2.868592 -1.040082 -1.142287 -4.269502 -0.2143 -0.314634\n",
       "2.34  -4.254583   2.006989 -0.782521 -0.932701 -3.962817 -0.1583 -0.216672\n",
       "2.54  -3.228769   0.982922 -0.455238 -0.629140 -3.330224 -0.0867 -0.103497\n",
       "3.04  -1.835348   0.163655 -0.136695 -0.250236 -2.058624 -0.0194 -0.017284\n",
       "4.04  -0.789736   0.004368 -0.021665 -0.052581 -0.859614 -0.0010 -0.000692\n",
       "5.04  -0.413856   0.000110 -0.005735 -0.015555 -0.435036 -0.0000 -0.000070"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CCSD(T)\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1728 with 8 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 0.5 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(4, 2, figsize=(15,4*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],almo['water2']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 0].plot(d['water2']['d'],rvs['water2']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "#grph[0, 0].set_xlim(1.4,3.1)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2['water2']['Elec']+sapt2['water2']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(2)}}$ + $E\\mathrm{_{exch}^{(2)}}$ : SAPT2')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2p3['water2']['Elec']+sapt2p3['water2']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(3)}}$ + $E\\mathrm{_{exch}^{(3)}}$ : SAPT2+3')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['elst']+saptdft_pbe0['water2']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL']+almo['water2']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{(3)}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "#grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2['water2']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2p3['water2']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(3)}}$ : SAPT2+3')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "#grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.5,4.0)\n",
    "grph[0, 1].set_ylim(-109.0,-38.0)\n",
    "grph[0, 1].legend(loc='best',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Elec']+sapt2['zn_h2o']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(2)}}$ + $E\\mathrm{_{exch}^{(2)}}$ : SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Elec']+sapt2p3['zn_h2o']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(3)}}$ + $E\\mathrm{_{exch}^{(3)}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['elst']+saptdft_pbe0['zn_h2o']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(,)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL']+almo['zn_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],csov['zn_h2o']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{(3)}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(,)\n",
    "grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(3)}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(,)\n",
    "grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('Comparison_of_SAPT_SAPTDFT_and_EDAs.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/Comparison_of_SAPT_SAPTDFT_and_EDAs/.ipynb_checkpoints/separability_all_oct2020-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "f_h2o_rvs_file = 'result-f-hoh-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_lr_file = 'result-zn-hoh-rvs-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['f_h2o'] = pd.read_csv(f_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o_lr'] = pd.read_csv(zn_h2o_rvs_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>E1</th>\n",
       "      <th>Pol</th>\n",
       "      <th>Ct</th>\n",
       "      <th>E2</th>\n",
       "      <th>Tot</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.71</td>\n",
       "      <td>238.90</td>\n",
       "      <td>45.19</td>\n",
       "      <td>-67.82</td>\n",
       "      <td>-5.04</td>\n",
       "      <td>-72.86</td>\n",
       "      <td>-31.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-150.72</td>\n",
       "      <td>154.46</td>\n",
       "      <td>3.74</td>\n",
       "      <td>-60.57</td>\n",
       "      <td>-3.36</td>\n",
       "      <td>-63.93</td>\n",
       "      <td>-63.25</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-120.52</td>\n",
       "      <td>100.10</td>\n",
       "      <td>-20.43</td>\n",
       "      <td>-54.66</td>\n",
       "      <td>-2.54</td>\n",
       "      <td>-57.20</td>\n",
       "      <td>-79.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-98.88</td>\n",
       "      <td>64.95</td>\n",
       "      <td>-33.94</td>\n",
       "      <td>-49.49</td>\n",
       "      <td>-2.19</td>\n",
       "      <td>-51.68</td>\n",
       "      <td>-87.39</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-83.05</td>\n",
       "      <td>42.15</td>\n",
       "      <td>-40.90</td>\n",
       "      <td>-44.75</td>\n",
       "      <td>-2.11</td>\n",
       "      <td>-46.86</td>\n",
       "      <td>-89.12</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-71.22</td>\n",
       "      <td>27.33</td>\n",
       "      <td>-43.89</td>\n",
       "      <td>-40.29</td>\n",
       "      <td>-2.19</td>\n",
       "      <td>-42.48</td>\n",
       "      <td>-87.41</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-62.18</td>\n",
       "      <td>17.70</td>\n",
       "      <td>-44.48</td>\n",
       "      <td>-36.07</td>\n",
       "      <td>-2.34</td>\n",
       "      <td>-38.41</td>\n",
       "      <td>-83.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-55.12</td>\n",
       "      <td>11.45</td>\n",
       "      <td>-43.67</td>\n",
       "      <td>-32.08</td>\n",
       "      <td>-2.53</td>\n",
       "      <td>-34.61</td>\n",
       "      <td>-78.91</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-49.47</td>\n",
       "      <td>7.39</td>\n",
       "      <td>-42.08</td>\n",
       "      <td>-28.35</td>\n",
       "      <td>-2.71</td>\n",
       "      <td>-31.06</td>\n",
       "      <td>-73.63</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-44.86</td>\n",
       "      <td>4.77</td>\n",
       "      <td>-40.09</td>\n",
       "      <td>-24.91</td>\n",
       "      <td>-2.85</td>\n",
       "      <td>-27.76</td>\n",
       "      <td>-68.23</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-41.02</td>\n",
       "      <td>3.08</td>\n",
       "      <td>-37.93</td>\n",
       "      <td>-21.79</td>\n",
       "      <td>-2.92</td>\n",
       "      <td>-24.71</td>\n",
       "      <td>-62.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-37.75</td>\n",
       "      <td>2.00</td>\n",
       "      <td>-35.75</td>\n",
       "      <td>-19.00</td>\n",
       "      <td>-2.92</td>\n",
       "      <td>-21.92</td>\n",
       "      <td>-57.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-34.92</td>\n",
       "      <td>1.30</td>\n",
       "      <td>-33.62</td>\n",
       "      <td>-16.54</td>\n",
       "      <td>-2.83</td>\n",
       "      <td>-19.37</td>\n",
       "      <td>-53.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-32.45</td>\n",
       "      <td>0.85</td>\n",
       "      <td>-31.60</td>\n",
       "      <td>-14.39</td>\n",
       "      <td>-2.68</td>\n",
       "      <td>-17.07</td>\n",
       "      <td>-48.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-30.25</td>\n",
       "      <td>0.55</td>\n",
       "      <td>-29.70</td>\n",
       "      <td>-12.53</td>\n",
       "      <td>-2.47</td>\n",
       "      <td>-15.00</td>\n",
       "      <td>-44.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-28.29</td>\n",
       "      <td>0.37</td>\n",
       "      <td>-27.93</td>\n",
       "      <td>-10.93</td>\n",
       "      <td>-2.23</td>\n",
       "      <td>-13.16</td>\n",
       "      <td>-41.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-22.15</td>\n",
       "      <td>0.07</td>\n",
       "      <td>-22.08</td>\n",
       "      <td>-6.49</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-7.73</td>\n",
       "      <td>-29.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-17.84</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-17.82</td>\n",
       "      <td>-4.04</td>\n",
       "      <td>-0.56</td>\n",
       "      <td>-4.60</td>\n",
       "      <td>-22.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-14.67</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-14.67</td>\n",
       "      <td>-2.65</td>\n",
       "      <td>-0.22</td>\n",
       "      <td>-2.87</td>\n",
       "      <td>-17.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-12.27</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-12.27</td>\n",
       "      <td>-1.81</td>\n",
       "      <td>-0.08</td>\n",
       "      <td>-1.89</td>\n",
       "      <td>-14.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-10.42</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-10.42</td>\n",
       "      <td>-1.29</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>-1.32</td>\n",
       "      <td>-11.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>5.4</td>\n",
       "      <td>-8.95</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-8.95</td>\n",
       "      <td>-0.94</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.95</td>\n",
       "      <td>-9.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>5.8</td>\n",
       "      <td>-7.78</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-7.78</td>\n",
       "      <td>-0.70</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.70</td>\n",
       "      <td>-8.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>6.2</td>\n",
       "      <td>-6.82</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-6.82</td>\n",
       "      <td>-0.54</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.54</td>\n",
       "      <td>-7.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>6.6</td>\n",
       "      <td>-6.02</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-6.02</td>\n",
       "      <td>-0.42</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.42</td>\n",
       "      <td>-6.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>7.0</td>\n",
       "      <td>-5.36</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-5.36</td>\n",
       "      <td>-0.33</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.33</td>\n",
       "      <td>-5.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>7.4</td>\n",
       "      <td>-4.80</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-4.80</td>\n",
       "      <td>-0.26</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.26</td>\n",
       "      <td>-5.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>7.8</td>\n",
       "      <td>-4.32</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-4.32</td>\n",
       "      <td>-0.21</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.21</td>\n",
       "      <td>-4.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>8.2</td>\n",
       "      <td>-3.91</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-3.91</td>\n",
       "      <td>-0.18</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.18</td>\n",
       "      <td>-4.09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>8.6</td>\n",
       "      <td>-3.56</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-3.56</td>\n",
       "      <td>-0.14</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.14</td>\n",
       "      <td>-3.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>9.0</td>\n",
       "      <td>-3.25</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-3.25</td>\n",
       "      <td>-0.12</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.12</td>\n",
       "      <td>-3.37</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d    Elec     Rep     E1    Pol    Ct     E2    Tot\n",
       "0   1.5 -193.71  238.90  45.19 -67.82 -5.04 -72.86 -31.69\n",
       "1   1.6 -150.72  154.46   3.74 -60.57 -3.36 -63.93 -63.25\n",
       "2   1.7 -120.52  100.10 -20.43 -54.66 -2.54 -57.20 -79.95\n",
       "3   1.8  -98.88   64.95 -33.94 -49.49 -2.19 -51.68 -87.39\n",
       "4   1.9  -83.05   42.15 -40.90 -44.75 -2.11 -46.86 -89.12\n",
       "5   2.0  -71.22   27.33 -43.89 -40.29 -2.19 -42.48 -87.41\n",
       "6   2.1  -62.18   17.70 -44.48 -36.07 -2.34 -38.41 -83.69\n",
       "7   2.2  -55.12   11.45 -43.67 -32.08 -2.53 -34.61 -78.91\n",
       "8   2.3  -49.47    7.39 -42.08 -28.35 -2.71 -31.06 -73.63\n",
       "9   2.4  -44.86    4.77 -40.09 -24.91 -2.85 -27.76 -68.23\n",
       "10  2.5  -41.02    3.08 -37.93 -21.79 -2.92 -24.71 -62.94\n",
       "11  2.6  -37.75    2.00 -35.75 -19.00 -2.92 -21.92 -57.90\n",
       "12  2.7  -34.92    1.30 -33.62 -16.54 -2.83 -19.37 -53.17\n",
       "13  2.8  -32.45    0.85 -31.60 -14.39 -2.68 -17.07 -48.81\n",
       "14  2.9  -30.25    0.55 -29.70 -12.53 -2.47 -15.00 -44.81\n",
       "15  3.0  -28.29    0.37 -27.93 -10.93 -2.23 -13.16 -41.17\n",
       "16  3.4  -22.15    0.07 -22.08  -6.49 -1.24  -7.73 -29.84\n",
       "17  3.8  -17.84    0.02 -17.82  -4.04 -0.56  -4.60 -22.44\n",
       "18  4.2  -14.67    0.00 -14.67  -2.65 -0.22  -2.87 -17.54\n",
       "19  4.6  -12.27    0.00 -12.27  -1.81 -0.08  -1.89 -14.17\n",
       "20  5.0  -10.42    0.00 -10.42  -1.29 -0.03  -1.32 -11.73\n",
       "21  5.4   -8.95    0.00  -8.95  -0.94 -0.01  -0.95  -9.90\n",
       "22  5.8   -7.78   -0.00  -7.78  -0.70 -0.00  -0.70  -8.48\n",
       "23  6.2   -6.82   -0.00  -6.82  -0.54 -0.00  -0.54  -7.35\n",
       "24  6.6   -6.02   -0.00  -6.02  -0.42 -0.00  -0.42  -6.44\n",
       "25  7.0   -5.36   -0.00  -5.36  -0.33 -0.00  -0.33  -5.69\n",
       "26  7.4   -4.80   -0.00  -4.80  -0.26 -0.00  -0.26  -5.06\n",
       "27  7.8   -4.32   -0.00  -4.32  -0.21 -0.00  -0.21  -4.54\n",
       "28  8.2   -3.91   -0.00  -3.91  -0.18 -0.00  -0.18  -4.09\n",
       "29  8.6   -3.56   -0.00  -3.56  -0.14 -0.00  -0.14  -3.70\n",
       "30  9.0   -3.25   -0.00  -3.25  -0.12 -0.00  -0.12  -3.37"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rvs['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "f_h2o_csov_file = 'result-f-hoh-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_lr_file = 'result-zn-hoh-csov-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['f_h2o'] = pd.read_csv(f_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o_lr'] = pd.read_csv(zn_h2o_csov_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_almo_file = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['f_h2o'] = pd.read_csv(f_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "\n",
    "almo_wb97xd = {}\n",
    "almo_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-9A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o'] = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o'] = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CCSD(T)\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_lr_file = 'zn-hoh-ccsdt-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o'] = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_lr'] = pd.read_csv(zn_h2o_cc_lr_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file = 'distance_f_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o'] = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Ajout ALMO(wB97X-D) data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Dispersion')"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 1.0 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig3, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],almo['water2']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],rvs['water2']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "#grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='best',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2['water2']['Elec']+sapt2['water2']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2p3['water2']['Elec']+sapt2p3['water2']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['elst']+saptdft_pbe0['water2']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL']+almo['water2']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL']+almo_wb97xd['water2']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "#grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2['water2']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2p3['water2']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "#grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 1].plot(cc_ref['zn_h2o_lr']['d'], cc_ref['zn_h2o_lr']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[0, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.5,4.0)\n",
    "##grph[0, 1].set_ylim(-109.0,-38.0)\n",
    "#grph[0, 1].legend(loc='best',frameon=False)\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Elec']+sapt2['zn_h2o_lr']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Elec']+sapt2p3['zn_h2o_lr']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['elst']+saptdft_pbe0['zn_h2o_lr']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(,)\n",
    "#grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL']+almo['zn_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['POL']+almo_wb97xd['zn_h2o']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[2, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(,)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(,)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(+0.9,5.1)\n",
    "grph[0, 2].set_ylim(-36,0)\n",
    "#grph[0, 2].legend(loc='best',frameon=False)\n",
    "#grph[0, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Elec']+sapt2['f_h2o']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Elec']+sapt2p3['f_h2o']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['elst']+saptdft_pbe0['f_h2o']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,50)\n",
    "#grph[1, 2].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 2].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL']+almo['f_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL']+almo_wb97xd['f_h2o']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.4,3.1)\n",
    "grph[2, 2].set_ylim(-60,2)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 2].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-15,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 2].set_title('Dispersion')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig3.savefig('Comparison_of_SAPT_SAPTDFT_and_EDAs+Fluor+wB97XD_lr.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Dispersion')"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABSoAAAZYCAYAAACRrvzpAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3Xt8U/X9+PHXp6GUQilpgAIWiwRQEMTaQlVEEWnnuH7HbEHYnG6OdnNuU3+ule2r3236lbVz3vd1DbqLbGChOicOpg0iOhxQGrkoXqApt4IUKCm0FNLL+f1xkjS9p5A2aXg/H4/M5JzPOfmcwPgk7/P+vD9K0zSEEEIIIYQQQgghhBAikMIC3QEhhBBCCCGEEEIIIYSQQKUQQgghhBBCCCGEECLgegW6A0IIIYQQIvQopTJcT5OAHE3T7IHsjxBCCCGECH5KalQKIYQQQgh/UkolAmiaZlNKpaAHKpNaaWfUNM3R7R0UQgghhBBBSaZ+CyGEEEIIfzMDma7n212vW5PRxnYhhBBCCHEJkkClEEIIIYQAQClVrJTSlFJrlFJZXg9NKZXj63k0TSsAsl0vUwBrl3T4AimlzEqpHNd1FSulslrZXuLe7uM5E12fVZrrkeXKJhVCCBFArf2b7/VY49re1g21gJBxSlzKZOq3EF3ANdBlAlmADcjXNC232XY7kKdpWq6P50xE/7HnrvFlBmyapnX7j79Qvz4hhLhUKaWKgXTvepKuH0FLNU2LucBzrgGWtDbFWymV5es40RWUUiW0Mla5PgerpmnZrR/Z4jwZQKqmaenNtucA+HoeIYQQXaedf/MzAHsw/u6QcUpcimQxHSG6gOsHXrZSKg1XEK/Z9hT0gcXXIF6bA4tSKrW7B5ZQvz4hhLiE5TcLUpqBHCC97UPa5gpyeoKUrvOleTVJVUq5nzs0TbNcUK8DyHWjLQcY2XyfpmnZroyXwmD8ASyEEAI0TbO4fteEJBmnRE8jgUohglyoDyyhfn1CCNHDNP+3Ng/9xlNBZ0/k+tFn0TTNoZRK0TTN6gqC5nq1IZAZlX6Sg/4ZtbUoUAH65ziq+7okhBCiI+6xyfXS7tqWARhbad6TZ3rJOCV6FAlUChH8Qn1gCfXrE0KIHkPTNJv7uSvQmEKzf3/dq3jjKvHh2pwKlLgzIl03oZYDFUopE/qCOj31B15HUmisx9maIiBLVjgXQoigk45rbHKPfz0xs98HMk6JHkUClUIEv1AfWEL9+oQQosdRShnRA43Z3lPBATRNsyqlluEKVmqaZldKbQdOARZXGxtwQTUtA8B7+rlbi0UVXFk2AElAjuu63Vk37Y1P7n1m9LrOQgghAsf9b/5k9N8hmYHtjk98GqdaI+OU6IkkUClE1wv1H0Chfn1CCHEpygEqvKdlN7th5ABPbWJc07ubt/FFMGSuFLaySMHCZq8Tge2aptlcGaVrgCT3ddN+1r97TLS300YIIUT38Pybr5TK66hxkOhwnHJta/F7S8Yp0RNJoFKIrhfqP4BC/fqEEOKS4vo3OwP9h463BTQNLF50lnsPypQ3o09vz0Sfxu59Q85K+5kto9AzT3vKtQohxKViTaA74C9t/d5y7ZZxSvQoYYHugBAC0AcO97SDUPwBFOrXJ4QQoWQ5+iI4zbPYL9lawa7FhNxlSlJoWm8zG0hzrWjemgzaL3EihBAiAHrw4jitae/3loxTokeRQKUQQSDUfwCF+vUJIUSoUEplof+4yW62va1VULuFUsrsWtzHb/s6y+uG2UJgidd2G/qPwxZTCF3TCi0Xsmq6EEKInqWtMac7xqn2fm/JOCV6Gpn6LUSQaO8HkFLKPbCkeh/j68DiCgImttbuQvd1VldenxBCCL/JQf9xk+EqzTEQSET/0eOu6ZWI/mMo0RXYtABL3ccrpXKaL8DjBynoq7O2Nh50ep9rfMtED8ouVEqhaVqua3sa+jUblVInm9XpzAKWNM/y1zTNopTarpTKQV8EDte514RYxo4QQvQ4zf7Nz3SNbwXdOFZ1yzjV1u8t1z4Zp0SPoTRNC3QfhAg5XgNLFvoCMPnNBpYc9JqLea38ALK0Ns3Z9cNwIU0HFpsvA4srEyZd07RUf+wLtusTQgghupor48Xqqq+cIuOTEEKIYNPe7y0hegoJVAoRJEL9B1CoX58QQojQ5bqZtgGoAEzoCxa0uMEnhBBCBIr83hKhQgKVQgSBUP8BFOrXJ4QQQgghhBCBIr+3RCiRQKUQQgghhBBCCCGEECLgZNVvIYQQQgghhBBCCCFEwEmgUgghhBBCCCGEEEIIEXASqBRCCCGEEEIIIYQQQgScBCqFEEIIIYQQQgghhBABJ4FKIYQQQgghhBBCCCFEwPUKdAeECCVKqUSgGLAAJcBAIAsoAIpcrzOAZZqm5XbR+y8ETrZ1fqWUGch09csG5HvtHuXqX6amaRZ/908IIUTwkjFMCCFETyVjmBChQ2maFug+CBEylFIpgFHTtAKvbRqQqmma1fXaCGT4MkAqpTI6O1AppTKAdE3TUjtoVwLkNe+Ha5BN6YoBXAghRPCSMUwIIURPJWOYEKFDpn4L4V9NBsfWaJrmABw+ni/pAvpgv4BjPDRNs+F7/4QQQoQOGcOEEEL0VDKGCREiJFAphH/5Ojhtb2+nUsqolMoDTBffJd+47kK6XdQgK4QQokeSMUwIIURPJWOYECFCalQK4Ueuu2A+tXNPPaBxMDJ7pfmnoA+OiUqpLMDhnnrgmhJgdrVLRZ824NP7diAVsLr6554ekQLkuPqY59WuxHsqhOtalqLXf5kMFGqaZvU6fjtQiF63pVDTNItXjRb3MSVefalwHQf69Amb61yFQK6madl+uF4hhBBeZAyTMUwIIXoqGcNkDBMhRNM0echDHl34ADT0WiPNtxejT1Fwv05BH+zcr9OANW0cl+Z6bgZONdufgj4IddSvEvQBJwt98NPaaJfmamt2vTY2b+u93+u10fU8w/0aSAQSva4jsa0+u7aVNNuWEeg/T3nIQx7yuJQeMobJGCYPechDHj31IWOYjGHy6JkPyagUIgDc6f2aXicF13OrUqpQKZXtvb0VM9z7NU2zK6VQSpk1TbuQaQKFmuvuoVKqrff0vJe7z673NLqep3nvd7GhD3AF6Hfl7K4+e99xTKTxLqYdmOT9pq7PA6VUotZ4J2/1BVyjEEIIP5IxDJAxTAgheiQZwwAZw0SQkxqVQgRGIvrA0ZyDZgNFc65BKUUpleEenPwk3/3EdX5js361xQy4+5TiGsiKmh3T2vEF6IMorv+2NvjloE9lAP3OoBSXFkKIwJMxTMYwIYToqWQMkzFMBDnJqBQiMOy0XqDZSCsFlF11RIyuO1qF6FMR3LVSlvujQ1rT+iqJmqs+ig/cd/i82/tybD5gcg3yFZqmZbbSZjWQ46oHI4WlhRAiOMgYJmOYEEL0VDKGyRgmgpxkVAoRAJqmFQBG18AHgGugKPBK3bfTWKzZ7BocE9HrrFi8Tmf0Ov6iue7gpfra3nUtNLsWo6uv7ZmsaZpF07QC9zlaObcD1yCp+adQtRBCiIskYxggY5gQQvRIMoYBMoaJICcZlUJ0Aa+V5Ca7NuUopfIBq9c/9EnAUqVUEfpdPaOmaenuc7gGxO3u1ea8tllc2+yu7ZlANrDGNShlAylKqSytcfU67765V3kzAwuVUt67RwELcKX/e53PveqdhcYpADlKqRzXgD7D61rc/S9wHZ8JTHIf7zVtoEQpdYrGqRd29CLWzQfLPDqYhiGEEMJ/ZAyTMUwIIXoqGcNkDBM9n9I0LdB9EEJcYlwD50JgmavWixF9wF4OLPG+a6eUSmvrTp8QQgjR3WQME0II0VPJGCZ6Apn6LYQIhBSgyGvVPIdrUNwOoJTKchWDFkIIIYKNjGFCdMD1/4M016IjGYHujxDCQ8YwEfQko1IIERCuL61GGleiMwJ211SFFFx1YZrVgRFCCCECTsYwIdqmlMpBD4QUtPZaCBFYMoaJYCeBSiGEEEIIIYQQfqGUOqVpWozX6xQgW9M0nxcJEUIIcemSxXQ6QSklUV0hhAhymqapjltdemQME0KI4NfTx7A2VhuuQJ9uerHnlnFMCCGCnD/GMQlUCiGEEEIIIYTwBxONKwm7OUBfjdlr1WFc2zLQV2gWQgghAAlUXhCZLi+EEMFHqR6dhNKCUioLsKP/6PNbnSAZw4QQIviE0BhmxDVueXEHLk001sQDPGObT+ObO6My0OPYypXwrW+5X10FfMnHH39MQkJCAHslhBCB5c9xTFb9FkIIIYKMa+EBu6ZpBa4fcaOUUmmB7pcQQgjRAUcr29yBy+aZlj1S375NXgFw7ty5gPRFCCFCkWRUCiGEEMEnQ9O0bK/XhUA2ICumCiGECGYV6FmV3owAzad99wRWq5XKykpKS0spLi4mNjaW2bOf8+z/LV9jBP0lUCmEEH4kGZVCCCFEEOnKhQiEEEKIrqRpmo2WWZUmwBqA7ly0vXv38sknn/DVV1/x2muv8c9//rNJRuW12JjFPmpqagLXSSGECDGSUSmEEEIEF58XIpBFCIQQQgQhi1IqTdM09yyAVCAvkB26UAMGDKCuro7a2lpGjx7NiBEj6NsXwsKgT8NZnETQQJhkVAohhB+pQBcj7kmCpYCzEEKIltwFnDVN69ErErhqUS7XNC3Ga5sROAWM0jTNfoHnlTFMCCGCVKiMYW5eC8KZAYc/FoQLlnFM0/TH55/tYfyE8QCsXLmSRYsWBbRfQggRSP4cxySjUgghhAguIb8QgRBCiNCmaVpuoPvQVZTSH337Nc4Bl4xKIYTwH6lRKYQQQgSXkFqIQAghQkVVVVWguyCCSGRkpOe51KgUQgj/CemMSteUA4DJQFG339l74AHYsaPjdgkJ8OyzXd8fIYQQQU/TNJtSKmQWIhBCiO5SVVVFVFRUl5zb6XQye/ZsCgsL6d27t9/OW18P69b57XTCzzRNo6GhgYaGBkD/OxYdHY2mGaip6U0Eg4mhlnPVEqgUQgh/CdlApVIqT9O0TK/XxUqp7p2GsGMHbNrUbW8nhBAiZITMQgRCCNEdujqQ+PjjBykqeoypUw/y6KOjmTULDIYLO2dpaSmbXnmFymPw/Nol2I+N8Ft/hX+9/vrrfPrpp4SHh/OLX/wCgC+/3MuVV44GYniMH/ErfsmLByVQKYQQ/hKSgUrXogPNs1HygByg++ulDBigZ002t2MHVFZ2e3eEEEIEN03TspVSWa6FdcxAiVfQUggheqSuyHjsvkDiaGA0RUUwbx6Yhxzgp/OWEx0L0+69l5EjR/p8/vj4eCpqG3h6/X2UHRt+YZ0U3cLg+kvkXiQCoLq6ishIqKmBs+h1KrXTEqgUQgh/CclAJfoUuSxXVqX36qjNa351j4QEeP/9lttvvVUyLkWn2e12zGazz+0dDgdGY2D+6gshLlwoL0QghAhOPWXqdDAEEu3HRpC77gc89K3/Iz4+vlP9NxgMqP/EUFYmQcpgN27cOAYOHEhVVRWPP/44UVFRDB06lH79mgYqkUClEEL4TUgGKjVNsyulkpoFKVNppb6XUioDyOi2zglxEXJzc8nKyuq4oZfVq1ezYMECCVYKIYQQok1dEUikqoqGBsWu/Vez8bMEjle/xOTxO5k+bgcTr9hDWJgGUVE9NpBYVjacyk3D2LmzEohE0yKpqYGTJ2uw248ydOhODIZaFixYAMCTT9ayb98pPvvsAJ8VL+xUn0RgjB07lrFjxwIwa9Ysz/a+rvikO1CpqmXVbyGE8JeQDFSCvhiB+7lrKngKkNRKOwtg8eWcSinNbx0MMvX19axbt46VK1dSXl5ObGwsixcvZtasWZ4pD13FYrGQmZlJRkYGSUn6H5HD4SA/P9+zvbvl5uqJTEajEZPJhNlsxmq1kpGR0STg11E7m82G1Wr1HGM2m7Hb7WRkZGC328nLyyM3N5ecnByMRiMOh4OTJ08yefJk0tLSmvTJYrF4thUUFLBs2TIWLlyI0WgkJycHs9lMeno6DoeDvLw8CgsLMZvNZGRkkJ2dTU5OTnd8dEIIIYToIv7KeCwtLWWTa1ZPQ4Ni1644Nm68jOPHX2Ly5H1Mn36EiRPL9EAiMG3atE4HEh319ZSFD2fVqjubBPyOArv2TSYu7jCLFq0irr6iSwOJZz8YxqFDBqqr4fTpeg4d2sWgQae4/PLLGTNmDLt2wWuvnaa0tJzS0nLOViuuHDWRLVvv9qkvv976Y37d4hdGJGDmv/7raf7xj98z/5FHCJ8yhRff+wtHj8YCsZ26XhF8WgQqz54PYG+EECK0hGygspk1wIxmGZbC5dixY8ybN49t27Y12f7aa6+RnJzM2rVriY3tui9UCxYsIDMzk7y8putEpKWlYbPZ2jiqazgcDpKSklizZg2JiYme7Xa7nezsbE/Q1Jd2DoeDZcuWsWbNGs9+d2AT9KDl0qVLW82SzM7Oxm63N9leXFzsef+Kigo2bNjgCYB6ByUBUlJScDgay7SOGjWq01PGhRBCCBE8/JnxGB8fj8Nup6wmumUg8Sjs2nV1YyAx8gzxd93VqfMbDAam2A/wzc0/ajOYWFY2nFWrFvHGTVmem+L19fWEhYWhlKK4WOPYsVq2b/+c48fPEx5uYsiQUZw5A0ePVvFP23d86sujW37Mo54Yq4GEBDh+/Dt8KzycnLg4ilNXsmxZPBCNPn0cdn8C0K9T19wapfQgVk1pKeHx8URGgsFQR3h4LefPKzStz0W/hwiM5oFKw1lnAHsjhBChJeQDlUqpHCDHO8NSNKqvr281SOm2bds25s6dy0cffdRlmZVWq5WUlBTPa3dNRXeGYndasmQJmZmZTYKPQJMgoK/t7HY7dnvT2HhGRgarV6/usB85OTnExMSQlpaG2WzGZrMxatQoz36TydTuVO7ExESs1sZKBykpKeTl5UlWpRBCCNGFekrGo8FgYMoX+/jm5txOBRJbU1cHp0/r60NWVsIXX+xn0KASthUN9inj8ba/L8cZ7uSWW+5nw3vLOfO73xE1bBhpP1/A/v29gYmtHBnlenSe09mb3r17U11aCvv3EzX9FBAPaISHn6eu1kEc1ZxhIJU+lLe/bMBebnE+R0LYOcb2VfTt08DxOBPVkRpDzpXwvykp9IuNhQkT+PxhOHPmNOHh4Wy4/gnmfybfy4LdV199RVlZGU6nkz179lBdXc2NN95I376TAa9A5TkJVAohhL+EdKDStVpqoaZpVtfrxIAELHfs0BfOaW17gK1bt67NIKXbtm3bWL9+PXPmzOmSPuTn55Oamup5vXr1as/U6eaBwAuVnp5Oampqh9PICwoK2gzmZWdne4KDvrRLTEzE4XCQnp5OZmYmKSkpGI1Gn6eyp6SkUFBQQFZWFlartcln0XxaeFvHu7mDnUIIIYToGj0p4xHgyJ4rfAokvvDRABa+/TZz5sxh40Z48MFqysvP43DAuXMRaFrTzMO+fQeTnPxdPt6f6VM/qmv14/tHxwFw5v/9P6KSk+nff0Gr7cPCNCIj6zl/XqOuLrzD8yexnR/xe1R/A8fGXEZtr6MkEclVEyfCoEF84/ZzHLnPgabVEBnZh5j178Hhw7zxfCl3lL3U4flfjHuZ+Z++6NO1hqPfbAa4feBWerMVJ9f7dKwIjH379rFhwwYAnnjiCerq6njyySdbCVTWBqyPQggRakI2UKmUSkFf/dvqqlFpAhYC3R+tqazs9tW9H3jgAXb4EAjds2ePT+e79957GTduXIftEhISePbZZ306p5vVasVsNmOxWMjLy2Pp0qWdOt4XOTk5ni+GbXEH8tpq587u9LUd6NO1ly1bRmZmJna7nbS0tCZTwdtjMpkoKioC4OTJkzJtWwghhLhIoZrxGBam12A8fPgspaWVVFRARMQwKirgyJEaSkoc1NW9TZ8+/+H73/8+U5KS+EXJEp/68qZjFr2//W3m9OvH2cy32LkzifamRZ8714eIiD6c0wb7dP6BESe4dnQRcZWl/BLoA3D6NC/maXzyyaecP3+C2LBqxv7xOcbGRtL3sYdxJk/mjeTHWbzriQ7P/4uxrzF/lwXCWw9qhgPDANzZk4sXA1C+fCywFdoNJG7lmPMfQOczI1ccO4KTucDaDt5DBJJ3NnHv3r2pq6ujqqqqxdTvXk4JVAohhL+EZKDSFZgsdL30LnxY0K0dSUho+rqiAnbv1p9fdx1ER7fezg927Njh+QLtD+Xl5ZSXl/vtfG52ux2Hw+HJTjSZTJ5MQPcUcH/wJcjnzlisqKho9X3d/fG1HeBZ6CYnJweHw+GZMt68HmdrKioqmDx5suecQgghhLhwPSXjUdOgqkpjs+1anzIej35yOVOmNLBlSxjQ1/XwFglEMn36KLZs+Sk3/O1vTHE6OYtvpds1LZYq17zu4b2+IjHxFE5nOUqdoeHgbqZV7meMqRcDnnqUsrJPcTpPMDE+DfXuCf7lwzKUX+uzjZW/7wf9fwLR/61/P+7fn1sie3HLLeMbG/60ccXlCKDybAEwlw4DiXVvQ/hTPl2rm9PpZNmh/a7ztxVI3ArMZdmh03zP6ezU3ymn08n/HjwInAemEBY2h4aGTnVRdJPExETGjx+PwWDgu9/9LlFRUfTv35+SEgi3l/K/u/RZTr2cdQHuqRBChI6QDFRqmuYAVKD7QfPMwl274Npr9eePPAILWp/S4g8JPgY/9+zZw/HjxztsFxsb63NGZWdYrdYm05i9n7trV2ZnZ7cb2PPnIjHe063b66sv7Ww2G0aj0dM3o9HI8uXLmTFjhk99sVqtnuxS94rgQgghhOic+npYtw4ef/wgRUWPMXXqQR59dDSzZsGFlt/ubMZjba2BkpIaTp40UFnZm/JysNur+Pjjg4wZ8yeczvM8//zz1Nc20H8A1NSEAdk+9SX/80QGpLb/tddgqKO+3sAVJhNhZWUAXMF+9tNxluft9WXk33EHGI1cO81I8c9jgBh95+4IODUKBg6E8eD6H2AaYc88wr/2LOzw/Olxm2Ba5zISuzqQuHnzZkb26cPI88fRmEJF2BwaxjxGjTOGyN6nCNv7a0wNb6NogD4D2Lx5M9OnT+/c+QcNYmRVlWvLJjZV+ny46EYRERFEREQA0K9fYybx2LEwaKiBMbv2ARBeK4FKIYTwl5AMVAat4V5fZA8f7tK38nX69dq1a5k3b16H7V555ZUuqVG5Zs0a0tPTW2zPzc311KlsL0jpzsbsKEPRbrd3uACNuz9JSUmkpKQ0qQnZPEjoS7uKiooWq37b7fYmtSPb4r5+97knT56M3W6/qJqd/spOFUIIIbqKX6dmv/IKlcfg+bVLsB8bgb6i82iKimDePDAPOcBP5y0nOham3Xtvp6ZmAxz61OxTxuPU1/9E7WrQMxu9RQFXM3fuV7zz9t94rqAAw/HjRDSUU+MOBPrgWMNgvn+3YuDAXTQ0nKBv7yqufPUZvk4FA3/5EyLuu5Nz507Rr981DHj3KQxbt8LAgfz4/17j/aMdB9e+bd4KBW1MSrrmmjaPK3e+CcynK6ZOd3Ugcfr06Uy/5x6vevKVFA97irfHjmXO55+TNLQSuFnflZAAnTi35/zNfgsoFfgcC9FJ0Y3ZyxKoFEII/5FAZXeKiYHISKip6fJApa9mzZpFcnJyuwvqJCcnM3PmTL++r8PhwGKxeBaJsVgsnu2FhYUkJiZiNBqx2WxkZ2dTWFiIzWZjyZIl5OTkeLIoTSYT27dvb7FyeHPZ2dk+LaZjNBopKSkhOzsbq9XqWX3caDQ2yfb0pZ3JZGLhwoVYLBZMJhMVFRVNprnb7XZPgDU3N9eTNXny5ElGjRrVJFvTnVnafBEdm82G1WrFZrNht9uxWCykpKS0yDC1Wq0sXNhxVoMQQggRKP6eml1R28DT6++j7FjrwUT7sRHkrvsBD33r/4iPj/ds1zSorq7n9Olj9OrVi9jYWD76CH7/+yr27KnkwIFaTp+Oor7+cZ/6Ulsf0eY+g6GO8PChXKZpnD16lH7AAxHP8tn4cXxUmsihU1d2eP4h/apYdKfGokUTGy/gd1P0752elFFXJtidd+oPoPwvXVeDsaszHrs6kAi0mBmVUF/P7hUrSPjv/77wVFwRUlT/xgzL8Pr6APZECCEunr9uFvuD0jQfiscIAJRSGsBFfWZXXQVffglpaeDjoipdrby8nLlz57YarExOTmbt2rXExsYGoGe61NRUCgv1kqNJSUkUFxd7gnw5OTlN9ocyX2tb+vtYIXoKdzaKpmmSltIKv4xhQnSBxqnZ+ygqOsDkySMuemo2wDO3/JaHPvxZh+2uHvwfrp52I0eOwKFD9Rw9CiNHbqWycj5333wzubffzt/Wx/Dtv6d1eK7WGPs7SEjaTkzF50zdZeUGyondtYHzYSeIiHASE2NkYEYGDBgAQ4Z4Hm88spk7Dna8mvQbV2cz/9POBxLHREdz8Hw0HQUS4yNOs/f06U4FEjdu3Miv7roLqqrQtDAq6lI53e/7GKJGUV9VQnT1y5h6FaJUA0RF8T8rVnQq47E19fX1rFixgrvuuqvJAij+5OxkQLUzZAzrWCDGsUOHDlFYWEh9fT2fffYZmzZtYty4cXzta3/lZz/TGFz+KTtIYGP49aQ6N3dbv4QQwp+cTqcnrnKh45w/xzHJqOxuw4frgcogyagEXJkCH7F+/XpWrlzJsWPHGDJkCIsXL2bmzJld9mXvQnivtN18OrbNZruoqdHBLicnB4vF0mFWaHN2u53U1NQu6pUQQgjRee5Vsysr+/D88zOw2wfTYmq2+Tg//ekGoqPP+bxq9tmzsH8/lJbCqzv+y6e+7Dl+I3s8M5v17zz19UOIiYmh7PXX4fXXiWMaA8JT6GM6R/+oSmpLPiCcG9hH21Of3WZGbmflxhTYPxoOXasHIkf1BsPljY1ef73FceWP/YquynhsMXWamZyOuR+D8UrqHV8SfepFTKy/uKnTzb7rNg0k+v97icFgYPHixV36vbWrgpQieJ0/f55Dhw4BcOTIEWw2G5qmcd11UF6uKGcCNUQS3iBTv4UQPYP7OxjoN4ut1oFs2zaCmpqXGDfuc5KTD5CSctJzs9jX72BcbNwfAAAgAElEQVT+JIHK7uauUxlEgUrQv9zNmTOnS+pQXgz3lGb36uDu51ar1bMtMTERq9XKpEmTAt3dLmU0Gpk0aVKnFw+y2WwtpowLIYQQF8Jf04Li4+Op2FfK039eQlnZ4Fbb2O2Dyc2dykP3LG+yanZVVRV9+vShV69ePP98A++8U8WOHQ6OH4+ittbkdYaOp03r6hhFCZcPbSD2ltGcPLkLk6mMm0y3MumLLwC4VX3AoeGJ1MfF0X/gQAy3x/FGwVbuKH+5w7OnDyoEUuCKK/SHD7p/6nQV9SqHFQkJ3LVjBwZN46KnTjcjgUTRE/Xr14+RI0diMBhQSjF79mzGjBlD38bylJxmIPUNMltBCNEzxMfH47DbKauJZtWqO1vU27bbJ/Lhh4dZtGgVcZFnmnwH6y4y9bsT/DLd4Be/gCef1OcynTsHvSRWLIQQ/iDT5tonU7/FxfLHtCBvvk7Nnhy7m7CRo9m7t56xY5/io49+xfbXXyepb1/mZV3F2t0Xd5c/vdcaVg/Pgvnz4emnG3ccOwYlJRAXB8OGQbNr/sOYsfxw31/oKOPxpdF384O9n3eqTxs3buRX8+dDZSUaYe1nPA4YwP/8/e8XPXUaunZqs2ifjGEdC6Zx7C9/gXvucb8aiVIHqK+vl0WRhBA9wtaFi7ljc267iwLGxR3m9ZuyuD5/pU/nlKnfPZk7o7K+Xv8CHBcX2P4IIYQQQrSjsYbkQYqKHmPq1IMXXUOyqkpj457rfGpbVH4NlOvPBwxIRClF6R13kARcyW8xRX+XaNNp+mp2BhzYyA/Zj5lSdvQez/1OS4fnX3Tldvi0tOUOd73IVoRixiNIRqIQvvLOqIS+aJpGbW2t/H9ICNEj7Hh/CGXlbQcpAcrKhrNzU2y7t2O7igQqu9vlXvWIDh2SQKUQQgghgo53DcnnnptBaWnLGpIjRx7ngQfaryF58mQD779/DLu9D199FcOePbBz53mOHo3AaGz/C7Jbb+XkqglOoBSj8RSPT5zI+J07AXiKn5Ed9QyRAwbTLy4ONdcM5iQYtYDdP34ADvbMGo9Ai1WnDcBipxODBEKECLjmgUqAc+fOSaBSCBG0qqur+c9/PmP9+iO8Xb7Ep2MKjt9O51bI8A8JVHa34V5fyoOsTqUQQgghBPhWQ7K0VK8h+eDdy7ls0SL279/PFVdcQW0tpKTU8sknDVRURADDmh0ZAUDfvr1pti5eq+7o9w6v2mai1NUYDNfAv4bAV1+B2QxmM4MvuwzCwpoc43Q6WXbsCJLxKIS4GA0NDTgcDurq6tA0jRMnTlBVVUVExCTci29FMYxI+lJTU0N0dHRgOyyE6BH8VfO7NZqmcfjwEd59dy8bNpxk506N40fiqHGMo4rOretxUhvYJX3siAQqu5vZrNc/Gj4cbrwx0L0RQgghRAjx1xdfg8EAH0S1W7sI9GlBP89dSn7hXHbu3ET19u2Ef/EFe3ekUnF6QJO2EZzjKr5g0OAT9BpdS++6rzhypOPF4dIv/5BeveY2bvj61zs8pkXGY9gcGsY8Ro0zhsjepwjb+2tMDW9LxqMQol1nzpzhhRdeACAqKoqHH34YgHXrTgL64l2rqeUaRnDu3LlAdVMI0YM4nU5mz57tl5rfTqeTjz/+gg0b7Jw8+QH7P3TArss4f34C/2ThRfd1oDp50ee4EBKo7G7R0fDgg4HuhRBCCCFCjD+/+AJ8uGuCb+9b14ehQ6dTVFSIfeJErgTmh73A5olTie1/iMsPFzLrwDq+QSkGGtCiRqIGjucP//4PbzOODqdm174F5Haq7y0zHispHvYUb48dy5zPPydpaCWS8SiE6Egvr4VPIyIivPZU4w5UVtOPcOqolkClEKIZdykd0Gt+b948gH//O56qqpeYMGE3U6ce5KabKj01v9sqpQNw8mQFGzZ8RmHhcXZs1ThacjnHzsZRx3gMhjE88MBOrhpxNYuKviKcd1nHfDR6AxomUwXjNTtfO/UPrmUnrzGYlfyxw/5/c+B6YKafPg3fSaBSCCGEEKIH88diNxUVUFQEq1d/iabl8MUXn+M8878+Hdu//2kuuyyKlwcNYuCJEwD8vuHH1FaZCR8+FqaMh/GPwvjxMG4cql8/fWp2dDRdNTUbaJHxmFBfz+4VK0j47/++8FWAhBCXlIiICL7xjW9gMBhoaGggPz+fqKgoxo838fDDcOLVdzlQHsuXmJgtgUohRDPx8fE47HbKaqJZterOFjNV9u5N4t13D7No0SriIs8Qf9ddNDQ0UFJSws6dO9nx8Q52bqjh39u/S3XDCGq1m1p9n/r6PjidRsKHnmYCj6FoYH6vayi9poSUlMHMm3cbEz/eQf/HLajrruPw1n+wsrLjOt4NA97134fRCUrTtIC8cU+klNJAn/MvRHcoKCggMTERs9nc6mshRCOlFACapqkAdyUoyRgWWlpf7Kaptha7OXtW4913j/PWW0c5fPgyPvmkH0ePNq4MMWvWfaxb9xJzWclaFnXYl9t7v86/zt8Br7yi14p0BSTp37/NYzZu3Miv5s+Hykq0sHAqIr9Jw/AsapxGIns7CDuci6nmDVRDLQwYwP/8/e+dn5rdCueFBDyF6AYyhnUsGMex9evXM2vWLAC2bNnC9dcHYn1cIUQw27pwMXdszm23nM6gQceZF/0675wcTW1tfxZc91eGn4nn6l2T0ajnv5jR4pjLOci17GQd5ZhHHyM5GcaPnsaPly+h/9HP4J574E9/ajygvh7CwnDW1jImOpqD56Pp6GZxfMRp9p4+7dN3J3+OY5JRGQj5+fDWW+B0wpo1ge6NCHKOZisNNH8thBDi0tOpxW7uWU78XXexf/8pbrstjP37+6NpsUBsq8eF90rkZuB2HwOVs/q8AdwB997rc/+nT5/O9IQE2LQJGmqhOp/iqH28PXcuc9auJam6uLGxTM0WQgSpPn36eJ7X1NQEsCdCiGD15ZaBHdb8PnFiMH888QPXqwb637KBgWVl3Lbr9/TlENeyjk8Mx7j1VhNXh+/hO1+sZlKp/l3pdP5aohd4fQdb/HcYOhQGNK0V7p5N0qKONzM5HXM/BuOV1Du+JPrUi5hYf3F1vC+SBCoDYccOWLlS/4tSXx8U04/c08ZWroTycoiNhcWL6dS0sQtlsVjIzMwkIyODpKQkQA/G5efne7Z3F7vdTl5eHrm5ueTk5GA0GnE4HJSUlJCenk5KSkqrbQCKi4tJTU0lLS3Nc66cnBwsFkuTdiUlJVgsFjZs2EBiYiJ2u92TKWmz2cjIyPC07Qyr1YrNZiMrK6vFNbn7kZWVRWpqKikpKa1et8ViYc2aNS32A6Snp2Oz2cjOzm7yZ+JwOLBYLCQmJnrOZTKZPJ+DEEII/+vMYjevvFbJH/42mr7793Ms7Bia1vjFtTdfcTvbSGYbsSPKGTjiOGO/+Iyx4eH8oeFdqO94WpCz3wcXdhEJCU1fKsVuh4OE/v1h2rQ22wkhRLCIjIz0PJfFdIQQ3jRNY/fuz1hxuGU2ZFvCKGfg4CPU1ERS289JPw4AsImvU1YPo7dG0fu662DOFLjuR5CQQPT48U1PctVV7b5HyzreVdSrHFYkJHDXjh0YNI2uqOPdGTL1uxP8Nt1g+XJ48kl95e+1a+ECglL+dOwYzJsH27a13JecrHcxtvWkC79wOBzExMS0+Fztdjs2m63bA15t9ScmJsYTXGyrjVKKwsJCT6DPl2tLSkqiuLjY037JkiWscWXaFhQUYDabPUHA5q+92Ww20tPTKSkp8fmamrfJzs7GbrdTWFjYor95eXk4HA7y8vKaHDNjxgw2bNjQJLhqsVgoLi5u0laIribT5toXjFPmxMWZb1zPm5UdFzhXahU2bTEJwNKwJ9l8/U2M6PcZU/ev5lv73iMKqB85EsONN8INN8D11+McN44xgwf7fVpQR2RqtrhUyRjWsUCNYx988AHnz5/HZDKxevVqqqqqWLRoEW+8MZXdf/2UG4//g1tYR9XfH+Yb3/hGt/ZNCBFcSkoO8soru3n77Ro+++xywsKuYLixAnv5uA6PncqH3M8t9I6O5tq6OswDBsB11+nBwuuu0x8jR+pldrrAxX4Hk6nfPd2SJfojCNTXNw1SRkXBhAnwySdQVaVvnzsXPvqo6zIrrVZrkww+h8OB0WjEZDIFVS1Gs9mM1WptNUjo5s6KbC0jERqvzWw2Y7PZsNlsmEwmz36j0YjVau103xwOhyeA2fzz7Iz09HQyMzOx2+1NPnu73c7AgQNbTDt3t2+eAerOjr2YvgghRCiqqqoiKirqos9z6tQ53jl9s09tR2ixDHI9X9bwc5yfx9B70iRYdBNc/xAkJ2MY3HT6+OaNGxunBYXd3H4NST9OC5IgpRAi2GzZsoWamhomTJhAbm4uAOPGjePll6dy5sx4xlPIbWxj9VnJqBTiUlNefoK//MXG39+o5Mvd8VRWX0sds5u0MQyohPKOzxXLMRb+5jd6YDIhAYYM6aJety6YvoN1TShW9Bjr1jUGKRctgiNH4D//0f+7yFWWats2WL++6/qQn59Pamqq5/Xq1asBPWjXXlCws9LT07FYLBd0rN1ux+FwtDsN3WazddjGarV6gn1paWnY7fYWQT6TyYTNZut0/4xGI5mZmRedxdjaObyDqd6sViuTJk1qdd+kSZMko1IIIbw4nU5mz56N0+ns1HH798Njj5Xxve89wIgRI5gzZw6Xx5kIo86n468LO8HwH/xAL6j+2Wf0PnEC3n0Xfv1rmD0bBrescTl9+nTeT0jgfWBTQy27q/N5NSqDu+9ewatRGeyuzmdTQy3vA+8nJHR77SIhhOgu4eHh9OrVi969e9OnTx8GDRpEWFgY7lnfZ+lLGLWcd5wNbEeFEF2uqqqKdevW8fDDD3Pj2HnEDelFVtbX+M+WdE5WX08dfbxa2xk2rADziF0+nfumyI8gOxtuv73bg5TBRjIqQ9if/6w/2rNnj/7fqCjIy2tcoLN/f/312rV6ZuXKlXDiROP53n+/6XluvVVfVOqeezrfT6vVitlsxmKxkJeXx9KlSzt/Eh/k5OS0GXBrTUFBAQAVFRWAXoOyeVDRnf3orqm5Zs2aVutLWiwWHA4Hy5Yto7S01LPdfW5/SUlJIT093ZO5eSEyMjIYOXIkOTk5QGPGa/NMT3cwta2s11GjRrF9+/YL6oMQQoQSdx3oxx8/SFHRY0ydepBHHx3dZh3omhp4991zbNwYwZtvnuPAgUggjpkzr+bgwee47+BB/h/wO1byT+7r8P1vjXoLXvpb5zsuNSSFEIIHHnjAM6XRe8Gc3/5W/28NesSyzlHd7X0TQnTsYmazOJ1O1q0rZsWKw2z5dx/Ghf+BiQOu4po9t/FfTGMetbjnHA4Y4OCGvlu46+gKbuM9fnf9g1y24Gs4cxbyDpfTUc3vhgHrgKcvqJ+hRgKVgXLkCBw6BH37wjXXdMlb7N+vL6bpiwkTGoOUbv3769u3bNHrWLZ3vk2b9GBlZ7kzFd1BMZPJ1KS+44UG21rT2WnkvtTG9J7WnJaWRmpqKpmZmS2OdWdZevfB4XBgMplaTKfubPDSZrOxfft2T1Bw0qRJrF692qdFiJpP8QY9kzUlJYWCgoJ2PwPvxXNay3wtKSkJqqn7QgjRnUpLS9m0aROVlX147rkZlJYOBkYDoykq0suujBx5nAce2EB09Dkuv3wGu3cP5/nnv2T//hFomvuOfONCDadOTWTGgAEkVlYyTSk2Rz/KPyuT6LLFbp59tslLA7DY6cQQRFODhBDBRSmVBpiBAqACyAAKNE2zB7RjF8EdpGyub18NUJylLwBvvZpP7DVXMGvWLH3BMyFEwNTX17Nu3TpWrFhBYWEhqamp3HXXXR3+/7OhoYF//3sXf/pTCRvfC+PYoWs4p93o2Z9690kGD7Uz/7MsBmhf8AgZLKWBtNvg9vovmf3F5wyOOkvYbbfy1P+7AecNVzPm5weAuXRU8/uFU6f5idTqBiRQGTg33wx2O9x5J6xa1SVvccUVTRMeWrNnDxw/rtekPHOmabDyzBl9O+iZx+2db9o0fX9nWa3WJsEw7+fufe5FXtqbRtxawC0Q0tPTyc7ObjPA1/z6zGZzq4HJzkx5r6ioaBKUnDRpEunp6T4FKm02W6ufW2ZmJjk5OZjN5jandgOeTMvW+mu1Wj0BaCGEuNTEx8dTsa+Up/+8hLKyllOrAUpLB5ObO5UH7rbw5JPT2btXAY0rNRqoYwofcVPUZiKn1TD15AZuqK0l8oorqP3611n+xz/i0xffCv998ZUvz0KIDpiAHNfDASzpyUHKthw7dowDB04A4z2ByrIv9jFv3jySk5NZu3YtsV25GqkQogX3TWKn08muXZ/y+ecjsdsfIjLyl2zffpqKii28885DXHvtBMLDw5k2bRpXXHEFX375JRs2vMeLLw5k794rqKtLBFrOFgkLq8HhMOIcaeBcbAXGYw1k8wd+0Cuc/vU3EZaaAr9ZBpMmQS891Nak5jdTqGAmp2Pux2C8knrHl0SfehET61E0+LXmd08ngcpAGT5cD1QePtxlb+HLVOy1a/WsjqoqyMxsnP595oz+uqpKb7d4McyZ0/b5mk8F99WaNWtIT09vsT03N9cTaDMaje0GKd0ZmR3VQ7Tb7ZhMJr9maTZXWFjoc5CxqKioRUDTbrd3evGZ5hmZiYmJVFRUYLPZOuxLYWFhq0HVlJQUMjMz2b59e7vnWLNmDUlJSWRkZDT5XHNzc0lJSen2FduFECJYGAwG+CCKsrLh7bYrKxuOI/8040peYC9PER1dyYjLdpHw+TP8hg1cxmm08+Go89NgQRr86RW46io2v/8+I1etYqSzexe7EUIIH8QAplAMUIKeqTV37lyqq/WFddyByijXT+tt27Yxd+5cPvroI8msFKIbxcfH47DbKauJ5s03f9biO1hp6Q18/vlh+vR5DeeJPrzzTg4f//t94g7Hk8TtfMlM6rnC0z5M1XOj9h9msIEGNmCP/IQb9sez+D07pjFj4O67YcYMBkydqs+UbcX06dOZfs89sGMHmgYVFVUcPZHD+zMSuPXtHQyboGEy3YxS6KV05LsaIIHKwLn8cv2/hw4FtBuzZkFysr5gzqpVeuDSe9Vv0PfPnOnf93U4HFgsFk82nnuRG4fD4Qn2uQNfNpuN7OxsCgsLsdlsLFmyhJycHE8WpclkYvv27R2uMJ2dnU1qamq7mYZ2u90T8MzOziYzM7NFxqF3m9zcXE8/i4uLMZlMnn12u92TUejdrqSkhIKCArKzswFYvnw5ubm5nhXDly9f7tNn6P5cQA8sus/vriW5ZMkSli5dSmJiYot+uPvgPX3b/ZmaTCYSExPJzs72ZFNarVby8/MBmkwJNxqNFBcXs2zZMiZPngzoGZ5ms5msrCyfrkMIIULVh7sm+NSuxH49Fh7g7qvsDI35ijH79jIoLgI1+06YNQt1220t6rNMnz6d6QkJeu2Vhlqozqc4ah9vz53LnLVrSaoubmwsX3yFEN1I0zQH4OiwIaCUykCfHh60Vq9ezYEDBxg+fDh//vOf+fDDD121KvXFc9yByv5eP623bdvG+vXrmTNnTiC6LMQlyWAwMPHjXTz18Ytt3iguKxvO008/hKaFccstfyTtO3GkPQVDnFb2cSV/p5KxY8u47roKZl7p5K5f3QuAM340vWcthBkz9O9UAwf63jFXKR0FDHQ9rnQ66b1cZqm0RWmaFug+9BhKKQ3AL5/ZI49ATo6eEnz+PIQFbgH28nKYO7dx9W9vycl68DLQMxdSU1MpLCwEICkpieLiYk/AMCcnp8n+UFJQUIDZbPYEFJu/FkI0cteQ0jSt9WJSlzi/jmGiXQ0N8N57MP9r5VRpHQ+gt7EBq+F2mDoVNWuWfhdx/Hhooy6axwMPwI4dnpf1SrEiIYG7duzA4P3nnJDQot6kECK4hMoY5go8gl6f0gQYNU3L9dO5AzKOrVixArvdzvDhw3n11Vf54AN33d81QBpX8ymfMoFFmHmNxiTSRYsWsXLlym7tqxCXuhdivsNPHK/61DYxsZh5894m9W+fMmXvGk5jJHPBb/nuvfHcfPPNREZEwKuv6oHJESO6uOc9nz/HMcmoDJThrgh/XZ0eKRw6NGBdiY2Fjz6C9ev11b2PHdNrUi5erGdSBtuMBe+Vu5tPe/ZlurMQQgjRlSyWBn74wzDAt7t8UYaTqBMnoLOlSWSxGyFE8LECFa6sSpRSeUqpDE3TLAHu1wUbM2YMMTExmEwm0tLSKC0t5dChQ8BW4plEKnqyRD+a/mg6duxYAHorxKWroaGBtae/6VNbpbYxfvy/2LlzDJcPiWHywfX0vnkqq37/DRg0qLFhR7X0RJeQQGWgDPdKRT58OKCBStCDkXPm6I9gY7PZsNvtnhXC3c+tVqtnW2JiIlartd2FX3qq5jU1u7LGphBCiM6pq4M339zP1q2/58SJE0yYMIHfP/83lNqCUgYaGjq+2zej3z/AuMAv/ZHFboQQ/qaUavfLpzso6XrevC5lIfrCOj02UHnDDTd4nk+ZMoWPPvqI1157DXiKGxjPszwINJ36DTBkyJDu7KYQl6wDB47yhz+sZm3+cvo1vOzTMeM1jYceeoyJEyHMeQ4MPyQ8PLyLeyp8JYHKQGkeqAzBAJu/JCYmUlJS4nntfp6RkeGpNxmqq0s3X4xGFqcRQoiuU1VVRVRUlE9tS0rgj3+El1+u48SJ4dx44z7+s/lN1gHpwDPhafwo1cj/WR/C6Wy5cmSjrTj7fdDOfiGECBylVBqQ2kEbh6Zp2a6A5ikgxit46QDMbR/d8yxevNgVqIQqr+39CGvRTgjRNerq6rBY/s3vfufggP0WLhs8hczvnObD5VVwuuPjLzNUkuD+etanT5f2VXReSAcqXQPrZE3TsgPdlxbci+lAwBfUEUIIIS51TqeT2bNnU1hY2GZW4rlz8NxzB3j99RiKiqJdW/WvUr16fY+bDWuJq6/nvvBwhv3mVp75+c9xOv8FrAWub+WMW4G5vFBxmp84nZINKYQIOpqmFQAFnTgk1zvDEj1IGVKrf8+aNYvk5GS2bdvGGa/gZF+v58nJycz092qkQgg+/fQAjzxiw/rOCM7V3urZXnZyAA61ibGTPuGd99peYNdtdr8NwNe6rqPiooRkoFIplQIkot/9C86BcfBgCA+H2lo9o1IIIYQQ3aK0tJRNmzYB0NCg2LUrjo0bL+P48ZeYPHkf06cfYeLEMsLC9AUbhg1LYf36OF56qQqns2kx9Yl9dzBqup2vhxXwrYgIDH37EnHffVx79dWM7NOHkeePo4XdTEXkN2kYnkWN00hkbwdhh3Mx1byBaqiFPgPYvHkz02VlbiFED6ZpmkMpdbLZ5nQg+JJGOuHEiROcOnXK83r37t3cdddd1NQM4/Du4axkEQtYTV/09SOSk5NZu3YthmAr9C9ED3X+vJOnnvqQl15yUlY2FZjfZH8E73Hl+CIMx0sZdrIIuJHWbxC7bcXZ7x/oVSlEMArJQKWmaVbAqpQaCARnQb+wMIiLg/37JVAphBBCdKP4+HgcdjtlNdGsWnUnZWWN5ViOHoVdu64mLu4wixatIi7yDPn5w/jXvxTQ39XqJEt4lZ/yMled/4Lz7/WGKVPol58PX/869OrFdGB6QgJs2gQNtVCdT3HUPt6eO5c5a9eSVF3c2KGEBH1FSSGE6PksSqks9Cnfo4A8V1Zmj1VUVMS2bduIiIgAYOnSpQD85jfneOSRCL7FbcxkPVGqF2vfWsvMmTMlSCmEH3zxxRe8/PLLrHrlPcpObcU7fDUw/CQZtXl8jz9ip4TheyMZfV06Y/bsBuYis1l6tpAMVPYYw4dLoFIIIYToZgaDgSlf7OObm3ObBCm9lZUNZ9WqRfzlmh/wcfEPAQsjR9pJHP8Rj/9zCeO0c1SZTDTct5R+mZlNa0+7JTStTZmgFLsdDhL694dp09psJ4QQPZVr2nduoPvhT7166T+Z6+vrGTBgQON2y7O4k0XP0pc7tTL6PfUU6qmn9AYJCfDss93dXSF6tOrqGn796818+OHvOL5rH3dWf4t8fsRcPucUYzGbP+P66z/hG8P2s+DpX3B0+GRufDCL/t+/k43FxYz8xz8YWXkcjSlUMJPTMfdjMF5JveNLok+9iIn1KBpkNkuQk0BlILnrVEqNSiGEEKJbHfl0RJtBSreysuGcPmrg5YY/ce9ln9Nn0DnGW3dTc9MktEceIerrX4f2smaa/UA1AIudTgxy914IIYKWd3kQ0BftGDp0KEoplFK8cP/9GKqq+LgkxlNk7Cx9iWMfbDoWoF4L0bO9884eHnvMTlHRNWhaCtdff5RFD9m595mNjKjaxKss4sHRThYsuIo77riDxKvmwXdmMezaaz3nmD59OtPvuQd27EDToKKiiqMncnh/RgK3vr2DYRM0TKabUQqZzRLkLvlApVIqA8gIyJu7sy/KyqChQZ8OLoQQQogu9+rhm31qt7phIfN5i2uqdxE2bQn93nyTfpdddsHvK1OMhBAiuMXHx+NwOKisrGy9waBBMGgQlWcbsyvPJt0CUXH6ix07oK1jhRAeJ0+e4ec/30L+a/2oPH0DcLVn35Ej0zAY7GxJGM+If29iJvmcvu8Iix8c0ngCryClh+smsQIGuh5XOp30Xi7fv3qSSz5QqWmaBbD40lYppfn1zd2BSqcTTpyA2Fi/nl6I9hQUFJCYmIjZbG71tRBChLL91Saf2h1RQ3G++Q9iZs9uP3tSCCFESDAYDNx88828/fbb7bYLD6/1PD/7wiv6+h0At96q1ycW4hJTVVVFVFRUu200TeP113fwq1+Vs+eTJBpIbbI/jlLK+C1Tp0awZcs4vgpP4dr50Yx64nssvnpIG2dtn9wk7nku+UBlQHnXszp8WAKVots5HI52XwshRARLAn4AACAASURBVCh65hnYVZfkU9u+vSroPS+ti3skhBAimCQkJPDhhx+2nVUJxFDteX72bHf0Sojg43TW8/jjxfzlL7UcPVrHsGG9uPvucB59NInevRtv8FZUVPDXv/6VVyyvcPbTb7CPX3n2RUSc41v8jR+d/z1XUIY5Kp8hQ6byy1/24sorAW7q/gsTASVzjQNp1Ci48UZITwfXKnKXIovFglKKzMxMLBYLFouF3NxckpKSsFh8SnbtVna7nezsbJRS5ObmevqcmZlJQUHTRQ1tNhu5ubkUFBSQnZ3dJBAYExPjqXXjfuTm5mKz2TznT09P97QvKCjwfE52u93nvuXm5pKdnd2ib51htVrJzW1ZF91ut5OZmYlSiuzsbKxWa5t9iomJaXU/QHp6OqNGjWry5+1wOMjNzcVqtWK1WrFYLBd1DUII4fbll3XUE+5T25mRf+/i3gghhAg27qzK9gw9/KXnuQQqxaWktLSUP//5zzz11Ari4w/xxBPJHDp0E3V10zh06CaeeCKZ+PhD/Pa3r/Lgg6u4/vrVJA1P4pNffsITn/6EtzhOJBWEh29m/vw3WPqjJ8gakcuw3qc48M0fc3R/Ms884w5SikuR0jT/zmYOJkqpHMCoaVqmn86ngZ6uHKqKJhZRvbuaftf0Y/Kuyd3yng6Hg5iYmBafq91ux2azkZYWfJksbfVZKUVhYSEpKSk4HA6SkpIoKSkB9OvJyckhLy8Ph8PB9u3bSUlJ8Rybm5tLVlaW57U7IFlYWAjoQc+Kioomx3Smb9nZ2QwcONDzHgUFBZjNZhITE1t97c1ms5Genu65Fl/er3mb7OzsJtfjZrfbPZ9JXl6ep/2MGTPYsGEDRqPR09ZisVBcXOxpJ4Q3pRQAmqapAHclKF0KY1hbjhyp5JlnnqB///787Nvf5ufP/5U1r8yjpnccFRWD2zlyK78dlsbDR2TROyFE15IxrGPdPY7V19fzwgsvtJpV6XA4iH1rLz+369PDX3sNFi507XRP/Z42Dd5/v1v6KkR3qq+v57n/+TVP/3lJuwsT9upVS12dfmP4/u8/w7iww/zQ8iyKBnZj5Nc4mD/6Kq7QEoh9+PuMzrhN1u3owfw5joXk3wKlVKJSKgtIAxYopbKUUi2jL6KJ6s+rqd6tT2Go3l3N2S+659ag1WptEnxzZx2aTKYeVy8xMTERm80G6Nfl3X+z2dwkY9D7mgsKCloEZPPy8rDb7VgsllYDm52Vk5PDsmXL2szGbIvD4fAEMNvKiPRFeno6dru9xfvb7XYGDhzYom1mZmaTICVARkYG27dvv6h+CCEuHRUVcP/9/5+9O4+Lus4fOP76MsqhIOOYiCaog2ZZqY1H5ZZHDpV57LYLanbZIXRtv45dydrOrSVoa6vdtgU7rHYthXYrKyvGqzRTYSSPLuXrfeCBg3IOx/f3x5cZAQcYFWY43s/Hg4cz3/nMd96D1pd58/683xoDB1bx8ccreO6ZZ1BjYtj/ypNUl46krGw0sK6BZ68DpvL3gsM4nU4fRi2EEKI1aKyqct833xBhKCcsDHr1AkXSy6IDMRgMlH/VqdEkJeBOUkIVew4P4HCfbhzorfeZDAk8l/t/9zemfLmaMds/YOBdVklSCrd2+S9B0zS7pmmpmqbFaJrWvea23d9xtVZ5SXmsVFay4YINdY6vP389K5WV5D1yahVdc1q0aBGxsSeb6C5evBgAo9HosbrvTMXHx3u1lbyhNbGxsY0m+ex2Ow6Hg4QEfYi80WikoKDglHWqqtZJwDkcDgoKCjwmZbOyskhKSiI5Odl93rNhtVpPe/u0K97ExMSzrmT0dA6T6dSBFjabjZEjR3o8x8iRI6WiUrR5Nb9Am6soSkbNL9Y8PR6nKEqCoihn/x9/B1NZCf/4BwwcCK+9plBaaiI8/AUuNRgIAH4L9NE0RpXsZCxjuIgpRHf/ggEDVKK7f8FFTGEsYxjHYQYEB7NmzRp/vyUhhBB+MHz4cMLDw+scCy8r4/3cXO44tIHjlvEcPH880/85Xq+kHD9en/otRDv39aaLvFrXm+/pHjqE84wfce3HS+g28TpyX19LTOlmrsx8gG7mc1o4UtEWyTAdf/vxR/j5Z6iuht/+tllPfWDBAQ4uONjkusJVDTeJBtiTsoeY52PqnO+SlZfUWbNx/EYiZ0fSe3bv047TVXmYnp5OWloa8+bNO+1zeCMlJcVjUqw2VVUbTJDV7hfp4qrsczgcLFq0iIyMDHcS0lX96HA4MBqNddbWlpyc3OB7NpvNTJ8+nczMTFJSUhqN3Rsmk4kNGzY0vdADq9VKfHy8+/2ciYSEBAYMGOB+L65q2toVkq6K1IaqaWNiYsjOzj6j1xeiNVAUJa12SxJFUXIURUHTtNSa+ynABk3TMl33FUWJc90XjVu48BB//GNn9u/v7j42YIDKmCE5zN3Xg6MHD6LcfTfrDQYCNm1C0zQKCnZx4MhtrJw4hfGffkrvi87BZLpC38IyfDhMmODHdySEEMJfPE0Av3LnTgxVVVBYKNO9RYd1pMK7QcDncYT3B3Sl9xVXwN//DmFhDG/h2ETbJ4lKf3v6aVi0SB+s08yJyrKdZU0mIZvrfIWrCjGOP/3klaqqOBwOd+LKZDKdkuBrLt5sI1dVtc726vT0dHclo9lsPuUctdfGxcURGxtLYmKiext3Tk6Ou/ej67n1z2Gz2RpMQqqq6t4ynZSUdNbJyoKCAkaN8r73qN1uJzs7250YHDlyJIsXL/aqulNV1VPeq9FodFd1NtR71FVFq6qqx4ravLy8NtcSQAgXRVGMgKPe4TQgBXBNrErQNC2p1uNZQBLQ4ROVRUVFhIaGenxs+3a44Ya9ZGef3IZkJo+/8gciex6g36JcMsxmpq5axfRBg9xrFKBHzdd5TieB8+e37JsQQgjRptSeAB4eHs7wXr30/pO1rF69msqqKs7t04dBrmvMcEnHiPapurqacO24V2tDlDJ65drb6V5e0VIkUelvfWs+UO3dC5rWrA1OgvsHEz4uvOmFQMXRCkq2nNqT8uJPL6bH5B5Nni98XDjB/YNPO0abzVYnYVX7tusx1yCWxrb7ekqKnYna1Y4N9c5sTHx8PElJSR7fkyvG2slXm83WaJVnZmYmc+fOZeTIkQwYMIDY2Fh3TLWnf5vNZq+2Q9tsttOqWC0oKKiTlBw5ciTx8fFeJSrtdrvHv5PExERSUlIwm80NVq+6qiw9JSobS+wK0QaYgLk1VZW1e0kYQe+x7OE5BYDHBrU128Lb9dbwqir4/HP497+r+Oqrn7n66uHcdJOB664Dg0Ff8913MG6chtPpSlKeIJbn+ISXMVDOG98Hsfvll7k/MdHd6NuTwMDAln9DQggh2hSDwcAVV1zBZ599xuWXX07pnXdy/PhxDAYDwcG9OHqkmrt/ZaVT/laGjp/AO//5t79DFqLFLF68nfvv/4FbjWtZdmxSk+tjA1cSEDC55QMT7YokKv3t7rth5syTCctm1Ht2b6+3Yu98Zic7t+w85fgJ+wl3orKx89XfCu6tjIwMj1uqU1NT6/R6bCwJ56rIbCpRp6oqJpOp0SrNrKws4uLisNvtpKSkEBsby9y5c0lNTfVqkE1WVlad5Fr37t05duwYoA/HqZ9gs9vtDcZTewq40Whk/vz5xMfHs2PHjia/Jw2dLyEh4bT6ftZPzlosFgoKCrDb7U2ex/W9rM9qtZKYmEh2dnaD58jIyGDEiBEkJCTU+f64/h5a4yR4IbyhaZqqKMqIeknKWMDV/8CEnpiszQF6NaamaXX+o9Q0LR1ouvkuJ6eltgU7duxg1apVFBYG8+qrE1HVnoABGMHixbB4MZjNh0lM/IyICPjVr8YxILI7P+82Mnz4Rm4Je54Hv1nMl4Bt8mT++NZbRER4t0VJCCGEqK2iooLPPvsMgPLyciwWC9u2beOGG27g008XcuJEAPdxPX9nBYn7i/wcrRAtY9++YqZNy8VuvwwYyOZJBnrn7ubAgegGnxPIOsaFnlnbMdGxSaLS32Ji/B0BAN0u7ea+rXRS0Cr1z7PdRndr6ClnxeFwkJ6e7q6acw2wcTgc7mSfK0Flt9tJSkoiKysLu93OnDlzSElJcVcomkwm9yToxpKJSUlJxMbGNloNOGLECLp3787IkSPdSdTk5GRSUlLqbEl2JQlTU1Pdcebk5GAymeokEFNSUsjMzHRvufaUYKtfdZiZmcmiRYuw2+3ExcW5HzcajTgcDiZOnMi8efM8nstTbA6Hg6NHjxITE+NOfDbF9T0HPbHoeo+uXpJz5sxh3rx5WCwWd/LV9Xp5eXlkZmbW+X65/r5MJhMWi4WkpCR3NaXNZmPRokXu9x4XF4fRaCQnJ4fk5GT3VnXXwCFv34MQrVXt4W41W8GtwIiaQ0b0ZGVtrsSliVO3jbdL0dHRFGzfwUsL5rBvX0+Pa1S1J6++auWem16n/4cf8s7uQ6ycMJ4rnGvo8e133NazJ9MXLOCF667zcfRCCCHak06dOlHTS5qKigp3C5KioiJCQuDECSihi772iCQqRfuiafDwwzm8+ko0VdW/qjlaQXl5CDNnLuT116+jrGyoh2euw8lUVgUZ3T/kCuEtRdPaTIGF37mqUdrr9+xE7glObDhBr1m9yF+YT7fR3Qgd5rkXmK/FxsaSlZUF6MnEnJwcd1LOVfnoelx4x9U705VQrH9fiLbGtaVX07Tm66Hh/Ws32lC3fiVkredlAUmu5KWiKFYgQ9O07rXWmIE8oHtD5/EyxjZ1Dfvb2Bd46Js/NrnuspgH+DbvFRTgOPAsUHXvvTz9/PMN9rMUQojWxp/XsLbCn9ex1atXYzAY6Nu3L2vWrKGwsJCYmBjuuMPK7t0wk/d5n1n8oe+v+Oue1T6PT4iWYLPt54aZRzly9GL3sX5sYxfxTBzXne+3buHIkQICAqYwaNATOJ3dCQw8xrZtz1Bd/SlQTXRQENuOH5f2Oh1Ac17HpKJSuIUNDyNseBgAfeb08XM0Davd07H+1mRvtiQLIURzUhQlDn37dmNrHPUG5Lime6fUrrBEr56sn/Q0QsPJzvZq3c/e/b/cpF6KBrwFvDd4MCnvvMOll17aorEJIYToWK644gr37ZkzZ7pvd9ELKd0VlV2KnD6NS4iW4HBUcP31dlautAB6XiBCyedv2oP8ms/oxSscX/sAFzprBu1Wf0Lv0H2cP3UqPy1ZQmR1zsmTBQezZs0aJkyY4Ps3ItosSVT6m6bpU+N27oTbbtOngIs67HY7qqq6J4S7bttsNvcxi8WCzWZrcDiL8Kx+f8zmnLIuREehaVompzmRuya5maVpmq3mvkXTNLumaXZFUeonJE2c7GHZYRx2evf/o+NaBL/q1IkpTz3FV3/8o/zGXgghhM/UT1R2La3wYzRCnL01a9Zw9x2P8fPPHwGdUZRqRo3awJ393uCajGU81esffPbBTYz7KBdyc9E0KCiAA/sUVu518Ni+MHpfNA6TqWZO8PDhIElKcZpk6/dpaLHtBtHRsGcP3HwzvPtu855bCCE6iLayba5me7cZWFxzyAQkuiouayotN9QkQE+5fxav26a2ft8QsYwPDk9sct21nTN4efNQBg8e7IOohBCiZbSVa5g/tcbr2Nix8M03MIY1rOEKXuMi7qne5P77FKKtOHr0KElJSWx+83teYThf04l53MqV4z5g7NBqjJ8FUfzbx/njn7sRHOz5HE6nU35h3IHJ1u/2pm9fPVG5d6+/IxFCCNGCanpZuhrqptV6yJ2E1DQtSVGUuTVVl2Yg72yTlG3R+MAv+YCmE5U3917J4MHxPohICCFER6WqKocPH6Zz584UFxezZs0ayssrKC5+HDhZUdmdCAoLizAaw/wZrhBeKymp5sYbc1m59Due7B/Moz0DMB9+g9Eo9CSNI98Nxe54j0c/upiLL278XJKkFM1FEpWtQd+++p+SqBRCiHatps9kk79l1DQt1QfhtGrGovVAFWBocE0g6xhc8iHwmq/CEkII0QFt3LiRLVu2YDKZOHDgAMnJyejXpz8BCiV0BcDIQCZMCOLLLyEiwp8RC9G0f/1rJw8+2ImyMguKMoxfrkpnZXkpA97eQIEWyYrAlxmZEs+/71MwNPzjmBDNLsDfAQjqJipb0VYGIYQQwtcKCgooKipii3M9AQGzCAo60cDKdTiZykfFx30anxBCiI7HVSlWXl5Oly6hNUc19F+oQXFNorIbheTmBjJ1KlRV+SFQIbzw888lDB68mbvv7k9ZmZ6LCA3dSXV1AId69mTttLkkXL2NZ7dN5/7/kySl8D2pqGwNoqL0P0tL9U60PXr4Nx4hhBDCD3Jzd3PDDdfQLyyMraWlVLMYTVtCQEAsgwY9gdPZncDAY2zb9gzV1Z8C1bxZHsDj0hNJCCFEC7JarUycOJGgoCD+9z8n8CAQzLRpCo89BuFj4qEKendxQAmsXw9Ll8KUKf6OXIiTKipgzpytvPtufzRN38cdxnGm8ieWlb3BQMdvueueuXS9eCgfUjMMRwg/kERla+CqqAS9qlISlUIIITqYd9+FOXN6MnDgFXy54Q3OA8YBOEuBT+gduo/zp07lpyVLiKzOcT+vIjiYNWvWMEEmSgohhGghISEh7tsffqjfDg2Ff/8bwsKgKOgElEDPLscJDYCiIli4UBKVovX4+OOD3HxzOSdOXOg+NpP3eYmHMNCJvY+mY3nyRslOilZBEpWtQf1E5bBh/otFCCGE8CFNg+RkeOwxgBD27HmRhy/cSPLWHLYD+TXrqnNz2XTxxczJzXX3rQkLC+OS224jQJKUQgghfOTQIf3Piy7Sk5QA1UFhUAKG8uNcdBF89x3k5zd8DiF8paKigpdffpln/rSCIufnAPTocYTJkz/j1n2f8P7yO3mz/6O8cU2IF13UhfANSVS2BvUTlaLdyMzMxGKxYDabPd4XQoiOrLIS7rsP0mrmn4cElzD9+sXcsKGEa4Hsbt2Iiopi69atUFVF4MKFOGuafo0ePZolS5YQINMKhBBC+JDrsrNlC5w4oScrq0PC4ZieqNyyRX+8Vy//xShEdTWsXbuG+xLu44YfIthNHv34D0XKD8yYUcKAAedyUcprVHwfSfZYqFU0LITfSaKyNejdGwIC9P+b7Nnj72hEM3M4HI3eF0KIjqioSGP06O38+OMgAKLZxZum2wlflcetu3axv3t3VthsDBs2jKVLl7Jw4ULy8/Pp1asXs2bNYtKkSRiku7sQQggf2LVrF1999RXl5eWMGjWUDz64i6KiIsaM+YLKyiGUHHqHHIYQ5jxBkVN/zqxZ/o1ZdFxffVXIrFkOjh5N5Y5LzuXBzl/RuaKC73ibJ347kXvvvZELLrgARVG4JtLf0QpxKklUtgadOunJyn37fF9R+cADkJvb9Lrhw+Hll1skhPT0dBITE0lISGDEiBGAnsxbtGiR+7ivqKpKWloaqampzJ07l8TERMxmszvGuLg497GUlBTS09NJSUnBaDQCkJeXR2pqKpoX09trv1btc+Tk5JCUlITdbic5ORlVVcnIyMBqtbqfm5mZyZw5c0hISCAlJQW73Y7NZnOfw2w2o6qqT793QgjhrUOH4JJL9rJ/v56k7E8ua7iOQ/sPMBko79GDFcuWMaymFcqUKVOYIo2+hBBC+EllZSX79+8H4PLLncCPAGzZUlazIoJiumJiH6AxerTCpEl+CVV0EEVFRYSGhtY5dvhwNfHx21i1ahAQTmjom/SalEZmj77E2d5lKVeyYV0SgwYFSCtK0aop3iRUhE5RFA3wKgl12i67DNatg4kTwWZr/vM3ZPx4WLWq6XXjxsHKlS0SgsPhoHv37qd8X1VVxW63ExcX1yKve7rxjBgxgnnz5rnjaWhd7e3dmZmZmM1mLBaL+7Ha9z2dw263M2LECI4dO4aqqowYMcLjv7n09HQSEhJwOBzMmTOHjIwM92OpqakAzJ07txm+I0K0DUrNT1yapsmPXh606DXsNOzaBVddpaGq+l9T104rWFb5a45xgnggpGdPli1bxsUXX+zXOIUQwpfkGtY0f17HDh06RFZWFkFBQQwePJjHHnuGtWtDOXLkMWAgALlcygAOcPE5X7Bh6xCkM4lobk5nFX/+cw7vvFPBgQOV9O7diVtv7cxjj43ghRcO8MwzoVRWGmtWl3PJJVlcd933lBR25b+v/5rzrQN4/XUYMMCvb0O0U815HZOKytaib189UemvHpXh4XrVZH25uVBY2KIvbbPZ6lQLOhwOjEYjJpOpTfVydMVttVrJzs4+49hdSczs7GysVisWi8WdlHTJzMxk+vTpgJ7QVVW1zjkSEhJYvHjxGb4TIYRoOSYTdK52AN0ZNiyXB/v/k80fn+BuoEevXixfvpwhQ4b4O0whhBDCLSIightvvNF9/5NPMqiqgqefhj//WT92WXAqZWUvMNP6FyIi/u2nSEW79MAD7Fm9jUkbn2Zr9Wj34T174Nln4cVnT1DKybkXE1nB18oSDhzYwrp1t7Jly3ReWNCZG2Wot2gjAppeInwiKkr/c+9efQSqrw0frldM1v/ylLxsZosWLSI2NtZ935VgMxqN7qRdc4iPjyc9Pb3Zzlef69yuZOWZyszMJCEhwX2OxMREUlJS6qwpKChwb/O2WCw4HA7i4+Ox1VTjGo1G2fYthGhVduzYwdatWwn77ANW7BvOnIHpJJ2fwrbPPmIO0LN3b1auXClJSiGEEG2CwaBvOnOJinoX+IwTJ6QfvWg+O3bs4K1qhfG7XmVr9UiPa0rRx8936+rgHz3v5TOmEqtZOXjwC3r3vpHNmztz002SpBRth1RUthauyd/FxeBwQPfuZ3/OBQv0r8Z405/S0/nqbwMfPx5mz9a/TpPNZnP3gUxLS2PevHmnfQ5vpKSkYDKZvF5fP6lZv2qx9jqHw0FycvIZb7V2JRgzMjKIiYkhzTUCF7060tWz0mKxYLfbGTmy7kUqJyeH5ORkEhMTUVWVuLi4OlvBhRDCn95882cefXQcnctK+e74cfoC/1Tv5vY8jfc0jXPPPZcVK1YwaNAgf4cqhBBCeK1Ll5O3Q0J6AFDYwrvRRMcSHR3N6r1DUY/ENLn26klfEb3+OIP4mU4DzuXLf8HVV/sgSCGamSQqWwtXotJggIMHmydRuXOnd/0nm+N8q1bpycrTpKoqDofDXTFoMpnclYSurdTN5XS3YtevSKydPGxs3ZlwvWer1equLq2d9ExISCA5OZmMjAyys7NPeU2j0UhKSgopKSnunpWJiYkNxiyEEC2hfmN3TYPHH4fnnhvM0KEvsGXLbD4EEgIDmeJ0shyIiopixYoVxMQ0/QO4EEII4S9HjhyhrKyMLl26sGvXLgoLCykoiAL065exPJoxRBJw6Lh/AxXtisFgIG91tFdr8zaaucnxT+Y8HMbTT0PXri0cnBAtRBKVrcV11+lTv3v10pOVzaF//7r7ETw5nR6UjZ1v3Dj98dNks9nqDMupfdv1mMPhICkpqdGkm6qqfu9n2VxbrWNjY8nKyqqTqExMTCQmJgZVVU+pCrXb7RiNRvf7NxqNzJ8/n4kTJzZLPEII4Q2n08nkyZPJysoiMDAQpxPmzIF339Ufz8u7nsd++zW3fPEBo4uK2AL079+f5cuXM0C6ugshRJuiKEocMErTtCQPj80FVMAEoGlay/Ve8qH58+fjdDq59NJLmT17Nvn5+cyY8SdAb1KZ8PNabuQgL+2P9G+got0pPdbZq3WKqrF8QxgjRrRwQEK0MElUthZhYfpXc/JmK7a3U7+bOt8ZTgTPyMggPj7+lOOpqanuxJ/RaGw0SemqyGyqetCV5GvOKs3amuu8RqOR7Oxs4GRVqdlsxmq1Eh8fT05OTp31BQUF7mpLF1VVz6pPphBCeKuqCj7/HP78591s2PAEV1yxm4ceiuGNNzSWLdNbYffsWchNN/2HirLOXFRUxH70Kvfly5fTr18//74BIYQQXlMUxQpYgFj0ZGT9x1OADZqmZbruK4oS57rflgUHB+N0OikvLyc0NJT8/MPs3Hmu+/FX+D+6cZyQsl1+jFK0Rya8KyyK6HRAkpSiXZBEpdDl5nreun06PSxPg8PhID09HZvN5p5q7TqelZWFxWJxJ/7sdjtJSUlkZWVht9uZM2cOKSkp7ipKk8lEdnb2KdPD60tKSiI2NrbRykdVVd0Jz9TUVOLi4tz9M1VVZdGiRZjN5jrJU9d5Tzcx6PoegN7ncvr06e4hOBkZGaSnp2MymdxVpq4+lfWZTCZmzJjhXl9QUFBnO70QQjS3HTt2sOrNNynMh1eXzEHN7wcMBAayYQPccAOA3rHd3GcPb79fzKJFW/nb668DMHDgQFasWEHfvn0begkhhBCtkKZpNsCmKEoPwNNv6RPqVVlmAUlAm09UTpkyBdCLCl544V0effQi1q3r5n58A6OZxhLCKu1cf7CayEiZWyvOnqZBuRba9ELg2s5fA9NaNiAhfEDR/DFhuo1SFEUDaNHvWXW1PlCnuasrG+JtReW4cWdcNdkcXNuhAUaMGEFOTo47qZiSklLn8dYkMzMTs9nsnl5e/74QovkoNaMMNU2TmYYeNOc1rKqqilcefZyX/nMP+/Y1nGwMDi7liTufZVvxAd5++20AzjvvPFasWEGfPn3OOg4hhGgv2to1rKZy0qhpWmKtYxZgmaZp3esdy2mO9+WTz2JeqKqCMWNg/fqG14wYUcm6dZ2araOX6Jg0DaZP309mZtM/MwWyjlXdkriscGXLByaEB815HZOKytbk17/W989NmABffeWb1xw+vHnX+UDtHo0Oh6POY67J2EIIIVqOwWBAWdu90SQlQFlZCNjKefsnPUl5wQUXsHz5ciIjpX+XEEK0QyagoN4xB4CiKEZN0xz1n6AoSgLQPI3efeTzzxtPUgLk5HRi6VKoKcIU4rRVV0Nc4H6F1QAAIABJREFU3EH+9z9XknIn+n9Onj6Xr8fJVL7QjFzmswiFaDmSqGxNDAaorIQ9e3z3mi+/7LvXOkN2ux1VVd0Twl23bTab+5jFYsFmszFy5Eh/h3uK+r0rW6pHphBC+NK6n737pZDtZ71Z0kUXXcSyZcuIiIhoybCEEEL4j5GaATq1uBKXJmqSlrXVDNrxatiOq6LS3xYu9H6dJCrFmaiqgt/8Jp9PP9V/sdtZ2U6FNgHYT0zM7wkJuYPi4q507VpMaemb5OX9HajmzbLjPOp0EhgY6Nf4hThb7Xrrd3NPnGvx7QbvvQdbt0JMjD4qVQghhNfa2rY5X2vua9jE7jksdzTdsf0SllE19CFsNhs9e/ZsltcWQoj2xp/XMEVRGv0tegOVkJ62fluBjHpbv81AHtDd03lOM06/bv3+8ccfUVWVxx67lO+/P6fJ9VddBcuW+SAw0e785jcH+fhjPUnZo8cR4qe+zNbM+RwvKkcxBHD172+ji7EbJY7jfPX3t9GqqjEYICwylCffe48JEyb4+R2Ijki2fnuhTU6cu/lmf0cghBBCeCWis3efNyM6HeU/y5fTo0ePFo5ICCHE6VIUJQ59gndjaxz1BuQ0pIBTB+wYwXOys63ZtWsX2dnZaNoAoOlEZa9eLR+TaH++/eYbNi59EVhEWNhBbrstg8jI7txx7y/ccks4P/4Ihm9ymDr1U5Z9M4vcqhcZPRqWLAHZtCLai3abqKQdT5wTQggh/C3+nK/44PDEJtfdGbOeHj2m+yAiIYQQp6umiKNZPh9pmmZXFKV+QtIE2Jrj/P4WEhJCSEgIl16ax6ZNQ5pcP2uWD4IS7cp333yDY8JUfqqqYgi3sK9sNeeccz933JGI0RjO5s2wdCksXDgch2Mz5503nKeegkmTkMFNol1pl1u/W2rinL+3GwghhGiYbP1uXHNfw56JvJgn83OAxvogreOF3nH8Yb8Pey8LIUQb1NauYZ62ftc6XmdXW+37Z/mareKzmDdTv/v1yycvr5ckj4RXysvh44838uUtV/NG+REU4ACX8sa8D3j8L/09PscpvShFK9Oc17H2mqi0AmmapsXUOuaxP8ppTpobAS14cSwthddfh717YfJkmNh0pYoQQghdW/uQ52vN+QGvvNxJePBnlHN9I6vWAVPpHXCUnaWl8sO0EEI0oq1cw2qKP6xAInq1ZDJg0zTNXmuNa06AGXCc7ZyAWudtFYlKgEOHYOpUz8nK0axjYtIa/vL8Q74PTLQ5ZWVw1VXHWLu2kksueZg7IoK46ctv+D8W82/DULZuhcGD/R2lEE2THpVN83rinC8mzVVVweef65PfDh3Se0fMmgXXXVevRNtggIcf1m936yaJylpSU1OxWq1YLKdOmbXZbDgcDuLi4vwQmRBCdDyPPLLDnaQ8N3wFF573DXuPT6bU2Z2QwGMEbHsGU/WnKFRTpBhYs2aNNHYXQoh2oCYhaQdSG1nT4GPtRUQEfPutvg137lz48UdQqOZjpnEdS3mm7Pf+DlG0ASUlMGGCg/Xr9Y2gpaXzOHL5Yu4u/ysfrBrKuwskSSk6pvaaqPTUrNmVuCzw8FiLyc+HadNO/W3bBx9watPbwEC963J+vl5VKdyMRiMWiwWHw4HNpre5ycrKIi0tDavVSnp6s/yiVgghRBPWry/h1Vf7A9CXPWQX/g51wzF2jPiEbVOnMmjJEvpU57jXl8bESJJSCCFEu6FpGpqmERCgYLWWc/PNgTz6aAAaAVzFCgxUU3nwsL/DFK1ccTGM/9VRsr/Xhw0aDKsZP/5jiorCsW29lPR0uOkmPwcphJ8E+DuAFtIqJs5VVXlOUrqsX69vGaiqqnUwKkr/c4/08/LElaSMi4vDaDRKglIIIXyotBSuuaaA6uogoIqnuIk5HGMMcEtuLjt37uSW3FwmgPur6sUX/RqzEEII0Rz27dtHcnIyzzzzDBkZGXTu3JmQkBCKina51xylJumUf8JfYYo24MQJuGL0ySTlWL6hC2+zcGE077yTwJNP9uTOO/0cpBB+1C4TlTVbEvw+ce7zzxtvsgz640uX1jrQt6/+p1RUehQXF+fe4q2qKmaz2c8RCSFEx/HQQxoOh36dMndKoTpsI0tqHquqqmLhwoVU1frt2+jRo5k0aZIfIhVCCCGaV6dOnXA6nQAYDAb39S4o6GRS0pWo7FRQ5PsARZtQWAi/GllA7g/6v5VrWcoCUhhb9STHj/+eRx6J4N57/RykEH7WLhOVNdIVRandtDAWSPNlAAsXnsE6SVR6xWazERsbi9Vq9flrq6rKiBEjSE3V2+/Y7XZiYmLc1Z12u939uM1mIz09ndjYWJ/HKYQQzWnnTnjrzWoAoqJ2M+/mnSRVV9dZ4/oAB3qScsmSJRhk5KkQQoh2ICwsjEsvvZSxY8cyaNAgHnvsMZKTkxk50sQll8Bg9tKN4wAEOUr9HK1ojY4dgzEjCtj8i96V7vyBP/JE9Ps8yyt8RjTPPQcPyQwmIdptj0o0TUtSFGVuTbLSDORpmpbpyxgOHfJuXX5+rTuuROXx4/pXt27NHldbZ7fbMZlMWK1W7Ha7xwE7LclsNmM2m91JUovFgtFoZPr06e77rsddfTVdlZ82m42srCxmzJjRaNyZmZlkZWWRkpKC0Vi/i4EQQvhef3ayqtsd3MLr/Gbax3z7y06OFRcD8MQTT7Bt2zby8/Pp1asXs2bNYtKkSZKkFEII0W506dKFa6+91n1/2LBh7tuHD8Oi2UeIQdXXFpf7PD7R+mW/918K8oYDJs4//wfi4j7k85KLeffVaB6fB48+6u8IhWgd2m2iEvw/cc49JKcJvXrVuuNKVALs29chEpXp6ekkJiaSkJDAiBEjAHA4HCxatMh93MVutxMfH4/ZbKagoICUlBSfxJeXl4fdbicjI8OdOLTZbBQUFLjjrc9ms2Gz2TAaje73oKoqiYmJ7sSl3W4nOzsbh8PBhg0bSElJwWw2u7e3FxQUnHWi0m63u+MAPdGqqmqd72vtmO12O3Pnzq1zXFVV0tLSSE1NdSdPHQ4HeXl5xMfHY7VayczMJDk5mRkzZmA0Gt3vJT4+HofDQVpaGllZWZjN5gbftxCidfrqs88Y/9RTXHY0m58YzKfKffw6KwuA2bNn8/TTT/s5QiGEEMJ/jEY46J7dCl1KnI2sFh3RlrffZtT/3cmHRHEdD9K587toFdNYsGgmDz7YGflRSoiT2nWi0t9mzdKne3uzzs01TAf0gToXXNDscTWlqKiI0NBQn73e9OnTSUxMJC2t7s78uLg47HZ7nWMWi4W8vLyzer3MzEx3IrApqqr/VtRTQtRVMQl4TCa6Hs/M9FzI63A4yM7OdicMXdvZz/b91X+N5ORkMjIy3MdcW9Y9MZlMpKWlnZKoNJvNzJs3j9TU1FMe6969O8uWLaOgoIBly5a5vxeupKTr/VmtVhwOh0/etxCi+XzxxbdMnjqV4ZrG+0Dv2bO56Z13ADj33HP529/+5t8AhRBCCD/TE5U90FBQ0OhaXunvkEQrUV4O6oI0+t11N2FojGEXS8jhqc2zeHHbPcyZE0JKCiiKvyMVovVozz0q/e6662D06MbXjB4NdeYM1K6o9EOfSqfTyeTJk+v0GWtpNputTq9JV3WiyWRqkSq7DRs2eL3WbDaTkZHhsWLSWw0lRVVVrZMAHTlyJKqqntVreXoNV7LVJSEhwWNi1bVF3WKxuKere8NsNmOz2TCZTI1Wf1osFgoKCnzyvoUQzWP1apg2bShR0fPYCpQNGcKM3bs5cUIfHDB//nxpTyGEEKLD2L59O99//z07duxg4cKFpKens3btWux2KCCYL5kMQLfqSiorJVnZ0e3dCxdEF7D8rm85bB5AWWAQP/Mgi3ic5TzELbeE8MorkqQUoj5JVLYggwGWLGk4WTl6tP54nRZeffqcvO2HROWCBQv4+uuvWbBggc9ec9GiRXWGzSxevBjQqxRdFYsOh+OU6koXV5KspaSlpREfH+++70r+LVq0CNC3VjscDnfctR+vnySszWKxkFWzdRIgOzsbo9Ho9Yf++Ph49wCfxl7D4XAQHx/vTj7W3opem6qqGI1Gj9WtDXElGBMSEryqUnVVmZ7N+xZC+MaxYzBrlkZFRSh79z7NA/EPsWXmTJYuXw7A7bffLhO9hRBCdChffPEFH330ETk5Odx5550kJiby3//+lxdfhHIMvMOtAISjcfz4cT9HK/xp1y4YM+wYOw6ZuI+3SB6fxBs3J5HW5Q5eYyC33qrw+uuSpBTCE9n63cIiIuCbb6p49tls3n4b9u69FIDY2F18+mlfAgPrDRoIDoaePfWOzD5OVDqdTp577jkAnnvuOWbPnk1gYGCLv67NZsNsNpOenk5aWhrz5s07ZU397ca1tdTkb1dcZrMZo9HoHtxjNpvJyclxr6u/Hb3+442pXTGalpbG/PnzvY4vJSXFqwRtTk4OycnJJCYmoqoqcXFxdbaC12e1Wt19JT0lD11b2V39OXNyck47yXg271u0b75uPSE80zS4807Ys0f/6fmaa75k9Mxfceut+gewvn378tJLL/kzRCGEEMLngoKCACgvLyc0NJTS0lJOnDjBOefo4wWO0BOAMKopLCxs0WIK0XqpKlxpcbC/sDsAAwd+xblRBzimdWL8+2Ec/0QhLQ0CpGxMCI8kUdnC8vPzmTZtGuvXr685chwIIyvrE6688t8sWbKEiPpTd6Ki9ETlnj0+jXXBggXs3r0bgN27d7NgwQKPlXfNyVWR59oK7JrmDTSYKDsdDoeD9PR0jh496j5ms9lISkpy34+JiTnlfbpiclX+mc1msrOzW2zCeHp6OjNmzPC6d6YrJm+4BtukpKTgcDiYM2fOKVWTruE22dnZgL4de/HixR7//k8nxqacyfsW7U9VFXz+Obz3npOsrMnExmZx882BXHddvYpz4TOvvVbBf//bGYApUyr5/e8DeeGFlykqKgLgjTfeIDw83J8hCiGEED73u9/9DoCQkBAuv/xygoODCQ8P5ze/0R/fGXIefy79FRvZwePS1qhD2rYNxo4o5OAJ/XPsJF7CpiYRcOhxZj44k0GDopk2zc9BCtHK+SRRqSjKcE3Tcn3xWq1JVVVVvSQlgAoMA8ysX7+eqVOn8u2332Ko/Wm8b1+w231aUVm7mtLFF1WVNputTpKq9u36j50Jo9F4SjVmUlJSk9PCbTZbnaSk3W5nxowZOBwOkpKSGt0ararqafXWdFVutkRlqN1ux2g0uuMxGo3Mnz+fiRMn1llXUFBQJyk5cuRI4uPjWzRR3ZLvW7R+O3bsYNWqVTidsGmTwk8/nYuq9iEk5HWys7dTULCfL7/cx7BhGp07w7hx4xgwYMAZv15HvQ6diY0bndx/fzXQmXPDT7Dg7VAyMvPc7SPuvPNOrrnmGv8GKYQQwk2ucb5Tu0Ky9s/755yj/1nSPZwnStcAcH9hoU9jE/73448wdqyTIyf0X+Ym8QLTCWT2hKXE/2MiSoDs8xbCG81WbKwoSriiKFd5+gISm+t12pLPP/+8XpISIA8oBvTmyuvXr2fp0qV1l7gG6pxlonLBggWMHz+e8ePHn/LYzJkzGT9+PM8//7x7raua0sVVVeny/PPPM378eGbOnHnK+caPH39GfS0zMjLq9Kd0SU1NrVNZmZjY+D+hxnpBnqkePXrUuW+xWDAajY0mKWtXh3rDbrfXqSJtaEK4J94MoCkoKKhTPep6Xv3kYP3zuAbfNNQX9GydzfsW7UN0dDQOVWXbtiN89NFEli2zsmPHEA4cGMKOHUNYtszKRx9N5JdfDuNQVaKjo70+t1yHzlxpKVx99VE0LRio5jfF11P8y1r+8Ic/ABAVFcWLL77o3yCFEKIDks9arZvrY8OJEycLPAolUdmhbNkCV1xRwZEj+r+BmecuJo5QFnENCesn8v0mSVIK4a3mrKg0AY+glwzWN6IZX6fNWLhwoYejNwMlp6ybMmXKyQOuRKXDAUVFcIb92nbu3MmqVas8Pvbdd9+xa9cu+vfv77Ga0qV2VeVPP/3EqlWr6Nev3ynrVq1a5TEh2hDXlmxX5aJrKIzD4SArK8udFAS8Tg56OwDGG3FxcaSmppKZmYmqqu6ejna7naSkJLKysrDb7cyZM4eUlBR3FaXJZCI7O/uUSeaeqKrKxIkT6yQJzWaz11WkSUlJxMbGNlr1aDKZmDFjBunp6ZhMJgoKCuokU13vB/TelK7vuatyas6cOcybNw+LxeL+/iYlJZGYmNhg1ajdbsdms2G321FVlfT0dKxWq3v92b5v0T4YDAaG2rfz19xU9u3r63HNvn19ef/9G3h3+Ny6VedNm+7hWIe8Dp2uP/wBjhzpDcDgPm/xwl9uZvKf/kRxcTEAb775Jt26dfNniEII0VHJZ61W7GSishNgAKokUdmRaBrzHjlCQYHeo3T8+CzOH/8jG/aP5K/pg7niEoXzzvNzjEK0Ic2WqNQ0bYeiKCmapi2r/5iiKL9rrtdpSw4dOuThaMkpR/Lz8+seuOYa6NpVT1h2OvO/ov79+zNu3DiPj1122WX079+f888/32M1pUvtXpXnn38+48aNIzIy8pR148aNo3///l7H5tqS7WlITv1jzZkcBBg1apRXMXqKrfZ2cNdtq9WKqqqkpaW5B9x4E4fZbObYsWNexeJJYwNxasfYWF/N+hO4XaxW6ymxufpcevuaDQ1AOtv3LdqHkhLYuDyKfaWek5Qu+/b1ZZOjD1edxrk1Tbur/rGOeh06HRUVsH17FWAgKmo3s+8+xpsnQlixYgUACQkJHivghRBCtDz5rNU6bN68mdzcXJxOJ/v27ePLL78kMjKSceM+dK9ZwbVE8gO2Wj3yRTtWXc2h+HjivrTxKe8TGrqeUaNKgK6Mvb8//5usMGECdOni70CFaDuatUelpwtnzfEPPR1v704ZktOAXr161T1gsehfZ2n27NnMnj3b42MffPABoPemHDRoUKPncVVVPvLIIzzyyCMe16xcufJsQm1UcyYHoXmHwdTuU1N/+7RrSrgQHVl1NeTlgd2u8eWXJ/jppyK2bQtiwBGNYH7j1Tk+L7HywFnG0VGvQ6ejc0AVS5caeOqpI1RXf8mVY8dw9dVXA/pW/RdeeMHPEQohRMcmn7X87/jx4+6WUzt27ODbb7+lX79+/Pa3J9dEsp3z2cGn9YtRRLu0PzGRPv/9L7cCwTzJc/01zjvvLsaMGcOQIUO48EJ/RyhE2yNTv1vQrFmz3AnBujoD0ejVlQeYNWuWbwOrpbFqShdfTQD3lj+Tg67tzK7+kK7bNpvNfcxisWCz2Rg5cmSLxSFEa3TokN6fJzq6iM8+283qZcf5ZWMI6t4BFBFCp04a11//Cfx0MUl8xktM8uq8BXRv4cjFmy++SPTLLxP7j3/wzDO/xum8lauvvpqSEn0XgGz5FkIIIfRdYX379iUoKIiQkBAmTpxInz59iIzUu3WZig9RqPXhEKWUyA6idm31anj11UPYv8jg24Bz6FodShSPMOzwGCZN6s255/o7QiHaLkXTtJY7uaJcpWna8hZ7AR9TFEUD8PZ7VlVVxZgxY+oN1OmEPkwnEPgzo0d/eurUbx9xVVM2lagEvZpm27ZtLToBvCF2u534+HiysrJwOBzu2zabjYyMDDIyMkhOTiY2NpaRI0e6+yy2RjabjaysLGbMmNFoQjUzM5OsrCxSUlJa9fsRHVNJCRQWQkREFaqqsmnjJhak9mB5zgCcipFKLbzB5z788Iv0+GIL87Yu4AYW8gE3NPl613b+hKXOaU2uUxS9SbmmaUqtY+3qOnQ2GrqGpf3zJ35/71AqqOCvwMPZ2fxj7Vp+//vfA3DXXXfx+uuv+zxeIYToSDxdw7x4Toe6xp3uZzF/6d27NwcPHuTOO+9k/vz5/g5HtICVK2HSpCrKygx06fIed9+ew2X/u5wf9l3IMwxh0pQAlizxd5RC+NaZXMcaPFcLJyr/oGnaX1vsBXzsTC6Ohw4dYurUqfWSlTuBfvTo8QU//GDxvEX8mWfghx9g5Eh9ukELWLFiBU8//bTX65988kkmTJjQIrEIIVqfqipQVfj+e1i2rIxvvilnd145lWXH6dzpGLf3W8jA3QMZVBFJBSeYwuxTztGTQwxmP5s72Rk/2ciQIdu4PiKIUQ8+yIdMI46Pm4xjQd97uHXPP5tc10Cisl1dh86Gp2vY6tUwdmw1JtN2qJrBkiv6EvHyywwdOpSSkhL69evH5s2bCQsL81vcQgjREZxhorJDXePaSqLyggsu4KeffiI+Pp7Fixf7OxzRzLI+Kmba9EDKKjoDVUye/CGjRv1ISVEXXvv7vfSO6sLXX0Pv3v6OVAjfas5EZUtv/T7rANu6iIgIvv32W5YuXcprr73GF198AeQB/Rg48BoiIhr4Fv3vf5CbCydOtFiicsKECZJ4FEIAkJ8PmzdDbm4Vy5adYN26Uo4dKweMQDgQXPMFEEF5dRWhN3zB1e+8yaA9G9GACEYRdO4hLriwgt49DvOELR3z4a+pvvQKlLVfU1FRoVdlHz8OcXEcmmCF7euASxuJbB0lwWdVLNLhr0MNOXYMZv22FE0LweEwk3DbHZj/NJXpt9zi3vL91ltvSZJSCCFaL7nGtULh4frOkvotqkTbUlUFn38OCxfCgQOV9O7difOiSnj+hU446YxCJRo3c+zYHiCW5Ssn0LN3F5YvlySlEGerpROVrfvXXT5iMBiYMmUKV155Zc02XhW4ih07GvnZYuBAPUnpYcK2EEKcrfx8jfvvL2XdunL27z9KRUU/oDPx7GcwJXzB4Aafqyh7iYkpoawsGEdkJ9ijf1L65em1OG//NVqgxjnnnEPAmmgICiLgootAUU62jujWDWdwMM/v2QlMBZbgOVm5DpjK83uOc4fTeaatJ1r9dUhRlDRN0xLrHZuLfrEwAWialt6cr6lpMOfmUvYcDgHg6qu/4spRgXzw0Ud8/fXXANxzzz1cddXpzFsXQgjhY63+GtfeVFdXU1xcTHl5OQEBARw7doyioiIGDx7M3r3B/LypguijE+jDYZQDx/0drjgTDzxA/vpdTNvyHOtPDKk56Eqb6KO7DVTwDvewfPB1vPVtEHl5YwkMjGTVKoiK8kvUQrQrMkzHh8LDwzGZTBQU6JPiDh3Sc5Eei1UyMnwbnBCiXdqwAd5/v5K1a4vp128rP+Z25sCeczhW0odKugBdCAmpJjHxVQr/3ZOHHR/Qi528wg8YDGVERh4h2ribWVsXMpRNXMxm9moOjvUcQ+R3AfSNjobrroNhwwi/4gro2fPki195ZYNxrVmzhgHBwQwoP4zGGAqYxPHu92EwnkeV4xe6HfsHJpaiUA3B4axZs6ZdVoAripICjPRwbIOmaZmu+4qixLnuny2n08nLLxXx4Wf6YLJpfMxLUw9QOuYKRo8eDcCAAQNISUlpjpcTQggh2o3CwkJeffVVACIjI7nrrrsA+OGHH7j88gsoLOzMHAaQjsq7e0L8Gao4Q1UbNzFtbTLrGdLgGjM7uJZs9v78e+BiAgIUli2DAQN8F6cQ7ZkkKn3MbDa7E5UAO3bA0KF+DEgI0aZp2slt2xs3anTqVMB5561l88bN7Fmzh41fX893pbFAON99N8bjOUpLTXTtWsHQ8xYxbP1SAD6mP46LTIT07YP56FEso6tRhg2DYTPoPmyY/j+us5gCPWHCBCbMnq23uACgiColhfeGD+fm3FwMmgbUJDqHD4f2maQ0N/BQgqZpSbXuZwFJQLMkKi2WA/ywVd+TdA57eWvGV3RP/Dvjxo2jtLQU0Ld8h4aGNsfLCSGEEO1GUFCQ+3bnzp3dt4uKiggP14cNFtADgK5lFT6PT5y9z45eyvpG2xLBNs7jo4AJPFF9IT176knKQYN8FKAQHUBLJyoLW/j8bY7ZbCY7O899X1UlUSmE8E5xMWzdCps2werVTtasqWD37kCqnQYCKMZJMCGBB3niki2MyhnAdZWBHGItVxPrPkdIYBmjnOsZyvf0MhhYNWA/l84IxWyOYELUdbB/EwwbxrRhw8D1NXAgGAzN/4ZefrnOXQMwy+nEcGZbvBvSmq9DVvQkpNV1QFEUi4d1BbXXnK2tW/vV3NKwKP9Hjx6RvPzqq6xevRqA++67j/HjxzfXywkhhGg5rfka1y4FBQUxefJkgoKCMBgMvPPOO4SGhhITE0P37rB7NxxBH5Ta1SmJyrZmx44dPOv8nVdr/xFzM+eH7Oa99wZwwQUtHJgQHUyLJio1TZvfkudviwYMGADY3PdVtYGFVVWwfz/s2QMxMdCrl0/iE0L4X1UVbN+uV0lu2qTx3XfFbN4MBw92QSEfjTAgFKid0NN7SFRUn0fpNU6G7HmYPvv3U0UAYxhM+OVHGDy6nEGmEBLefR3Dnp9RbruNP/3rXydPoWlw772+fKunOMM+lA1qrdchRVGswGLqbftG70lZUO+Yo+Y5Rk3T6nTmVxQlAUg4wyj45ZwXeEN5hX/V/Dswm808//zzZ3Y6IYQQPtVar3HtmcFgYOTIk5fuIUNObg8+5xz9zyPoN7ppVTjPvMe28IPo6GiOlVd6tfZEWRjv/ydaio6EaAF+3fqtKMofNE37qz9j8DWz2Yz+GbQQCGf//gYW5uXB4JphFu+8A7fc4psAW6nU1FSsVisWi6dio9Nns9lwOBzExcU1y/mEOBOapg/ADg/Xb2/a5GD+/CO8/nok1dUngP106nQhlZVdeZQf6U4hf+TyU87Ti4MMZhNbgrcx9to+VFcr5PfqRZ/9+zFQzTcfBlM+6XY6d+5Mp06d4I5pEBEBtbYsAaB0vOGhfrwOGTVNcyinfs+N1AzQqcWVuDRRk7R0qRmy49WgHUVRThm6sPOwmTX7Lmb79tcAePvtt+natas3pxNCCNHKdcTPWv4UoRfboet8AAAgAElEQVRSUlBzGQ+jmsLCQnrW7t8tWjWDwUBkyS620/Q+7t6luxg1aqAPohKi42mRRKWiKH+k6W1qCjAR6FAXTz1RCXAZn3ySxtSpYz0v7Nv35O09e1o8rtbOaDRisVhwOBzYbHpFalZWFmlpaXXW2e12j8nMzMxMzGYzixYtYt68eVitVtLTm3WIrmhnioqKmrVHn6adzANWVFRw++2FLF7clerqo4QFOzhRPIBKzYiepwIIpVu3zjzwQCrBLx3grqL/oeHkOZZhGnCCgYNKOS/4F/70ybP04hAAVZWd2FY0nt67+9BtxgxIToZhwwiIjKROO/dzz22299Va+fo6pCiKsbHHa1dCNjEYx+HhmCtxWb/Ssln8vKovVVVV3H///Ywd28A1SQghRKshn7Vap956+2cKMKIBYVRKorINml75Lqu96Lgzs3IB+n9iQojm1lIVlT3Qm/43tLEZ9Itnh3MyUfkThw5tAxr4UNilC5hMUFAAe/f6KrxWz5WkjIuLY8OGDaSnp5OQcHLXo6qqmM1mjMaTOQO73Y6qqsTFxTFnzhwSExPrPC6Ei9MJf/4zvPNOFQcO/Ezv3sO59VYDjz8O3u7aqazUt21v2gTffw9ff13Oli0a/frZsVz4Bkeyj0AelFX9ESdXAn05VtT3lPMYDPuIjCxC02C09SDdP8oHIA8L+4POp6Qsgt5B4fS6f6Y+bGbYMAxDhnB+cHAzfkfaNJ9dhxRFiYNajUA9r3FompZUM0DHUzLSpYCT2WoXI9RNdjansmOBxMTE8Je//KUlTi+EEKL5yWctP/r+++85evQoXbt25fPPP6eoqIhrr72WiAj9R4FygiihC12oYE+htBFta8Z1VTEUOqnSGv7hP7rLFq7p9pMPoxKiY2mpROUiTdM2NrVIUZSjLfT6rVZUVBQBAQFUV1ejNtigskbfvpKorKf2Vm1VVYmNbTQ3AIDFYsFsNpOenk5iYmKtZLEQJ23ZApddplFcrKCPdRnBnj3w7LPwt79prFuncOGFJ9drGhw4oPeR3LwZvvuuivXrK9i3L5Dq6gACqEZDQUOfDllZ2YXEqAsYk+ekW5XKLv5NFlfSqVMZkZGHiQ45xg3b0hnG94T2HcIvt19FSf8SoqLGcPHA/tCpEwwbhqnmi6ioDrlV+zT47DpUUx3p7URuC2CuNTRnFGBUFGUukKlpml1RlPoJSRO1mxs3s+4c5BXZ8i2EEG2JfNbyo9zcXHbu3ElUVBTPPPMMAOHh4fTpc/JzyVF6YMKBw9Eiv2MULejV/NsaTVL26rUL7XAsRSUy5luIltIiicqGLpyKonRDHxygapq205sLbHtTXl5OdHQ0O3fuRFVVior0Si2P1Vp9++plWZKoPIXNZiM2Nhar1Yqqqu5Ky5ycHFRVdVdMuqotjUYjCQkJJCUluasufUFVVeLj45kxYwZz587FbrcTHx9PUlISCQkJ2O125syZw4wZM7BYLKiqSkZGBllZWT6JT+jT/VbMf4tn3riT4uJ+HtcUFytMHr+Lh2e9wXZu49tv+/DLLwEcPx6IgWq6Uc4xQtATnLpqAuqco7JyMPkjPiZyw+v0ys8nCgNze8bQ9ddOQvoEMTBqIL/+13oCgjrDjcO45J4ZdYPo4H1qT1drvQ7V3/JdMwzHrGlaaq3D6fW2h8cCdftcNKPfmb7kyivfaanTCyGEaGat9RrXUQQFBeHqMR0SEkJAgP4zX48eJ9ccozt9OEChVFS2Kes+3MtblbcB0KXL90ybtpUtWy6muLgrXbsWc/HFm/n555ex5x/kw+Iwhvs5XiHaK58N01EU5V/ok0kd6NUjGZqmzWjiae2K0+lk8uTJ9O/fn507e5KZ+RoffAArVsD48R6eEBWl/yk9Kuuw2+2YTCasVqu7J6UrIZmZmYnVaq2ztTs1NRWz2UxcXBw9evQgMzOTuXPn+iRWs9mM2WzGatX7nFgsFoxGI9OnT3ffdz3u6sFZO4lqs9nIyspyJzIbkpmZSVZWFikpKbKt/TRFR0ez+qeB7DrsOUnpsutIP55Y8CCO4+HAGnr2PA/oxX/4ggKKuIfp7rWhnU8wsiKboWwiik2sMe1jyF1jCXSWczwsjF75+Rj69SXlw4loFov7h13uvL7l3qhoddehmiRlPHqF5VwgXdM01xbxuTVbys1AXiM9Lc/SOuj+XcucWgghhM+0tmtcexYfH09AQACKojB79mx3orKkBCwWSLY/xDA2AVB05Ig/QxWnwemE22+tQCMAKKes7EYiI2M5//xt7jUOh4PFi+0ApFUc5HGZ6i5Ei/BJolJRlD8AGZqm3VXr2O862iS6p8xP8fW+r7mry12s5CsqK/X5CKraQKLSNVDn6FEoLYWQEA+L2j7XluyEhARGjBgB6BeBRYsWuY+7uCoSzWYzBQUFpKSkNHn+uLg4VFUlMzOTvLw8r55zNtLT0/+fvXuPi6pOHzj+OVzlIowooKKo46U0SxpvZZk3rCy1tkDKarMtodq1bbVEa7vumsHWVj/LAmvXbrYK202zC0PlqqUCk2V3ZchbAcowgCgCM+f3x+GMAwww6jAzMN/368UL5sy5PHPRL/Pw/T4PxcXFGAwGcnJyACXhaDIpfTAcLQHR6/Xo9XrbzE+V0WhstlzdYDBgMpkwm83k5eWRnp5uS8ICmEyms05UGgwGWyygJFuNRmOzuOzjNhgMrRK/RqORrKwsMjMzbclTs9lMcXExycnJJCYmkpuby8qVK0lJSUGj0ZCRkYFWqyU5ORmz2UxWVhZ5eXlotVoMBgOFhYWYzWYKCgps+57JY3P0/O3dOtSp483Vyr/Z3r1H8sc/rmZC5hvMOr6Po/TmVYroNz0abYIfw2r3clfWSwDIPXqweOj5VB3dj+a885BeeQUuuACp6fkVi7fdwxvHofY6dreYYdlJdgFzyDhUzR3iF21BEIQuyxNjXNMf08bLspzuYLsWpSSKCSV5mivLcgc1r7oOf/9TK2jUJCUoLQaio6GWnrZtdaWlbo1NOHMrV8L3tUMAGMDT9LYG8MPOQ1x8xanPVt8U/YbFcikAsefC9u3bmTZtmkfiFYTuzF0zKktkWc633yDL8n8lSVroput7XOU3lfzr8L8AeOf4O8QRwmEsgD/FxW0cZN/5+/BhGDas0+P0hHnz5pGWltaqg3dSUhIGg6HZNp1OR3GbTxitGumo29Skln2NS2fl5uY6fZxad7RlMlSdMQk4TCSq9+fmtj9pasaMGZSUlKDRaDCZTCQnJ1NUVORUbM4wm82sXLnSlmAFZUZqW6KiosjKymqVqNRqtSxfvpzMzMxW9/Xq1Yv8/HxMJhP5+fm250NNSqoJ0cTERMxmpbZPYWGhbbu67L+t90F7r1dbz9/xiuAOnhlFTyoJ0LzNlClNSdwbp8Ar++hDBTvIZH/lhciHhhM7ZAisWwdjxiCNGIEUEEAvp64gdCKfH4dUo0fvodeJV5CKVyFhhR6R4hdtQRCErs1tY5wkSYko9ZZn4riZTxSQ0fRlBhZ2pyRlRyIjwWzXE6++vNyD0QjO+u47+PvfZUCiV8+DPBxxHvWH/8Wfd13AeRc/T0REFdXVkWz54k3AnwkT4IsvwC5nLQiCC7krUSm3sb3bF3guTi/mYOZBNrKRMpSuvWWUsZjFrKOeUkJos6eOfaLy0CGXJypLSkrYsmWL0/tPmTKFIUOGuDQGUBJP6tJoUJJlGo2GqKio0541197y6DNVUFDgdKJSq9WSk5PDvHnzzmhmY0fXUZNsoCQJXc1oNLZq8pSamsqGDRta7asuU9fpdK1ew/ZotVr0er3DpLI99bygJH7VROW4ceMwGo2290lL7b1e9s9fr15RVFXB4sUmeslHnIo9kc9YtelKvj32LX37XkvcwYMwciSMGQNjxjAoOtqp8wge4bPjUEs3Jf6LCauexw8rAPFTpqAVSUpBEISuzG1jnCzLekAvSVJvoK1f5HoBUb6UoFRpNFCBhgYCCKSRxnLnfscUPGvJEpnGRgmwkHTDR/wa9ytffBSPZUcAW7ZMZs6cTWzZMhmLRUlSbtwokpSC0Jn8Ot7FJYY2FXe2kSRpMDChsy4oSVKSJEmdu8bXCQczD9JAA2/yZrPtb/Im/TgO0HaiUq1RCZ1SpzI+Ph6z2cz+/fs7/DKbzcTHx7s8BoD169c3696tJsU0Go0t8Wg2m1vNrjwber2+UxJ9AFlZWSQnJwOnEn/r168HlKXHSm2TDa3u77ALPM1nY2ZlZZ3WMvbk5GSysx2uMrVR62QmJyfbkoQtl6Or1KZFjmbDtkVNMKampjqV/FVnmto3FyosLESj0ZxRIlij0SDLsHkzLFjwEsbiB3j2mWCGD/7aqeOvDH6XuEviuOKKKxgzZgzhs2fDkiWQmKis9RG8mdvHIW+Vu3UrMywWpgHTgL+Kbt+CIAhdnVeNcU31lrttknLPnj0888wzPPnkk9x2221ER0fbViXk5EA6t3I//wDA/0iNJ0MVnLFuHWm97gPeoW/f/xAbe4DQ0FDeyR/Fe+/BiBEJmM2DGDEigY0blZmUMTGeDloQujd3zajMBj6VJElGqVUShfIXuLGuvpATyxHc7iM+ss2mVJVRRgw/Axe3naiMizv1cyd0/vb392fy5Mls2rSpw30nT57crB6LK6mz67Kzs8nKymL58uWt9nF18xtnZ/+dDvVxqDMF1UY/9kuzWy5d12q1p710W623qXY9d1ZGRoZTydmioiJWrlxJWloaRqORpKSkZkvBW0pMTLTVlXSUPFSXs6s1OouKik47yWg/szYrK4s1a9ac1vEAsgx5eXD33T9RUvwuVi4Hrgdgd98p9DL9QGX1yDaPD2Ins4aI5pldmNvGIW+3e/fuZrfLysra2FMQBEHoIrxqjGtqFmeLo726y037tv6LuBezWq1UV1cDcOLECY4ePUpFxanJq1b8qEBpAR5oqvVIjIKTDh/Getdd/K66mn/zL+4yNxIR8TDJycmEhgYzdy7MnetPff18goLEFEpBcBe3JCplWa4CxkmSNAMliWiUZfm/nXQtZ5YjuM2kk5O4ZcAt4GDW//dsAi7m6FGoroaIiBY7hIcr6wfM5k5JVAIkJCSwdetWqqqq2twnMjKShISETrm+OsNOnRmodvMG2kx8dSaz2Ux2dnazXzb0ej3p6afqhA8dOrTVDEP1Magz/7RaLYWFhZ2yFF2r1bJ06VKys7OZOXNms9mGHR3nDLWxTUZGBmazmYULF7aaNak2tyksLASU5dgbNmxwOPPyTOqCtiU7O5uUlBTbOZ15vbTaoQwfnsrixY18/XUAMAJIR/mdPpERIx5h4sQiRo4s5d//vg7Hkw92Uc8cNls0pLns0Qju5M5xyNtZLJZmt2NjYz0UiSAIguAKXjbG6QGTLMtmAEmSsiRJSm1qINdKe43lWmpKxHpcnz59SEhIICgoiOjoaKKiomwrzyIjobISShnAb2iprLd0cDbBo/bvp7qxsSmrfz/PRk3n+pSx9IkPbLabaDgoCO7lrhmVADQVebYVepYkabosy5+6MwZ3W7t2LYeOOE4yWthr+9loBIe5wAEDzjhRuXv3btvMmQULFjS7Lzc3l2PHjjFs2LAOZ1Wqsym3bdvGvn37CA8Pb5V8Wrt2LQkJCaed0NTr9c3OZf9zy/vcQaPRtJq9mZ6e3uESa71e3ywpaTAYSElJwWw2k56e3u7SaKPR6FQSUZ1JqcanNiFy9nhnGAwGNBqN7XwajYY1a9YwY8aMZvuZTKZmSclx48aRnJzsMFHpKuqMVftZpB29Xlu2wH33NVJYWAkcBd4BluKHhWQsrCefJ47/zMs748grKAD+wdChiwgJuZ3a2jDCwmo5ceIViotXAVaeOFDNbaI7cpfmi+NQR+bPn+/pEARBEAQXONMxTpKkdmcGqElHJ2NouVYsD6WxjlPJyK4gLi6OOPuVb3ZGjIBffoGCyP70rzIyNqwXrdeKCd7gjTfgs8/i+PB4ABsD/khN4yQafw3ivLEBFH3VvF2EIAju5bZEpSRJ16FM/7eXBox3VwzuVl9fz4oVK9rZ49QS4DYTlQMHwrffnlGNSrX+pCOHDh2iqqoKjUbDnDlz2pxVaT+b8ujRo+zfv5/IyMhW++3fv5/Bgwefdow5OTm2eo72MjMzbUkvVyb7OlPv3r2b3VYTl+3Frc7EdKbGo9FobDZzUK0R6ezjNhqNREVFtTtL1WQyter6bTQaWy0xN5ub/76q0+kwmUy25e6uZjAYiIqKsp27o07s27fDQw9Z2P2ZhYnsB4YDRUAFl8ZtJftwKrUhh/hY7kHUqv/jxIIFXNo0y0z65XkuWiTRQ6Ohzmxmx6rnGdDUdIQePUR35C7MF8ehjkyYMIFZs2Z5OgxBEAThLJ3pGCdJUhJKyaz29jHLspze3j5N+2mASqCXXXLTDHj2l3Q3Uj8OWCzK56X2Vq0JnlNaCvfcI1NZOYiIiI9587b3CP+gkf/sG87Y8RJt5KEFQXATtyQqJUnagLIMu+Vf2Dw+aHVmXZS1a9dy4MCBdvb4EbiaRx65hauvvsHxLuqfcs5gRqVGo2HQoEFtnHYAGo2GPn36tFur0r42ZZ8+fRg0aBDh4eGt9hs0aNBpLdNWl+yqMxHVJi9ms5m8vDx0Op3tfBqNxmXJvs6SlJREZmYmubm5GI1GW6LPYDCQnp5OXl4eBoOBhQsXkpGRYUusRkVFUVhY6FTX7MTERNvzBpCXl0d+fn67x9hLT09n5syZ7c56jIqKIiUlhezsbKKiojCZTM2W5quPR41HfY3UxjsLFy5k+fLl6HQ62+uRnp5OWlpamwlVg8GAXq/HYDBgNBrJzs4mMTHRtr/RaGTGjBnNkqNardZhonLHDnjrLZnMTIjCzCb+yjjWMYR8pLgIRo0yERqwkvyLzmOL5VzyH3oInU7HtAULwK5uX1FpKZs0GpJKS1l56aWnLpCQACJJ2SV58zjkKRMmTGDjxo2dVn9YEARBcI+zGeNkWc4Fcl0YTmaLGZhaB3F1W2qisr6+JyASld5q0a3VVFYqdddmzNhLZK8eVF79HQezpvHBcyBJHg5QEHycJMudX+pDkqSFsiy36n7R1nYH+532coSmjt8aWZZdVlJOrYvizHNWX1/P8OHDO0hUKuLi4jAajY6Xkz7/PKxfr8ysfOMN8OucRu0Wi4VVq1Y1G0wjIyNZtGiRxz/EOpPsU7d1RpOcjmbvdcS+juTYsWMpKirCaDTauna3V2eyZdKuozh1Op3HZ5Z6ysKFVl5+uRb4gB49QnmrxxquNSvJ9zJCMI4azpEFNzNlwQIiO+jQbbFYeP3117nllls8/v4XnCc1/VYpy3KrXy/PdhzqDtQx7MYbb2T+/PnMmjVLvL8FQRC8RHtjmBPHun2Ma+uzliRJS+2b50iSlAdkNSVEz/aaTn8W60xWq5UDBw5w8uRJGhsbOXDgADU1NVxzzTWsWBHM3/6m7JfChZgDfuXD+lLb6yt43jv3f8F1T01qupXLhAn/YPr0Obz99jyuv34ETzzh0fAEocs6m3GsJXct/Ta1sb3DLiCuXI7gTtu3b2fIkCEMGTKk2fbqL6ux1luRNTLfmL8BIDo6uu3lpH/6k/LVyRzNquzMTt+nw34psfpzYmJis2SffRMeV3NlnUz7rtstl0931rLp7u7IESsLb/qRzXnDgZ7ADfTtu4/tU/tx7VpoPDeB2L//ldhrrwUn38/+/v7Mnz/fK97/gsuc8TjU3axbt87TIQiCIAiu5bYxTpIkHZAIJAFRkiQVA3pZlg1Nu2RLkrQUZcn3UFyUpPQmFouFV199FYCePXuyZMkSQCmtFRh4as3wKg5R1hhIXV0dISEhHolVaM5cXMEf/9lUix8Ts/iY97+5gz17bqZ37xAefNDDAQqCALgvUWloqptioPlAmg7c1d6BnbAcwS2mTZvmMPG4YuQKCn4sICo4im9QEpWLFy/2ipp39h3AO7PT99nqSsk+dTmz2t1c/Vmv19u26XQ69Ho948aN83S4XcY330BOjsze3T/x3qZB1DHKdl9U1B6mTi0kfHAcv33wAf1mzTqj9RuiYU63c8bjUHdTcEEB47/x2bKcgiAI3ZHbxrimhKQByGzjfnNb93UXAQEB+Pn5YbVaCQg49XG6pqaG/v1P7VdBb3pioqqqSiQqvcT9V3zDb1blc/cSPuVSbmJoXQx/J4R//hPCwjwcoCAIgPsSlUko3d5UMiA1ffepD4j5tfl8xmcMOqrWjryJpUsT+ctflKK+AW7tw96c/axKb5lNCV072afT6SguPtU0Sf05NTXVViuyvY7iWq2WrKwsUlJS2k3A5ubmkpeX12mzSr3J//2fzPI/13ASfyyca9t+MV+Q1KeEESs0HA2SuOyyW+jno8vgBYfEONSkdk8tx386Tug5oZ4ORRAEQXANMca5kSRJ3HLLLQQFBdHQ0MCECRMIDw9nyJAhhIfDX/4CEfpcVu3py15MrKqqom/fvp4O2+d9+vcveLlYSVKO71HIRGsk1npYz0CmTwcXLqITBOEsuatG5f1AtizLVS22PynL8jIXX0tdjpCG0vluJc2XI5zNuc+6Lsqdl93Jq1tfRYuWutg6jGUzAKU5SkkJtGqcLcuwa5fSTGfQIOjkRJyozSd4sy3rPmX7nV/zYM0i1L+zDIj+jdVH72T6zBDCVq+AoUM9G6TgMR3UqHTbOOSt1DHsMz6zbRuYPpChT4p/M4IgCJ52ljUqfWKM85Yalc7YtGkTc+bMAWDnzp1MmDDBwxH5tvqySkbFmSm2DEGilkV3ZxMbeoLK9y/mWeM0vv4aRo3q+DyCILStK9aoNLQcOJusdPWFOlqO4GkPpD1AytYUJCRW91uNsexUEzyj0UGiUpLg8suhulqpVdnJiUpRm0/wJnv3wlNPQcrEL7AsWcUk83YuwcTbTOHHsAjmzCngnHN+ZtichwkbO9bT4QrezW3jUFdyMOOgSFQKgiB0fWKM87Bjx44RHh5uu63RnOoFKzp/e17Q8iU8aynlOl4ifuj7RMVU0wB80DCAe+4RSUpB8Dad00K6NVmSpMEOti900/W9Rq+RvZBQEsznRp4LnFoWbDS2cdDAgcr3gwc7N7gmojaf4GlGI9x6K1w6ooI3so+Seft/uOzEO4RxkABqea7XKrIeLuDSS01cccXlDB8zxtMhC95PjEOCIAhCdyXGOA+qr6/n6quvpr6+3rYtMjLS9nPLmvqCm330Efz738zmQ57hMk4UZ1L23zJ++3I0lSeG88gjng5QEISW3DWj8k7gwqapoOr/1BJwIfCUm2LwGIsFNm+Gdeug6tcQljZtH+Q/GDgINAIB2JUybO7llyE4GOLj3RGuIHjM/v3w+OOQ/++jnJAlyukNwP9CHuGZPwRx95pXabgtjUueWsYl4eHIsmybYi4IHfDpcciR8zedT++re3s6DEEQBOHsiTHOzXbu3MmBAwcICAjgiSeeoLCwkCVLlrBq1SrOPx9O/BzLAzxNGs+wdf9+T4fru6qroakvQA0SF/AE/6YPP+wJ5y97Lua11yEiwsMxCoLQirsSlVpgGacGTlAGz6WOd+8+yspg7lylzKQigIUEEkINP+wcgFJGcz8wtO0ZlRdd5I5QBcFjDh6Ev/8d3n65AqxWjhJtuy8o6DCXX17I8agIfvjsPSZOmmS7TyQphdPgs+NQW2oMNSJRKQiC0D2IMc7NDh06xPfff09ERASFhYUAvPnmmzz99NPs3RvEyfoYjhBOPIdoLC31cLS+K3v2+4w4qGUqB9nBdQTSnwDgBc7nkkslbrrJ0xEKguCIuxKV6bIs57fcKElShZuu7xEWS/MkZXg4jB4Nj+14kK/ZgrZWB2wESmg3USkI3dSvv8ITT8Dm1b9gkiWqGGS7bwAH+bP/i8Rce4yqS4czcOAFjBg50oPRCl2cT45D7YmYIKYQCIIgdBNijHOzyMhI+vTpQ3V1tW1bZWUla9eupUePVE6ehIqmlUGNR496Kkyf9sO/d7BoazL13My8kAymXRGBVl/Ph8cGU+zXkw2rlHYQgiB4H7ckKh0NnE3bv3LH9T1l8+ZTScobb4SsLOjZE5IuiuXrnXCAg8BE4EOgnRqVApmZmSQmJqLT6Vrdp9frMZvNJCUleSAy4UyUlsKTT8Lh5z9jueUp1vIytfQDoGdYFWmB/+APy4YwcukKkCQaGhoIDAz0cNRCV+ar45AjI7JHEDEhgvAx4R3vLAiCIHg9Mca5X2JiIpdddhnDhw9vtn3FihWEhd1BVZWfLVFpLTN5IkSfZq2p5Y67AqgnGLBSfVkdZQl1VJxrYts7E7krERISPB2lIAhtcVczHZ+0bp3yPTz8VJIS4PcP3MSyZY/gH/wcIAN9ATCZwGGt5d27YeJEiIuDbdvcEbrX0Wg06HQ6zGYzubm55ObmkpaWBii/KJhM4heArqC8HJYsgSFDZEY/dwc5luno2MwSVuLvX8Hll3/MPfc+z5W50xiZfrvtz5wiSSkIrtN/YX+RpBQEQRCEs7R27VoOHDjQbNuBAwewWJSalGqiMqDimNtj83Wr53zIFyfHAeDnt4qIyO8BGNZ7GFt3R7JypSejEwShIyJR2YnKy5Xvo0efSlICzJ07l5UrH+XCC29EKR9zkgsvXE1+PoSEODhRYKAyNfPXX93W+dtb6fV6AJKSktBoNGRnZ3s4IsFZW7bA+QPq+Oc/K6mr+x87mACAhQCuCTaQ8fvnuP76/Qwc2IfBgwd7NlhBEARBEARBaEN9fT0rVqxweF9l5U7gVKIyyFzrtrgE2P/fQpZvuQKAfvzCP6xBNGxoYHzBeGbfOZsePZp/NhcEwfu4q0alT4qJUb5/+y3U1DT/D7GmRtmuMGK1ZjN9+t2OTzRgwKmfDx3qjFC7DPvl3UajkZkzZ3owGsEpJ0/ywa0beTj3PMotI9T/T8cAACAASURBVIEewCRqUz5njWE4Ix96nEtuTkEnSdTW1hIaGiqa5AiCIAiCIAhea+3atRw+fJjQ0FDq6uqwWq22++rrT82olIHgY3UeitL3yDLc+cL5HCMYgBvQo2MkF0ojGff4WMLCwzwcoSAIzhAzKjvR/PnK92PHIC1NSU4CVJusZE8qYdGxH5hGGbAOo9GILMuOTxQZeSrL6eMzKlV6vZ6ZM2eSmJjo9msbjUbGjh1LZmYmAAaDgaFDh9pmdxoMBtv9er2e7Oxsn0uoms3wyCPw5t/MTAr/kdnrkzBYlEY4knSMyZO/ZNDgYGKfeor+l0ywJSbDwsLcmqQ0O6y10HUYRWFbQRAEQRAEt6qvr+eNN97goYceYunSpURHR7fYQ+lhVE8wtYQRelwkKt3lzTfho8+UJOUgv/eZw1AA3pf7c+fTPbFYPBmdIAjO8miiUpKk+zx5/c521VUwQVndyltvQf/+cPHFEBcvUfvt25TxFIFBTwMfUlNTQ0VFO4351FmVPj6jEpREYFRUFKmpqRgMBrdfX6vVotVqbUlSnU6HRqNh3rx5ttvq/YmJicybN4/09HRASbCmp6d3GLdag7MrJtJKD1u4rH81ax8/zM0Pa/iycQwAIRznqsAPWHz789x+ewm9ekl8/PHHaLVaj8W6YcOGVs+xs6+RN8jKyuq0c3fl9+Dp6O7jkCAIguC7xBjXOdTZlKrg4OAWe1TY/dSbkJP1borMt5WXw733qrdKufRGPf+7ewfFUTKvMISQEPD392SEgiA4q1OWfkuSdD/Q0VQ3CZgBPNUZMXgDf3/YuBHmzFFKTB47Bjt2AEjk8A7fsp34oMFQbwUWc+21AZx7Lrz8soOTDRgAP/zQLROV2dnZpKWlkZqaytixYwFlptv69ett21UGg4Hk5GS0Wi0mk4mMjAy3xFdcXIzBYCAnJweNRgMoCS21iY+jZI5er0ev16PRaGyPwWg0kpaWZkvOGQwGCgsLMZvNFBQUkJGRgVartS1xN5lMtuudKYPBYIsDlESr0Whs9rzax2wwGFi6dGmz7UajkaysLDIzM8nIyECj0WA2mykuLiY5OZnExERyX3yRJx54mN/VNPKr5X4qeAXQIknXMTSwCHPYRp7ZsZURI66murqa1157jSVLlrR7/oqKCsaPH297PoxGIxkZGWRnZ9v2AyguLiYzMxNZlsnNzWXlypWkpKSg0Whsz2lycjJms5msrCzy8vLQarWkpqaSnp7e7H1k/xo587gd7QNQVFTEzJkznYo9Ozub/Px8dDodRqOR3NxcdDodBoOB1NRUh+8Bs9nM0KFDHb7mbb2OLamzgjUaDVFRUWi1WvR6PampqS59D3qCGIcEQRCE7kqMcZ6j1qasqqoiPz+fkydPOvgcUAj8DQ2VBFNDWEOoJ0L1LSdPEv7KS8yfdzurXgxh0KCnGD68N1BPZFY9138QKBroCEJXIsuyy7+AJ4GFKINjW1+JwCedcf3O+kJp0S2frsZGWd64UZaTk2VZqZwhy+eec68MyHFxcbJy3rdkkGWtto2T3HabcmC/fqd9fW9XWVnp8HktLi6Wc3JyZFmW5aysrHbP0dH99tRzOqO4uNjhuZOSkuSioiLbbZ1OJ1dWVjq83/56WVlZcnFxsSzLyuO2P3deXp6stXsD5OTk2PY9U5WVlXJSUlKzbRkZGXJGRobD/YuKiprF0PJcLV+nY8dkOTQ4Qn5/+JXyi0hyZdMbfA0vynCdHBt7s7x48dPyG2+8IRcVFTV7zlJTUzs8vyzL8tKlS5vF29Z+6vOVlZXV6rVYunRps8doH4f9a+LodlvX02g0tvO0tQ8g5+XldXgu+/e6Tqdrtn/L10+VkZHR7HHaa+91VM+r1WqbPQ9qHIDtvK54D7qT3f/R3XYcOpuvMx3DBEEQhM5nP4Z19OWrY5w3jGOffvqpPGXKlHa/Jk6cIvtxmXwJYfKnIH9HtGy1Wj0ad7f34IOyDPKByEg5jGFySEionJaWJj/99NNyXV2dp6MTBJ9wOuNYR1+d1UxnvSzLX3W0kyRJ7ax17j78/WH2bOVrwAA4fBjOG/0gO3c9hiRJREREAEqtuf37oaFBafTdzMCByvfS0jZ26Lr0en2zWpNms7nZDC9XKygoaNaUpz1arZacnBzmzZt3xrPK2rqWOsNOndk4btw4jEaj7fG7gtFobFXHMDU1lQ0bNrTa12w2o9Vq0el0rV6Tlo4fh3eX7UBa/QoBlijm7x3CamQ0wFEu5Hjw/xgc/T2jE4YREVFDjx6DGDNmDJ999hlwqq6nMzIyMujVqxdJSUkO3w/q85WYmEhhYSFRUVHtPn/q41MlJiaSlZV12rNz1dmHOp2u3WsZDIY2n0s1dq1Wi8FgsJU1UGk0mmax2quoqGhzpmVHr+PChQtJS0trFbs6y7SbEOOQIAiC0F2JMc5Dpk2bxrRp09rdp6IC+vSReYdLieYLDmDh+PHjhIWJRi6dorER8vIAOFJVxS0kcXBEKU888QRhYWEOluYLguDtOqVGpZMD5/VAr864vjc75xzl+/79fYiIiKBnz5706dMHNVFpsbTRL0etUSnL8OuvLo/LYlGWqd94I8yYoXzfuBG3FBxev359s2YzahJNo9HYEilms7nNmoF6vb5ZcsfVsrKySE5Ott1Wk3/r168HlKSb2Wy2xW1/f3vNTnQ6HXlNgypAYWEhGo3G6SRlcnKyrYFPe9cwm80kJyfbEl72S9HtGY1GNBoNaWlp7dY+fOfOj8mLSOGTVT9yk2Up1fhxjCfYPOoRMob+gbXL5/OHo9mMu2g0w4YNIy0tjeuvvx5/f39b0qyjBF9LiYmJ5ObmOrxPfQ7UZKUzSWj75J2aJDwdakK5vaSe+r5obx+9Xm9bLpSUlGR7DexFRUW1is9gMDB+/Pg2Y+vodczNzW3zeUpPT++SS71bEuOQIAiC0F2JMc67RUYCSNShNEMNo6Hb1/z2pFffDOC3nM94LjaW1YwlhZtZ/M195N5jAUSSUhC6os6aUemQJEmD7W4WAenAp+6MwV1KSkrYsmVLq+0XXQTx8cosy3+vkbGesHLzDTfzVk4ZZWXKPkYjtJo4piYqQalTOWiQy2ItK4O5c5U6mvb+8x+lGdDGjRAT47LLtaLX69FqtWRnZ5OVlcXy5ctb7dNerb3O6vytxqXVatFoNBgMBlujnKKiItt+Op2O4uJi2+2W97fHfoZgVlYWa9ascTq+jIwMpxK0RUVFrFy5krS0NIxGI0lJSeTk5LS5f2Jioq2eo5qwOnncQv6f3gHghax3+IzfYaUa+AwoYPjwYqJn9CZiZCx33nmnrXN3UFAQffv2bXWNioqK05otGxUVRUFBQbNt2dnZmM1mVq5c2WEtRldQE6VqXdKioqJWCT01GazWWLWvaWrPPvaSkhLbdvXcHVm/fn2HM0AdvY6ALenZ1nvHk82N3MGXxiFBEATBt4gxzr0MBgN1dXX06dMHvV5PaWkp06ZNY+rUaQQFwUP1f+J3BHM5H1NWVUVcXJynQ+52tmyBBQsgJMTKiROjSTtvGJbvrdTIwdz3poaf+8JTokqrIHQ5bklUSpJ0IZCPsmYdlOLOkUCaO67vCfHx8ZjNZqqqqpptDwqCwYOVnw80TYyMDI3kyJH3bPs4nITXMlHpIhaL4ySlatcupRnQF190Tpc0dWaamnSJioqyJR5dsQTabDaTnZ3drKO62tVZNXTo0Faz3tSY1BmPWq2WwsLC05oFeDqys7NJSUlxekm6GpMz1IYyGRkZmM1m27Jf+9l2alOfwsJCQFmGvmHDBhbceCtf3vUqYW+t5b/W3wGQz0u240ZQwLmJT3PdzSP45RcTEENtbS3h4eHtxnS6f1U2mUytZhC6e4ny6c7UTEpKYubMmaSlpbU6Vo3d/jU0m81ERUW1em6cTV5C26+j/XOlvofbapLjytID3sQXxyFBEATBN4gxzjPy8vKoq6tj/PjxLFq0CKvViizLTJs2jYYGeJXZaNjHNbxP1Wn8Pic458SvlSxcqAEkTpzw44ILIuh3XT82l+/D8OblyJZAmvp2CoLQxbhrRmUaMFaW5RJJkq6XZfm/AJIkzXDT9d3O39+fyZMns2nTpg73LdxWiNW6H2gAArGbnHdKJyUqN29uO0mp2rULPvxQqbHpanq9vlkSx/7nlvedCY1G02q2Xcsuz23FZZ+UNBgMpKSkYDabSU9Pb3dptNFoPK1ZaerMzc6YGWowGGw1EEF5PtasWcOMGc3/6ZlMpmbJrISEcfxuxhVcd9cjTLGWchvP8BYLAOW5jAz7jCuu2smzz91Kv34rOHnyJD/99BOjR4/Gz6/jihJq92xn6fV6hzNtwf0Jy9ORnJxMenp6m+/jlu93tZt9S/bvxdzcXFJSUhyer+XrOG7cOJKTk1s9R+pSekczUV3x785L+dw4JAiCIPgMMcZ5QHBwMHV1ddTX19OnTx+OHDlCTU0NAAEBSluBCnoDUPvbb54MtftpbOSxse+zt/TWpg0Pc8klyiouS+AJttXG8eST0K+f50IUBOHMdUqNSgfyZFlW1zfa10qJdNP1PSIhIYHIyPYfotlsZlfRLsAK/AK0MaNSowG1ALPDIpatrV0LU6e2/3XffU6dittvb35cS1OnKtc7XTk5Oc3qU6oyMzObzaxMS2v/D8Lt1YI8U7179252W6fTodFo2k1S2s8OdYbaPEV9rG3VYXREnY3aHpPJ1Gz2qHpcy6Soep7GRnj1VbjhBh2mY8c4YC0F4GFeAU4AcMcdL/PQYwbWvXU//ZpG/+DgYC644AKnkpQA48ePd/o1y8zMJDU1tc3ZrK6Y/ddZMwjz8vKcnoVbUFDQal9Hr5Wj/VQt3w86nQ6TydSqxmVOTg5ZWVmttnfz+kk+OQ4JgiAIPkGMcR5wxx13sGzZMq655hq+++476uvrefbZZwEYMkTZZwvDuJq+mOrrPRhp92NY8iZPld4EQH924c/zvPPOJnbuvJjNm69i+PBA7rnHw0EKgnDG3FajUpKk62RZfhsokSTpDlmWXwa6dTE0Z2ZVmreaSQpJ4sWTL6I01BnuOFEpScqsyp9+cnpG5S+/KHU72uNsfqa8XPlqy5YtjhOYbVGXZKszF9WGKGaz2ZbcUZNHziYH29vndCUlJZGZmUlubi5Go9FW09FgMJCenk5eXh4Gg4GFCxeSkZFhm0UZFRVFYWFhh12zQUlCzZgxo1lySKvVOj2bLT09nZkzZ7Y7ozAqKoqUlBSys7OJiorCZDI1S6aqj4e6OqYeq+NPD13B24fCaOAjIJCbkJjMWExEMyjucvYfhh9+WEuvXpMoKyujf//+ra5pMBjQ6/UYDAaMRiPZ2dkkJiY2m2WamJjYbKah0Wi0vX6ZmZm2GZcVFRUMHTrUNvPPfj/18bf1PDsTBygzCNuaodjyemlpaa2OdxQ7KDUso6KibPepXd5b7ldcXExubq4tobxmzRoyMzNtHcPt65aazeZWCXT1sarHJyYm2s6t1sxcuHAhy5cvtz3fGo2G4uJi0tPT0ev1aDQaW7f0bjqbEvDNcUgQBEHwDWKMcz/7UkdKc9RTBg+Gn3+Gg/hxkFLmHjvm5ui6r4Zvf+L2VWOwEEAADcSzmhek/7Czn46MDwciI6HXQ2CgpyMVBOFMSbIsd7zX2V5EqZuyBpguy3K1JEmfADOAbFmW7+r0AFxEkiQZ4HSeM4vFwqpVq1rVqgSQjoVy6TNj8fP3Y3r9dGRuZu7ce7jllnE4zBUkJkJ+PkycCDt2dHjttWs7nuX422/KINqRmBgYOfLU7c8/b37/1KlKIeMFCzo+1+lyJjmobnNm+XR7HY+dMXPmTFvtyrFjx1JUVGRLVmVkZDS7v6W2kmVtxak27+lMckYm1ctX8qz8F/7BMmoJAqBHj1UMGLCa888fyWOPPcb555+PxWJh27ZtjB8/ntDQ0LO6bkfdxd2lZRyn8xq5m7tjc9d70FXUJk6yLEsO7usW49DZOJMxTBAEQXCP9sYwJ471iTGuK41j8+fDW28B7AOGk5GR4Zbmj92excKT2myWH1De1oNYQSbDiSEGM4HczASuSg5kwwYPxykIPuhsxrGW3DKjUpblr4BxdrcvlyTpwqbt3Vp7syqPFujws/iBBWL9Yim1vs6oUXEkJY1zcCZO1aksLXXq2s4kDjduVJrpdOSVV9qvUdkycelK9stc1Z8TExObJQftl093xJUzxuw7J7dcNqt2CfdGViu8nWPlZN4RijZczKvyPkycmqkXHv49117bk5Ejb2Hx4sX06NEDUN7PU6ZMcUkMGRkZZGdne7TGpNFodFh6wFsVFxd7dU1Ob+bL45AgCILQvYkxzvucWgCj/OBo0opw+n5++A0ePXAbAKF8z9XjK6gLGoh1h5U1Fi1yaKDo8i0I3YC7alQiSVJCi03e/6cwF3FUq9JsjuT7ry+w3b4w9kKgg1qLTzyhJCldWI/xqqtgwoT295kwAWbNctklz1pHycHOpC4jNhqNzX7W6/W2mpE6nc7WGMWryDJ89BHynxbxwPjfyLmhhIWvhPBMzWRbklJDCSOHppOe/g7Dhu2noaGBffv2dUo4Go2GcePGdUp9UWcZDIYus9TZbDa36nwunB5fHocEQRCE7k2Mce63bds2XnrpJV5++WXWr1/P8OHDiYiIoKKiglO9c3rxK4MZtnO3J0PtHoqLkZ/+J2P4GrAihd1Lr5mhlMwsYef1e/mQvjz4IMTHezpQQRDOllsSlZIkXQ/kS5I02G5zlSRJ091xfU9TZ1Xau/bayWwsCucnfmIzm/GTlJeipKTE0SkU/ftDbCw42bDEudiUWZVtJSsnTFDu9/d32SVPmzclB3U6HcXFxWi12mY/p6amkpeXh0ajsS1Bd9SgRavVOmxi0lJubi55eXnNkrJnzGKB9euRL9TBrFlILzxPD8NuNjCUE0QAoAk8xDnaB1n/cTHf7X2SBx98gAkTJrBw4UJGjx599jG0wdPLih0lKZ19jdzN3fUjXfoe9AK+Pg4JgiAI3ZcY4zyjtraWsrIyysvLsVqt7Nu3j5qaGsrKyrDvnRPAMcLLTJ4LtDuwWuGOOzjn5DfkM4kwZtCz5x7qq5QnevPOyQwdJrFkiYfjFATBJdxVo3KGLMv5DrarRZ+7hLOpi2JfqzIyMpJFixYhyRIXBV1EgVzAgB4DOFR3mNDQx5g//yGmT4cbb3T5Q2gnPvjwQ1i3DsrKlHzo/PnKTEpPJimFs1BXh/zqaxx/NJOQUiN+TX9YbySEH/kzE1lEQ2AdM2d+wfjxJfzlL/d02KVeELxZBzUqu8U4dDa6Um0vQRAEX3OWNSp9YozztnFs9+7d/PjjjwQHBzNo0CAyMzOJjY1l8eLFZGUNYu1z9Uw8rmcZK9gxWuLPe7Z5OuSu68UX4e67AXglKIjX6i9iIhMZ5z+OgqHRPPXzND74QFktKAiCZ7iyRqW7EpUOB0m7jnRdwtkOjkVFRWzatInZs2czduxYAOZp5pFTlUOYXxi11lrgCNCHO+4Au2a/zVks0NgIwcFnFIfQzVVXI7/4EvUZz+BfeYTXuJkHeJCHuYFZJPA1l/Iq7/P1gBpmzT2PmBhlxtzkyZOZPl384V3oujpIVHaLcehseNsHPEEQBOGUs0xU+sQY19XGMYvFwpgxY/juu++IjIxk1qxZzJ8/n6uuugp/MRPEafIv+/l45L1cUfcuFWFhjKxt5AVeszXQ+T0TmDonkPff93SkguDbXJmodFeNygkt66Y0LUUY66bre4WEhATi4+OJj4/n4MGDHD8O88+9jdd4jZwBOU17FQNtlKGsqYGBA5UE5QsvuC1uoYsoL0d+4EEa+sdjXbac/1ZO4zy+43bWUsZw7uNRlkUf4/74J7h27bX8XPIRL7zwHGPHjmXu3LlMnTrV049AEDqTGIcEQRCE7kqMcV6mrKyMSZMm8d133wFKM53//Oc/zJ07l0mTJlFeXu7hCLsIWWb93DeZVfcO09FzXa2G63rcSgwxAKxBS31wIM884+E4BUFwKXd1/V4mSVKhJElDACOgbfo+wx3X9xb+/v6Eh4ezevVqGhoiWLHiL/w9ZhiXEAJH1b2MwETHicrwcKioUGZUHjrkvsAF7/bLL/DUU1jWvIJUf5L3+R2P8Bjfcaq2pJ/fb1ww3sTIK0fyz4X/JC4uznbf7PbauQtCNyHGIUEQBKG7EmOcd7FYLMydO5ddu3Y5vH/Xrl3MmTOHL774Qsys7MDR/1vHoj0LAdjK+UT30jDzrgEYdxk5seU8Pmzoy1+XwtChHg5UEASXckuiEkCW5XGSJOlQ/rJndFRHxRfExMTw/fffExhYTXDwSX6s7sElAMehF72oRMlQHjgA9fUQFGR3sCTBH/+obJwyxRPhC53t3nthtxNdARMS4I47ICMDed1bYLXwAbNZzOMUc6FttyDMBIU+zeVXljBmzAhkWeLLL7/sMp2uBcGVxDgkCIIgdFdijHO/hoYGTCYTJ0+eJDo6mn379nHgwAGqV6xg5a5CDMzFSgzn8B3DKaCcxlMH79rF/uuuQ/vee557AN7u8GH+cn8AR4kGwMIiZlyVgDXIysFLDtL/osmM/Uhi2TIPxykIgsu5q0bldFmWP3Ww/T5Zlp/q9ABcxBV1UUpLSzl8+DD79kXz/fdxXFBbSe+nvwVgachSCk6MBv4FwN69MGzY2cctdCFTp8KWLc02HQPCW+43ZQrlEUOJ2ai8V77lPM7nW7sdTPTo8RzLlvVkyZI7CQ8P54MPPrB1oA8LC+vEByEIntFBjcpuMQ6dja5W20sQBMGXnGWNSp8Y47xtHDt48CD/+pfyu/hNN93E/PnzKSgoYFJgINsaGgiinkYCWcZKVvJAq+O/j4lhVFmZu8PuGmSZDy96jKt2PQpANBtpZAH9+/ZjwewF9Ivqx00ZNyHLylweQRA8z5U1Kt01ozIDGG+/QZKk65u2d5vB0xl9+/alb9++NPXSofbHEG5/+iV2sAOrbAVCbfsajSJR6assEb3YPDCNN8pn8IkpkMujGrg5Jp+rDmbhX13JN3sg2XQ/3/IaP5LISa5nEHvYz0CGDXuPpKRfmT8/ifPPP992zquuusr2n4cg+CAxDgmCIAjdlVvHOEmSljb9OB4okGU508H9RiAKQJblbFfH4A2C7Rqbnjx5kr59+wJwxGJBAnpLJsrkWCr6jYYRdqvhdu+Gqirq6+vdHHHXUVNlJe3HewEIlaqplv/Cq6wmqDSI6Hej0X2rA0SSUhC6K3clKoeqXeckSYoAXgZ0wFedcbGOBk9vEjIkhMpeleyv3E9PuSdwqjilwzqVQrcmy1BODHPlz9j13Sjb9g1HYMORRCb0vIW/spT7TI/yM+UMoJgQPmY4n1AamMFlF5/HzJnjsFgs7Ny5k9GjR9uSkyJJKfg4t45DgiAIguBGbhvjJEnKkmU5ze52kSRJqJ+3JEnKQPn8laveliQpSb3dnWg0GpKTkwkODiY2NpbHH3+cBx54gGNXXw0mE71DjlN2HCoungP/nXPqwKYVVEHNanz5oHZKXj2w9x4OVl8HwLXy/YQxnVhiAeixaCihsaEOjxMEoXtwV6JyCBAlSdKTwEJgpSzL8zrjQh0Nnt7GL9iPa/5+DcEfBVNaWkpBQRFwEgimuNjBAXv3wrvvKs10/vpXiI52c8RCZyqv8GMu77OrZpTD+3fVjGIum5pu/cBRv0vx9y9ldmoqrz34P/r160d+fj6HDh1ixowZIjkpCKe4bRwSBEEQBDdzyxgnSZIGMLfYnIUyc1P9rJUqy3K63f15QDrQ7RKVQUFBjBp16nf2hASl8frR/v2VRGVgNaD0QnUkNiam02P0art3w5YtWPBjM1exjvmUE4OElfymPlDn8Tk39HmXstAVcAC+pyf3Pt6Xt3Ug+oEKQvflrq7fVUCVJEnrgX2yLL8MoP7lz1XXcXLw9Lji4mJ++OEHfvjhOD//PI/eve/m/ffvZvXq1RQUFADruPnmZC69tFVlQvjpJ1jaNGF0/nyRqOxGSkpKyIy7kV3fTexwXz+/BgYM+I6kpAXMnj2NadOm2e6bNm0akiSJJKUg2HHXOOSspvFqOVCAsjSuUJZlg939PrFsThAEQTh7bhzjooClTRND7Nd+aZqup3NwjAlIbOuEkiSlAqkujNHjekdFKd8D2k9URjXt58vKiGGu/wfssoxzcK+V71hG/tzZ9Io/TNXhcNa8rCM6VhJ9ZQWhm+uURKUkSQtpe0DSSZI0FpCAZJSlCa7S7uDpiCcGx8OHD1NUVATA66/XMXBgD558ErRabdMefyA1dRiTJ09uffCAAad+PngQJnac1BK6hvj4eL7cP77jHYFhQ37i97f9RGOjP3v27OGyyy7D398fAD8/v84MUxC6BA+OQx1qSlLmy7I8tul2KkrSMrnpts8smxMEQRBOn6fGOFmWjZIkjW3xOWsmoG/6OQolMWnP3BSzRpbllhNK1D/EOfXHOLWZjrdTJwt0NKPS1ycVWOSmlWQOk5QAfgQGria877sAnJ8Uxfo/RlBeDj17ui9OQRDcr7NmVA4FSlBmirS0we5nrYP7z5gTg6ejY9w+OEZHRxMUFERdXTShoScwGf347e1qoguiCSGEE5zAaDR2nKg8dMgV4Qhewt/fH3517i0WdMRKYmIi27dv55JLLvH5X3QEwQGPjENOykCZ7Q8o45AkSfYx+cyyOUEQBOGMeGyMazH7X4OSMG1qE4qGppUAdtTEZRStV751ef/73/+oqqqiX79+9OnTh7/+9a+Ufv01jwG9A6sAJVEpulO3trliIrtof9JNQ4OO8Nw3OTdjMlOnTsXXy3oKgq/orERlnizL+R3tJEmSy9vFdDB4eoVzzjmHZcuW8frrEpWVcBlH2HJ9PvvZT296c4hDGNvqpNO7NwQHw8mTIlHZ3Tz39TckjQAAIABJREFUHOcei+VrLuxw1/7HSxg3bjY6nY7AwEA3BCcIXY7HxiEnpKJ8yLRRZ5mc7rK57rhkThAEQeiQS8e4ps9MbXI0E7JJDjDDbpKIo/3UxGXLmZbdwp49ezh69CijRo2iV69evPnmmwDcDPQ+8iMA9fVQe9kswv1PKAe10UDG16wrb7MiQDO7j17JsmtndnI0giB4k05JVDozcDbt51QnOhcOnl5BXZp7zjnK7cOEkEkmX/EVGn8NWHqTl9cfWYbf/x6GDbM7WJKUWZXFxSJR2V1YrbB8OWRmchOzWc8NHR5yTWgO/v7X2JZ7C4LQnKvHIVeRJEmd3aJtSkpGARq7hm+ntWyuOy6ZEwRBENrnyjFOkqQklBVo7e1jbjHTXy1TkmE/SQRl/Gr5uU3TFEu3m00JEB4eTl1dHUFBQcTGxjJ48GD6VlTQs6YGa90hIjHTh6Mc2/YV4ZR5OlyvUt7Q7kd8m0OmSF57DW6+GUSFK0HwDe7q+n3GXDx4ehU1UXmAECaO0sH3X1FDDTCKL79M48svYdSoFolKOJWoPHjQ3SELrtbQALffDq+/DsBkPiWIXdQzoc1DAtnFlMk17opQEATXsi3Ds6tBuVSSpIymccznls0JgiAIntM0Fp1WaZGmz2d5sizrm27rZFk2yLJskCSp5TgVRTtluLq6W2+9tdntkpISuPdezM99Dhi4jqmEs5cAjtNIGMc49cFO09Ql3FfFBDr3K00YVdx3H1xzDURGdnJQgiB4Ba9PVLpy8OyM+M5GaGg9o0ZV8P33/eg9/M98vvoWVq9ezYYNm2372FaA33vvqWUCP/ygfC8qgqlTm580IQGefbbTYxdcoKYGkpLgk08AeJr7eJRk6rmR0ND3OH58dKtDQkO/5fjx2Wyd/TjnuTteQRDadBoz/9WkY6Hd3XqgCKUOpc8tmxMEQRC6DkmSEmlKPjaNfVFACqB+1spu0QBuJnZ1mX3Cs8+y+7nPbTdHsoJY9DQSzm5OfU6b+uxU98fmJUpKSug9fi9sntHhvvEzSrj2+hIiI4e4ITJBELyB1ycqT5cTg6dX2LVrFx9++CHz5sGTT6ZTXn4+U6bAli1bUGpglwMxFBc3HbB7N2zZ0vwkJ0+23iZ0DWVlcPXVSrIZeJlF3MeTgD+hoa8TEHAZc+dmYDReRG1tGGFhtWi1O9i06Y9AAytXruQPf/gDQaKitCB43GnO/DdDqyVwtqXd+OCyOUEQBKFraBqn8ppu2icfbZNKZFlOb1opkISyiqDYLmnpM6bKU1l7ZwWDs/ZQR18AgjmCRCOjN11I76t7ezhCz4qPj2fgOcX0332IX38d0OZ+cXGH0I4u4Y474t0YnSAIntatEpXODJ7eIiIiwvZzdHQ5P/4YjyyDNl5dFVgMxNCqp05kpDJrsqXdu6GqqrPCFVypuBiuuAI1C53DIu7mGcAfSaolJeVbYmJSMRrzSEr61XZYUVERl156sa3D9/bt25k2bZonHoEgCHZOZ+a/LMtGSZLMkiRp7eon2ycifW7ZnCAIgtA1NI1THfautqu77DMsFgv+/v5YrVZMJhOVlZVoygOpxZ99jCSUPkRzlGCOUGOo8flEpb+/P1HffMW4cYW8/77jRGVc3CFuvPEtNIXfERgo6vILgi/pVolKZwdPb9C/f3+mTJnCzp3RHD3ah8knSvkivoQBvw6gBz2owwhc3DpRmZAAn3/e+oRTp4rZlV1BURFcdRWUlwPwRMjfeOjEA1jxQ8LCxIkZDBrkj79/OBkZGbz33ntUVVURGRnJO++8I5rnCEL3sBKli7faBCcFZdm3SiybEwRBEIQuYNu2bWzZsoXGxkYefvhh/vznP/P888+j0WhY+6diZr8zGZjMY9TxMH+jB78RMSGiw/P6AqN/IDu2K3X5g4LqGDasmBMnQggLq+X88/cwfPg+TlY3sLVfOHd5OFZBENzL5YlKSZIuBNKAT2RZftvV5+8uIiIimDp1KseOwYkTYKGGtYf+RRFFBBAAKBnKgwehvh7EAt9u4JNP4LrroLYWgMeinuNR0yKU3LpMz4hUXn01nfLycnr16sWQIUOYPHkymzZtYvLkySJJKQhO8vZxSJblzKZlcUubNlXYzz4Ry+YEQRCEtnj7GOdr/Pz8aGxsBKC+vp7Y2FgAzGYzoZeF4oeMFYkKlBmUJRM+I+GKxR6L15sM3DuG8or+AEyevI3Jk7e32mfn1m3c8+A97g5NEAQPc3miUpblr4A7JUmaIUnSS4AMZMmyvNvV1+oO1M7fhwmhgZ/5iq8IIQRl6TfIMvzyC4zwWISCS7zxBtx2GzQ2IksST/Zfw6OHU1AnAAcFLUKvv5MRI0YwYsSpVzshIYE9e/aQ4ONdAQXhdHSFcaijZXG+uGxOEARB6FhXGON8SVxcHJMmTSI4OBhJkrjiiivo2bMnffv2pW9ficBgiZMnYT9D2cwgCoLM/M7TQXsBy44C/l7yewBCQo4xYcKuVvuYzWa27t5K8m8p7g5PEAQPk2RZ7twLSFIkMA9l6douIFeW5V869aKdRJIkGcCVz1ljI4SGQo+GBuZxF1vZil8PP36siwb+B8CHH8KVT05VlnZPmdL+0u+27hc8R5Zh7lzYtAk5KJjCxoe40roQEzEADBjwAmvWDOXKK690eHh9fb1omiMITlDrt8qyLLXY3m3GobPRGWOYIAiC4BptjWFOHOczY1xXG8csFmVSSnExBAZW09DwAVrtTn7++Vl8faHUyStnMeDjQI7yOHFxn7NwYeteCxs3bqSoqIjo6HgOHdorPg8Jgpc703HMEb+zjqYDsixXybK8RpblecB/Uf4CuF6SpDs6+9re7ujRo2zfvoVbbsmloUcjSYELyCKLO2PuBIoJDt7H3LkQHu7pSIWzIknwn/8gX3kl64e9Qa31En7P18AJhg17l9tvP0p1dTUNDQ0ODxeDsiCcHTEOCYIgCN2VGOO8U1kZTJpk651JQ0MEcCNG47NMmmQrV++bduzgi48/4jw20p9Eyn97lBMnTjTb5bj5OL/tDgSmIElD2L699bJwQRC6L7c205FluQRYBkp9FbvlCjmyLH/qzli8QUVFBZ9//jnx8RATM4HSshAGU0M/az/gVwICEnj33RpbZhpQuntPndr6ZLvFag+vcvIk+PtDQNM/sbAwHhr7ISs+gmQOYuUwQUHTSEmZiSQFUF1d7dl4BcFHiHFIEARB6K7EGOcdLBZlMdWu1quZAWX7nDnwxRf45szKRx9lGnCJFMRQ+Sv+2bMC9NuomFNh22XM1jH8Njyd13+MYvRomDbNc+EKguB+Huv6rdZXAZAk6fqmgXSfLMtPeSomd4uJUZb+Wq2RBAfXUVKvJCojj0cCUFtby5EjR2z7AVBVJbp7e7vqavjd72DYMHjpJZAknnkGVqywAn7kUA9cy71338iDDz7AJ598QmJiIoGBgZ6OXBB8ihiHBEEQhO5KjHGdo6SkhC12n8VkWeb48ePIskxwcDCBgYHk54eya9e8ds+za5dS3mv27M6O2Ls0/u8Lij6uZCKwLuQqao7HMryqhMDdoyiYXkBdWB3h/uFMffZq0mYpn4mb+hMJguBDPJaotCfL8n9Rlir4FI1Gw7JlyyguDmbSJIjZaKTshToOVh7EH38sWCgpKVESlc42UxFNVzzvT3+CTz+FTz+lYcSFfJIzmaU7BwAW4CfgZm64YRpPP/00fn5+XHPNNR4OWBAEXx2HBEEQhO5PjHGuEx8fj9lspqqqdU1F1e7d1zl1rnXrfC9R+fpdX/AHdnK59DHfHP8X13KIYKxg8WPcqEls2/8pF02byn0vRHLsmHLM/PmejVkQBPfzikSlr5IkieDgYEaNglGj4LffQlhAOt/I3xBEEBZ68+67x/n6a1j4zLNIZ12SVHCLjAz4f/buOzyqMnvg+PfOpLdJJxBaAiFUCUSqBIiAihRFKRLRtaLrImBZsPwU0UWFtWBbBRtriaCIriCIgEYQhdBCLyEJJJQ00nsyc39/3EkI6UiSmYTzeZ48M/fed+6cAI+vc+a879m2DVP3Puxb1pPlsc6UoX0jaGdXxk039WbFihXodE2+RawQQgghhBCikej1esLCwli3bl2tY/LznRt0r5SUxoqqZSiN2s6LR24HIIreKDY/E/RwCKcOtaVgVzeenj2Qe+6N4+abQyjfFWvgQBg71oJBCyEsQjIlVsSxqyMd6ACAESMQwauvhvPQQ5CWVscLVRWKipolRtEAbdtSuvZX9px7mvdjO/ADnQHQ6Y7z4INbCA0N5ciRI5aNUQghhBBCCHHZQkJCMBgMtV53ds5v0H2utiXNKx7ewSkCAChR/8U1/YIo8y7h9MjT/NpJISfXhg8+iCAnR9u4c+BAWLv2Kt3HU4irnCQqrYCqquTk5GDbyZaxjOU5nuMmx5uA+Iox8fE1vLCsTKuFb9cOXnml2eIVVaxfD0uXVhyW5ZRx4L4LfHHAmxXmyRgSueaaf+LnZ4OqqhRJYlkIIYQQQogWp7yqsjZ9+hxq0H2upiXNxZu28q/jkwHwtDkLfEJ2Vjb2Z+1xzHXk7kUDmT4dhg2zY/p0LUH5xx9QuVWDEOLqIUu/LSwxMZHIyEiKi4v55Ze/8ayuD71MvbA32PNj4VcV4+LjYfDgKi+2sYEDByA5GX79FRYubN7gBXz6KTz4oNbez9sb46Tp7B59kB922fE2QeZBqbi7T+Xrrz/H3t6ekydPMrjaX6YQQgghhBCiJQgJCWHbtm017lUZGprKDz+o5OfXvm+XszPccENTRmhdPnknn0Q6AWAyvcQowrg39l7axbaj/bvtCbpVz4RbLRykEMJqSEWlhbm6ulJcXAxAQUEa5xRHADroOgAJFeNqrKgEuO027WfGjCaOVFxCVWHRIrjvPi1J6eCA0cGFfeMO8usuHa/SwzwwFweHSfz88zsEBQXRsWNHrr/+ehTZcFQIIYQQQogWqa6qSk/PYeYkpVrzaykjPx9+/rkJA7QiRUWwaK+20aSP43myTB9zB3fgjz823nYE3hdo4QiFENam2ROViqK4Nfd7WjN3d3euvfZa3N1vpHPnztgHaIlKryIvoABIBiAurpYbvPgifPstzJzZLPEKtMTkrFnwf/+nHXt6YvppE4dXBJL9WzZLaIOKDVBEt25P8PXXTzFgwACLhiyEuEjmISGEEK2VzHHNp6a9Kg0GA//973kgEHBl6dJz9OoFNjoVJ4r4nknEoyXmIiObP2ZL+PBDOHtWe55V9gLXEkJXugLwcWZ7Zj2uR605pyuEuEo1SaJSUZQHFEV50vx4fZXLAxRF+aeiKD8rivKfpnj/lkRRFMaNG8ecOYP55hsfBk5yZC1rWZpZvuehlqGstaJSNK+iIpg6Ff5j/qfbsSOmqK0cecedjB8z0KPyqM064CiBgU8REeFPfHw86enpFg1biKuNzENCCCFaK5njrENNVZXDhg0jK8sObWVcPv37x3HbbVBmUijEjhvZQHvOYEfxVdH122iEf/9be25vn0Rp6cd0mtiJI7NOkuRZxhpjO0pLQRabCSEqa6qKyuXAZlVVP1JV9ZfKF1RV3aKq6r+BqcAdTfT+LZZjF0d2spPN6mZ06ChvqCOJSiuQlQU33ghr1mjHffqgbtvOsVcV0r/VEpFxjnH8u+xRoA8zZmjfsBYXF8tSbyGan8xDQgghWiuZ46xESEgIjo7aijhbW1v69OlD+/ZdgOnY2j6Gs7Mv3bppY1V0xNEFHSodSGr9Xb9VFf29d/PLo98x6ZYsioufwmBwoVdIL9K8z1KwKIcbbrdl7lxLByqEsDZNlqhUVTWmrgGqqmYBXzfR+7dYbf7WhuuevI42bdpgwkR5ReXZs1oxX41OndK+qho/HnJzmyvUq8uZMxAWBlu3ascjRqBG/cbxF/M5HJnFj9hyxukccwrnUEQRc+bMYsGCBYwcOZLp06fj5eVl2fiFuPrIPCSEEKK1kjnOSuj1ekaNGgXAjTfeiL29PQ891AWIpLT0DV57LRh//4vjT6BlLTtzqvV3/d60CT7/nK7zbmNqxkQgEltbW2xstH6+t9w6lNWroXdvy4YphLA+TdX1+2T5E0VRRgFjgH8CS4BVlSbW2nZevKoUFhZy9OhRDhxIJScnhK7dXuHs2ZdxcHCgrCweB4d8evd2JjMT2rat4QYHD8K8edrz33+HsWObNf5W78gRuOkmSErSjidPRv3sM07OP8OJj9N4lO6k4IlNQRxl5DNt2jTeeOMNdDodI0aMsGzsQly9ZB4SQgjRWskcZ0VCQkI4ePAgISEhANx8MwwcCNHR8NVX8MMPF8eWJypDPQ8wduxoS4TbfHJzwc8PNS+P5w8dwh13Onh24P/+7//Izs7G3d3d0hEKIaxUU1VUVqxzNS8/eAr4UFXVp+v79u9qVFxczNq1azl9eidffJHEm2/q0Ov1dO7cGfiC8ePvYdeuWpKUAMOHg878V/nrr80U9VVi+3YYNuxiknLWLFi5kvNfZnLynWTm05sUvAEdqr6QO+64gxUrVqDTNXufKiHEpWQeEkII0VrJHGdF9Ho9ERER6PV68zGsXaslKwHy8y+OPU4wANcH/A/z8FYpLw+Wpd9O8dF4vr73XmIzM7mHe3gt6TV+mRaPm6uh/psIIa5aTZVNqalv18kazkl/L7TucHZ2dqiqHgeHQuJiVfJPFzPAdwCgkpCQUN8NoH9/7bkkKhvP99/D6NGQmakdv/IKvP026PX86dSGOYRwDO2bQEVZxf33x9C9e3d+/PFHjEajBQMXQiDzkBBCiNZL5jgrU1payrlz50hLSwMgNfUQTz/9Ay+88BNulfqwH6cnAC7ppy0RZrN59114+GHo2see2auiMWBgrDIWXaGOXd/k07uPwtGjlo5SCGGtmmrp97QamoeMqeHcNOC1JoqhxVAUhUceeYRvvnFl2zYdL3GQ6M7p3OB+A1/xFfEN6aQTHg67d8PevZCdrSUvxV+3YgXcfz+YTNrXoh99BPfcA0BUFEy9S48JV/PgPwkOfpkePe4lOzsbo9EozXOEsDyZh4QQQrRWMsdZmeXLl5OTk8M111zDpEmT+Oc//8lPP/1EaGgoQ4bcxMaN2rhYggBwy8iwYLRNKyejjH//W0sz5OQkkZMTTa9ePTl4y0GcVoew8kRHUlOhUycLByqEsFpNlagMBTxqON+lynFAE71/i2MwGOjeXXueggPzmMfurN0AZGYW88cfOej1bgwaVMsNwsO1hjomk9bwZcKE5gm8terRAxwctOerV8PYsWRtzeKUq4EbbijCZHI0DzyCl9c0/ve/zbRv356oqCjGjBkjS7+FsDyZh4QQQrRWMsdZGYPBQE5ODtnZ2QD4+fkBkJycTGjoxXFpeJGFAZ+CPEuE2fRUlbdDPiEjYyYAeXlPACrXXXcdeXZ5pNyyl0NvjOCph8HJybKhCiGsV1MlKpeY90qpk6IorzbR+7dI5YnKrfhg6BgIibvNV1Zy3XVu9O6t9c2p0bBhYGMDZWXa8m9JVF6ZQYO0BKWXFwwcyPmPz3P8geM8rQ+m1Fi+WegpHB3HsH79d3Trpm2MffPNN1suZiFEZTIPCSGEaK1kjrMyYWFhlJWV4enpCcC8efN45JFH8PPz4/PPtTEjSOUlluBGDu5GFWNBAfpWlq3LWvkTrydNASDILY7YnDXY2tri6uqKyaQjOnoAOp0N//iHhQMVQli1pkpULmvkcVcFb2/w8SnjaJYzo3rex2O3+/Pmm28C2tLv+HhQVahxVbGrKwwYAH/+KftU/hUFBXD4sPZnWM7cPd1UbCJhcRJGFJKNmUBbII7One9i8eI3GVi+U7YQwprIPCSEEKK1kjnOygQFBV1y3KNHj4rn5Uuc9aj4YIPOvHVo2p49+IWFNVuMTU5VWfp4Illon6EU19fR5+jo79Sfe+55geuuUykpsWH69DqaxAohBE3UTEdV1Xq6v1zeuKtBYWEh7733Hn//+8v067eP/Pwbee6558xXtURlQQGkpNRxk/Bw7XH/fmjF+540ugsXtKY5118Pe/ZUu5xfouNZx74cwxUH/IHv8fG5k3vvvYnjx49zsNYyVyGEpcg8JIQQorWSOa5lKU9UpuJAIX4V5zNq+NzRkmV8sZ43k+8AoJdHPCfOvk844bya/SonbjyBY44NRUWOPPaYhQMVQlg92UjPSjg4OJCTk4NOp+Ljk8rx4+Dh4YG7uzvliUrQqiprVZ6oVFX47bcmjbdV+fNP2LED8vLg9dcvuVRcDJMmQdQBe2bRj2OsASYxZ84EFEXBZDJhY9NUhclCCCGEEEKIlqw8UZmCPUX4VbRiLzhyxGIxNTqTiTeePEcOWkNXxf0NAO7U3akdny8kAztGjoSQEEsFKYRoKSRRaSUURSE0NBS9/jqOHevB9amJ7JtwiEftH6XBicqhQ8HWVnsuy78bbvx4ePttmD5d6/YNZG7J5MwH57jxRtiyJR4oA9YBDzJ79myeeeYZZsyYwbhx4y5Z2iGEEEIIIYS4uuTn57N582bWrFlDYmIiaWlpREREEB4ezt6967CxgXTsiGA8w/gdgLK4OAtH3XiMq7/jm9ThAHRyPcKhhPfo4dSD7DuzSQ9O5xv8KUXP449bOFAhRIsgpWBW5IYbbqCgAOLi4GH288O674mxjwEurtqoM1Hp5ASDB8O2bfDLL00eb4tWUgJ2dhePZ82Cf/wDFIWs37M4OPEgRwqc2YYXEAhsAaYydertvPnmmyiKQkBAAAEB0kxRCCGEEEKIq5nJZGL79u0AtG/fnm7duvHVV18BMH78eNq3H8+pUzpO4UI6fVEB2zNnLBhxIzKZ0L/0AjGc5APHx3i2NAYA/2v9yeqSRVaXLPZ80o8gexg3zsKxCiFaBElUWpngYO3xHA78yU/sKN5B+RloR71fvIWHa4nKw4chNRV8fZswWis1dy7ExNR+PS1Ny/hGRMDHH188ryjk7Mrh4M0HSShwYD59MGEHmIAPiYi4jffeew+dTgqRhRBCCCGEEBoXFxdsbW1xcnJCURQMBgM9evTAw8MDb29vOnWCU6e0sXm4EE8gmUVFFo250Xz7LRw6hCMw/s40Hv9oA3r09Db1Rl+kpyjTjROJgbz7LsjHKCFEQyiqqtY/qgVRFMUdmAlkAV0AVFWd30j3Vs33a4zb1aikRCuMvN2YiMqTfMd3mDBh4jdgGMOGaXnIWkVFXdyrctUqmDq1yWK1WiNHNmyPTmdnyM4GvR6AvP15xITHcDZTz6P0Iw0H88BZTJ6cQu/evfHy8mLGjBnmvUOFENZEURQAVFVVLByKVWqOOUwIIcRfI3NY/ax9HlNVteLvsarYWG1L/LvvLj8zgtDQfHbv3t1s8TUJoxGuuQaOHAFvbyb378+3P//MczzHEIag2NvxqGt30sv8SUoCFxdLByyEaCqNOY+1xu80nlZVdYmqqsvNCcrRiqLMtHRQDaGqKqdPxzJu3HYKA9O5h3v4iZ/oRjcqd/6u0+DB4GBOsF3t+1QaDDBiRPUfg7bJM126VCQp84/ms3/MftIyFf5J30pJymfp3PlHbrnlFkD7O7KrvGRcCCGEEEIIcdWrLUkJEBQE111X+Uw3EhMTmzymppb84VoeOfIPEunAuTvv5Nuff6Y97QknHEcc+bXYn5Pp/jz0kCQphRAN1xqXfk9WFCVOVdXl5uN4YAywvI7XWI1vv/2W/v2LOW66Bqd4DwD88ecYj/HBB/DQQ3fXfQMHB62pTlQUZGY2fcDWLCRE+3Ooqrzi0kP78y04WcD+UfvJSjMxlx4k4WQe+AZeXsvZuHE7QUFBbN26lT59+uDk5FT9nkIIIYQQQlwFFEWZZ346ANilquqSStcmo23wvhrIQFvptlpV1bp22r8qdOqk9T0tLQXoRlpaGoWFhTg6Olo6tL/GaGTxM9m8zyN8xAPcdGg2ANOUaSjmgqpVdMDGRmsHIIQQDdUaE5VjqkyEgcCq2gabqy2touJSURR8fHw4c+YMercCQEuktaMdsIUzZ2IbdqNly8DH52LloKhVUWIR+0ftp/B8KU/SnUS8zVe+xtHxeX78cQvdunUDYMSIEZYLVAghhBBCCAtTFGWZqqoPVTreoygKlZKVnsBi808W8ODVlKRUVZX8/HycnZ0xmUykpaWRnp5O79690euha1c4ehQc6Elv7Di/fz+BgwdbOuy/5Nz7/+P9zGkA9GwTy9oty3DEkYBxAZw/d56EAz04XebM9CnQvr2FgxVCtCitLlFZeSJUFKW/+dySOsYvp4HVluX7ojSlW2+9lb17HbCzc8bk8Qe6zBK6OHWBAoivs+V3JV27Nm2QrYSpxETM9TEUJxajB7p2ieVYXBvgewyGR3jjjbcZOHCgpcMUQgghhBDC4sy9ALKqnF6GlpSs/HnLA/C8mhKUADExMaxbtw6j0cjjjz/Oa6+9xosvvoiiKCQklHD99TYkJ5QBNnQmkF2UcGzVKm3rrpamrIxXnsun2LxdVrLpOQDc/dxJvzaddNJhiCsu/w3h8cctGagQoiVqdYlKqJhEpwJTgActHM5l8fLyYswYGDMG9m1w5PFtz7KtQOueEx+fQEaGtmexj08tN6iv43W5kBBYurTxAm+B8vbnU1SgddszPGAgZsNEoB/29luZN28eSUlJ/PDDD0ycOLHOPWeEEEIIIYS4CngC88xVlZWTkJd0mVRVNYvqCc0aWdPqtivl4OCA0WgEICcnBz8/P0CrsjSZ0oiPb4utuUVEHF0oQ0/JiRMWi/dKJL37P5ZnaU1bwwNj+e3U/1BQGOE6Avtse4rdipn90nU88arsTSmEuHwtIlFpTjzWyjwZVj1eDiw3L0dYVmnPyhbDsasjtttsMaJNeNHR3+LlBbNnw1tv1fKimJiGdbxuzUymBg0zFhgpQke7e9y54/c7OHP2DHCGBQtexsnJiawrWJTUAAAgAElEQVSsLBwcHCRJKYQQQgghrnqqqsYrihJaJUk5BthceZw5+ZiBlth0b0mr265EmzZtGDJkCAaDAVdXV4YPH84777yDn58fPj6uPPggFBbq8DuWjH73U8zFlx5du3KNpQP/C17+dTAl2APge80aTPEmJjOZGbEzcHzLEe/PvPEw9wMQQojLZfWJSvOGzGPqGZNl7vCNoijuVRKXy8w/LS5RaR9oz1CG4okna1hDqekC0JYGrQA3GLSqyapiYiA7u7FDtR7FxXD4sPY8JkZrnFOVueJ0CQ/wFgF4bfqCM2ePAjB79myeeuop8vPz2bVrFyNrer0QQgghhBBXIVVV95Y/NxeTjAZCKw3ZDGSUfx5TFGWZoigzW2LRyOXy8PDghhtuqDju1asXvXr1qjheXvEn4Iev73rS0tJ4oKCgeYNsBKdOwccb/AEYfV0W329YgA023GV/F87FzjgEOdFneh/LBimEaNGsPlGpqupqtK5x9VIUZTSwSVEUj6pVljUkMK3WqlWrOHEiibLEjoQzkpGMZDe7iSMe6N2wRGV9Ha9bo+JimDwZMjK04+zsWn/X93iYV9Haz505OxyAqVOn8uabb6IoCi4uLoSHhzdL2EIIIYQQQljK5a5eq+QbYFTlCssa9qXchLaHZatPVF6ODh06kJaWRlJSkqVDuWyLFpV3LgffTp9SvL2YG7kRt2I3AN4424HgBQpPPim9XYUQf43VJyov025geZXJdAywuqUkKQHy8/MxmfK5YMoGfAHwx5844gCIjwdVBVmRXElJCUyZAuvWacdubnDNNRiLIXdXLnkYcUGPY7ATnx8fzqO8bH5hOvAgU6dO5eWXX0an01nqNxBCCCGEEKJZXe7qtUrnFgOLa6iwzAQqF41kAYGNG3XLk5eXh0ulzRo7duzI3r17SUxMtGBUl8+Yks6pU94AjByZQ2Sk1inHd5wvGV0zMP3Xi++z2uD4NsybZ8lIhRAtWatKVKqqmmVeXlD+n0UvIL7qxGrtgoKCOHPGk4TTbYBiANrRDtC+oCwqgvPnoV07y8VodfR6cDd/GTx0KPED/kPCW5nsxItN+LCb01xLJzodL+RzOqGiA4zAREaP9qdXr1589dVXTJ48me7du1vyNxFCCCGEEKJZXM7qtXLm5OYmVVU3m4/7V0pYLqlSIBJI+YeYq0BiYiLJyckoisKAAQP44IMPiIuLY926dXz33X5++smOH/9bRMrx17iZ+3n2+CTU2FiUoCBLh16/0lL0QwayKSCAX997lzkfLARAURSCBgVx0HQQ+3m+9Pt+OMOGgaurheMVQrRYrSpRCRX7puytd6AVCwsLY9gwrWLyd+/f2X1hN6lKKqg5FWPi4yVReQm9Hj79FHr0gH/8gxjDQZ6lP8dwMw/wI6rScBtMlDGVTp3O8eyzK9i6dWvFkm8hhBBCCCFEdeattjyBzeYKSk9gGrDXXDRyocpLpgAtqmjkSuzZs4cDBw7g5ubGgAEDeOONN4iNjQXg3XdX8N57M2mDSgpdyMaGoaYycmNicG0JicoVKyAhARISGDJhI6dOrQegbdu2+Pj4kJKSwvWjQpn/lFKxNFwIIf6KVpeobC3Kl3U7dnUk8kIku9RdwMVKv/h4GDbMMrFZjZIS7dHOTnvU6+HppykpgWfpUylJWZ0fReR7bGfjxt8IDg6mffv2GI1G2rdv3wyBCyGEEEII0bKYE5ObzIfLKl2qXJG53Ly6LQvoAiwzV21eFdzctM8fBQUFmEwmfH19KxKVa9YsAu5BRfugl0gnCnEgOyYG1ylTLBVyw40fD3PmwIYNfFBcTG5uLu64s/jlxdx5950kJCTQvn17FOXixzMhhPgrJFFp5bou7UroW6HsWrkLSKg4X29DnXo6Xrd4paVwxx3aZp2rVl0yG770EnUmKQHO4MR9k3YTHKwlJrt27dqk4QohhBBCCNGSmZd017lLvnnMkuaJyPoMHjyYgQMH4uLigqIoTJs2je3btwNw/nwisIIi7qkYf5KuOB4/bplgL8OxY3DffW1ZsGApw198icXB3QBY4LKALs934WTaOYKevOq3IhVCNBJJVFqp1NRU4uOTSU21ZcyU5ylzKeOjjz4CzgL+9Scq6+h43Sq89BJ89532fOFCrf2c2WefqdTz/1AAbNni10TBCSGEEEIIIa42zs7OFc9LSkp47bXXLrmuKIvIVf9WcXyCbvRNSMDavfgi/PknjB0Lzz67huTkZDrQgb75fSnOK+az/8tl58/wwgswdKiloxVCtHSSqLRSP/74I4mJiSQltSc6+n4eeKCP+cot7Ny5gf79fWp+YUhI9XMZGXDwoPa8Uyfo3LnmcS3JE0/Apk1gMlVrKZeRUQrUv97AZDpPbq47rrLTsxBCCCGEEKIRrVixolpXb1VNBCKBewGIJYiB5/9s/uAuw+FvjrByZQ9A4bbbSnj55fsAcO3mSvr96dh/6M1/T3YkaRM88IBlYxVCtA6SqLRS3t7eJCYm4uV1gdhYlc6dy0vp92A0nsTGppZE5dKl1c+pKgwaBLt2QWYm7NsHHh5NFnuzMBhg40btdzMYKk4nJCTQpk0JeXnB9d7C1TWblJRiSVQKIYQQQgghGk1JSQmLKq34qqwNf8fIRNLx4gTdaJucXH3LrpCQmj/XNbeiIhb+LQ5V7YlOMVFU9AwmkwmAmyfezJHCI5giFHLe6k9HA9x2m4XjFUK0CjpLByBqNnToUDw9H+a912ezuCgG13vduJ3bAYivd913FYoCCxZoz3NyrGPSu1xlZfD111pispyb2yVJSgB/L38G9d7foFt2736AgICAxoxSCCGEEEIIcRX78ssvWbJkCd26davxegrFuHME0JZ+26iqtmVX5R8r6StwYOF3fFM4AYCIwXEcObIGABsbG0LMK/QSEgLIzjYwezbYSBmUEKIRyH9KrJSXlxe9e0O+UaUreSzNeJ0tbAG0RKXJpK16bvBkcPPNcO21sHs3vPUWPPYYuLs33S9wuebOrX1CVlU4ehTS0uD112HHjott0as49dQpBsUrrNQZMZn0tb6dv/8ZPDy2oddHNEb0QgghhBBCCEFGRgZGoxFPT89ax5wnFgjjhG0vGDri4oWYGK3XgDUoLOSFpVpRiJ4yBk2L5Yu5CTjhxIuzX+TOO+9k0qRkduxQcXGRZd9CiMYjiUorFhwMoPAbPmR4GsnPyAe68frr9/Hyy1qz64kTG3iz8qrKCRO0yW/pUm23Y2sRE9Ow5j9HjkBRETg6Vrt0Yf0Fkt4/x2uEYKLuJOW4ccuwta19jBBCNCVFUeYBWeZDd1VVl9RwPR7wBFBVdXnzRiiEEEKIv6K4uJiDBw9W25+ysnxWc+utvZkxYyDqbVEXazBGjrSahqh7n/uO74q0oo67hiXw6WfPATDVcSqhS0P54/BhNm0MJh8bZs+uttBNCCH+MklUWrG2bcHVFZbkBjPymkl4H9pJenom2dn+APV3/q5q3DgIDYU9e7RE5dy51lVVCdoMV1Ojn/JvF/v2rTFJWZJewrH7jvEJHUlC28+zT5/99O59mIMH+5Cf74yzcz59+hwkKOgkP/64gbS0NN544w3s7OpvvCOEEI1FUZR5lROTiqL0r3xOUZTFwC5VVVeXHyuKMrn8WAghhBDWqaSkhHfeeafOJKVmA3v3HmbVqlgUxQo/ixQW8sK7XgDYUMqAabGseHQvtthyh/4OMEHqznwK0KMoMHu2heMVQrQqkqi0Yr//vo0HHjhCRoYDSUn3c+ONv/Lll1+iKPmoqvPlJyrLqyonTtSSfm+/Dc8/3ySx/2UhIRAVVf18+beLNax1V1WVEzNP8HuKK5GUNx06xPDhkfj4OBEcHHvJ+JycHBwcHAgICGD79u2Eh4c3+q8hhBB1mAZUJCpVVd2rKMrTla7PVFV1fqXjTcB8QBKVQgghhBXbvn07AQEBte6Db9oXgy4nWyvOqOOziKqq1LzRVfMw/mcZXYpV7BnBXSMSeXLeZACG2A7h7KCz+Bzx4eO0YFQUJt0KXbpYMFghRKsjiUorlp2djcGQjIODHZs3q1x3nZaEU9U44JrLT1QCjB8P/fvD3r3w5pswZ06Lr9NP/m8yh7/L5SX6mc/kAZOJjw/Ex2dQtfF33HEHr7/+erPGKIQQlWQoivIN8KCqqlmKoswEVoFWXVnTeGB0TTcyv3Zmk0UqhBBCiAYLDw+vswgivU8fvA9l116cYZaRkYFXE8TXIPn56Je8wpuk8mTgdyy9diKFvxUC0DuwN0lhSSSFJXH+e3+Iactjj1kqUCFEayVdv61Yhw4dgEAO7utL95Tz9I4JpROBQAEAv/4K06fD2rVgNDbwppU7gGdlaVWVLVhhQiFHH43jebqTj4P57NvY2sazcOFCDFWSsAaDgf79a8oDCCFEs3kI6A8kmPeizKi0rNsTLTFZWRaAoijV9upQVXW5qqrXNuSnKX8hIYQQQmjKyso4d+4cx44dIycnB4CtW7eyePFi3j11qmLc++/D3XfDc89Vv0dKamozRVuD998H8/v7v/Qwu3avA8Aee0I9Q8EEplI9R090JzQUhg2zXKhCiNZJKiqtWN++fTlxoi/vvVDE1+wgZm0BafwP6A1AQQGsXKn9DByoJSx9fRtw4y1bwMUF8vJg4ULYuLHm9uEhIdpellZKNaoc+9sxcvMgh3TAA3gXRXmJf/3rXwwYMACdTse6desqXhMWFoZeL010hBCWo6pqvKIoy9ASlouB5Vxc1u2OuYFOJeWJS08uNuARQgghhBXKyMjgww8/BOD222+nd+/eLFiwgKioKLrr9bwAGPcd4MPdJ9iX3w0XfQEnl/1JhO9mbk46gB5tr0uLyMujcPHbOAL06MGerl35zdzc59M2n9L2z7b4xXXgGa+2FBQ48fjjXGwEJIQQjUQSlVYuOBjSsacQhWfpQ4E5SVlVdLTW0PuPP6DePNz+/VqSErRSzO3bGzfoy6WqcPbsZb8s6fUksrdlYwA+CD/Brb9+CnzKXXdNxWg0snfvXvr27cu2bdvMy+gNhNTUqEcIIa5QTdWOlamqmlVp7DLgG1VVu5iXbi9WFMVTVdUp1JyILE9cVq20FEIIIYSVcXNzq3ienZ0NQGhoKFFRUeSrKufwZVLOD+yjGwB5RidWpo1iZdooBnIra5mAnZ1lsn+///N7bk3fyz/5N7PmD+CVJdqW2n31fWmb0lYbo3Zh/9FA/P1hyhSLhCmEaOUkUWnlgoIARWGj2pYC82RWm+ho2LBB24ayQerrsN1Y5s7V7lkTkwliYyE5+eJ7jxxZc0yV5MbkkvB/CQDYBNjwwK57gHTat29PUFAQJSUl/P777/Tp04ewsDDWrVsn1ZRCiCahKMpkYEw9Y7JUVZ1fvgelqqqbzY/LFUXZDMSZh2agVVVW5m4eK9WUQgghhJWzt7dn2rRpuLq64uWl7TT5xBNPMG/ePLLvn8modc9xjNAaXxvNIEawlh8GvdqcIWtyc1nwUUcu4M0C5UV6uh/g22+/BeCJdk9AEqi2Ch+k+QMwaxbY2jZ/mEKI1k8SlVbOZMpn0KBUfjnqAg3IHUZGXkaisr4O240lJqbh98vOrnesscjIvojjrC715VYlmfec3yI9IR2A999/n+7du7N27VpuvfVWbG1tCQkJ4eDBg1JNKYRoEub9JRvakduTi0nJ8tfHK4qy2vx8r6IoVROSnsDmKw5UCCGEEE1OURS6d+9+ybm2bbVqxD/u/5Zj6+ounDjGII7cv5qgJouwZlGP/8AvZXcC8Pexp3no77cA4Isvdu52ZNhnkFjck8wke5ycYKa08hNCNBFJVFq5qKgobrppNyvO392gRGVKStPH9JfVV8Hp5gb9+lW/XllICPHPJLDoaHt+xo+P1XwKD2kbc86aNYvx5izto48+io153029Xk9ERIRUUwohLE5V1c2KojxU+Zx52Xh8pVPLFUWZXKnBzhhgWXPFKIQQQoimsWpVwz6PrFql55ZbmjiYStTsHBas6AyAo1LINbefZOn68wD09uhN3E1xlDqXUpBehu4/3bnnHvCsuqO2EEI0EklUWjkfHx8AXFzzGjS+TZumjOYK1VfB2a9fzdcryfwlk+WjUvkZPwAKyQG20rt3b5aY91ABKpKU5ezs7K4sdiGEaDzzFUVZTKXKSlVV51d+rijKPPOS8kAgrlLSUgghhBAtVGqqCtS//2RzF5/8Mu8ntpZNBeAfE5LY9rv2vx06dNzlehdJtkkAzJjZg4cfB/loJYRoSpKotHLBwcEcPuxJF50bhxowPiKiyUOyqN1/GHmrYiHEBeDvODuf57HHllJQUICjo6MlwxNCiHqpqhoPzK9nzJK6rgshhBDCesXHxxMTE0NOTg4zZszAxsaG999/n+3b/YBJ9b6+OYtPVBWePzAZAGd9IX97yZXQAV8C8K/O/6Lzqc60f6M9tits6dmzZ/2NW4UQ4gpJotLKGQwG7r3XwOShBQzsnsMx3GodO3AgjB3bCG968qT2WFtjm3Lly7hra5RTrr7rDZSVBQ9+5E0pACraP99snnvuWZKSkli2bBn33Xcffn5+jfJ+QgghhBBCCHG5srKyOHjwIAC5ubl4eHjg5OREcfEnNCRR2ZzFJz//DH/s0AHw6D8dWfHZc5SUlOCMM0NShwDgNciLftPq2aJLCCEaiSQqWwjnQAde1v3J30we5NKz2vV+/WDtWi7vG67aEpHlHbgb0NgGaNzGO7VQVbj3Xjh9uvyMAjzIxImD6Nu3Lzt37qRdu3a0seq170IIIYQQQojWzsPDA3d3d9zc3CgrKwNgyJAhTJ++mS1fnSKVzrW+tgfZjB1raJY4VRWef1577uICt9+ewIgR7wMwN2AuJGjXPsjsSOhyuOsukAVsQoimJonKFkJnq6NtgJ474/7DdxSRwvX4+4dz9qzWQe5vfwNf38u8aX2JyPqa3/zVsZep+Fwxb7yt8P335ZuhqMAXtG37Ox9/fABvb2+6deuGp6cnilL/ni9CCCGEEEII0VQCAgKYM2fOJee6detGZOTnpC6FsWGl7D1hW+11brqj/HI2uNmWV6v/+4G/3z6Y9HRfIiJg5szbKSgoAODah68lJyYHu+1tWH7AEx4CBwe4++7miU0IcfWSRGULcOzYMbZs2UvexGSmLr2dAboE7jfeyc03z+Tnn5dx+jR8/TVUmQtrV1NCsbLy5GJ9zW+ysi69Z11jy+9bUwVnLUvD8/LycHZyZsu0eJ77Pdh8Nh54DYjk88+/xdvbG4DAwMC6fychhBBCCCGEsDBfX/h6+lm+XpjLZnzJxA4PShhNKodNr5Gc/Bh+fvV8Xrtcc+dCTAxGVcf6C4OITB1NaokB35wCItT7Odz5JPHrvXll3z4A3N3dMXU1sb9wPzY93ej8cX8KC22ZNq1xwxJCiJpIorIFyM3NJT09FgxQZCiiXU47AE6dSuCOO2DxYvjjD21ZdKdODbjh0qV1X6+cXKzL/v0NeLNKGrCU3GiE9evh7Rlp7MiJZ5BzANfnlzGDn/kv1wKTgWLmz3+YkXXtnymEEEIIIYQQVshjiBtDOMUQLqDYKKhlKgBfk0pUVBQh/v7g49N4bxgTQ8pvR5nID0QzqNKFa1nJHQw8tZPVpyYwF3gdeOqpp0hMTASge4+OxMbaEhsL9vaNF5IQQtRGEpUtgLbvog/Zh1xQdSqOJkcMGNi2bRs63XxgMQArV8L8OvvIWlBtS8MrSQkaxsShEB0N4AP4sCUftuBLRwKxJ4diOjNsWBru7u588sknTJo0qaKqUgghhBBCCCGsgaqq5OfnU1JSgqenJwAZGRls2LCB3bv3cMuKe9Af9abTre5EvZjGMz/pOaeuI/yZIFi0CFJSQKdrlFiMqq6GJOVF0QxiMmt5maFEBffjySefRFVVDh06hJ+fHzY20KNHo4QihBD1kkRlC9CxY0ceeeQRElfGkbs6iUwyMWAgsSiRjRuXAH8DevLFF6XMn199r5Mm07ev9tiQysraloabGY1wY4ci9p+v+XoizvhgIs/xNx5++G1OnjzJuXPnuHDhgiQqhRBCCCGEEFZl5cqVnDhxAj8/Px566CEAEhMTmTFjBgBL6QfcxXfHT5G3IYOz9Afgt8Lx9C18B3bvhoEDGyWW9RcG1ZqkLBfNIKIZy8tls4kZEkPnBZ0JGdfIS9CFEKIBGucrGtHkPD2NvPDhXAAWspBEEitdXQnAoUO2HD5sbL6g3N21n0awfj3sP+9Q55g0XJk5cxXTpk1j6NCh9O/fn+Dg4DpfI4QQQgghhBDNzcXFBYCcnJyKcz179sTOzg5bW1sgGYDTnu70IIe2FAKwkju0wevXN1oskamjGzRum+4e7OLsyN2Vy7f/yuHee+HAgUYLQwghGqTVV1QqirJMVdWHLB3HlVq/fj0bD26kHe3IIKPK1a+AFwFYtCiOyMhujfOml9P85jIb5VT15ZcNCyklZRQ2NgpjxoxBVdWGvUgIIYQQQgghmlGvXr3w9fXFYDCgqiqKomBnZ0dMTAxdunShQwc7UlPhsMmNfk46wgtSiaQTfzKUU3Si84YN8MILjRJLamnDikuy7PwpnJeF03+deGG/P+d3QHIybNjQKGEIIUSDtOpEpaIoi4FrLR1HY4iMjMTgbWCbzw7OHMuCS3J0J4HdgC3x8TuARkpUNqD5zV8aW4MjR1RAqXfc4cMXnytK/eOFEEIIIYQQorkFBgYSGBhY7XwP82aPnTpBaioknNFhCDNw/UYtUQlaVeVTu5ZAWlqjNNXxtc1q0Dh37zKiddFwrx02HwdCUgcee+yK314IIS5Lq01UKopSfVZowfR6PbNmzQLgrbe+JDMzt8qI64FcnJ2vB66wgLSepjeXPa4BY5OTCwGnem+TklIAODf8fYUQQgghhBDCynTqBLt2walT4PGgB4Eb4+lEPqdx5ium85S6GDZuBPOellciwnczK9NG1TsupI+2zruoSE9ysh+9esGYMVf89kIIcVlabaISGA1sMj+2eHZ2dhXPfXwUMjOrjtASl1qH8Cu0dOmV3+MylZSkgfkbxLp07/4HILOlEEIIIYQQomUyGqG4uBgoJC7OnX9vdud2YAo/8BrTOUBfjtCDnk88AR99VP0GISGX9ZntZo8/acs5ztOu1jED2cmL+d/yabtlvPdeAaWltjz2GMgiNiFEc2uViUpFUUYDX9OAZd+KoswEZjZ5UFdo4sSJLFy4lYy0KM6nJtQ6LiIiohmjahwJCQlcG3qILb/Unaj09z9Dz54HSEjoSkBAQDNFJ4QQQgghhBCXR1VVoqOjycnJoUOHDnTv3h2A8+dNBAUNJT9/LzAHVf03/9nkyg3YMJ1IXmM6AF8xnZdSn9fWh1+hP495cB6/Wq8PZCdrmUBpfAAfLe/K/v0KPj5w551X/NZCCHHZWmWiEnBXVTWrIXsYqqq6HFjekJsqimKx7i0TJkzg4YffJiVlX61jOnUKoqxsLBERMHs2DB7cjAFegczMjmzd6g+AophQ1erN6P39zzB9+lcoShYdO3Zs7hCFEEIIIYQQok4JCQn8Vmnf/qSkJEwmEy4uLuzYsQNVhX37YMqUa4EebN0ah68vHDqkEJPnThhJDCCa4wRDx04QMOLSN4iJ0XoDXI5Nmzia7o0tZSiYCOMxthAGtAFSmMRXLCMJW9pxoaQr0bu1z9B//zs4OFzRH4cQQvwlLSJRqShKnW3KVFXNqjR2sqqqq5s+quZlNBpRlNg6x5SUODF5sg6jETw9W06isvRkDjb6HErLOjJt2koUBQ4e7EN+vjPOzvn06XOQoKCT6HQqv/66HaPRiF6vt3TYQgghhBBCXFXMn8tmAllAFwBVVedXGTMPiAc8zdcbVBTSGnTs2JGsrCyyqyQT8/LyyMvLA8DLC7y8fMjP92Lhwj7MmAG5ufB2uDvs0Sop/cO64LD1Z+DuS99g5MjaG5jOnQsxMRhVHesvDCIydTSpJQZ8czOIIJnfGcw6evAukcAHFS/biBO/BH+C+3l3NnS9FlLBzg4eeaTx/lyEEOJyWH2iUlGUydSzKaGiKFmqqs43N9BpWEuzFmbFihUkJ5+pc8z58/vp2fMMR4504JtvtG1LbKzob9hohPXrITJSW8Hg6wt3TDFxZt4qupR+QedxD9C9+2kAgoOrJ2VzcnIA2L59O+Hh4c0auxBCCCGEEIKnKycmFUXZoyjKzPJkpKIoi4Fd5YUjiqIsbq2FJDXR6/WEhYWxbt26esfecstErrsuFABXV3jwPx4wCLoQj1HpxNq1l35uioiAm1UdtZZrxMSQ8ttRJvID0QyqdOFaVjKNgexkChOo2upAdVQ5evtRFL3Cri0uwHXceSc0RusDIYT4KxRVtdhq5kZnTmpW7vY9AOgPLANWq6oaf4X3V0Hbb6Q5lZSUEBQURFFREYMHD8bHx4c1a9aQWb2jDp6ej5OR8ToAP/9sPV3aUlJg4kSIjq5+rTs5vMxBtoR+hc8En1rvMWLECEaOHNl0QQohWrTy7T5UVZVt32tgqTlMCCFE/VrKHKYoShywuFJi8hsAVVWnmI8zVVX1qDR+NDBfVdUr/lTSUuYxo9HIO++8U62qsrLCQgOLFj2KXq8nLy8PFxcXVFXlgr4/RvUcE11/JTq3Z7XXDXQ9wtrckfiO6AlRUZe+74jrGbr1lSpJykvZsZMShgKminN9+/Zl0qRJAHz22Qzi47tw4AD06XN5v7cQ4urWmPOYFdXbXbmq39SZG+UEqqq6xEIhNYrt27cTEBCAwWCgf//+APj7X88116STkpLCsWPHAOjVqxfu7seIjjZRWqrjq6+sI1FpNNaepAQ4hhtP0o3EfR/x6PBHMBgM1ca4ubkRFhbWxJEKIYQQQggh6jCmSvFHILAKQFGU/jWMzwBG13azltLY9HI0pKpy27YwCgr02NuXMG7cODZt2tO7lbUAACAASURBVERxsR3Zqj0R/FBjkhIgOrcnE1jLH+rT1Sor118YVGeSEqCEQcBY4MeKc/v37yctLY3evR4lPj6QUaMkSSmEsKxWlaiszDzpTQECzfukLK+8l2VLEh4eTnh4OEVFRbz66lskJfrwj6JQuv/mgmMvR0a7jCYvL4+goCC+++47Jk2C77+HNWvg/ffB3t6y8a9fX3uSslw8PmAaTceOHWv89nH48OGyL6UQQgghhBAWVDlJWZ6YrFQU4omWmKwsyzzWvabPYi2lsenlCgkJYdu2bTV+rsnKMrBzZwiTJ+/GyWkJW7du5YMPVrBjx0wGE1ZvsjGaQWzY7cP4KivNIk/MamB0EVROVAKcO3eOc+feBx7nscfsGngfIYRoGq1q6XdTs4blBl98oRJ9Vyy3ca7i3OuDX2fdjnUoisKFCxfYtMmDadO0a2FhYGtbaV+Tm6G5833Tp8PKlfWP69Dhd+LjB/Puu+9eMqkbDAYeffRRSVQKIerUUpbNWYo1zGFCCCFq1pLmMHNDnaloRSHzVVXdaz4/GfiwytJvdyAT6NJSt+H6q/bs2VNjVeXBg+P59ttQYAbwJQCK0hFVjWU0W9lcewFqheH8RjvOkYovvqQSQSRvMpdfGdWAyLZQW5Gru/tbXLgwG52uAbcRQohKZOn3VSpufhztlyTRvsp5px1OgDZpL126lHvuWYhOByYTbNt2cdzKlTBwIKxdqyUum0tqasPGde48CBsbm2pLJcLCwiRJKYQQQgghRBMwJxNrVbUS0ny8HFhubqazzFwZWdPqNU/zY9VKy1avpqpKg8HAO++EkJQE0dGlFedVNRFYQbY+FIz133srIy45Xsl0nMlrUFwBAc6MGHEPtra2AJSWXozDxuYIcXGxBAUFNeheQgjRFCRR2YIkLUmq8fxEJvITP3EjN7Ju3QZ++mkhJlONQ4mOhgkT4I8/mq+y0qf2/jiXyM+PJyHB7pJJ3WAwEBIS0rQBCiGEEEIIcRUyV0HWuau9oihZ5Z2+a1jCvcz8sxwtGVk16ekO1ZOdV4Oa9qocNmwYbdvqiYoqoUOHP7hw4eJ4V9dFeLt8Buf/2vvl49KgcYMHx9O5c+carxUWFpGYmCiJSiGERUmisgUqsy8j3zcfpzQnbIts8cef1azGFlvC975e7+ujo2HDBhg/vhmCBXx8jFBtu+fqgoP38MUXccyZM6diUpdqSiGEEEIIIZqGuRnp6noHUtHBe5OiKB5VE4/mBOZeRVGqJiQ9gc2NE23LU7UAo1+/fgB8/vkKLlw4c8nY3NxEYtv8D6pUSzYmf/8zBAWdrPX6lCmTCQ0NbbL3F0KIhpDdJ1qQkepIvCN92f70dmLujyG788VlBJ7vehNOONrmyPWLjGyiIKu4cAE++qj+fWScnfMIDDxFWFgYbm5uhISE0KlTJ6mmFEIIIYQQwjrspnqD0jHA6krnlpurNCtfX9ZcAVqb8qpKuLidVUlJCYsWLapxfGLiB8DOK3pPL9JrPN+xzWmmT/8Kna7mz2b2Wfby2UsIYRUkUdmCpKRA5LMXi2DzffIrnn/7igfXXDMaaNjmkykpjR1dzTw8AHLMR8m1jNpJfv4aVq26nuHDhwPapB4RESHVlEIIIYQQQlgBczJymaIo88w/i4F4VVWnVBozHwhUFGWyoijzgDhz1eZVq2oBxooVK0hMTKxxbElJITCBK0lW9mQ/LzOeYCKBLQQTycuMZ5H/FFxcCmp93ZgZY+SzlxDCKsjS7xYgISGBqKjf2LcPGFGGIcMBXZmOC90ukNklE4A8Yhlifzu5uc4kJNR/zzZtGjdGoxHWr9cqNVNTL+0y7uK8C7Xoa4pZAYxFq/psA6QAkcAGoD05OcvQVWoxZ2dn17hBCiGEEEIIIf4yc4fvvfWMWdJM4bQIer2e8ePHs2PHDuLi4li6dGk9r8jhVv5NP57hN9qRiT22ZFDEGQ40YFm4LSk8w4/AjwAcB54BgvYP5L7h9hS7F1d7jZrrTLt2Uk0phLAOkqhsATp27EhychZeXtngBUU1jPFCWwbep88hEhIG13vPiIatEG+QlBSYOFHb+7KylSuhb98iJo7bgUlnAu42X9kEgKurK/n5bTCZtPOOjltISAgmICCg8YITQgghhBBCCAsqKSlh82Ztq057e/t6RhdzmAPMIYfhFSvTYBdvM68BicrRRPJLDedjjW9zNjoN7xv2VLt2MGogt27TN2vDVSGEqI0kKlsAvV7P6dNhtG27rt6xKSnbgD7AoFrH9OwJY8c2TmxGY81JynL79zuQknIvM2euqHE/FC8vr4rnubm5+Pn5NU5gQgghhBBCCGEF/Pz8sLe3Jy0tDUVR6h2fQw6llGKLbcW5+zjFanYSXcfnvIHspB8barjiAPQj3n0T3lWuGItd+V/MdRiNzdtwVQghaiN7VLYQJ0+GkJVlqHNMbpYbeXnzqW9fk9RUSEpqnLjWr689SVkuObkjsbFd673X2bNn2bFjR+MEJoQQQgghhBBWQKfT0b9/f/bs2YObmxsjRoyo9hMWpj32pS9++HGIQ5fco5BAvuApQjlY43t0ZydPMYFPMNVwtQgbm0/p1etotSs3jhuBo6NWRtlcDVeFEKIuUlHZQvj46Nm2LYwJE2qvqlS3dadXr2DOnCkhO3soAwcuQFUj2LXrNAMGdGLAgK785z+Qnq59U7Z9Oxjqzn3Wq6GT2d69/QkOjq31uouLC1988YVs4CyEEEIIIYRodW644QZuuOGGesdFKVE1nj/JLAAWc4HRjKfqvv/H2MBtNSYpNWVlL/PHHwdYuHA3+/btIz8/H4PBwODBIfTuDTt2NF/DVSGEqItUVLYQEREQE1N7VaV9lj0jYpy4a7LK1KlTARO7dr3AoUPXAKM5fLgvo0atYe5cbfI6fBimTIHvvoPp02HUKO1x7VptOXdDnTjRsHHnz3vVeX3kyJGSpBRCCCGEEEJctVRVJfv7bF4f+jpGtA9lhRRWXH+apxlNOFqjnDuB0ebHH6GOJKUmkd27VzFw4CjCw8MBCAv7f/buPbqt8s7//eeJk3ANlh0IhEICckNvtHVlh+mFFEpshl5oO8UOJR34sTq/WJ05M9OuOfOzmtM1p9PfKuPa7e/QaacXi3YWp3OmJbF6Zs7AlLYWLZdCC7FVCrSrl4kISYFCG0chISEJznP+2HvLW7IkS7bsrcv7xdIi0t7aeva2pK/2d3+f59mkI0da9IRbvFntCVcBYD5IVNaJd71L6upyqioLWffAOp01bdX5++f07ne/W5IT6I4edQLbkSNHdN111+nBB9+ma65xZnobH5c+8AFn0psf/MD5/3vfK731rU738OlpJ3FZKJE5NSV96ENSquScfzM6O1fozDPPLListbVVnZ3MMgcAAACgcVlrdeDAAaXT6YLLv/a1/0fvf//7dddDd+n7+r5O6IQ+ro/rhE5IknrVu6DXP3bsFv33/35cHR2dWr9+vTo6OhWNSocPO8urOeEqAMwXico60dLiJAmXL59dVZnJtOqUn6+XJD3z5af1D7f8Q9Ht7Nr1Ez3//DU6/fTZE9t4HnlEuuYa6S1vcRKXhRKZhw873QPKFY2abNI036ZNm6imBAAAANDQ/vM//1Nf+MIX9O1vf1vWzj4fs7ZP0gVqUaumNa3v6rt6TI/pu/quJGmTNumNemNFr9na2qo3velNWrZsmaS92rnzdl14YYu+9rWtuvDCFn3rW856l11WvQlXAWAhSFTWkTVrpAcfbNEb3pBbVfmGN2xS1/95oZadukyZtRk9tuuxkttJpc7UkSOlZ5v76U+lXbsKL3vkEafb+Oc+J33gA1ZntzxTcltrlz+tkye/o+kCfcqppgQAAADQDM477zxJTm+3559/ftbya689TdL/q2k9qfYPb9eO9h2SpDtW3aHj5rhWaIU+rU/rIl1U9mtefvnlet/73qe//Mu/1KmnnirpFh0+fFwPPrgyW0l52WVOUQy1IwBqAYnKOtPSIt10U6da3VlwWltbddNNnVr7kXO1cc9b9PX2b+glvTTHVhZe0//II9KKFdKNN96lNdMfUvFZxh/W+16O67TTTtOGDRv0ylfmzv5NNSUAAACAZrBhwwZdffXVikajWrNmzazla9dKnZ0bJbUpfs+39fTU05KkZw49o5/d/DNJ0pk6U1crd1Ke5Vqu83Se3pj3X2dLp17T8RpJ0vE/HNerXnqV2tsv1lVXPairrpoZ2uuhh5yiGACoBaZQyTkKM8ZYSQXL9Jfa5OSk7rrrLl1zzTU6duyE7r//Yf3bv/03vfjiN/SrX/3vczw7KWnzgttwww3S3r1D+vWDt+r32i/pncqffU66W+fqHG24/KO6//6P6+WXX9aXvvQlHTx4UK2trfqrv/orEpUAqsIYp1LcWlu6ZLxJ1VIMAwDkIobNrVni2Pbt0mc+c1zSBkl7s49feOGFuvO/3annP/28btSNek4zU3R3XtSpm668SUaF3z7HVh3Tc8dW6dDJ0/VHfyRt3nyFLr744kXeEwDNpJpxbPmCW4NAdHZ26vHHH9f69es1OjoqSVq37kf63veulzRXonJ2N4P5eO456bHHfq9D+r37yH+6N8eKFSt04sRJPafndORnz8sYoxUrVmjTpk266667qKYEAAAAAJ9rrpE+85nb5U9SStK+fft01yN3aUpTOUlKSXp83+PKhDJaFireYbJVL6lV0uHDrVq3bl31Gw4AVUKisk61tLRo69atWrlypV772tfq17/+vX796w2yR/+/Mp79TUk3LLgNp5/+gvquOyyrm2ctW758uc477zxlMhkdPnxY0hH95je/0YYNG7JJVsamBAAAANCsrLXZKiRPd/dxGXOLChWOfuH7Xyi4nenpad3/wP268tor53xNikUA1DoSlXVs5cqVkqRrr71W0in6yldOyOqaMp75Ha1c+VMdP/6mBb3+7p9/Wq95X5vOCJ1edJ2zzz5bZ599tl544aj27t2rDRs2ZJOsBEgAAAAAzeTkyZMaHx/Xnj179LrXvU6XX355zvKvfOV2Wbu34HOfL9Ez7oFHH9DbN729ZFXlmWcykSmA2sdkOg3g1FNP1amnGn3gAw/qmDr0Wr1JrzaX6iydVeQZJ3X++R/Rq1/9QsGlGzdKb5ojh7ly+U/1t092qvOBN5bVxte+9jpt3jwzLqaXZAUAAACAZrFs2TL96le/0u9+9zs9+eSTOcuOHj2uT3zilnltd3p6Wt996Mcl1/nxjzdJolgEQG0jUdlARkbeobVr79X+5ffp5Ct/pm/8+78q0ZrQD/VDJVoTuvXWWxUKhSRJe/Y8optu+qrOOOODcrqC3yPpmzrrrA/pBz84qquuGlGxmbyNHtEtL/9KYZ2v8x49T9OZ4hWVknTkyFm68cZIVfcVAAAAAOpRR0eHLrjgAq1fvz7n8b/929t1/HjhaspyTE7+QAcPFj7Fz2Ra9e//3qm775735gFgSTDrdwVqfaa5Q4cO6Z/+6UFlMo/py1/+C339k0Zr/seu7PLLfnmZfn301+rp6dH+/fuLbmf9+vV6+eWX9fTTz6rQTN6t+onG9C2t0Ap9T+fq2MdeVGvoP4tu74or3qMrr+yq1m4CQEHMmFparccwAGhmxLC5NVIcKzQ25fHjx9XWtkFHjsw/USlJXV29uvbat816/Pvff48eeqhLN9wgffObC3oJAJiFWb9R0IEDB3T8+MM6/XTp82/doTX/oyNn+SOvfkSSdOfNd2rTv2zS9PR0we089dRTvnu5M3lL0kFJ/65xnaubdOyvX6WRz1rdeusPdeTIkVnbOuusVm3axDgoAAAAAJrXk08+qfvuu6/o8kwmo61b/0Qvvyy1tEh/+MMeZTIZSc553lNPPaXDh6XpaWlFi9WGtRfo7IvO1onnT6hlVYue2N2iTEb6r/86oVNOOUXHjh3Lbru1tVXWOudkzz1X8OUBoGaQqGwg69at0/r163Xwhwe1+leri6537PZjmlbhJOUMI6n41cpR3aFLOjbp55+/VAcOTBVMUkrS29/OrHIAAAAAmtu6deuUyWR08ODBoutccEGbJOmFF1r1uc/9L4VCM+dRhw5J558vHT4sveVtzr+ff146PyJt3SrdccdBffObrZqeljZtmlQyeVf2uRs3btLf/Z2zrXPPXaQdBIAqIVHZQJ588kmdPGlll1nteceeoutZWd2sm3Xvvfdqz55i65XuUjGtfZpuGZQx16q9vV2bN2/WPffck7NOayuzygFoXsaYPkkbrbWxAssGJaUltUuStTZeyXIAAFBfWlpatGnTJt11111zrnvffZv07LMtGh2VVq1ykpTRqJOklKT7789d/3vfm9Jf/MVX9f73v1Z3332NvvSlTnV3P6BDhw5q1apWfelLndnnbt1a5R0DgCojUdlA1q1bp+eeO6jjFxW/SucJZULat2/fgl7vqad+p+PHj2vlypW6/PLLJSknWblpE9WUAJqPMaZHUkRSr5xkY/7yYUm7rLUJ774xps9/v9RyAABQnzo7O/XAAw+UrKo8erRVjz7aqclJ6c47pUsvlZ54YiZJ6TnzzJll11zzPa1YcUKdnT/To4++Ud/61sV66qlNuvrqu/Ttb2/SQw8552SXXSa9852LuYcAsHAkKhtIS0uLnnpqk9aunfsq3QMPPFB0jErPCq3Qa/QaGeWOhWpajDa8dYPu+fnTevDBB/WOd7xDkvSWt7xFExMTOnjwINWUAJqWtTYpKWmMWS0pVGCVgbwqy3FJMUmJMpcDAIA6VE5V5TXXbNIPf9iiRx5xkpM/+Yl00UVPqq9vZnzLNWukSy5xxrKcnpZ+85tpHT16qk6cWKF3vvM+3X239PDDnbrkksf18MPOOdlllzmJT+pIANQ6EpUN5r/+q1OnnfaAQqHiV+mOZI5o+tFpvVKdel6n62K9mF1mLjpfnVdukGS0YpnVupPn6EydmV1ujdWB846p5ZRjuuTt3Vq/fn12mT/wUk0JALMZYyIFHp6S1FPOcgAAUN9KVVW2tjoTkT70kHT33c7s3M89J5177jqdd15Gp54685zf/nbmeaed5v3/JZ122jL94z+u0x13tOi3v92qLVtatHWrU0nJ6RmAekCissGcc06LHnhgk669tvhVuo4HunTrdOGa/5P7TuqR0CM6FnJmiZvWtA4qN4h68a2l5bjOzRuNubOzU48//jjVlABQWLucxKNfRpKMMaG5lltrM/4FxpgBSQOL01QAAFBtpaoq/cUe73mPc3OfpQ99aJMuuWTunnNPPrlJn/50i977XklaWbV2A8BSWRZ0A6rNGNNnjBk0xoSNMSHv30G3a6ls3So9+minMpnWgsszmVb9zaPvK/r8ZdPLtO6BdWW91rp1vTrjjDNyHmtpadHWrVuppgSAwrxkpJ+XmGwvY3kOa23cWttdzq2qewEAAOats7NTra2552utra1av369vve97+nkyZOznnPyZPFzPE8m0yprKRgBUN8asaKyXdKwe8tI2matnTWZQaN617ukrq7iVZXpdFg3bvuGHn3pxQLPdlhZmZeN7PLiM38fPdqqG28sfN67ciVX7gA0Frfasaj8SscSCq3nJSCnylgOAADqXKGqyvXr1+srX/mKTp48qSeeeEKrV6/OeU53t7RnT+likAce2KS//3sKRgDUt0ZMVEpSm6T2ZkpQelpanEGS3/veTmUyuWNVZjKtuuCCF3TOOc/ooCmxkTJcc80mrVxJEATQ+IwxfXJm8C61TiZvApxipjR7gp2Q5CQ7jTEll5fXYgAAUOv8Y1W2trbqqquu0hNPPCFJOnz4sA7nT/Mt6eyzi28vk2nV8uWdzOoNoO41ZKLSPZkr64SuEcf3WrNGevDBFn3jG5u0d+/MVbrXvKZTzz57X4ln5nr55dO0fPnRWY+fdZYzyDMANANrbUJVmnHbWpsyxuTHp3ZJyXKWAwCAxpA/EamXrEwm5xfy9+3bpP/4jxYmzAFQ9xpujErJST66Y1UOGGMGS63bqON7tbRIN900M/ZJa2ur/uzPNmlgYECrVr1SBw+uKvn8TKZVF1/8joLL3v52ZvQGgAWIu1Wanl5JoxUsBwAADaCzs1Pr16/PTkT65je/edbYlflWrTpLK1aclfPYypWt+uY3O7VmzaI1FQCWTCMmKpOSdlprE9bauKQOt2qy6XhX6aSZGeTWrl2rj370Q9q794qSz923b5P+9E8jBQd5ZkZvACjOGBNxL5L1SdriTuoW8Za7XcTD3uRvkna7VZtlLQcAAI0hfyJS//lbMVdc8Xb98R+/Peexq69mWC4AjaMuun5XMolBgXEpx+VMrBNfhKbVvM7OTj3++OM5ycWWFumLX+zUP/7jAzrttIOznnP0aKu++MVOrVw5e5BnL+EJACjMWpuSlJI0UmKdosvKWQ4AABpD/kSk/rEr8/mLRvzjW1JIAqCR1HxFpdv9bbjUzRgz7K4bMsbYvMRmRlJ4aVtdO/Kv0nnWrm3RddcVvlp33XWbtHats35nZ273cYIgAAAAACyOUlWVXtFIoZ5zANAoar6ich6TGIzkzYwaltR0s3/75V+l80QinXrwwdyrda2trYpE/NWXuYM8EwQBAACA5uQWhAzIKQbpkLJDlnjL++ScfyUkTbnrJgr0ekMJhaoq84tGCvWcA4BGUPMVlZVwE5T78x7ulxQrsHrTK3S1rlAyMn+QZwAAAABNabu1dsSdkDQmqSdvPoB2Ob3edkt6UlKaJGXlyjlPK9ZzDgDqXUMlKl1xd+KCAbdL+CiTEBRXTtdugiAAAAAASX15icm0pN68ddokdVhr2zgPm79yztOK9ZwDgHpW812/K+VWVTIJQZnK7dpNEAQAAACaXm9ehWRY0g7/Cu75WEZlcJOeA3Ou2IQYggtAs2q4RCUqx/gmAAAAAObiT1IaYyLuYzlFIm7ycUpON/BQ/vK87cUlxct5bWOMnU+b6xnnaQCakbG26b7v580Ljo14zI4fP07VJIC6ZoyRJFlrTcBNqUmNHMMAoN7VUwxzJ9TZIncuAGttyrcsLGnKm9zUGDMqadJNSC70dZsyjnGeBqAeVDOOkaisQLMGRwCoB/V0khcEYhgA1K4gY5ibeCzKSzoWee6knDkBCiYi3VnAh621HQtrJXEMAGpZNeMYXb8BAAAAoAm5icT8yXDy18m4M3zLGBPKS1yOure4m/A8IKnNt05GzjiWAACUhUQlAAAAADQhd1busmbmNsb0SBo3xrTlV1n6qjJH8paF5cwMDgBAWUhUAgAAAADmMiEpnpeI7JWU8I1JuT/vOf2SYkvUPgBAA2CMygowLgoA1C7GqCyNGAYAtateYpg703ePe3e1JHndwt3lIUkDcrp8d0ja5VZtVuO1iWMAUKOYTCcgXnAEANSuWj/JCwoxDABqHzGsOOIYANS+asSxZdVoCAAAAAAAAAAsBGNUVqAZr3AaYyastd1Bt6OZcMyDwXEPBsd96VhrTbMd72bbX6n59pn9bWzNuL9Bt6GW1fK5WLO9VxeCY1U+jlV5OE7lq5djRUUlAAAAAAAAgMCRqAQAAAAAAAAQOBKVAAAAAAAAAAJHohIAAAAAAABA4EhUAgAAAAAAAAgciUoAAAAAAAAAgSNRCQAAAAAAACBwJCoBAAAAAAAABI5EJQAAAAAAAIDAkagEAAAAAAAAEDgSlZhLPOgGNCGOeTA47sHguC+tZjvezba/UvPtM/vb2Nhf1Av+duXjWJWPY1UejlP56uJYGWtt0G0AAAAAAAAA0OSoqAQAAAAAAAAQOBKVAAAAAAAAAAJHohIAXMaY0aDbAKD6+GwDABaDMabPGDMcdDuAZsdvvcayPOgGoDYZYwbdf26UtMtaOxJkexqdMSYkaUBSRlKHJFlrY4E2qsm4PzK7g25HMzDG9EkKS0pImpLz3k9Ya9OBNqxBNfv3SzN8tpvxM+W+r7dL2iWpXdKEtTYVbKsWh3vyNdzIf8987u/QjHs31Oi/Q337G5KUsdbWxWQHzcwY0yMpIqlXUtN8NheC88vyNPvvtvloht96C1GPvxNJVGIWY8yotTbquz9pjBHBZFFt9wcg95gP8EN1aRhjwkG3ocm0Sxp2bxlJ22o5UDaApv1+aaLPdlN9ptyTuHustV3u/QE5Scv+QBu2eHokDRhj8h+PNuLn2Bgz6P/NaYyJ5D/WSNxE9Li1NuHeHzPGpK21yYCbhhLcv0/SGLNaToIZJXB+WZGm/d02H030W28h6u53Il2/kcP98Z/Je3hUzgkAFk+fe6LlScu5Qoul0SNpPOhGNJk2SR3W2jbv5AyLppm/X5rps91Mn6lhOb9NJEnuydu24Jqz6JKSuuRU1ni3kQY+ab3ef8etlN0YUFsWlVc5lfeZ3SGJ6ik0DM4vK9bMv9vmo5l+6y1EXf1OJFGJfO2SBgtcmeBK4eLqzTvhCMvpzoZF5nbd2Rl0O5qNtTZT61fyGkhTfr8022e7yT5TA3KSd1nW2vyT4IbgnuAPW2tT1tq0+zfukTQUcNMW05RbVRiSshWzOwJu02Ip1FUxXeRxoF5xflmZpvzdNh/N9ltvIertdyJdv5HDWps2xnTlvYl7lXdCgOryH29jTMR9jK4QSyNkrc0U6FKHReSeeE7J+fHa8OOPBamJv1+a6rPdLJ8p34lu2H0/N/T+ugnYbBLW3ed0oyZmXVE51TFPGmOG5OxvzVd/zNNUkcdJ4KBhcH5ZmSb+3TYfTfVbbyHq7XciiUrM4h+M3r2a3SOnyxEWkXust8gZY6uRu7DVDGNMXwOf/NSypKQp70TbGDPK2DuLq9m+X5rws91Mn6lsRY5vTL9BY8xwk0w2EPWP89aI3KTGqJyE5bCkuJwJABqOtTZljJExJuRLPndLyn8MqGucX1am2X63zUcT/tZbiLr7nUjXb8xlTNLmeioTrlduOXbcWtsrHvl9jQAAIABJREFU6ba8sUlQZW5VDicAAXC7L/qP/bgYj2tRNdP3SzN+tpvsM+VVoE34HktKGiywbkNxu7jtDrodi81NUqastR1ykpVbjDFjATdrMUXlDGfgCUmNO5wBIM4v59RMv9vmoxl/6y1EPf5OpKISRRljhuWOixR0Wxpdgavmo+6tZq9yNICIZroOSs5A/SFjzKCkBD+eFod7hfiApDbfez4jX5UUqqsJv1+a6rPdhJ+pjDQrieNVCDR6BVpUjTtWo6Scbo5J9/9xY0xSDZygdfexxxjT5z6Udm9Aw+H8cm5N+LttPprqt95C1OvvRBKVKMj9sTTu/VA0xkQIKIvDrZAYN8a05Z9gNcFJV2Dyuwq4VyrDtT5eR4MYyXtfh8VJ2aJoxu+XJv1sN81nyu0WnDHGhH0nIs1Sgdanxp5ER3LGzspJSrp/84bu3uf93pZmEjkBNgdYFJxfzq0Zf7fNR5P+1luIuvudSNdvzOJ+QbZLmjDGhNzS6usDblYjm5AUz/vy6JVzNYhgtATc4NYv58rcoDfTKKrPfU/vz3u4XzXe/aCONfX3SzN8tpv0MzUkZ3wzz/Vq7P2V773b0J9bN4Gx0f+Yu+81fUK1EMaYA15VkDd2Xy2PGwaHMSbiVm/1yRmeYNBX3YU8nF+Wral/t81HM/zWW4h6/Z1orLVBtwE1xFcanC9hre1f6vY0C/eHjXfStVqSmmRSADQh93tmQM4Jd4ekXQyGvXj4fml8zfiZchMEWY1eReH+jScldTX6yaqbwIjKV1nZyIk7X5fvdjmf36FG/xujuXB+WRl+t6Ha6vF3IolKAAAAAAAAAIGj6zcAAAAAAACAwJGoBAAAAAAAABA4EpUAAAAAAAAAAkeiEgAAAAAAAEDglgfdAAAAAKDeubNqdkuStTYZcHMAACiIeIVaR0UlgCVhjAkZY3qMMT1BtwUAgEXQ457wpY0x4aAbAwBAEcQr1DQSlQCWCgERAFBXjDGRClZPuhfjwtba9GK1CQCAfMQrNBISlQDmjYAIAI3PrYYfN8ZYY8ywMWbQGDNqjBkzxvQF3b5FFi13RWttRlKvpKnFaw4AYKEaNK4Rr9AwGKMSCJibvItJ6pE0Imm/pA5J7ZJ2WGsTATZvLlGVGRSttRljTK+kHYvbJABANVlrk24lfLu1NuZfZow5YIxRjceqeXHj83iFTxuQFFIFJ4wAgKXVaHGNeIVGQ6ISCFi9BkoCIgA0lV5JhQbcn5K0UVLNxakq6LfWlh2v3LiYlBPriHMAUNsaKa4Rr9BQ6PoN1Ia5AmUt6q8kgZoXEAEA9WXWxSn3IltYDVgp786IWqleSdvc59dr10EAaBYNEdeIV2hEJCqB2lBXgZKACADNw41HIXdCNO+xkKRhSV3W2lRgjVs8WySNVvic/e64X0lJ11e/SQCAamiwuEa8QsOh6zcQsDoNlPMOiMYYLyDWU3cKAGhmPZLSvotM10uastb2L2SjbqzrlhSRlMqLg5GA41+vtTZe7srusfHi2pikUWNMyD0RBADUljnjmjtp6G1yeriNypk/oFfSLmvtyEJe3N32sHs3JiktabucnmfbKhz2i3iFhkNFJRC8bKB0b2OShq21/fknacaYAXedHnd2unAlL2SMibgz3I27/w65M90dqLDKsbeSE8gCAbFvnlWZAICl1yspYa31bv2Suo0x2aE8jDFhN5YMunFq0BhzYI7tbpGUdk/4YnnLKopvflWIlWFJuyp82Y3W2rQk+U4Yt1S4DQDA0pgzrrnnOklJ4+46cXe9BSf03G2n3G2n3CThDjkxsZKhtYhXaEhUVALBywZK937CGDNpjBnwXx0zxgxKyvjWS7oJx6gXbOZirU0ZY1JyqhtT7nZ3SOopNyguICAm3DbEjTGjcgJi2Vf/AACB6ZGUXz2ZltSV91i/VxVpjBnX7ORjDi/GuZUlZcWxuVQjVsqZWKDsXgPuhbeI+9qetLsd4hwA1J5y41qWr+qwKvGqSohXaEgkKoHgzRko3aCy3VrblrfeqJxuAwvqflchAiIANIlCw5O4IsqLBb4kZY+k9gq6ol0vKea+Vo/7WJcxpt3dblnbqWKsDFeQ1JScC2/9/m5z7kXBcWNMpdsCACyiSuJani2S4r5Yl98bLVNgm4uNeIWGRKISCFAFgbJbzvgo+dLuukuJgAgAzaNHTve0fGG53d8KjCc5Kl9S0E1cjsq5QCU5MSHqLuuTNCQnsZmWewHLGNNX4RhdUhVipVvdOT7nirk68sf2stYmjTEZSX2SFjSWGQCgqiqNaxvdLuE5RRbziFGFbPQlPCse0kvEKzQoxqgEglVWoJxjG+3zeN2N3piYmqlemVM1A6Kc/WP2bwCoQe4YxoNyKhFD/nG7XDFJHfkVJe5zkv7Epe87f8L9d9hdt8/d/phmkpiLpdxYGa2ggrPH7eI+UOA4eMdr2B0nk3GZASBA841rcibPicu5qFZtu7xxMuWMh1kJ4hUaFhWVQADcADAgZ3a3qfzxKJUbKNOSJlT4Klu3Kg9qkhsU3bZE5HS7K0fUq4KZi1tBE5MzMPUu/1XHvIAoOd0omGkOAGqE+508oiLVFYVmPPW6Xku62L0fdtf1Bu33V9aH3LhQrCJlPtX21Y6VJblJ14LbdWM6w5sAQI2YT1zLW17JJDfZWbSL/XspEa9Qb6ioBAJgrc1Ya0estW3W2o78q2Husph7hc2bCW4kb5xHyalAyU5W4L8CVuzfS8Vam7TW9rr7mMhbFncfN+6+kqQEgPp3m6SY7zu9R4W7Ys8pryu5pLljXLmxshj34uDYfNoLAGgsbjFHRFKvW4BRiclS/87bdsSNY9dLCheo6CzUNuIVGpqx1gbdBgBlcisRp+R0oYvImS087Vu+21rbUezfblAcdlePyalY2S6nunNbqSuFbkAMYpBoAECNc+PLpGa6cHdIGrTWGnfZPZK2yYk7Y5KGK5hsx3uNkjHOt17JWFli+6Pl9hoAACAoxCs0OhKVAMpCQAQANDJjzOBcXf8AAAga8QqNjkQlgLIQEAEAAAAAwGIiUQkAAAAAAAAgcEymAwAAAAAAACBwJCoBAAAAAAAABI5EJQAAAAAAAIDAkagEAAAAAAAAEDgSlQAAAAAAAAACR6ISAAAAAAAAQOBIVAIAAAAAAAAIHIlKAAAAAAAAAIEjUQkAAAAAAAAgcCQqAQAAAAAAAASORCUAAAAAAACAwJGoBAAAAAAAABA4EpUAAAAAAAAAAkeiEgAAAAAAAEDgSFQCAAAAAAAACByJSgAAAAAAAACBI1EJAAAAAAAAIHAkKgEAAAAAAAAEjkQlAAAAAAAAgMCRqAQAAAAAAAAQOBKVAAAAAAAAAAJHohIAAAAAAABA4EhUAgAAAAAAAAjc8qAbgPphjAlLikoalJSStMO3uEPSgKSotTZujIlIul7SfmvtyJI3tgYYY0YlyVobrfJ2y/47LPB1vL/h7oVua6mUODar3f8PWWszS9iesj8Hi/V+AeAghlWGGLb0iGEAiiGGVYYYtvSIYagqay03bhXdJO2WNFjg8Yj/cTlf1ONVes2BJdq3eb1OoedJ6pEUCfrvsMDXGKzW33Apb4WOjft+3C0ptMRtKetzsNjvF27cuDk3Ylh5zyOGBXcjhnHjxq3YjRhW3vOIYcHdiGHcqnGj6zeqxlqbkuS/SpKu4ua7qritxXidWc+z1ibdY1IxY0zYvQpUsQJ/h4WYV/tr1E5JYUlblvh1y/ocLOT9AmDhiGG5iGE1hxgGoChiWC5iWM0hhqEiJCqxYMaYHt/dagZFGWNCbil2ezW3W63XKfY89/Ge+QY5SSE5X+aVtGXR/g6NwM50NZiq5naNMaFS98vdxgLfLwDmiRhGDKsHxDAAhRDDiGH1gBiGSjFGJaqhV1JScq5GFFvJ/eLYLmmXpI1yyrCTvuXD7rKMnLLwhJwy7HZJEWPMoKSMdcZe6ZE0LGlC0ric8SfG3WUhOWXeXpAIW9+4FO52UnKC0EY542eEC72Ou35EM8GqV9Ko74pLwfa5j0Xd1+idYx+rZdbfwRjTJ+eYRyR1WWtTxphJt13Dvn0s2S5f8O1V3lgppY6P7++UljRaYhvemCbee2O3t8z3Ny363imHu48j/n0rtt28do/LCaob/e32rSNJXe62bpPUZ4xps0XGYCny/sso7/1S6n1c7nEFUBZiGDGMGEYMA+oVMYwYRgwjhjWeoPuec6u/m5wvr3E542aMOm+jguv1yDcmhPu8cN79kPvvSfnGhZB0wLsvqU/SWIHtZ8e6kBMAIr5thfLaMep7Tl/esrleZ9J7jpxAcCBvebHn5e9/0X0s8NyIv50L+Tv41u1x/50/ZkipY9/j3g+790P5r1Pm8dldxjb8rzleoP0F3zsl9nfUfe0Bd/uFxq8p9Z7skxNw/OuPKXf8nz5Jk3nr2ALvv/Ey3n+F3i8F38flHldu3LjNvpX73VngM0kMI4aV2gYxjBjGjdui38r97izwmSSGEcNKbYMYRgyrqRsVlZivcTtzVWHOcTjcK0qy1vpL4VOSeowxaTkfcv+4EF156xYyJSltnSsm/itHsr6rKNa5MjNujInJvfJhjGmXlLTlXQ3a7G3PWps2xsgYEy6jfVne1a557ONcyv079Eoad69mzboKN0e7prz71tqMu/8h3zGe6/hkl5XYRkQzV6zSkrp9bSz63pFU6krobutetTPG7JT0pDFmyvdYOdvN//uMygmS3pXhSsegKev9N9f72H28nOMKoDBiGDGMGEYMA+oVMYwYRgwjhjU0EpWohh3eP9wP9kSBD2hYUsbkjt/hlbh3K++LqILAkf86ERUe+yIjqdv9konKKe8eNcak5PuCL8T94ulx92G+42qU3EfjjK/i1y4pZIzpzXs8VqKtRf8ObuBKSOq3uSXp5Rz7kl+2ZR6fub6wve4l3v93+pYVe+98wg34nmixgOO2caec7gVe8Cv1niwmLeeK2bxU8P4r+T6W27VkjrYCKA8xbG7EsNKIYbmIYcDSIYbNjRhWGjEsFzGsBpCoxILlXQWKFPmS8q42+Jd543d4X65zMs4YGiFbfFautAoPxBySlDbG9Lht8F57WE4Z+Ih/Zf/rGGPG5XQp8MbEuG0e7UurxD5aa6N52/GusJU9dkqpv4NxxtnYJSlsjBm0M2PFlGxXOSo5PiXskNTuXl2byjsexd47OX+zMmSUu69F35MlhLWAoFTu+09zvI/n+/oAZiOGldU+YlhpxLBcxDBgiRDDymofMaw0YlguYlgNYNZvVI37JZx/5UmS5CvzDvvXN8Z4X+Rp/xUVY0zYzMy85f8Szy+PL/Q6obzX6ZOUcK9QRfKu3Ozw/XvW67ht6Mm7+hXybbes9pWxj1VT5O8w4B6bbZKi3usutF1lHp9ybLTWxq21ifwfBaXeOxVsX3LHPTEzs8F53VRKbTf/x0NUUsx3P+fKXhltKvX+yyrjfQygyohhxdtHDJsTMcyHGAYsPWJY8fYRw+ZEDPMhhtUGKipRNjMzI1hY0vXGGP/iDklb5JaKu18UMTljn3hXjjZL2m6M2eU9yfdluFnSsPsaU3JmbfNmTksZYyaMO5ubb/tRSd3u43Ff2XaX73Xa5VxZ63eXZeRczfK+vLMzeBV6HfexuPtYWjOzgsXkjJFRqn0xt30DbgApuo+VqPDvMOium5Yz01rGOGOo3GOMGfL9XWa1y7cP3kx6cTkl+3LXH57r+JS5jbSk3caYA5ops0/LGbDY//4o9t7xH5uQu/9hSb3GmJTvfRQ3xnjvjd3uMZpru2n3vZKR0w1g3P9jwLpdOYwxA27bvWMwbJyxeMLyfQ5U5P1X5P1S9H1cwXEF4CKGEcNEDCOGAXWKGEYMEzGMGNZEjHVmKQJQQ8w8uhzUK3dfr5c05AbwkJzAcpukbaWu3C5yu/rkjLdS8Oo0AKAwYhgxDADqFTGMGIbg0fUbqE0ZNc8YGD2SdtmZAaczblCcCLZZAIB5IoYRwwCgXhHDiGEIGBWVAALnluyHNDNAckhSOqgrme7VxWE5M7vF8sZ+AQAgixiGZuNWO4XlzOA7JWdCipzx23zdUdslp+tnAE0FMAdiGGoRiUoAAALgdq/ZLmcmyHZJE/4uNpzkAQBqkZvYGHXvZuR0EU34lg/LqdJKFLoPAEApdP0GAGCJuUnKe6y1Md+J23bf8mG5V7PdBGWHqWwGRwAAFlObpA5rbVuBBORA3mPjcib5AABgTlRUVsAYw8ECgBpnrTVzrxUsY8yopEl/laQxJuSNEWSMOWCtbfMt65HT/WXeg4oTwwCg9tVJDBsoVuXvdtu8Jy+GReTEvAXtG3EMAGpfNeLY8mo0BAAAVGRAUof/AV+SMlJg/Sk5A54DABA4t/v3lJzhSULW2hF3Ubv7uJ8X37IX5PK2M7DIzQUA1BESlfNAFSoA1B5jar4IRZJkjAm7/wy7Scl5n+TN5wSPGAYAtadeYpgrKWnKd4Ft1FdlGZI7trKPF9PaNTNhh6Ts+MtljcHsVVQSxwCg9lQzjpGoBABgaXmJSvkmGhg0xgxba2Oq4CRvPid4AAAshH92b9e4nFl648pLRLq8mJZ/EQ4AgFmYTAcAgKXlnahN+B5LShp0/81JHgCgJhljQsYY604K58lo5iLclJwLbn4haWaIk2bz8NWf0U3LEjqn9Wm9+tWP6s/+7M+CbhIA1DQSlQAALK2MNOuELdu1W5zkAQBq20hePApLSkuStTal2Rfc2uVckGtKLU/v0R/s6frDC6/QCy+s0cmTJ4NuEgDUNBKVAAAsIbfLXMY3VqXkS0RykgcAqFVugnJ/3sP9kmK++3FjTJ/vfq+k0cVuW62aDrWpTQckSS8eXqnVq1cH3CIAqG0kKgEAWHpDyp3F+3pxkgcAqA9xd2zlAWPMsKRRb8xlSXLHWw4bY/qMMYOSdvuXNxt7Tns2UakTIX3uc58LtkEAUOMMs6aVj5nmAKB2eTPNWWvrYupU9+Qtyzfrt395Wk6Xuow7cc5CXo8YBgA1qt5iWBDqNY7tin5N/xF/Vp/W38nI6uVpo2WUCwFoMNWMY8z6DQBAAPITk5UuBwAAtW/Fmja16ReSJCujgweltraAGwUANYxrOUtgelq6807phhukzZud/995p/M4AAAAAKAxnXpeaKbrt6RvfONOPfPMMwG2CABqGxWVi+TJJ5/Ufffdp4MHT9UXvrBZ6fQ5OcvvuEMKh3+vj370Hp111ku64oordPHFFwfUWgAAAABAtZ22NjdR+YtfPKv7779fH/zgBwNsFQDULioqF8m6des0NXVQn/3s5bOSlJ50+hyNjFyuqamDWrdu3RK3EGh8iURC6XS66H0AAABgMZ15QW6i8ujRU3XgwIESzwCA5kZF5SJpaWmRMe/W009fUHK9p5++QMuWvVstLS1L1DKguWQymZL3AQAAgMVy5gUhvUq/0i0rB/XE2a9Ub2+HNm9+TdDNAoCaRUXlInr44XBV10P1xONxGWMUjUYVj8cVj8c1MjKirq4uxeMLmli36uqprel0WrFYTMYYjYyMZNsajUaVTCaLrhOPxxWNRpVIJHK2FY1GZ60Xi8XU1tamVCqVXW9kZETJZFIjIyPzTkR6zy+0T147YrFYdj8K7XdbW1vB5ZLU39+vjo6OWX+zTCaTbX8ymVQ8Hs85DgAAAKhfp6xp1Xl6Tv/H8c/qU3/YpRtv3Kzzzz8/6GYBQM0y1tqg21A3jDFWkso9Zps3Sz/4wdzrXXWVdM89C2paXZqelr7zHemb35Sef15as0baulV617ukxS4wzWQyamtrm/W3TKfTSqVS6uvrW9TXTyQSZb9G0G2tVLH2trW16Z577lEkEim6jjFG4+Pj6unpKbkt/753dXVpcnIyu/62bds0NjYmyTnO4XBYkUik4H2/VCql/v5+7d69u+x9yl8nFospnU5rfHx8VntHR0eVyWQ0Ojqa85zNmzfrnnvuUSgUyj4ej8c1OTmZsy7mZoyRJFlrTcBNqUmVxjAAwNIhhs2tnuPYMXOmTtGLemrZFq2f3hF0cwCg6qoZx6ioXERr1pS33rnnLm47atFzz0lvfav03vc6Ewv94AfO/9/7Xufx559f3NdPJpPZZJg00x24vb1d4fDiV7ju2rWr7HWDbmu1hMPhotWGnkgkkq2ULMTbd2+/U6mU2tvbs8tDodCcr1Fsu14Ccz7P9/T39yudTs8aBzOdTmv16tUF149GozlJSkkaGBjQxMTEgtoCAACA2nB02VmSpJUnX5Cdrr9EKwAsJRKVi2jr1uqu1yimp52E5COPOPfPPFN685ud/0vO49de66y3WHbs2KHe3t7s/Z07d0pyEl2Fqu2CVCtt7e/vn3dX83Q6rUwmo4GBgaLrpFKpOddJJpPZZGVfX5/S6fSsJF97e3vJZGex9oVCIUWj0QVXMRbahj+Z6pdMJtXd3V1wWXd3NxWVAAAADeBoy1n6pP5e73zFx9V79bf1qU99KugmAUDNIlG5iN71Lumyy0qvc9ll0jvfuTTtqRXf+c5MkvKGG6RnnpF+/GPn/zfc4Dz+yCPS3XcvXhuSyaT279+veDyurq6uoomkWlArbR0eHtaWLVvKXj+RSCiRSCgejyuZTGpycnJWUtEblzGRSGhoaEhjY2Oz1pGUHety27ZtOY9PTU3Nb2eK6OnpyUmGzsfAwEBOQjeZTBbtai6paFVsR0cHM5QDAAA0gJdWtOoOfVA/e/oKPfu712jv3r1BNwkAahazfi+ilhbpzjud6kAvMed32WXO8kaa8Pv2251bKb/4hfP/M8+URkelVauc+6tWOffvvFM6fNgZu/IPf5jZ3r335m7nyiulm292bpXwqvuGh4clOdVu/jERCyXKUqmUpqamcrpglyuTySgej2v//v3Zx5LJpGKxWPZ+R0dHwUrC+bS1XJXuU6XdzMsZO9P/2n19fert7VU0Gp31XO/Y+NuQyWTU3t4+K6lYafIylUppYmJCExMTkpxKxp07d5as7PSk0+lZxyUUCqmnp2fOcUi95GU6nS6YyNy9e3ddde0HAABAYS+dElLbkQOSpMOHl+uUU04JuEUAULtIVC6yNWuke+89rosu+nOdcsqg9u17lSSptfVW3Xvv/6bTTlsZcAura88e6b77ylv30ktnkpSeVaucx3/yE2ccy1Lbu+8+J1lZqWQymZNA8v87f5knEomot7e3aFKvUMLKEwqFNDg4mPNYLBbLJh+r3dZyzbVPQejv71csFiu6X/n7Hw6HCyYmK+kSPzU1lZOU7O7uVn9/f1mJylQqVfDvHo1GNTw8rHA4XLRrtzRTwVmovclksqz3CAAAAGrbii98Rss/uU5KS+ecfYm+/OUvB90kAKhZdP1eAv/yL7fr+ef/WaHQ32QfO3jwl/qXf7k9uEYtkosukq64ovTtnHOcdZ94Qjp0KPf5hw45j0vOJEP+7eW74gpneaXGxsZyxnz0jIyMzLticrESStVu60J41Z2LaXx8vOwk465du2atm06nKz4u+fsUiUQ0NTVV1jiX+bN7e3p6epROpzUxMVGy6nVsbCw7G7if9/ettRndAQAAULlX/umbtP7NzsSKBzJM7A4ApVBRuciOHz+uW265RZL0858nZcy0rG2RMRfrlltu0c0336yVKxunqrKcrth33ulMpnP4sBSNznT/PnTIuX/4sLPe1q3Se95TfHv5XcHn4nXB9irYvHEEM5lMNkHmJZUymYx27typcDisVCqVUxGZTCaz40R6lZTeDM3VSh4upK2RSETRaFSTk5OKxWLZqsmhoSH19vZqfHw8m1idmppSMpnM7kep9nvbKlVpmE6nsxPAxGIxRaPRWRWH/nVGRkay+zE5Oan29vbssnQ6nW2nf73du3crkUhku87fdtttGhkZyc4Yftttt5V1jFOpVHYbPT092e17M21v27ZN27dvVyQSmdUOrw3+7tvDw8NKp9Nqb29XJBJRLBbLVlMmk0nt2LFDknK6hIdCIU1OTmpoaEgbN26U5PxNwuHwrCpcAAAA1K+2Nuf/Bw4E2w4AqHXGWht0G+qGMcZKUiXHLB6PKxqNSpKWLVumM874vQ4dateaNeN6/vmrNTo6WlYX00YyPS299a25s35feqlTSeklKS+7THrooeDG74xGo+rt7VU4HFYymdTg4GA2yRePxzU5Oan+/n51d3crFApll5VrrvELF9rWVCqloaGhbPdjf8LS3029q6tLk5OT2eRho3U1TiQSCofD2YRi/n00FmOcCgVrLaUKBcwnhgEAlgYxbG71Hsf+7u+kT39aMsZq377f6dxzz9Hy5dQNAWgM1YxjdP1eRP5qSkk6efKkIpGHtHlzUh0dD0iSbrnlFh0/fjyoJgbCm2TImxH98GFnTEp/krIWJhnyElr5ieTu7u5s9dzOnTtzlpXTXVgqb6KZSuS3NRQKZROXhdb1+GcQX+xu3QAAAEAzemzkbq245bOSJGuNPv/5f9avf/3rgFsFALWJSziL6Pbbb9fevXtzHlu+/PNatmyZpqacx/fu3avbb7+96aoq16xxKibvvtuZ3fu555wxKbduld75zuCTlMPDwxoaGspO1NLe3q50Oq10Oq0dO3aot7c3Z5KUSCSiZDJZcuKUpWprJpPRjh07NDY2pq6uLknS9u3bNTQ0lF3e19enVCqV3Sev+/dCZxKvRfn702j7BwAAgNp28tARXWh/kb1/4sSZ2r9/f4AtAoDaRdfvClTS3eD48ePasGHDrERlIevWrdNvfvObhhqrEgCWGt3mSqv3LnMA0MiIYXOr5zi2+45deuzG2/T5Uz6kg+cv07v6HtXAwLW6aD4zgwJADapmHCNRWYFKguMPf/hDfepTnyp725/85Cf1jne8Y/6NA4Amx0leafV8ggcAjY4YNjfiGADULhKVAVlocDx58qT++Z+/r0Q3txsMAAAgAElEQVSiTcas12c/e54uvbSqTQSApsVJXmmc4AFA7SKGzY04BgC1i0RlQBYaHK21CoUu1wsvPChJ+vrXj+jDHz69eg0EgCbGSV5pnOABQO0ihs2NOAYAtauacYzJdJaQMUavetVp2rXLuf+LXxySRKISAAAAABrZ5N/cqe/cf7omlr2oCy87pM2bT9ef/MmfBN0sAKg5JCqX2Ne+9n/psste0rFjp2rPHq4GAgAAAECje92tH9SbldHLWqG3rfyRli9PkKgEgAKWBd2AZvP6179eF1/sHPbjx88NuDUAAAAAgMX20rKz1KYDzr9fOk3Hjx8PuEUAUJtIVC4xY4w6OlZKkvbuZQgaoF4lEgml0+mi9wEAAADP0ZbWbKLy3HNepVtvvTXgFgFAbSJRGYD1653/P/VUsO0AsDCZTKbkfQAAAECSXlo+k6h86cXTdMoppwTcIgCoTTWVqDTG9BljhossG3RvY8aYwTK2M2iMCRtjQt6/F6fVlfnlL3+p73znq5KkTEZ64YWAG9Sk4vG4jDGKRqOKx+OKx+MaGRlRV1eX4vF40M3LUU9tLUc6nVYsFpMxRiMjI9l9ikajSiQSOeumUimNjIwokUgoFovlJALb2tpkjMm5jYyMKJVKZbff39+fXT+RSGSPY7HKx0JtGxkZUSwWm9W2SiSTSY2MjBR8vWg0KmOMYrGYkslk0Ta1tbUVXC5J/f396ujoyHk/ZDIZjYyMKJlMKplMKh6PL2gfAAAAMH8vnTqTqDywP+DGAEANM9YGP6GLMaZHUkRSr6S0tTaat3zU/5gxZlLSDmvt7DN/Z/mApFH3bkbSNmvtgs/QjTFWkhZyzPbs2aO3ve2LeuaZ/yVJ+ulPT6izc8VCm4YKZTIZtbW1zfpbptNppVIp9fX1LerrJxKJsl8j6LYuhmL7ZIzR+Pi4enp6lMlk1NXVpd27d0ty9nd4eFijo6PKZDKamJhQT09P9rkjIyMaHJy5huElJMfHxyU5Sc+pqamc51TStlgsptWrV2dfI5FIKBwOKxKJFLzvl0ql1N/fn92Xcl4vf51YLJazP550Op09JqOjo9n1N2/erHvuuUehUCi7bjwe1+TkZHa9RmOMM5yGtZZxNQqoRgwDACwOYtjc6j2O/eyCLRp++v36lrbqovOn9eTTLUE3CQCqpppxrCYqKq21STfpmMpfZowJyUk2+o1K2j7HZtskdVhr26qRpKyWV7ziFXrd65bpkkt+pcsue0QnTx4OukmB2/WGXbrX3Ktdb9i1ZK+ZTCZzElZepV57e7vC4cUvvt21q/x9DbqtSykSiSiVcr4Gkslkzv6Fw+GcikH/MSmU+B0dHVU6nVY8Hi+Y2KzU8PCwhoaGKh6HMpPJZBOYxSoiy9Hf3690Oj3r9dPptFavXj1r3Wg0mpOklKSBgQFNTEwsqB0AAACo3Ikz27MVlc/uf0kf+chHND09HXCrAKD21ESicg7tkgp13Q4VWtljrc1Ya2tuZosVK1bo61//a8ViD2pwcJ8uuqg+rwhWy4u/fFEvPv6i8+/HX9SRXx1ZktfdsWOHent7s/d37twpSQqFQgUr4oJUK23t7+8vq6t5sXV6e3tLJvlSqZQymYwGBgYkOfs3NTU1a710Op2TgMtkMpqamiqYtB0fH1csFtPQ0FB2uwvR09NTcfdpr73RaHTBlYyFttHe3j5rvWQyqe7u7oLb6O7ubtiKSgAAgFr1cqgtm6g8dux0nXHGKh06dCjgVgFA7an5RKWbbOzKSzr2SipZEmSMGXDHqhyYa0zLpXbhhRfqwx/+sK677rqCSYZmsDu226mifE1uZeEjr35E95p7tfvjs7vIVlMymdT+/fsVj8fV1dVV03+HWmnr8PCwtmzZUnKddDpdNEHmHy/S442fmEgkNDQ0pLGxsWwS0qt+9CpIvSrA/AlrhoaGirYrHA5ry5YtVRubsb29vaJqWL+enh4lk8kFTbgzMDCQkwhOJpOzktVeRWqxatuOjg5mJwcAAFhqZ7fpFXpaa07Zp3PO3qdjx5ZRUQkABSwPugHlsNZmu4S7XcF7JHWVeEpS0pS1NuM+Z9QYM2Ctrb+ZR+rMs7c/q9/d/rs51zt438GSy/cN71PHZzpytveme9+Us85Pr/ypzrv5PK29eW1FbUyn08pkMhoeduZtam9vz0mK5XeXlcof37CQTCajeDyu/ftnRs1OJpOKxWLZ+x0dHQUr/ubT1nJVuk/ldDNPp9M524vH49n9CofDs7bhX7evr0+9vb2KRqPZbtyTk5PZsR+95+ZvI5lMZo9PofZ4XaZjsVjR9co1NTWljRs3lr1+KpXSxMSEJiYmJDnVjDt37iyrujOdTs/a11AolK3qLDY2qZe4TKfTBStud+/e3XBDBgAAANQ6c167/lwx/fmxr+pnN/xIb/ynhf0uBYBGVReJyjxjkjaX6tZdYNm4pGFJsxKV7sQ7C+8TWoEXXnhB3/72b/Xwwy/pTW/qVDRa84WtZXtpz0tzJiGrtb2D9x1U6MrKE3XJZDInyeP/d/4yTyQSUW9vb9GkXqGkkicUCuVM8iKp7KTZfNparrn2aT781YLFxtYspb+/X7FYrOA+e8fYn5xNJpMlK0wTiYQGBwfV3d2tiy++OGd//bN/h8PhsrpDJ5NJbd8+1/C4M6ampnKSkt3d3erv7y8rUZlKpQq+p6LRqIaHhxUOh4tWr3rVm4USlaUSuwAAAFgcK9fO/GZ9+bn597ABgEZXVxkyY8ywpGF/hWWBdULGGOtWXnoykgpmkay1cWttdzm3au3Hv/7rv2rbtsc0OhrRpz51olqbrQmnXnSqWq9oLet2+qWnF9zG6+96va60V87aXr7WK1p16kWnVtzGsbGxnDEfPSMjI/OumFysxE+127oQXnVnKf4ZtoeHh7NdrkdGRsqq4hsfH89JrrW1tWX/PTo6Ous4p1KpolWl/lnAQ6GQbrvtNvX392f3YXR0VOPj4xofHy8rSTkyMqKBgYGKxgXNP16RSERTU1PZ7tml5M/u7enp6VE6ndbExETRfR8bG8vOBO7nvW/qcaZ4AACAenbKuTO/2+z+AwG2BABqW91UVBpj+iSNW2uT7v1IiYTliNft2xWWVDODsq1bt04bNhzXL38pPffcCk1PSy0tQbeqOtbevLbsrth7/uce7Xliz6zHD6UOafW7V8+5vfyu4HPxumB7lWbeWH+ZTCabIPMSP5lMRjt37lQ4HFYqlcqpiPRX8XlVft5MytVKHi6krZFIRNFoVJOTk4rFYtkqwqGhIfX29mp8fDyb8JuamlIymczuR6n2e9sqVQ3Y1dWltrY2dXd3a2xsTP39/RoaGtLw8HBOl2QvMTgyMpLdj8nJSbW3t+ckDb1kp9flulCCLT8BmkgktGPHDqVSKfX19WWXh0IhZTIZbd68Wdu3by+4rUJty2Qy2r9/vzo6OmZVxhaTSqWyXft7enqy++iNs7lt2zZt375dkUgk+7fwXm/37t1KJBI5x2t4eFjpdFrt7e2KRCKKxWLZaspkMqkdO3Zk972vr0+hUEiTk5MaGhrKdlX3Jhwqdx8AAADKYYwZtdZG8x4blHP+1S45xSFBtK2WnLY2pJfVot+0hPW9zCHt3vFDdXevU0dHR9BNA4CaYqytnVmn3YrJUIFA1yMn2bjTfahdUtRaG3OXhyVFrLUJ9/6gtXbE9/xxSaPe8gW0z0rSQo/Z73//e/3VX/1CO3ZcIUnau9fqwgvNgrZZj6a+N6XHrnlMkmSWG9mXneP6hu++Qe1/HOzkNtFoVL29vQqHw0omkxocHMwm+eLxuCYnJ9Xf36/u7m6FQqHssnKVGmOwGm1NpVLZBGE4HM5JWPq7qXd1dWlycjKboKNLcPm8sTO9hGL+fSw9Y5zvUWtt832hlqFaMQwAUH31GsPc87cea21X3mO7fOdmOfcX8Fp1Hcd+/3BaR998pdZrryTp2mvv1Fvf+nN9/OMfD7hlALBw1YxjNdH12xgTca+69UnaYowZNMZE3GUhOWNMjko64N52K7crd48kf3Iz7m5jwA2MC05SVtM555yja699ffb+U08F2JgAtf9xu7p+2qVL4pfo8szluiR+ibof7Q48Senxkk75FYTd3d3ZCredO3fmLCunS6+kqne9zW9rKBTKJi4Lrevxj++4kNmoAQAA0FzcYpFCBvLOvcaVe67WlFZdGFKbZrp8Hz16ql588cUAWwQAtakmun67XbhTkkYKLMtIKpmRdbsSxH33M4W2VUve+MaZBNG+fXV14bSqVnWu0qrOVZKk87edH3BrZgwPD2toaEhTU1OSnIReOp1WOp3Wjh071NvbmzORSSQSUTKZLDq5yVK2NZPJaMeOHRobG1NXl3Nxe/v27RoaGsou7+vrUyqVyu6T1/17oTOJN5v8Y8WxAwAATaRHThIyO3aQV2ySZ8q/TrM6dc1Z2nvGH6nlxWlNq0WnnXa+rr/++qCbBQA1p6a6fte6anY3eOEFqdWdH+Yzn5Hc4ewAAPNUr93mlkq9d5kDgEZWbzHMHZprQlK3nMlOu3yPj1prO3zrhuX0iGvLm0eg0tdsiDh2zjnSH/4gRaPSV78adGsAoDqqGcdqoqKyGf3bv/3fWrGiTydOnKG9e4NuDQAAAACULWStzXgnpv7H5U6g4zPl/r9dUk6i0hgzIKn4TI0NqL3dSVQeYOJvACiIRGVAdu3apZUrL9eJEx362c8OSGoLukkAAAAAUJIxpq/E+P+FKia9xOVU/oL8IbzmeN36LqV0tbmnfSQqAaCwmphMpxm98pWv1IUXHtDatc/orLOeC7o5AAAAAFCS2427VPftKTlVlX4hKTuPQFN7YuReLfsvZybVxx/fp0984hMBtwgAag8VlQH52Mc+pjVrvqnnn/+ROjo6JL066CYBAAAAQCkRSWHfpDkbJYWMMYOSEtbalDEmPyHZLim5lI2sVcuH/kEXZW7Wj7Vex46dof379wfdJACoOSQqA3TDDTeowLguAAAAAFBz8rt8u2NMhq21I76H43ndw3sljS5VG2vZsdNDass4fb5feukUnTx5MuAWAUDtYdbvCjTKTHMA0IjqbcZUP2PMqLU2mvfYoKS03LG93HG8FvIaxDAAqFH1GMPcJGW/nJm/hyTFve7dvhgWlpRZaAxzt1n3cey3ybSeffyITg+v1oarz9XK0xiJDUBjqGYcI1FZgYqD48c+Jj36aNHFx6aX6UcvnK99527UO277qNavr0ozgYaRSCQUiUQUDocL3gf86vEkT5KMMcOSeqy1XXmP7fKqUfLvz/N16v4EDwAaVb3GsKVEHAOA2lXNOEbX78X06KPSffcVXfw6XaDd+oEk6Yt3ntBf/uWKpWoZUDcymUzJ+0A9cyclKGTAWhvz3R+XFJM070QlAAAAANQ6as2XQmurdMUVs24doZdkzLQkKZViIOWlFI/HZYxRNBpVPB5XPB7XyMiIurq6FI8vuGdKVdVTW9PptGKxmIwxisViSqfTkmb2ob+/X8lkUul0WtFoVMYYjYyMZPfLe26lr+XfRjQaVTqdViKRUFdXl9ra2pRM5o7fnkgk1NbWpljMyQOlUqmcbSSTyZo7tmhYPXKSkFm+CQr8ptx1AQBAA7BWOnbshF5++eWgmwIANYWu3xWouLvBlVc6FZVXXCHde++sxXdceqk+8tsf6eDBkHp6fqfx8fOq2NoaNkeX+KzOTunzn1+UJmQyGbW1tc36W6bTaaVSKfX19S3K63oSiUTZrxF0WytVrL1dXV3avn17tr3F1vN3704kEgqHw4pEItll/vuFtpFKpdTV1aUDBw4onU6rq6ur4Gc2Ho9rYGBAmUxG27Zt09jYWHbZyIgzHvzg4GAVjgiWSr11mzPG9EiakDO217DX9dt9fNRa2+FbNyxpt6Q2b/yvebweXeYAoEbVWwwLQiPEsZ9/8Qf63V//4//P3p1Ht3Vdh/7/HlHzRBCSNVmhKNBObGeoDNKqa1uRFIEZHNu/DKTkqEmrvkRkm7avQxIy8str0rR+NNh4NWnSvhBKG6VuXHNo1+/97MbJ41Vqx3EGi4RlJ0088YqSZcmSRejKGihRpM7vD+BeASBAgiCIC4D7sxaWgXsPgH0BWUfc3GcfPlK2j7NXlvKJT/wLd9+9qOD+PS+EEJOVy3lMKipddO/y5azjMABnz1a4HE0e2UviJ7plkszMkmEYBAJXi5Ps5cRerzcv/Q8PHDiQ8Vi3Y80X+7oCgYBTiZkNO4nZ29uL3+/H7/ePqY7s7u5m+/btQDThm/x+jY2NeDyerGMQIkOeNElHD7ENdOJEYv9NPi6EEEKIoqFZzgBvjlagdRkXLy6QtkZCCJFEEpUue+eZXwDw+uvzXI7EBWmWxFNePu1v3dHRQV1dnfO4s7MTAI/H4yS6CkWhxNrQ0DCty6Ht1/Z4PAmJ2cnq7u6msbHReY2mpiaCwWDCmEgk4iQi/X4/lmU5y9LtGBobG7OOQYiJKKXqx9kYJ9VPLHaCMhJ/UCnVqJTqzeSW0wsQQgghxKQtXO2hgtPO4wsX5nHjjTe6GJEQQhQe2UzHZZUcAeDoURgdhbIylwPKpw0bUi6Jd5bMTyPDMPD5fIRCIdrb29mzZ8+0vt9UFEqswWAQrzfzYq7kpGa6KslQKIRlWbS2tma91NpOMHZ1dVFdXU17e7tzrrGxkZaWFsLhMH6/n3A4TG1tbcLz+/r6aG1tdfpb1tfXJywFFyKXYsu4xyufiBCtqoznAUiuwNRah4CMfoNgL5kTQgghhDsWXethQVyi8t3v/n+4/XYXAxJCiAIkiUoXnR8d5ZVYonJ0FI4fh7VrXQ5qqvbti97GM5kl3fGvl5zU3LIFdu2K3ibBNE0sy3Kq7Lxer1N9Z1lWyiW/4XCYSCSSVaWfZVmEQiEGB69umGQYhrORC0B1dXXKCr5sYs3UZK9pssvMk68nPnk43rhs2NcQCASc6tP4pGdjYyOtra10dXXR29s75j09Hg/BYJBgMOj0rGxqakobsxBT5Ad8cZvm3AJ4lFLNQLfWOqyUSk5kegEDIYQQQhStJW/xMJ9zlDHCKLOJRCZ+jhBCzDSSqMyHgwejSbUks55/nscXr4Zz0ccvv3yJtWuLfAn4wEBuqyHHe70nn0z5uU7EMIyEhtXx95PP2fx+P3V1dWmTeqZppk3keTyeMZWCLS0tY5Yj5yrWTE10TfmWq6XWdXV19PT0JHzmTU1NVFdXY5rmmKrQcDiMx+Nxvj+Px8PevXvZtm1bTuIRIlnykm+lVCPg01q3xR0OJS0PrwMkcy6EEEIUsfkry1FABac5xTWcPj3hU4QQYsaRRGU+nDmTMtm2AKiqusAvz8HixWc5duwSUOSJyqqqaJ/J8Rw8GP1Mpvp6mzdHz09SV1cXDQ0NY463tbVllSyzKx6no/ou17FOhZ3km65NZnL1uh6Ph97eaDs+u+rU5/MRCARoaGigr68vYXwkEnGqLW2maRZMAleUtliSsoFohWUzENJaW1rrFqVUs1KqHvAB/eP0tBRCCCFEEVBzZnOJhU6i8sCBV3jkkV7uvfdet0MTQoiCIYnK6bRhQ+Lj8+chlkDhxhthxQo65l3h4d/+a+bN02zceC+wPO9h5lQmS7En04NyvNdL1d9yHPYSbMMwEnaCtiyLnp4e/H6/kyyzLIvOzk58Ph/hcDihOs8wDKcqz66k7O3tHbM791RMJVa/309TUxN9fX20tLQ4VZOtra1OtaFdzRmJRDAMw7mO8eK3X2u8BKlpmk7Ctq2tjfr6eqe/pmmadHR04PP58Hg8zrj4GLP5jCDa53L79u3OJjhdXV2EQiG8Xq9TdWr3qUzm9XrZsWOHMz4SiSQstxdiOo3XYzKpwlIIIYQQJWBILaVCR0spLUvxxBNPSKJSCCHiKK2lt36m7I0Isv7Mzp2DJUui9++/H+67j9HRUYaGhli0aBFKqVyFWtjsRGV5+dhkLlytuNy8edLJyFxpamqirq4On8+HYRg0Nzc7Sb5QKERfXx8NDQ3U1tbi8Xicc5nq7u6e0rLtiWINh8O0trYSDAbx+XwJycD4Zeo1NTX09fU5CcZCS851d3fj8/mc3c2THwsRz/47VGs9Q/4ynZwpz2FCCCGmjcxhEyuVeez1OTewa+Sr/ID3s2bNa9x115elL7oQoujlch6Tisp8WrwYli+HU6eivReBsrIyFi9e7G5cbkmzJL5Q2Amx5N6TtbW1bN++nc7OTkzTTKgwtCsaJ5KrJGW6WO3lzoZhjKmAjL+e+H6NljXeJsRCCCGEEEKIqbo4Zyn/c+Sv2LbkcVZ9cTfb7vqi2yEJIURBkURlvlVVRROVhw45h7SGN94Y4Y03FG9/e5l7seVLqirKqYybBsFgkNbWViKxrfi8Xi+maTrLl+vq6qitrXXG+/1+DMNIOOZWrJZl0dHRQVdXFzU1NQDs2bOH1tZW53x9fT3hcNi5Jnv591R3Ep8OyfEUWnxCCCGEEEJk6uJcD7cP9fCusyeZve0BFqxZ4HZIQghRUGTp9yTkZLlBQwN0d8N118HLL/OjH/2Iu+56mbNnP8mSJSO8+abkjoUQIhuybG58pbJkTgghSpHMYRMrlXnsuTU7+I3jnQyxipHel1hSs8TtkIQQYspyOY/NmnI0YnLWr4/+9/BhuHKFRYsW4fVeBODs2dm8+aaLsQkhhBBCCCGEmDaXF0dXB83mHCNnRjh37pzLEQkhRGGRRGW+VVVF/3v5Mhw/zvr163nb2xY6p/v7L7sTlxBCCCGEEEKIaTXiqeBJ3s1vLn6Mt++0+PSn/xcvvfSS22EJIUTBkERlvtmJSoCBAbxeL5/8ZJ1z6PDh4l7KIIQQQgghhBAiDW8Fgyzj2XObOX5iPQsXruM73/mO21EJIUTBkERlviUlKgFuu22tc+j11+fmNx4hhBBCCCGEEHmhVnmp4LTz+OWXT/HII48wPDzsYlRCCFE4ZOeWfFu37ur9WKJy9WooK4PRUThyxJ2wRGr2Tt72TtPxu2LbO2YHAgE3Q0ypWOMWQgghhBCiFB06dIgnn3ySkd9SHPL8PnwtevzKlXLe/e538+CDD7J69Wpn/ObNm1lv728ghBAziFRU5tuiRXDNNeD1RjOTwJEjh/B6z8fuuxmciBcOhwGcBF84HKampsY57/P5sCwLy7JciS+dYo1bCCGEEEKIUlVZWYllWbz2+mtcUMed40uWVFJVVcXw8DCHDx/m8OHDWJZFZWWli9EKIYR7JFHphoEBGByEv/gLAL773e9iWc8B8OtfX3AxMBGvo6MjoerQ7/c7yT9bfX09oVAo36GNq1jjFkIIIYQQolSVlZWxadMmABYsGHKOX7y4YMzYTZs2UVZWlrfYhBCikEii0g0LFyY8XLduHZWVCoCBgRE3IhIpmKaZ0bj+/v5pjmRyijVuIYQQQgghStmGDRtYunQpc+cOo9QVAIaG5ieMWbp0KRs2bHAjPCGEKAgF1aNSKVUP3KK1bklxrhkwAS+A1nrccrDJjnfTBz7wAY4e7eHEiWdYt2428IduhyQAr9frdghZKda4hRBCCCGEKGVlZWVcuXgZpaJVlRcuLBpTUamUkmpKIcSMVhAVlUqpQCyx2AR4UpwPAqbWujuWcKyOJTXTvd6kxrvi/Hn4r/+CCxdYvnw5/+2/vYfm5gYaG3e5HZmIiUQiOR2XL8UatxBCCCGEEKVseHiYb4T+N5ZlMX/+RSCxotKyLL72ta/JDuBCiBmtICoqtdYGYCillpEiUQk0JlVZ9gAtQHeal5zs+Gk1Ogrf+x48/DCcPAnbrvRw3xPvjZ586im44w5WrlzpRmgzVigUoqmpicbGRmejGcuy6OjocI77fL6E5xiGgWmaGIaR0AMyeZzEfVU4HMYwDKdHps/nwzRNGhsbx4w1DINwOExzc3PCcdM0aW9vp62tjWAwiMfjwbIs+vv7aWhoIBAI0N3dTWtrKzt27MDj8RAMBvH5fDQ0NGBZFu3t7fT09ODz+QiHw/T29mJZFgcOHHDGCiGEEEIIMZ327dvHwMAATz31FLW1fVy6NJdVq153zj/11FMMDAywb9++lP9eFkKImUBprd2OwRGrhPRorZvijvmB/VrriqRjfVprleI1JjV+kvFpgMl8ZidOwD33wDPPwLc4QDXnOcVJ6tkBwJm/f4jyT3/cGa81jIzAnDlTiVRMxLIsKioqxnyXpmkSDoepr693ds/2+/1pX6e7u5tAIDBms5pMdHd3U18/uULfQoh7MrHu3r2brq4u51hbWxvAmGQkRJOaDQ0NKXtnprvuiooK9u/fT29vL9u3b3eup6GhAZ/PRzAYdF4boonSzs5O5x9+hmHQ1NQk/TpLhFLRv+Kn+nd9qcpmDhNCCJEfModNrNjnseHhYa6//nqOHDlCWVkZf/zHf5zwb3HLsvj617/O6OgolZWVvPzyy8ydO9fFiIUQInO5nMcKYun3BLxA8hpVC0AplSrLMtnx02Z09GqS8i2cp5rzAKygnDa+yG/zL3wi9G5GR+ELX/hrFi48zJw5l3jwwXxGWRjOnTuX1/dLri60LAuI9ne0q+v8fj+RSMQ5l8w0TTweT9bJvgMHDkz6OYUQd6ZM0xyzsU9jY2PK97UsC5/Ph9/vxzCMjN/D5/NhGAZer3fc67E/E9M0neQlQG1tLaZppv2shBBCCCGEyIWnn36a9evXs3nzZu644w5ef/31hPOvv/46d9xxB5s3b2b9+vU8/fTTLkUqhBDuKoil3xPwENsQJ46diPQSS0JmO14p1QhMS139974HG57pJ8irCcevMI+NbGEj8PBzl3n8cTDNXzEysozR0Xn09b0BXDMdIRWk4eFhPvjBD9LT05O33xp2dHRQV1fnPLar7DweT0IlYnxSMJnP58v7kuFCibuhoYG6urpxl6T4/X4sy6KhoYGmpiangjPVcxalxAIAACAASURBVEzTxO/309TURHt7+7jxxz/Hsqy0yc9k9mv29PQ4x3p7e/OStBVCCCGEEDPb1q1b2bp1q/N4dHSUr3/965w5c4by8nL+5V/+RTbREUIIiqOiMlWpk52ITLUbyKTGa61DWuvaTG6TDfzhh+FjSUnKZDt5lYcfhptvvpmKimhV4ZEjxbmcIVv79u3jRz/6Efv27cvbexqGweDgIKFQiJqamqLZKbtQ4g4Gg2zfvn3CcX19ffh8PpqamlBK0dDQMO74QCCAYRhpKxy7u7vp7u4mFAphGAZ9fX2TTjLGJ2nb29vZu3fvpJ4vhBBCCCHEVDz3Fz/gOzc9xP5vvYPvf/99nDjxBi+++KLbYQkhREEolh6VCf0lM+hRmfH4ScY3qb4o27bB//zhExOO+6v3bGH/frj55qMcPLiW6urzvPLKoqmEWjTie7XkqxeLaZpUV1c732N8v0bLsqalus6yLEKhEIODg86x5GXc1dXV41YouhF3Ltk9K71eL+3t7c5xe3MbW1dXFw0NDQmfRboelekk96hMJRQK4fV6J90nVBQu6e81vmLv7SWEEKVM5rCJldI89tzq7fS8Xsnn+AoAn//8A9TUXCf/LhVCFK1czmMFv/Rbax1WSiWXV3mBlI3sJjt+Oq1YAVvZwpb5g3zx4i8Sznno41jZs8wZPcGqazYBZdx221oOHoRTp2ZGkhKi1ZRHjhwB4MiRI3nZ4c4wjIR/BMTfTz5nC4fDRCKRjJYkp+LxeMZsINPS0jJuIi1ZNnFnaqrXl+41PR6PU8Ho8XjYu3cv27ZtSxgXiUQSvvPa2toxicpcMwwDn8+X0+sVQgghhBAiE5cXe6jgtPN4cPAKFy5ccDEiIYQoHMWw9BsgpJSKz8LUAU5JllLKl3R+3PH5snNn9L+VF8+OObeQ17hz9LvUYfB77zsWHVcZPXfmTPRW6oaHh7n//vsTjt1///0MDw9P6/t2dXUl9Hm0tbW1pU1c+f3+cZOKyZvGTIds4s7URNeXLJMNaCKRCC0tLWOelxxr8uvYG9/YO3XnWjgcxuv1OnF0d3dPy/sIIYQQQgiRyvBSL69Q7Tw+cuQ+Kip+h9FRF4MSQogCURCJSqWUXynVDNQD25VSzbHl2gBorVsAn1KqPjauX2sdn10IAE2TGJ8Xd94JGzfCr1k65txFVjn3t64fAGDp0qstNGNFhkVn3759bNmyhS1btow5d++997JlyxYeeOABZ+yRpAu1qyptDzzwAFu2bOHee+8d83pbtmyZVF9Ly7Joa2vDMAz6+/sJhUKEQiHa2tqoq6tjcHAwq+XTlmVNKsmXzetPR9xT0dLSQmdn57hjvF4vO3bsIBQKJfSVtD+rcDhMXV0d7e3tCclKe9fv3bt3093djWmatLa2Ou87XlI4HA7T1tZGOBzGMAxCoVDCeNM02bZtGzU1NSilUEqNSaYKIYQQQggxXU6cgN2v/Hce4D7n2A9+APfcA7fdBidPuhicEEIUgILqUVnosumLcvIk3H03DD5zlm2cdDbX6Qa+QWzXt3/+Z/jEJ1iy5H2cO/cDAP7934f58IfzswN2Ln3pS1/iL//yL4Gxn1NVVRWHDx/md3/3dwmFQk5vymTxvSp37drFd77zHdatW8fAwEDCOKUUX/ziF/nSl76U8+uwLIvOzk58Ph/hcJjm5mbq6uro6enBMAxnExvTNPH5fOzevZtgMDipysbu7u6c96FJjtveSbuvr4+Wlhbq6uoIBAK0trY612MnDmtqaggGg841ybJoUWykv9f4Sqm3lxBClBqZwyZWCvPY6Gg0GfnMM+nHbNwIP/kJyAbgQohikst5rCAqKkvZihXRiearjy7B2rbWOX7ju6+9OiiWgHvXu65Wxf3iF8W59ruqqorNmzezefPmMeduvfVWNm/ezA033JCymtIWX1V5ww03sHnzZm699dYx4zZv3kxVVVUuw3e0tLTg9XpT7qptmibt7e1OT0e/35+wlDhT09EsOznuQCBAV1cXu3fvpqWlhfr6eidJGQgEaGpqSnh+IBAgEAjQ09OT89iEEEIIIYSYyb73vfGTlBA9//jj+YlHCCEKUcFvplMKysrgrrvgPVvn8tTiWczjCuXDClaujNb+xxKVf/In21m16t8oLz/DHXfUANe4Gnc2du3axa5du1Kee+SRR4CrO32P5/7772fXrl18/vOf5/Of/3zKMU888cRUQp2Qz+fD7/c7m8HYamtr2b59O52dnZimmbDpi13F6KbkuO0NbQzDGLNBTfy1xSdlJ+o/KYQQQgghhJichx/OfNxdd01vLEIIUagkUZlHCxcpTs2ez7UjFxg9OgRVVQmJyo9+9EOsW9dLefnbWbNmjauxTqfxqilt+doBPJ1gMEhrayuRSLRvqNfrxTRNTNOko6ODuro6amtrnfF+vx/DMBKOuSE5bsuy6OjooKuri5qaGgD27Nnj9Hy0LIv6+nrC4bBzfYZhOJvl5Lv3pRBCCCGEKGxKKQ/QCFgQ3REmtkdA/JhmwAS8sfOhPIdZkDLtP3nixPTGIYQQhUx6VE5CLvqitC97nrdFIry+cBH33v0gdHSAzwf9/TmLs5DZ1ZQTJSohsVelEEJMRPp7ja8UensJIUSpKqY5TCkVjE9MKqX6gHY7GamUCgIH7M1Mkx9P4X2Lfh772McgtshswnGZVl8KIUQhyOU8JhWVeTa6YgFEwDM0hF63DgXRLb5HR2dEx+Snn36a9evXs379+ozHb926dZqjEkIIIYQQQmSoXinVH1claQJ1gP24ManCsgdoIbqf6Iy2c2dmicqdO6c/FiGEKFSSqMyzeVXz4QWYr69wsbySBQAjI3DsGCfmzmX37u/z85/7mT+/mv7+hcwusW9o69atkngUQgghhBCieNVprc24xz6gA0AplapZewSY3K6TJerOO6O7ek+06/cHPpC/mIQQotCUWBqs8JXfuAC+H71/7M3V0aYuAIcOMXrddfz4xy9w+vTvRs8f01RWFvzqDyGEEEIIIcQMEZ+ktBOTWuu22CEv0cRkPCs21qO1TtixUSnVSLTf5YxQVgaPPgp33506WblxY/T8DFhoJ4QQaUmiMs9W++dzOXb/tZMrryYqBwZYdccdrFkzwunT0UMvvjhEZeVCF6IUQgghhBBCiNRiG+psBxqA3XGnPMQ20IljJy69xJKWttjy8Yw22rF7VBa7FSvgJz+B7tm/Qwcf4gV+g8vXlbN588/Yvn0BK1ZscztEIYRw1Sy3A5hpfLctcO6//tqyqycGBpg1axatrX/gHDLNkXyGJoQQQgghhBAT0lpbWuuQ1roO2BurjISkRGSMnbhMrrScscrKYPPsZ7iLx/g11bzyynIWL+7niSf2ux2aEEK4ThKVebZqfRmnmQPA0KvAqlXREwMDALz73VXOWMtamt/ghBBCCCGEEGIcsWrKeO2xG0STkcnnPRBNbk5zaEXl4uxyVnPceXz27BLOnz/vYkRCCFEYJFGZZ0rBwNJynsXDgF4IVVXRE7FEZXn5LCoqoocOH3YlRBHHMAws6+q/qeLvm6aJYRhuhDWhYo1bCCGEEEIULqVUADidIllp96AMM7aq0gvIPz6TvP6bH+F8xUbn8U03beOv//qvXYxICCEKgyQqXVDz6Du4/ecb+KMfV45JVAJUVkbbrxw+XBJtWIpWOBwGwOPxOI9ramqc8z6fD8uyEpKAhaBY4xZCCCGEEAWvFwglVUfWAd1xx0JKqfqk8+2IBLc+0cLmF//SeTxnzjqWLFniYkRCCFEYJFHpgne/O7qj27JlwGc+A/v3Q6zC7V//9V957rnHAHjllUsuRik6OjoIBALOY7/f7yT/bPX19YRCGfX/zptijVsIIYQQQhS2WDKyXSnVHLsFAVNr3RA3pgXwKaXqlVLNQL/WututmAvZsmUwO7a97fHj448VQoiZQnb9dlttbcLD5cuXs379ZQ4dgiNHXIpJANEl0pno7++f5kgmp1jjFkIIIYQQhS+2vDs8wZi2PIVT1Po2HMA78k5OMp9jx9yORgghCoNUVLrgyqUrvPnzNznxrye48MqFhHM33XQTt912krq6Hj784e+jZfW3a7xe78SDClCxxi2EEEIIIcRM8eKDP6PiF99mDUcBeOI/X+Qzn/kMR6RaRQgxw0lFpQuO/foyr9wa/SXk6d+5ng9/Z6Fz7tprr+ULX7iVV199FY/nWkADyp1AZ7hIJJLTcflSrHELIYQQQghR6vpb+nm17VVW8T2u439TRR0HuY6hixUsXbqUn37xp1R+u9LtMIUQwjWSqHTBsrfO5Vco5qI5++J5+OAH4dAh+N3fhZYWbrjhBm644Qa3wyxpoVCIpqYmGhsbnY1mLMuio6PDOe7z+RKeYxiGs2N2fA/I5HES91XhcBjDMJwemT6fD9M0aWxsHDPWMAzC4TDNzc0Jx03TpL29nba2NoLBIB6PB8uy6O/vp6GhgUAgQHd3N62trezYsQOPx0MwGMTn89HQ0IBlWbS3t9PT04PP5yMcDtPb24tlWRw4cMAZm821RSIRLMuip6eHlpaWvP5ZEEIIIYQQxefVtlcBGGExAGs4xqJZF5itznLiVydY+YOV8G03IxRCCHcpLWuLM6aU0gC5+Mz++LYIatlctnxsAR/57Fui3ZN37YJvy6yUD5ZlUVFRMea7NE2TcDhMfX29s3u23+9P+zrd3d0EAoExm9Vkoru7m/r6+okHFljck4l19+7ddHV1Ocfa2qLtipKTkRBN/DU0NKTsnZnuuisqKti/fz+9vb1s377duZ6GhgZ8Ph/BYNB5bYgmSjs7O51EqWEYNDU1pe3XOd53VFFRwaFDh/B4PIRCIdrb2+nr6xv3MxHTS6lo9bnWWsrQU8jlHCaEECK3ZA6bWEnMY3/6p1hfeyL2QKO4whVmoZJW0Hn+ZAt89av5jk4IIbKWy3ksqx6VSqkNU33jme7rP/Hyd48u5iM7y+C974UPfcjZWOdnP/sZ73//T7n55ufZu9flQEtUcnWhZVlAtL+jXRXn9/udirlUTNPE4/Fknew7cODApJ9TCHFnyjTNMRv7NDY2pnxfy7Lw+Xz4/X4Mw8j4PXw+H4Zh4PV6x70e+zMxTdNJXgLU1tZimmbaz2q878hOUoL0BS0FMq8JIYQoVjKHFQ/97EE8PBe7PU85v6SC5+OORW/62YNuhyqEEK5Ju/RbKVUO1KQ53QD8wbRENBPt25fwsLOzkx/+8M+5fHktjz76Jrt3L3Unrmlw6NAhnnzyyYzHb968mfXr1+c8jo6ODurq6pzHdpWdx+NJqESMTwom8/l8eV/qWyhxNzQ0UFdXl3IJt83v92NZFg0NDTQ1NTkVnKmeY5omfr+fpqYm2tvbx40//jmWZaVNfiazX7Onp8c51tvbm3XSNv457e3tCQlQUZhkXhNCCFGsZA4rDYMRWA5QXg4bUuSXDx6EM2eIRGBZvoMTQogCMV6PSi/wecBMcS7dJCmyoLV2ymQBKisrWbHiEq+9Bi+9dMnFyHKvsrISy7I4c+bMhGPLy8uprJyeRtKGYeDz+Zwlu3v27JmW98m1Qok7GAxmVEXY19dHa2srTU1NmKZJfX19wlLwZIFAwOkrmSp52N3dDVzdCKivr2/SScb4JG17ezt7p1C2bJom3d3d1NXVZZRcFa6TeU0IIUSxkjmsBJw8EUtUbtgATzwBgNbw5ptw8OBJzn3hDyh/8Sm8JyVRKYSYucbtUamU2qa13p/i+Ee11v82rZEVoFz2RXnVeJMXfv9lOD5E1b++i+vvuVo1eebMGd73vhP8/Odvxes9z+Dgoim/XyHp6+vjsccem3DcXXfd5WwYk0umaVJdXe18j/H9GtMlyKbKsixCoRCDg4POseRl3NXV1eNWKLoRdy7ZPSu9Xi/t7e3OcXtzG1tXVxcNDQ0Jn0W6HpXpJPeoTCUUCuH1ep0elFP5jkKhEF1dXQnVmiL/MumLMpPntZLo7SWEECVK5rCJlcI8drBiCxusJ2HzZidRefIkrFwZPf/+9z/O+oqHaHz8GBtOP+FanEIIMVm57FE57q7fqSbC2PGSnwin29GTs5jTfxYAs+cU1895GgYGoK6O8uuu4/bb5/Lzn4NlLWRkBGaX0P7sGzZs4Kmnnhq3qrK8vJwNqZZD5IBhGAkbpMTfTz5ns3d4zrZqzuPxjNlApqWlZVLLhbOJO1NTvb50r+nxeJwKRo/Hw969e9m2bVvCuEgkkpD8q62tHZOozDW7MjX+eifzHdmVlPb47du3O1WjsvN3YSukeU0pZf+BuwU4oLVuS3HeJFpFg9Y6lN8IhRBCFJJCmsNEdubOGXts+fLoz3ojI3Du3BJmvWUxc+fmPzYhhCgUWW2mI6bOd9sC5/7w80fgzjvh05+GH/8YgLe+NXr+yhXFsWOuhJiVgwcPsm/fPvYl9d2EaAXgvn37+OlPf8qmTZvGfZ1NmzZRVlbGj3/8Y/bt2+cs+Y23b98+Dh6cfKPprq6uhD6Ptra2trSJOr/fP25SMXnTmOmQTdyZmuj6ko23AY0tEonQ0tIy5nnJsSa/jr3xjb1Td66Fw2G8Xq8TR6o/WxMxTTOh8tLeoEiSlCJTSql2rXVb7NYA7IhLXKKUCgKm1ro7lqCsVkpl/9sIIYQQQrhuxcqxx2bNglWrovdH+od4/3/8BytX5DcuIYQoJJOq01NKvUdr/cPpCmYmWbGujJ+oOVToy0ROxPX6GxgAIL4145EjiY8LmWVZHD58OOW5o0ePcubMGTweD3fffXfaqsr4aspTp05x+PBhysvLx4w7fPgwVVVVk4otFAphGAZ+v59QKOQc7+npwe/3Z7V82rIsgsFgwnLmXJquuKeipaVlws10vF4vO3bscJZY2zuR2wnRcDjsJDLtJeyAs+v37t272bNnD36/3/lsW1paaGpqSpsQDIfDGIZBOBzGNE1CoRCBQMAZb5om27ZtS0iO+ny+SVejBgIB53uB6AY9+/enLHIQBc6NeU0p5QGSM/3tQBCwqyobtdbxmf4eoAWYfGZdCCFESZKfzYrPsjQt3tesgaNHYclFD3edPoa+7vr8BiaEEAVksguK/YBMhjmgFFgLFlBx4TLqjSvR2enYMSdR+fd/30L0Z9ZoorJYeDwe1q1bl/Lc2rVr8Xg8LF++nLKyMjZt2pSyV6VdTQmwfPly1q1bx+LFi8eMW7du3aQSdPbS3uTlvcCYY5Zl0dnZic/nIxwOJ5w3DMPZSMZe6tvb2zumn+FEbrnllmmP295Ju6+vz0kuBgIBWltbqauro6enx0kcRiIRDMNwrmm8axlvQxyb3+9P2Ik81flUPR0DgQCnT59OOBYMBjOq+LTfM9VnBdGkZPJrj2e87yg+uTmdy9TFtHNjXvMCzbGqyvhybA+AUirV/zgRQHZsEkIIEU9+Nisyzv6pBw/Cli3O8TX9fwVs4tiZRYnjhBBiBppsolL+ysyhS8vmw4U3WfTmENxQlZCoHB095Iw7cOAEO3emWCdQgDZs2JC2t2Ry1VqqXpXJvSnvuOMO7rjjjpSvt2vXrqkHnIad1Eu1s7Vpms6GL3YlYPxS4kxNpadkOslxBwIBurq62L17N8FgEJ/Pl5CwTK5MDAQCmKZJe3u77GLN9HxHouDkfV7TWptKqZqkJGUdYMTue4kmJuNZEK3G1Fo71ZhKqUZAMuVCCDEzyc9mxerMGXjySefhan4BbOL4leL4mU8IIabTZBOVxbvFWgGade0CeBUqRi5x5S3rmMVPnETltm0bee2151m48AJVVUuA0pu0UlVVxldTus3n8+H3+8ck82pra9m+fTudnZ2YpplQTWdXMbopOW67d6JhGGMq/+KvLT4pO1H/SSFKiCvzmtbaacIaWwoeAGpihzzENtCJYycuvcQtG4/1r8xokx17t1QhhBAlQ/5eLzZJBR1nfnmU8sF+1hDdlCDCMj6z/XfYPGeUe9yITwghCkAJ7SVdfBZdNx9+Ft3R6MyctVRAtDnJyAif+cxnWLXquyxatIi3vz1NM5MSEF9VOZ07fU9WMBiktbWVSCSaG/B6vZimiWmadHR0UFdXR21trTPe7/djGEbCMTckx21ZFh0dHXR1dVFTE82B7Nmzh9bWVud8fX2909PRNE1n+bdlWXnvfSnEDNUFbIursEz1mwJ7IkiutBRCCCFEsfjqVxMevvjnj7Dxbz/Gao47x0ZX38wvV1yQRKUQYsZSWmf+izil1Ge11l+ZxngKml2NMpnPbDz/9ysWcz8X3bV69Uee5W3//ufRE4cOwSQ2iSl2fX19PPbYY9x1111OMk0IISZLxRo6aa0zXgrn9rwW2927R2ttxB3zA33x15HqWBbvldM5TAghRO4U4xyWb6U4j/3XPzzJ2/9wC4/zfu7kcQB27vwGb3/7m9x3330uRyeEEJnLZh5LZ9Ykx4/dojlPlFLtSqnUW/2mHl+vlGpWSvmUUh77/nTGOFmVvznfuX/izKqrJ2LLv2eKDRs2sG7duoKpphRCzChuzmv1xCUp7U10YsvCk6sqvVztYSmEEEKAi3OYyI3yt0V/BtzEUzzq/QaWNcJ3v/tHkqQUQsxok0pUaq33TlcgGQgA/UopnXRLt4mAl+i22f3AIcBM2rjAdetvmcdwrAf2qVPXXD0xMMDo6Cjd3c/yqU/18clPnuTsWZeCzIOysjJ27txZML0phRAzh1vzmlIqQHSe6o39Ms0H7IgbEoolMm11QHs+YxRCCFHYXP7ZTOTAsnesBmAx57nuwguUl0tnNiGEmGxF5biUUp/N5eslMYhuNFAdd2uLbSSQTgVQrbWu0Fp3T2NsWZk3X3FqdrSq8uypuD6UAwNcuXKFnTv/ln/8xxr+6Z9W8MorIy5FmR9z5851OwQhhBhjOua12OY5PUQTj6djt37AqfrXWrcAPnt1ANBfiPOYEEKIwjXNP5uJHFiwYgnDRH8eXHjpZEktaxdCiGxl9CsbpdTniFY0jjsM2AbkvE9K7Ie6YHxFZKySsnW852mtLVJvSlAwzi9dAJEh5pwehTVr4NgxGBhgzpw5vOMdS3j22ei4X//6PDffXO5usEIIUSLcnNdic9OEvVu01m25fF8hhBClwe2fzUQOKcWbs1aw/MoR5ulBRt8cRS8s49w5i4qKCrejE0IIV2RaW74M6AbGWzo95YaZ6SQnHGN9vMzY8fQBRZOZEaLL6zyF+EPflZXzIQKeoYvoDVWoWKIS4L//9w/xe78XHffyy5fcC1IIIUqPq/OaEEIIMQUyh5WQM/NWsnzoCE208P2VI6xZM8DOnfu47777WLhwodvhCSFE3mWaqOzQWj870SCl1OAU48lUk9a6aYIxBhCxk5mxzXgak5eKx5KZ6fpcTru5VQvg17BQjzJ8TSXz+ImTqGxo2MTu3ZqREcW5c8vcClEIIUpRoc1rQgghRKZkDish5xevgiEYRXPp0nzOnVvKnDlzePXVV3nb297mdnhCCJF3GfWoTDcRKqWWKqXeo5SqGm9cLsU2IOifaJzWOrnisgdoSTEupLWuzeSWw8tweG6M9iQZYhaRWWujB48ehZERFi2az9q10V+GvvaabDTjBsMwsKyrf4zi75umiWEU5ia8xRq3EPlSSPOaEEIIMRkyh5WWIe8arjCHFZwC4OzZRZSVlbF48WKXIxNCCHdkvZmOUuqbRJdjdwOmUqojZ1GNr4nxlzkQ20FVx3pb2iziNiooFDf+jpf/+we3cegbm1h0+1ujB0dHo8lKoLIyeujIEZcCnMHC4TAAHo/HeVxTU+Oc9/l8WJaVkAQsBMUatxBuc3FeE0IIIaZE5rDi9Rs/+ypXhoao+vJvA3Dx4iI++9kvcO2117ocmRBCuCOrRGVsB7kurfUsrbVXaz0L6MzTznL1TJCojGlLqqj0Zfi8vLrhN8r4X/8wl0//oWLp1hpoaoIHHoCFC3nhhRcYGPgRAK+8Ij0q862jo4NA4Gqfcr/f7yT/bPX19YRC4208n3/FGrcQbnJ5XhNCCCGyJnNYcZvvmc/s+WWsWXP12OuvuxePEEK4LduKykNa6/3xB7TW/wacmXpI6cVVSI4pBVNK+ZRS9bFYLCC5J0sDKZZ+FxS/H775TWhpgRUrGBkZYWjoRQBOnpzDyIjL8c0wpplZXru/f8JOBHlVrHEL4TJX5jUhhBAiB2QOKwGrV1+9f+yYe3EIIYTbsk1U6jTH89Gw2SS6k3eyANFl4baQUqpZKdWolAoC7Vrr7jzEl5Url65w8ejFhGOVlZWsXz/EmjWvceONL3DuXLqPXUwHr9frdghZKda43ZBpUnc6FPvSezc/u2ni5rwmhBBCTIXMYUXu8tBlZr92NTsZCj3Gd7/7XRcjEkII92SbqKxWSi2NPxBr2rxxqgGNR2ttaa2rk5Z02+dCWuu6pLFtseMthZykNO55iSfn/4j9Nyb2u166dCn/8A+309LybzQ3H2DBgmGXIpyZIpFU+fDsx+VLscadb21tbfh87rWt7ezsHJOsNAyDlpYWp89oIWtvb5+W1+3u7qapqcmNRK4r85oQQgiRAzKHFbHTL55k9sJ5bGjc4Bw7ebKMn//85y5GJYQQ7pmd5fNCwA+VUppodaMX8AA14z5LpHTo1ByuBxacu8TI//sfzH72GZg7F/7H/6CmpiZhIxSRG6FQiKamJhobG53P17IsOjo6nOPJSSzDMJwds+N7QOYz2VVscYfDYQzDcHpk+nw+TNOksbFxzFjDMAiHwzQ3NyccN02T9vZ22traCAaDeDweLMuiv7+fhoYGAoEA3d3dtLa2smPHDjweD8FgEJ/PR0NDA5Zl0d7eTk9Pj3PNoVCI+vr6cV9/cHCQW265JWFcMBgkFAo54yC6hL6trQ2t9aTiaGxspKWlhWAwmHCtTU1Nzuc00XWnGgPQ19dHXV1dRrGHQiH279+P3+/HNE26u7vxBp/X4wAAIABJREFU+/2Ew2EaGxvH9DeF6J+56urqlN95uu8xXltbGxDd8Mnr9eLz+TAMg8bGRifmSCSS8r2nkcxrQgghipXMYUWs3LcMjWI5p5jNCCPM5uzZJWgtq+mEEDOU1jrrG7AN+Bzw0am8TrHciC6r0Lm2789O60+Vmfr3Vh/TQx/eqTVo/Za35Px9xFWnT59O+V329/frrq4urbXWfX19uq+vb9zX6erq0qdPn84qBvt9JqMQ4s7U6dOndX19fcKxYDCog8FgyvF9fX3a5/Olfa1U1+3xeHRfX59ub29PuJ76+nrd3Nyc8Nrxn0ljY2NGr9/c3JwQb7pxXV1dur+/f9JxtLe36/7+/rSPJ7ru8cYAuqenZ8LXiv+z4/f7E8Ynf3+2YDCY9s/PRN+jz+cb8+ezv79fA85r2p/nZMX9HS3zWh7nMCGEEFMnc9jMnsd+WvsX+sCG+/WD73tOt7e/rH/4wxf1+fPn3Q5LCCEylot5zL5lu/TbTnLu11r/jY42a0Yp9Z6pvN5MtTPooX14Pf90bDXzb1oPSkVPjI4yOjrK/v2v8zd/8wJPPulunKUkubrQXmZqV3dBdLfsSCSSdgmqaZp4PJ6sq74OHDgw6ecUQtyZMk1zTB/D8Sr0fD4ffr8fwzAyfg+7Es/r9Y57PfZnAtEqz3TVgMmCwSCtra1p+zHan7Fd3TiZOOznZbOE2r7u8dhVkenYsdt/bsLhcEJ/U4/Hk/Y9BgcHs/oed+/eTVNTE36/f8z1pKqydYPMa0IIIYqVzGHF69YDf0nts/fx599/F42N17F161tZuHCh22EJIYQrsk5UKqU+opT6VPwNCE74RDHGnDkwy/4mWlpgaAiOHIGyMh588EECgeM0N9/Al7885GqcuTY6Co8+Ch/7GGzbFv3vo49Gj0+3jo4O6uqclqZ0dnYC0eRMfBIlEAikTTz5fL6EpGE+FErcDQ0NhEKhccf4/X4sy6KhocFJWnk8npQJKTt52tTUlHHizjRNLMtKWC48HvuaDcMYkyib6Hnd3alb3NqfgcfjIRAITCoOiH4Xk+1HGX/d6YTD4QnHGIbhJCvr6+ud7yCe1+sdE184HOaWW25JG9t432N3d3faz6ilpSXfS73HkHlNCCFEsZI5TAghRKnIqkelUqqTaN+T5DIj93amKBVLliQ8XLduHVVVsxgYgBdeGAIWuBJWrp04AffcA888k3j8kUdg48ZownLFiul7f8Mw8Pl8hEIh2tvb2bNnz/S9WQ4VStzBYDCj3cX7+vpobW2lqakJ0zSpr6+nq6sr7fhAIOD0c0yVtLIThnZVYl9f36STW4ODg5Pqz+n1esdUv4ZCISzLorW1ddxejLmSyXXbyWC7Z2lXV1fKzyY+9kOHDjnHM91cqaOjI6GvZiqpvkc74Znuz42bGxuBzGtCCCGKl8xhQgghSkm2m+n0aK33Jh9USvVNMZ4Z67VvHef4f57lSsVcNn6jyjl+6623smrVGwwMQCSyyLX4cml0NHWS0vbMM3D33fCTn0BZWe7f365Is5MtXq/XqXJLlyCbKsuyCIVCDA4OOsfsHZ5t1dXV41bAuRF3OpkmlewNZYLBIJZlOUt/46vtwuEwvb299Pb2AlBbW0tnZ2fKzyKTisWJTHY36UgkMqaCMN/LlCdbqVlfX09dXR1NTU1jnmvHHv8dWpaF1+sd89lMZmf4ib5Hu4o13SY5+f4znILMa0IIIYqVzGFF7rm2H1L2N/v48Zs+vuX7IwbeuMzHP/413vOe27jnnnvcDk8IIfIq20Rlup9ee7INZKb7/uffoHowwmsLF7Px6+tgcBAuX2bdunXcfvt8fvYzuHhxHmfOQHm529FOzfe+lz5JaXvmGXj8cbjrrty/v2EYCcmb+PvJ52zhcJhIJJL1kmmPxzOm8i55x+eJZBN3pqZ6fele0+PxOAkxj8fD3r172bZtW8K4SCSSkPirra2loaFh2pKB9u7ZmTIMI23laqH0VUyloaGBlpaWtH8ukv/8+Hy+lInJ+GXy3d3d7NixI+XrZfI92svoU1WhTvXPcA7IvCaEEKJYyRxW5M4+80vuOPUQP+OT9L2wPHZ0FUePHnU1LiGEcEO2PSrDsT4oVUqppfYNaJnwmSKl0ZXzAfAMDaFvvBGuuSbarxK45ZaVzrgjR1wJL2P79sGWLePfPvvZzF7rk59MfF6yLVui7zdZXV1dCX0ebW1tbWkTdX6/f9ykYrrNVnIpm7gzNdH1JbOrO8cTiUQSKkbt5yXHmvw69oYzk+3dmKlbbrkl4++rra2NxsbGtD0tc1EBOF1VhD09PRn34jxw4MCYsam+q1TjbJl8j11dXbS3t4/5bidb5TpNZF4TQghRrPI+hymlmmO3LqXUmN9Axs7VK6UalVKF+5vdAjG3+loA1nDMOXb8OFxzzTVuhSSEEK7JtqKynsTmzBpQsf/+wVSDmonmVi2AX8EiPcrIkuXM4UUYGACgsvLquCNH4J3vdCfGTAwMMOHu5JnmZU6ejN7SefLJ1AnMdOzl1/ZmKvZGKJZlOUmdbJJG9nLsbHZvzvT1pyPuqWhpaaGurm7cikKv18uOHTsIhUJ4vV5nJ3I7IRoOh51EZvzmP3avxd27d7Nnzx78fr/z2ba0tNDU1JR26Xk4HMYwDMLhMKZpEgqFCAQCCeMDgUBCpaFpms7rt7W1ORWXg4ODVFdXO9V/8ePs60+XIM4kDvta01UoJr9fqutOFTtEe1h6vV7nnGmazuceP66/v5/u7m7ne9i7dy9tbW3OjuF7915dRWZZFsuWLUt5rZl8j/X19Xg8Hvr7+2lpacEwDDwej7NTusvVlCDzmhBCiOKV1zlMKdWutW6Ke9ynlEJr3RZ7HAQOaK277cdKqXr7sRhr0XWrAVjNcefY9u1/ykc/6lZEQgjhHqW1nvyTlPocENJan0k6/oDW+vO5Cq7QKKU0QDaf2UT+z+feoPwr/wXAO2//Jsue7oC1a+HVV9m79z9obPwgAH//9/DpT+f87XNm376JqxyPH4eXXpr4tVasgBtvvPr4iScSz2/ZArt2RW+5ZlkWnZ2dzq7Mzc3N1NXV0dPTg2EYzoYgpmni8/nYvXs3wWBwUpWN4+2AnKu4/X4/TU1N9PX1JSTXWltbneuxE1g1NTUEg0HnmvK9o3k+TWZ38XzGkS6hWQjyGVt3dzd+v3/S76WUAkBrrSb7njNhXpvOOUwIIcTUFMscppTyAHu01i1xxxqBoNa6Ivb4tH0/9jgAtGitxy4Nmtx7l+w89tqPTa7dVM0JVrCKEwD83d/BH/+xy4EJIUSGpjKPJcu2ojKcPBHGtE4lmJlsdc0CLsTuD46sYRnAa6/B8DBPP/1vKPVetJ7D889bRDf1K0yZJA4ffTS6mc5E/vEfx+9RmZy4zCU7qZdqh2LTNOnq6qKhocGpIIvf2CZT01FBlhx3IBCgq6vLSaT6fL6EhGVyIigQCDhVeqWcqAwGg4RCIVd7TJqmmXIpf6Hq7+8v6J6cOSDzmhBCiGKVzznMCzTHqirje+l4AJRSqXrERIDS/YdlDix/R7Si8hreoIxRRinj+PEJniSEECUq2x6VWilVleL47uxDmdl8t8137g+ej05UaA2vvkpl5Vo8njdZsuRNzp8/7VKEuXPnnbBx4/hjNm6ED3wgP/Gk4/P58Pv9Y5IztbW1TuVhZ2dnwrnp6qs4Gclx2xva2Etxk8fa4pOyBdIzcNp4PB5qa2vz0ls0nXA4XAjLnTNiWdaYnc9LkMxrQgghilXe5rBYcrImKUlZB9j/0PQydnMfC5xqzASxHpa9mdxyfS2FZJ5nAUMsYRaaa6IfF88+e4LHHnvM5ciEECL/sq2o/H3g5lhpp53RUMDNwFdyENeMs7xyNmfUHMr1ZawzcU2TBwb4whe+QHn5PzA0dI6NGzcC612LMxfKyqJVlXffnXr3740bo+fLyvIfmy0YDNLa2ursguz1ejFNE9M06ejooK6ujtraWme83+/HMIyEY25IjtuyLDo6Oujq6qKmpgaAPXv20Nra6pyvr693eimapolhGM5mOfnufZlPmW40M11SJSl9Ph/t7e3s2LHD9fji5bOHZHd3Nz09PW5U9Mq8JoQQoljldQ7TWju/mY8lHwNATeyQh2iyMp6duPTGxWe/VggIZfK+9tLvUvVm2TUsGD3Lak7yOst46aVzPPXUU9w13hIzIYQoQdn2qOwlupQgfqJRQLPW+r05iq3gTHdflO8s7mPd+bOcWnqO+jfvjh781rfgk59kaGiI+fPnO+v+S8HoKDz+ODz8MJw4AStXws6d0UpKN5OUQojiNMX+XiU/r5Vyby8hhCh2xTqHKaV6iPafDMceB4CupB6VPqAfqNBaZ71sp9TnsVcW3c51F37CBzH4HttYseIEn/70N/mzP/szli5d6nZ4QggxrkLoUdmitd6ffFApNTjFeGa0S94FcP4s6vxSmDULrlxxdv5esGCBu8FNg7KyaA9K+SWhEKIAyLwmhBCiWLkyh8V29w7GV1gSrZ5MXpLjAZhKknImOLd4FVyAe+li1UfWMXv5EW6++WbmzZvndmhCCJFXWSUqU02EsePPTi2cma1s7Xx4FTyjV9Brr0UdfdVJVGoNx49f5pVXLuH3L2bxYndjFUKIUiLzmhBCiGLlxhymlKoHerTWRuyxX2sd1lqHlVLJCUkvV3tYijQuelfDSdjJPt73sS+zov49bockhBCuyHYzHTENFl0frZosA4YqKqMHY4nK66//I669dg6bNy+mr++KOwEKIYQQQgghZrTY8m4v0KuU8sSWdu+IGxKKJTJtdUB7PmMsRpfXXgtAGZc49+urxbDnzp1zKyQhhHCFJCoLyDXvurrz95nZ0YmKQ4cAWLHionPuueeKf+dvIYQQQgghRHGJbZ7TQzTxeDp26wd89hitdQvgU0rVK6WagX6tdbcb8RaTWb5rnfvnf3UMgOHhYT74wQ8yPDzsVlhCCJF32faoFNOg8jcX8FrsfuTyalYDHDsGly5x990b+OlPo+dMc8SlCIUQQgghhBAzVazP5IQbJWit2/IQTkm5sH4h+3bt4tzFRfyHOZ8T/jDveMczvPOd7+TBBx9k9erVCeM3b97M+vXrXYpWCCGmj1RUFpCqW+ZxOTbvR87HJiKt4dVX+bM/+xSLF0d/k3b69BK3QhRCCCGEEEIIkWPrbngblsfDwLVVfP+Z23n2WT+nTlVyzTXXMDw8zOHDh52bZVlUVla6HbIQQkyLnCYqlVKfzeXrzTRz5ikG50SXf589e83VEwMDzJ8/n+uumwvAqVML3QhPCCFmHJnXhBBCFCuZw4rLinddy6annmLRogsoFd2T4OzZ1AUqmzZtoqysLJ/hCSFE3mS09Fsp9TkgMNEwYBvwlakGNZP94rZq9kcUtbeshH+KHYxtqFNZCQcPwuHDroUnhBAlQeY1IYQQxUrmsNJUXlXBpaX3svDyRRYvPsfZs0s5d27x2HHl5WzYsMGFCIUQIj8y7VG5DOgGzHHGTNirREzs/ieWR+9cXgqPrYC3vAUWLuT8+fMMDx8DrufQoVG0LkPJJy6EENmSeU0IIUSxkjmsBKlZitt++Fnm9fXxd985y9mzS1NWVEo1pRCi1GWaqOzQWj870SCl1OAU4xG2OXPgxAnn4dCpUzzxxEPAl7lwoYwzZ8DjcS88IYQocjKvCSGEKFYyh5Wwm266iQULTODaMYnKc+fOcdNNN7kTmBBC5ElGPSoznAg/ClRMOSKR0rJly/D5onllpa5w+PCwyxEJIUTxknlNCCFEsZI5rLQ99NBDnDnza2Bsj8r//M//5KGHHnIjLCGEyJspbaajlKqyb0Af0JCLoGay80cu8aMtv6Rn3QGe/fobznGlFF/+8m/xp3/6t3zhC3/N6tWWi1EKIURpknlNCCFEsZI5rPg99fFv85e//ycMDv4SgKGhhYyMRJd5W5bFwYMHuf/++xkelqIVIUTpynTpdwKl1M3AfkDbh4ByoClHcc1Yl1QZV548xRzgV//fIDdvPRHdTOe97+UDH7id2257B+Xl5SxYsMDtUIUQomTIvCaEEKJYyRxWOh79cRfH9EXgqHPs7NnFVFSc4amnnmJ0dJQjR46wb98+Ghsb3QtUCCGmUbYVlU1AjdZ6GdCotfZqrcuAQ7kLbWbyvmU2L8xeys/wsvTo9+Gd74S774YjR1i4cCGrV69m4cKFKNlJRwghcknmNSGEEMVK5rASMDw8zD+feib26NfA/+Hmm39GWdkVzp49y8GDB52xUlUphChlWVVUAj1aa3vii+99Uj7FeARwo+Fn2TKoPjIIH4wdPHQIrrsOgCtX4Nw5WLrUvRiFEKLEyLwmhBCiWMkcVgKefvppbqh9Bzc4R/6W1atXs3TpDbzwwmvccccdY8Zv3bo132EKIcS0U1rriUclPynanFlrrf9dKbUNWK+1/pZS6rNa66/kPMoCoZTSANl8ZlmJROAHP4CqKnjHO/jRs8/ykY8MMTi4mZtvvkI4vDA/cQghRBGwK8211pMuOZ8J81re5zAhhBAZkzlsYjNxHhsdHeWhhx7iE5/4BGVlZW6HI4QQaU1lHkuW7dJvE7hPKbVUa70f2K6UGgWqpxpQOkqpeqVUs1LKp5Ty2PcneE5z7HmNSqnia+Lh9cLHPga/9VuwZAlaa2bPVsB8Dh0adTs6IYQoJXmf14QQQogckTmsxIyOwqOPwsc/XsZ3vvM7fPzjZTz6aPS4EEKUuqwqKlO+kFI3a62fzcmLpX79RqA99tACdmutu8cZHwQO2GOSH2cZQ15+izdyZoSzfWcZModYds9y5q2YC8DRo0f50Id+QV/fB1DqCpcuzWLOnGkNRQghikYuf4sXe71pndfybSZWogghRLGQOWxiM2Uee+YfX+STX1jJL1/3jDm3cWM0gblihQuBCSHEOAqhohKl1IakQ/mYMSqAaq11RQYJx8akMT0Uyc53v/j3szy37Tle2v0SP/72Oef42rVrCQSuB0DrWbz2mlsRCiFE6XFpXhNCCCGmTOaw0jA6Cn/4qXMpk5QAzzwT3WdVKiuFEKUsq0RlrA/KfqVUVdzhM0qp9+QiqHS01pbW2pxonFLKn+JwBAjkPqrcW/LWBVfv//s/wdatcOutAGzdep1z7siRvIcmhBAlya15TQghhJgqmcNKx/e+B73UjDvmmWfg8cfzFJAQQrgg212/La31svgDWutDSqmbcxBTWrHl3xHAC3i01m1phnpj4+JZsdfwaK2tpNcsqP6VVbfM4xCKOWjmHD0Cx56Inrh0icrKec44SVQKIUTOuDKvCSGEEDkgc1iJePjhzMfdddf0xiKEEG7JNlFZnua4N9tAMmAAETvJqJRqV0o1aq1DKcZ6UsRiJy69xJKWALHnp3qNMey+KNNt9lxFZM58Vl4e4s0LK6+eOHKEBQsqgOX2QyGEELnhxrwmhBBC5ILMYSXi5MnMxp04Mb1xCCGEm7LtUbkxuQ9KbGnB+HXqU6C1NuMrIYn2nGxJM9xKccyeqJMrLQvS+aXzAbh0YfnVgwMDfPObX8G+hBdfvOBCZEIIUZLyPq9NRCnVrJSqV0o1xqr/hRBCiFQKbg4T2cl0k5yVKyceI4QQxSqrikqt9eeVUr1KqfWACfhi/92Wy+BsSikPcBqoiEtWWrH3TSVCtKoyngeifS6nI8Zcu7JqAQyepmw47hehAwOsW7eOFSsucvIkPP/8GWChazEKIUSpyPe8NhGlVBA4YG8Kp5QKKqXqM9hITgghxAxTaHOYyN7OnfDII5mNE0KIUpXt0m+01rWxTWtqAFNrvT93YaXUlpRktCfgVLGFlVLJCUkv0eXjRWH++vnwXzAbL7qsDDU6CgMD3NnYyPPPP8Hly0P4/RXAR9wOVQghSoIL89p4GrXW8asG7FUEkqgUQggxRoHNYSJLd94JN644xa9PLk87ZuNG+MAH8hiUEELkWba7fr8HoglBrfVeeyJUSn02l8HZYgnKwaTDDcQt/VZK+ZRS9XHnQ0mP64D26YhvOnhuiu78rSlj2HNt9OChQ6xdu47f+I3NvP56A488cjcf+xg8+iiMjroYrBBCFLl8z2sTxOJPcTgCBPIdixBCiMJXSHOYmJqyMvi7P3qZjfw85Xmf7xSPPhodJ4QQpUppPfn9YZRSB7TWtyQd+yjQqbWelr82Y8u/G4ku+a4mbklc7Hwj0KD/f/buPDzK6nrg+PfOJJN9JyGQEAjIKsGUVTYDAoosWheqUhdqFZfWSm2L+rNqtaUItbalrYrWFovVasENxAUQArKENbJDQgIJAbJNFrJOMnN/f0w2kpBMIMlkkvN5njzOvO9935yh2suc995ztJ5W59hCarc/5F+i8U5LYtAAl/Nn1lJ7P7jAhbv2AhA46hUSrw6lwC2CZd88QUpKaIPxfftm88QTG/H3LyMuLo7o6Og2j1EIIToSpRQAWmt1Gde2+7zWRCxTgeVa6351jvUFTnJxCZSW3rfd5jAhhBAt01nmsLbUVeaxk1+coM+MwXzBTTxo/A9Fnn54eGQyZcp6HnssmkmTJjo7RCGEaOBK5rEG97rMRKUZWKi1/odSyh/4BzAcezJw5JUG1VG15+SYf6aSxF7fAtAj8jU+vy2SV1c/SUZG5CWviYg4w5NPruaJJ36KUR6zCSG6mCv8ktdh5rWq3QBvaa2D6hyrrtXcT2udUuf4fOwP8RwxAjr/FzwhhHBFnWUOa0tdJVGZn36BwCh/AI4GPs7gvGVOjkgIIZrXmonKy61RGQ0EK6VeBh4CFmutf3ClwYhagZFuFCo3/HUlRaXdUZ/rJpOUABkZkRgMMyVJKYQQLdeR5rXGVkxWd1Yz1z1YtVPAod0C1V/whBBCdDodaQ4TVygg0o9yvPCgFI+SLGeHI4QQ7e6yalRqrQu01qnAB8BTWutXAJRSD7ZmcF1dgbe9TmVxaSgJKWMcuiYh4VKN0IUQQlxKB5vXzEBgvWOBUFOzWQghhBMUFRU5O4RGdbA5TFwhpaBI2Ut9eVdkd/oVpEIIUZ9DKyqVUg9x6SL+w5VSIwCFvcHNP1opti7PEuIJxRewlncjWzesS9mYrKzLyj0LIUSX0pHnNa31PqVU/YRkMLChPeMQQghXU1RUhK+vb5vc22KxMHPmTNavX4/JZGq1+1qtsG5dy67pyHOYaB2Fpu6ElKfhoXM4vM/Kjn25ZGXtxc3tII8++ij+/v7ODlEIIdqMo1u/+wGpwO5Gzn1Y57Us52tFxkgvSAOTNZgwHFv23717GwclhBCdQ0ef195USt1Rp2ncNGC5k2IRQohW4SqJxNTUVOLj4wGw2RQHDkSwaVNPsrNfZ9SoZCZPPsuwYRkYDPaVbi1tZJmamkr8229TkAnL1jxESmbvlobY0ecwcYWKvMOhHNzJZ/QEI6Vl3RkzJpibbirj8OHDjB071tkhCiFEm3E0Ublea72xuUFKqZTmxgjH+QzwhO1QSSh3q7/yX313s9fMndsOgQkhhOvr0POa1voppdTCqsY6fYGTdZKWQgjhclwpkRgVFUV+SgoZpf68//5dF9WJP3cODhwYQkTEGe6++30ivC4Qde+9LYo/KioKc4WNV794jIzMpmvQX0KHnsPElSsJCIc88CSHvhE2Dp80kpsbAkBycrIkKoUQnZpDiUpHJsKqcfuvLBxRV+g4P75YEU6OyZNlAQcYnZ3ALi5dq3L0aLjppnYMUAghXJQrzGta66XO+t1CiK6ptVY8unoi0Wg0Mu54MrdtW3rJZpYZGZG8//7dfDR+YYsbWRqNRtSOoGYbZV6KK8xh4spUxFzD+fSRFHuEcVWUlcMnjRQV9eT++++nd+8Wr8AVQgiXcrldv0U7GHufH1d/fxDduoGa0oc1m2YzxuNrTpXHNhjbp08Wa9aEIQ2/hRBCCCE6J1fZOu3qiUSAs0f6NJtIzMiI5OzRPhQVlbJy5Vmysy9QWelO375XU1YG588XUFBQznffnaCsTPHTn2rmzhlDeUEBn6VPaHFMouuY8NlPgJ8AMPTX8OkmyMryoUcPH5RybmxCCNHWJFHZgXl4QGh1D53XXiNQKazTpmPIGEb//s+TmjoUi8UDN7ejWK0zCAw8DrRecW8hhBBCCNExtPrW6bffhqIi+4rHU0PYdDSW7OLXGXX1d0wenMiwPkfsKx59fYn78Y9btOKxIyUSl22dTNT/7SckpBfe3t0oKKjg3LkC0tKyycjIw8cnk40bbsZQUcGRAwf44utCli7rT0720w7F8VbeTexd8gq/+91zjZwNqPpnGAD9dkxk7g+/xertzenuB1vwaUVXNnCg/Z82GyQnw9VXOzceIYRoa5KodBWDBrHizTdJTz8FnMLXN4OYmOXs3TsCraNJT09nxYoVzJ8/39mRCiGEEEJ0SS61ddpqJcM9suGKR+BA8qjaFY9WM1FRUS3+DI4mEjfsnkTOOsjOLiUvz8KuXUcoLoZ77zVyxx2jqaioYPfu3Sxa5M+ePVBWZqR796vIONlYYrCh/5x7CBbXPeIOdKv6AdhMmbs73lqTNn06h8LvJCv7Ug21GzKXBWA02lDKhtaGJkaWUl711cutogIf72KHf4founYP282FgwZgBAAnTkiiUgjR+SmttbNjcBlKKQ3Qnn9meZvzMMcXYs4t545Pp5GWlgbYn1TfdderWCzhdOuWzOuvP0tUVBRJSUlX/JRdCCFckaraC6W1lk1RjXDGHCZEV2KxWJg2bVqrrHi0Wq389cUXG906Xa3u1unHX3ihxasSd905t8kVj9W/44Oxz9Dvr//i7NkLFBUVM2FCTwwGAyUlJSQllbBkSSpmcyUmUwjh4QMoLIS0NDOH9rlxody/xZ+92m2Bc1jd4zCW0lIWz5vHv/99Dykp/S77fvUZjZVoXYLB9i3nmUkIsDkujs/7zeSTb2Zw5rTW/VIuAAAgAElEQVQ/ZbpXs/e5PXwTv7xmCd/mDcY7J4NuBgsju/ng5a0oCfbC4GPEZNL08PbC4O0NXl5oLy8+fjWJ288tr3MnmcOa05XmscpyKwcf/xzTW3vI5CqmcB8A48evZcKEb3n66acJDAx0cpRCCFGrNb+LyYrKDm7tk9n02n+W/7GONNJqjlutVhIS/kpAQABbtpwBIC0tTVZVCiGEEEJcgquseGytrdPl5ZCfrykoUOTng9lsZc+eZNLSCimNH9lsx+mMjEgmrFoJqwCCgOPkLHmPEKuV7SUlfHA+ivfff6iRK4Md/qyXciG/AvKP4q4UaE1YWBaFOcVUGkoZNWoQSVtKOFXeo9n7XOPzLU/5/YZ+/m70DjRh8jNSFOqLh4eRAE9PPLy8wOdZ8PZmko8Pk7y9+cOU7/jo+d3cfvJPzd7/h8Ffcu2XX3JtCz6bArKWDwISoIlGmaILWrCA0o92UJ5eTizfoYB+hNGNWeQQTHFxBF5eXhxZuJBxb77p7GiFEKJNNJuoVEp9D3gY+Fpr/VHbhyTqUhGeVOyv4H+saHAuOTm5wbFFixYxb948WVUphBCXIPOaEF2TKzWLAce3Tt/12XweWvwlzzwzHa01n3/+OS+9NIC9e3tjs3lQvVLPzgjYC965q4DGbtkMfy489RQhgGniRDyG3VlzxmAoJSzMCz8/KCs6i7nAn+KS5pPCk9nIYo+XKIoKxhbsgc1QwmCLmdBALwi8HeXnx9NmM89N+gzDbD9YuBDc3Pjo6sXcfuTlZu//Qu813Hp4w0XHghz4pFkvvATcRdOJxAQyLZ8CSxy4Yy2LxcLi9FPAbGBNM7/jYh1lDlNK3QGM0lo/1ci5hUAKVRlrrbVk1ByVmIhX+i686hzyJItBHOao6o+tPJeC/ftxLyx0WohCCNHWmk1Uaq33A48opaYopd4ANLBca53Y5tEJBv6iJ6/5nSBk32CGHM+2H+zVC/r2vWiczWbCYLAAsG3bNiZPntzeoQohhEuQeU2Izq8jrnisrITjx4tJScknNxc8PSPIzYXTpy9w5kwJiYnpFBS48cYbhcyefR3v5N7g2Gctm8TaJY/xzEfPofLy+O7uuykri6pKUl5apfZz6P5hvplM6fc51rPH6Jl9sCbJNzgpifnl/2HOqE8YMn0CQc8/i1vVNwvbN8f45Acrub3kX83e//EhXzPmcHyTYxr7JFmWT4BbcV4iMQGYzeL0Qh6wWFqU/N62bRvRnp5El2ejGYfZMItDNseudfYcppSaCgwHpmFPRtY/vwTYrbVeVf1eKXVH9XvRNK2rHi0EBEBsbM3xjbYXMRkqITERjhagr4tzWoxCCNHWHN76rbXeCGxUSgUAP1BK/R+wC1iltT7VRvF1eaMmufGvSVOBqfDww+DjAzfcANOns2vXLl58cTebN19PRcUgzp9XBF/5ThshhOgSZF4TouNpra3Zbb3i0WKBPftjHFrxeO5Ib44cOcKnnxzk/569E/CpN8qv6qc7ALt3v8Ps2deRY3G0/lw5toJC2LMHgODcXIb12I8p7zBePX2ImzaKwYN7YDRewPyn32AszqBXdBCvbb+Dz83Nb52eYtzDe3/sDQHDwP9BewLF359QT09CVeNlqAzXX09W0GOQ29zWZhdJJHIThUE/xRg4AGv+Cfzz/kYwX6CwgWdAixcJTJ48mcnz5tmTTgAUoJrO1TbgrDlMa70B2KCUCgEa+5d0fr1VluuBp6gqICCalmuuavMUGwubN9ccr/m3d9IkiI/HbIaQdo9OCCHaR4trVGqtC4C3gLeUUtHYn+hFA+u11v9o7QBFHcuXX/Q2OTmZnTu3UVLyEwC2batg9mx3Z0QmhBAuS+Y1IZzLaoV16+Ddd618/fVxbrghlnvuMTJjBrSwP0yNlq54NBiM5OVpzp2zYja7ce6cjfT0cnbvTiMpqQB//zN8881tAOzYsYN33rGyPOkZh2L54Egsv3zoIQom3nzJMSZTOSZTIZby8xiN9vWD4W55Dt3/LsMnvD8qGYKmQ2AgjwKPjjwB04LgoYfsiUUA/GDik+DrC35+lMX8H5+bpzR7/zkRW2BKV08kFmFVS1gZG8u9iYkYtQYm2k/FxsLl7GT6858vfn+JpG9zOtIcppQa3shhM+B4G/UuLiuzth99UzKzJFEphOi8rqiZjtY6FXga7PVS6mw/+J/W+ptWiE9UqSyspLKwEs9Iz5pjY8eOJTz8Ncxm+/uNG4uZPVu6vwkhxOWSeU2I9lG9NbugwJNly6aQkhKKvX7iCD78ED78EPr2zeaJJzbi71/W4q3Z4HiNxyd2PUGC0YLWJmr/amwAvKiu5wg5WK1WjEYjObt2UVwcDExwKI5MWzeCzp5l0NmjzB3xOgEl6fR94BZmzBhDcDCUf/kext//Bl+TicCPPoIBdwFwd8hXrMpsPgH2g0H7YOdOh2IhIqLmZVtune6MiUQjMNdiwdiB68B3gDksGHtisq78qngCtdb57RCDS7NUXPpcQQHsKhzI+fAKMiO9Gax1TZddIYToTFqt63d1vRQApdTtVRNjstb6ldb6HV3VV0MT8TicT3ZUEHNOX1NzvE+fPmzd+hmDBuWQnd2NffuarkUkhBDCcTKvCdFQa27NNien8uqKh8jICG10TEpKKEuXTuDJeW812Jpts8H585WYTOV06+aDzWYjJyeHJ5/MY9OmCvLzfagofdGhWFJK+lQlKRtnNOZjNFrJz88nJCSEbj4+XGP7js3BYzljvqrZ+3f3KCD65puJ7taNeWOBwTfApDrJwfvvhnlzG1znyjUYO2si0ZWaVTppDgukYcv36sRlMFVJy7qUUvOB+W0Yk0sxXWJzXEUFhISA1bqcCRO2MnXqN+Tn5xMU5EhrKCGEcC2tlqisS2u9GljdFvfuijIuuNMX8DxzGl7bBqdOwc9+hoqMJDg4mBkzNO+8AwcOeGGzgcHg7IiFEKJzkXlNiNbtmm00GlFbfB1a8bj6nfGcKTGSkQFJSaWcPQtZWe5o7cYtt/yDTz55hMrKSl5//XV27bqbs2eHtigWN1XJ6IGf4uNdxLgZI7nuuoEEBVWQ+/LPCTscT3R4CEF1asWNjYtj7N699DX8ntv5Z7P3n9MvAf7yl0sPaGRFVLtsne7WjeiiIrS+CXPlNAp9HsTo2w9r0Un8i/9BsNt6lLKBb7fLa9QoicQOox3nsMZWTFYnLuuvtARqOoI71BVcKaUvMy6XEdYdyG543N0doqMhORlyc+2bvo8cOcL48ePbN0AhhGgHbZKoFK3LEOkFadDTlgo/WWA/OGUKRNr/cj9unOKdd+zbAY4fh8GDnRisEEIIIVxeW3bNLimxP3P9+IBjXa23n7mB7X+qfud10bn0dHurZJPJhGdFBd27Z5GTBargCN4M4QwDmr1/XM423ov9J7z4Ioyp3urtDr/7CRgeh/Dwiy/o3x9ef52sDYMgp22axbTL1ukzZy46ZrVaWblyJffeey9G47QWxesoSSR2emYaNtgJBJBt344JqU7rJibaG+fUMcC8mGTGUpjixqRNm/jer37V7vEJIUR7kESlC/Ab6AnbwUKdzoypqTUvr7mmBPAG7CWKJFEphBBCiCtxJV2z6+7usNlspKZe4M47z5GaCiUlPSgrq27ucg2O8vS0ERlpwNcjC5vhHH4eufiUpzDz/tpE5G05OdyV9kOCrWb8fDQfWW7k9ormF5HNGbgXvvyy4Ykm/kLVKbZO12M0Gpk7dy7Gy+1gJLo8rfU+pVT9hGQwsMEZ8biimgXWBQUQf3Er+IHsYB1jySmPYqJWGLy92z9AIYRoB5KodAGhw7ywAeWEYDO4YbBV2pciYP+L8qRJYcB5wJdNm0r50Y+8mribEEIIITqr1qoh6WjX7Lff/jF3RqznvpNlHD5cyokTFZSXm9i+PZkxY8aQmJjI6tVfsHfvs5cdyw1BG1mbGYe7u4HKXCOGXmMxRETASy/B3bXNhPs/+ST85CfQqxcEBJA1YDAku+aKR0C2TgtX9aZS6g6t9aqq99OA5c4MyKXExgKgNZjN4HFoP74UUok3EaFWyIZyPEnrN5k+zo1UCCHajCQqXUDUtZ6cAsBIsVcEfsWnaxKVJpOJmJghZGVlcfq0L9u3V1B/W5QQQgghOi+rFdatg3fftfL118e54YZY7rnHyIwZcCWL45IPDmi2hmReXjBv5N0JhwB8ao4fOLCJMWPGEGQwYDJV0rNnBsXmdHzLjvIgqVxFCvu6D+dPmU82G8fjERtwd58CgFtICBQXN1rXkQG1qys744pHkESicD6l1HBgKnAHEKyUOgls0FrvA9BaP6WUWqiUugPoC5ysk7QUzal6QKGAEGB71AOMS/8XGgPRj/wYfmsfduKu5yVRKYTotCRR6QJ6DfcgGYUbmkJDT/yoTVQCPPvss3z55U7KyzczcqQBmOesUIUQQgjRDqprSBYUeLJs2RRSUkKxr7kbwYcfwocfQt++2TzxxEb8/cuarCGZmWkjMbGc1FQvDh+2sX9/KYcPa/Lzf+NwPL7exfgH5uPtno6nbzY9ekQA0L1/f2Z9/TX3ev6bnpzFkzIICoJ+/bg9dT1/ZzyWJlY8mkhgSuCOiw82lqSsp7OueBTC2aoSkvuApU2MueQ50TIlAwZDOrhTRHhWBtW9iV5++WM2bNjBkiVLUA78f6IQQriSK05UKqX8tdaFrRGMaJzRZMDs7kFYRRkXrFUF3eskKm+55RYGDToOQEREhBMiFEKIzkPmNeEKoqKiMCen8uqKh8jICG10TEpKKEuXTuDJeW/R6557MZsrCQ62/9WvoKCA9967wIIFflgsAdTuxjBQd2WkI+ICEnl3SQJuv/kNgefz8PzuOxhob0rj7ePDiPvvB39/6NfP/hNs/6K9csAALLlNr3i0MJuVmYHMb1FEsuJRdF0yh3UupuGDYaP9tc+BA/j6xlBUBMXFEfj4+JCXl0dwcHDTNxFCCBfjUKJSKfUg9o5t+UCK1vqbOqdHVW0BmAYka60fa/0wRUmAF+SUUWoJsx/IzITSUvCyf7EYOHBgE1cLIYSoS+Y14SytWUNSbfFtdmt2RkYki5c9wq8WlwHbKS2Nw2QysWXLFvbsycZieeCi8Z6UEhKaS3C4mXOn/Mm50KfZWHp65BA5c6a9O3a/ftC378UD5jdMM1osFhalpQHlwDgMhln07/88FksQJlMeSUkvYbOtBWwsSitkXgu3ZgOy4lF0WjKHdR2h4wfAH+yvjSeTGDAAEhOtFBeD2WzGbDZLolII0ek4uqLyTWC41jqx/gmt9UZgo1LqLSAFkMmwDdjCPSEHqOxWe/D0aRg0qMFYs7lmsYIQQojGybwm2p3FYmHmzJmsX7++VVbeJRwf7tC4nAs9ql4NJDk5mSFDhhCak0NoaDaxsfvxO7KKay2JPMoRenOabEMYvicv8FXJ9dzOmmbvP6fbeoicCpFNJ03rqt2aXQ7YwPYZPXwzGDR7NsfWrCHctrd2sKfn5W3NboSseBSdhMxhXUSv66Kx4oaRSnzMyXz+HYSEGHF3Hw2MdnZ4QgjRJhxOVDY2Edaltc5XSn3YCjGJRnhGe1UVqg+rPXjqVE2i8rPPPuPXv87m2LFZBAZ2JzPToRJOQgjRVcm8JtpNdbOb3/42jd27n2fChDSee+6qFjW7qaiAI0dg9eo0vvwyB6VS8bX0cehaT89S+nbfRM/+Fry9vwfA4BEj6PnCLF7IeREvSyl4eMCQIRBzHd2HDoWhQ8l67HE41TZdsxtuzQarUqzMz+fXfn4Y4+JqB7fi1mwhOgmZw7oI3yB3zhuiCLel4FuZRqCpAnd3d2eHJYQQbcrRRGVy9Qul1BTsWwl+hb2I8gd1JsqTrRueqBY0xBPWQBk9ag+mpta8PH78OFlZFioqupOdbT9Vf+eVEEKIGjKviTbVeLObq4Cr2L0bbr750s1urFbYt6+Yjz9O58yZcJKSAklM1JSVKSCq6sfKrUE5DsVyo/qKD8z34fFlXk1mNGDoUAIeegiuvhqGDrVv2a6TNbVYLCw+d4a26poNyNZsIS6fzGFdSJZPf8IvpOBNGqVJpbiPqU1UtlY5ESGE6EgcTVTWrM2rs50gUGv9TNuEJerrMdKLfKCcYGwGdwy2iosa6owdO5arrlpNZqb9/aZNZfTt6+mUWIUQwgXIvCbaVFRUFGZzAa++OrXZZjePPvopUVFRAJw/f55Fi0r429/6AnXLu9RukzAYSjDZCrgu7298zI3NxvKgz6d4/Ok1ewa0OhlpMMBzz13ymnbpmt0I2ZothENkDutC8noMJDXkOPGTJmPZ9D7uRzzIy/OmoqKYzMyDxMTENOj8XffhlxBCuBpHE5W6kWPJjRxrbFyrUUotrHo5CtittV7axNg7gL7AKsAMzAdWaa1T2jLGttJ3vBf7ADBS5NET/9LTFyUqx48fz9tvRxATU0lFhRsJCfDjHzspWCGE6Pg6xLwmOi+j0Yj61t+hZjdLFk/k6aft77dv305RUQH2v8KAgTJG+5xgZMlWSiZ4Msj7MONOfcX440coxcBTJGBpYmu2iQSmDEqFe+5pUfzO6pothHCIzGFdiGXoEKI+/Tv5gQFkX8jhD8//iooKE9df/w3XXZdGWlraReMDAgJqHn4JIYQrcjRReWf9pzTAtEaO3Qm8cqVBNUYptVxr/XCd93uVUjSRrAzGXjBpCfaOeA+5apISwL+HGxeUG366kkLVE38uTlQqpRgwoA+jRyu2bYP9+2U1pRBCNMHp85ro/BK2OfZF8UJxP06cOMHgwYPpWVREjx7nuOXG1YyPf4U5ZXvoU1xpH7i16oKICLj9dlbGx2PJaXprtoXZrMwMpGHfbQfI1mwhOiqZw7oQ31GDMH5kZeLWraydPRsPj3IqKkzk5IQ0On7ixIkYHS2ALIQQHZCjicoRQFAjx/vVe98m68uVUoHYk411LceehLzkqkrsMQe7coKyxoIFjDR8C1aNb1m6/dj+/TBpUs0QBVxb+jzbuJ7ERCgtBS8vp0QrhBAdnVPnNdExtUatL4tFYzLZkwXptm4OXRPkdh4PD/uEHRMby8AnniAwP9++t9PLC0ZcC9dW/YwZA5GRWCwWFvn7A+XAOAyGWfTv/zwWSxAmUx5JSS9hs60FbCxKK2Te5dSQbIRszRaiQ5A5rAvpft1AAK5OPMHGyYqQkFyKivzIzW2YqAwICCA2Nra9QxRCiFblaKJyqdb66eYGKaVevsJ4LiUYWFi1qrJu0jGwqYu01vk0THC6psREelj32l/bqo5VVEB8fM0QDfS7aj1wPZWVsHcvTJjQ3oEKIYRLcPa8JjoYi8XCzJkzWb9+fYuScUVFsGULvPPOGb76qpLS0jTM5hH4+Pjg5l8ODvS7mR6USt++UwHwiYnB5wc/gGuusScmY2KgkQ6vtTUkywEb2D6jh28Gg2bP5tiaNYTb9tYO9vRstRqSQogOQeawLqT36O6c35pO2OgeTDmYyIebcjl9ug+5uSFoDXUX0spqSiFEZ+BoonJ5K49rEa11ilJqRL0k5TRgQ1PXKaXmY69PGQwENlXT0mUEBNhrQdWXmEh6QQGPJa8EFgOweXMpEybIkkohhGiEU+c14VzVHbkBbDbFgQMRbNrUk+zs1xk1KpnJk88ybFgGBoO9vFvdpgQVFfDFF2Y2bLCxf383du7UVFYqoLoWZQ/Wr/qM7xvKmGNMZAujm41nTtAXgD1RiVKwvPl/7RrWkASrUqzMz+fXfn4Y4+JqB0sNSSE6G5nDuhCjmyJ8gn2OiY2NJTT0GwDKyrwoLvbG17fEPs5olNWUQohOwaFEpdY6tTXHXQ6t9b7q11Vbwadi3/ZwKRsAc9WqSpRSy5VS87XWb9YdVJXMvKzSTU4RGwubNzc8PmkSveLjGdzDRkZxAYWFAezYUQJIolIIIerrCPOacJ6oqCjy8/PJyKjk/ffvuqjhzblzcODAECIiznD33e8TEeFe05QgPr6MqVM1lZXBde5mX8qilI1uIScJK/oUn3mLgHyMBneUuhOtm0pWJpBp+xz4Y8s/iNSQFKJLkjms67JarZw/vwX7mh3IzQ2pSVRu2bKFhQsXyopKIYTLc3RFZUfzP2BKU7UnGzm3HntNyzfrjXuz/rFLUUp16M55ClgcHMyaGZ/h7Z3H9df3Bm5xdlhCCCFEh2I0Ghl35hy3/ffxS3blzsiI5I03HuGjHz2P0Whkz549fPnleqzWp2rGXN3TzFTvHQQF7aNf+HFiUxIZmnMYAAvwsq0CzSyaanYDs1mcXsgDUkNSCCFEE8ryy/jDz37HgQOrgN8CkJvbjd690ykoKOCbb75hxYoVzJ/vOmtwhBCiMS6XqFRKLQGW1F1h2ciYQCAPCKpeUYm9VmXfdgjRqW7p1o0BvxiJn58f4eHhzg5HCCGE6JDOfmW8ZJKyWlGRH/9bZWLaMujerRuenhYmTdpM4Nlt3Hv8NW4+e54G61aGD4fp09kWFkb0Cy8QXZCN9r8Jc9TD2Gx3Ulrqj5dXIQbDBwSnLUcV5oFngNSQFEIIcUnxCz7h2r/cxj/Q2HADKgG3moY6R48exWq1smjRIubNmycPrYQQLs2lEpVKqTuA9VrrDVXvhzeRsFxaJ0kJ9iSl63f/dsDgwYOdHYIQQgjRof03c4pD474yzwYgIjyc67Zv577UFfQ6cwY3Ku0DgoPhxhth+nS44Qaoekg4GZj88cf2pnfKBiE72NvjFGsHDWLWsWOMOHcO0qu640kNSSGEEE3wGRLFO2jSAHtn1fNAJImJ15CX50d+/jnAQFpamqyqFEK4PJdJVCqlpmJvirOhasVkMHAnsK/qfF9guNZ6ldY6XymVW+8Wc4Cn6ELKyzU5OYqICGdHIoQQQnQcWmvSrKEOjb3Ky17r2eDpyWRPTzh9GsaMsScmp0+HkSOhuXpgBQUQH0+s0cjBe+8l9n//A6v1Sj+GEEKILqLn5Ghmu/lBpRfwGdUN3IqLfTlyZBjwBvAjYLasqhRCuDyXSFRWJSbXV72t271uVZ3XU7EnI6uPvamUWoh9y3c/YLnWuu5415SYCJMmNX68yl//+ld++9te5OTMJCTEjWHDFGFhMHcuzJjR/PcpIYQQoiMqKirC19e3xdcdOVLO736XzKxZ+cydO57s7Gwu9FRgbv7a7qa82jd//CP8858QEuLYL67XfdUIzE1LwzhhQpPjhBBCiLqOn0lkwLiRFO//GxcuDLnEqDH4+W2mT5+fSjkRIYRLU1p36P4wHUp1Mx2n/JlNmmTfPtacuDge6j+Bd955koqK4AanR4+GNWsgLKz1QxRCCGdSyt59WWutnBxKh+TUOawVWCwWpk2bxvr16x1aJXLuHHzwAfznP1b27LE/oevb9y1OnnwIrTWP3vpPln/642bv89GQp7j18JIrjl8IIZoic1jzXH0eu1Jr1sDNNzs2btasto9HCCHqas15zCVWVAocWm2RGhjIpiExfPXuY40mKQF27YKxY7N59tl1TJ58HdHR0a0dqRBCCNFqrFZYtw5++9s0du9+ngkT0njuuasa3SFgNmteeSWFb7+N4ttv3bF/l60dlJ4WQuHvf4//hx8yJDcfo/EarNaRTfz2BDItnwKSqBRCCOFc773n+DhJVAohXJmsqGyBjvAUL2vbBQ4vSKEirYze/xzCwJl+NeesVisPP7yWt9++pdn7PPjgp7zxxiyMsg9cCNFJyGqUpnWEOcxRqampxMfHU1DgybJlU0hJaVhPsm/fbJ54YiP+/mXExcWxYkUgv/2tL1q7XzQuKMhMTMwh4rw+4Zn1f8HLZsMC9AfSCAXWAGMaiSIBmE2URyFJhYVS60sI0aZkDmueK81jbWHMoAJ2HQ9odtz118PGje0QkBBC1CErKruw8+dA7cnDBBz8spSBkSmwaRP0749x5kzS0yc6dJ/09ImSpBRCCNEhRUVFYTYX8OqrU8nIaLzpTUpKKEuXTuDJJ1dz5swZMjL2oPUcANzdc3js1grmVrxDadEm+pw4TlRaGqrqy+22nj2Jzs0lujwbbZiI2fNWCn0exOjbD2vRSfyL/0Fw2ccoWwV4BkitLyGEEE7nQxHQfKKye/e2j0UIIdqSJCpdTPQ4z5ra/wVHS+0dR8+fh9tug5kzqagIcug+Fotj44QQQoj2ZjQaUd/6k5ER2eS4jIxIDNv8YRT07HmM0aN3MdxjHc+e+Q+RHyZfPDggAO68E+6/n8ljx9oTj/HxYKuAkg+xlq9m5cx7uXflSox1O3LHxoIkKYUQQjjZ929VbHq5+XFz57Z9LEII0ZYkUeli/Hq6U6zc8NGVVKSV2Zvs/Pe/VV+2bHTvbnDoPuHhsqtECCFEx5WwLcqxcd9GMW9RKKcLcri9fD6DE49isljsJ41GuPFGuP9+ewcCT8/aC6UjtxBCCBfywwVhvPvyLnYz+pJjRo+Gm25qx6CEEKINSI3KFugIdVGsVviP7x6iyopIdAvCN3YnD+55xH7ywAHWnIqRbnBCiC5J6ns1rSPMYS0xKXA/8QXfa3bc9YF72Zg1DCIiIDvbfjAmxp6c/OEPITy8jSMVQogrJ3NY81xtHmsLh9Rofsxf2dVIbeXRo+3f8cLCnBCYEKLLa815zLHld6JDyMyEceMgpcwLgNDKUv6wZ1LN+QtrNjNjhn2Saoo8aRNCCNGRWa2w/cIAh8Z2N+WBuzv87GewYAHs3w8HDsAvfiFJSiGEEJ2K9gliO+P4Hw9wx4xKqlsOTJ0K27dLklII0TlIotJFWK32XWu7dsE57FvXIijjGQo4h/2L2J5XNgP2J2l9+mQ2ep8+fTJZswakj44QQoiOqKKigo8++h9XDTzt0Pg53dbbX/z61/CnP8lWbSGEEJ2WuftAjNi4jZW8Pj+HKVPsxw8cyOepp37J888/79wAhRCiFUii0kWsW2dPUgJcNbQ2yyCRiF8AACAASURBVNiHEs70tNfTismL54vPbQQGWrBar6VfvwUMHXqQ6OgUhg49SL9+C7BaryUw0OKMjyCEEEI0kJhYyrhxh7n66g/RWuPu7k5xcTHTp39BUFBOM1cnkGn5tF3iFEIIIZytfNBgAAxUciE+ifHj7cezsgIxGLpjNBopLCx0YoRCCHHlJFHpIt57D+Zzkk1sZtShUxed8z/bC4Bu5LL1jcOsWLGC9PRTnDr1N6ZO/Sf337+SqVP/yalTfyM9/RQrVqxo/w8ghBBC1LF3L9xxh2b4cE927LiaI0du4PPPtwIwNiiIrFPbMBiuAxIucYcEYDaL009hscgDOCGEEJ2f19ghNa+Ldx6rSVS6uVVy5owfeXl5FBcXOyk6IYRoHdL120VkZcHDpDd6Lp/abW7hSRtYtOjPAFitVrZu3crs2bP55puDWK0PAPtYtGgR8+bNw2QytUfoQgghuoiioiJ8fX0veV5r2LDBytKlRjZsAKitte3jswvzrtPw98Wc/fJLzgBDAe1/E+aoh7HZ7qS01B8vr0IMhg8ITluOKswDzwC2bdvG5MmT2/rjCSGEEE4VNnFgzWtjygnGjrXXphwypBI/v/kYDLIOSQjh+iRR6SKaKoxcSi/KCcYDM1k5K0nLT6s5l5iYyODBwzlw4FPAB3f3FaSl/YgVK1Ywf/78No9bCCFEQ0qphVUvRwG7tdZLGzmfAgQDaK3fbN8IHWe12suTvPuula+/Ps4NN8Ryzz1GZsyorYdss8Hy5ed54YVSsrOja641Gm0MHXqASdftYFHSZ/j89ksAJgOTlbJnNpUNQnawt8cp1g4axKxjxxhx7hyk2+w3iY0FSVIKIYToAvqM6U4ZvnhShI/5JN7eMHYsUNXDQAghOgOltXZ2DC5DKaUBnPFntmaNvZnOteSymIMNzltYxiQ+pr8ykKZtF53z8/OjW7dtpKbG4OZWQGVlN6KiepKUlCSrKoUQnYZS9tV5WmvVzFCnUkot11o/XOf9XuCD6mSlUmoJ9uTlqsbeX8HvbbU5LDU1lfj4eAoKPFm2bAopKaENxvTtm80TT2zE37+McePGExcXyPnz9nEmUyWPPOLGvaO3UrzpHUb/5z94lZVRdRIeesi+N3znzpr7WY1GVt57L/euXInRaq39RXFxsHnzFX8mIYRwJleZw5zJmd/FOpI0t2FEWQ+Sx/fwL96N0Vu6pAohnK815zFZUekiZsyA0aNhwK4LjZ7PYCTb+JhobSN65Ejw8ak5d/z4cQYMSCQ1NYbKygBiYhYQHLxbtsoJIUQ7U0oFAvn1Di8HlgDVqyrna62fqnN+PfAUcEWJytYUFRWF2VzAq69OJSOjYZISICUllKVLJ/Dzn69i3brPGTeuF2vXTqd37zW8/jOYsu7fsOyL2gtMJnjwQXj6aejVCxYsAA+PmtNGYG5aGsYJEy7+RdLlWwghRBeS7TeAqPyDeHGG0uRSfIf5ojWkpEB+/hlOnNjKTTfdRGBgoLNDFUKIyyKJShdhNNpXVf5ioj+caHj+SJ8p/OjUs0wGuO8+ePzxi85v23aQTZtsWCwGRo36A2+/3S5hCyGEuFgwsLBqVWVKneOBAEqp4Y1cYwamNnYzpdR8oN3reBiNRpSaSUZGZJPjMjIiMRpnMXBgEmbzbkZdk8aC3d/g+fja2kH1E5TV/vznBveTPQBCCCG6uoKIgZAPnmST+V0OlVG+DBoEmZkwdepRJkw4QUBAADNmzHB2qEIIcVmk2q4LCQuDFUeCKfnLCLaMGkC68gIg1c2Xl5NGQ3i4fWAjW+DGj49h+nT7/9wffwwVFe0VtRBCiGpVyckR9ZKU04ANVa+DsScm68qHmtWY9e/3ptZ6pCM/rf1ZEt4odGzc6wWMi4xkTmoSC1/8JZ5rq5KU7u7w6KOQnAx///vFSUohhBBCNMp6zeCa1wXfHCEwsHYDwqlTPQE4duyYM0ITQohWIYlKF2M0woyf+fH8rp64jQvBgiK70p1Tp4BJk+yD4uPtnQvq+cEP7P/My4ONG9srYiGEEHVprfdVv65KPk4FqmtWBlLVQKeO6sRl/eNOlZ3lWI2wrCwICA8n5qOPMNhsFycoX3tNEpRCCCFEC/hNuLrmdcV+e0Jy/Hj7+7Nn+zBkyNXcd999zghNCCFahSQqXdg1S6PY+cwEJm6/ht59VG2i0my2fwGs4+zZs+zc+Sxgb1bw3/82TGQKIYS4PEqpwKZ+mrj0f8CUOiss69evhNoEZf2Vlk4V6NZ4zeT6upvyIDQUnnwSHnmkNkEZFdXGEQohhBCdz6DvD2Lv/R+QvDyRqzY8BtQmKktKfBg27A66devmxAiFEOLKSNfvFujwnebOnoXdu2HiRAi+eOHNmTNn6NOnDyEh8WRljcfXt4LcXHek6bcQorNwVsdUpdQd2LdvNyW/XoOc6m7e67XWG+ocGw7srfsZGjt2mXG26hwW47eXQ0Ujmh23ZugzzDq4uFV+pxBCdFadreu3UmohkELVwzat9ZutcM+O/V2sne0etpvig8X4xPjg/u9RfO979uNvvw0PPODc2IQQXY90/RaN69kTbrml0VORkZGMHz+egICTnDgRwrhxGWg9pZ0DFEKIzkdrvYoWduSuSm7WJCmVUsO11vu01vuUUvVXVQZTW8OyQzhy5AjTfxjPoeXfo6nNGSYSmBK4o/0CE0II4XRVD+J2V82PKKWWKKXuqH4vLtOCBZCYiNZgPmelf1LVzoaDYJkTiJ/xcy5Yfdj2x5088MC1zo1VCCGugGz97gTK0ss4+9ZZ8pPKmhy3fv16fvGL3jz99E4eftgXk0meRgohRHtTSk3FnnzcU7U1vC9wZ50hb1YlMqtNA5a3Z4z12Wzw+98nc/r0GQBKSkrw7XGBefPewdv70CWuSsDCbFZmnm2/QIUQQnQE8+slJddTW4tZXK7ERIiPR22JJyTpWwL5ruYnLDmesdZvAfj0dAQ///nPWbp0KUVFRU4OWgghWk62frdAR9xucOFQMXtjdgNwbHp/Hvkiwn4iN9feeSfw4tJoWuuaJblCCNGZuMK2uap6lXmNnFqltZ5TZ1z1lrm+2LeNO23L3NGjNqZNSyUjox9XX/0PDh78MRaLhYfvv589hw5x+PBRDIZZ9O//PBZLECZTHklJL2GzrQVsRHl4kFRYiElqjQghxCW5whzmiKpyJRu11kH1jnW4EiauRsdNQm2Jh4AAiI296FxqYCBPps/jk33fB+BXv1qKt3cJ+fn5XHPNNQ2+/8XFxREdHd1eoQshugDZ+i1q+F7tTaGbCf9KC6W7CiDXE66/Hg4cgGXL4PHHLxpff5KyWu35TCGEEG1Pa50PNDt5a62XtkM4TbJY4A9/gJdeUlgs/QA4fHg8hw4dI2fTek59+CHdtCYuIABiC+jR4xUGDRrEsWPHCA8vgEQ/KCgAT0+2bdvG5MmTnfyJhBBCtINgGjZ/ywf7w7qqebCGUmo+ML+dYnNpuWboBvYk5ebNF52Lslrpcc+/YB/4+RWSnx+Ij08pQUFBpKWlXTQ2ICCAKGloJ4TowCRR6eKUUpz5wQAS000Mv8sPHQQqK8t+cvPmBolKm83Gjh07eO65NMzmmcTG+rNiRbuHLYQQogNLSIAHH4RDh8CeV9UMG7aFf7wWRMy7/4E//IHJ9Va0WM+fZ2V4OL8+f56Lnn/FxoIkKYUQoqsIpKqBTh3VictgqpKW1ap2DDi0a6B6RWVXlZVZlahshNFo5B7rFkxPFBEYWEBTG+gmTpyIUVaqCCE6MElUdgKP/afelPXYY1BRATfe2GBsbm4ucXFxmEyfUVrqT3KyleXLjXh4tFOwQgghOqwLFzRz5hznq68GUF3GOjIynxtvXMUdkzwZ+ejjcPCgfbBSoLV91WR8PEZg7vbtGC0Wp8UvhBDC6eo3hIPaxGX9lZaiBSwVTZ8fk53OrogQClTgJccEBAQQW2/buBBCdDSSqOyMnnvukqdCQ0O5/vrrMRjO89VXUFxs5OuvYfbsdoxPCCFEh6M1DB2aRVraIADc3Kw8/7yRRx6yUf52JpEPvGh/CAYwYgQMHgzp6Rfdo9EqlPKFSAghuhIz9lWVdQVCTfkTcZlM7k2fN2rNxK1bWdvEFztZTSmEcAWSqOxEtE1TcqwEnyE+TY77y1/+wqFDqWzcWEFlpTuPP675858VYWEwdy7MmCF1K4UQorOyWCyNNrZJTU3huuuO8e67M3B338mrrxbx0+l94Lb7YMcO+yCjEX79a3j2WXBv5huTEEKILkdrvU8pVT8hGQxscEY8nUlYdyC76TGxiYl8MuEGMgqvIjCwgICAwppzRqNRVlMKIVyCdP1ugY7caS75zUxOPZnMwOI/ERybjU9A070aUgZMZOSql8jLazhu9GhYswbCwtoqWiGEaH2dpWNqW6mew0aNSuK5567ippvgk09SufXWKIxGI6tXr+bgwUOcODGAX/5iEMN3J8AvfgElJfYbDBwIK1fCqFHO/BhCCNEpdaY5TCm1BNittV7V2PsruG+H/S7WHprq+g1AYiJnC9yIVGfR2sS0aesZP357zelt27axdu3aRh9WCiHElZKu36KBEk8TbsUV+JGMT+J3lxyX2qcPm66bzKLPHmw0SQmwaxeMHZvNs8+uY/Lk64iOjm6rsIUQQrSz3buv4uabwcOjjPLy3jzyyD9ZuHAK06dPJz09nQXzQvjes8/AV1/VXvTEE7B4MXh5OS9wIYQQLkFr/ZRSaqFS6g6gL3DySpOUgtoGOVW1oRuzFtD6HNCbtLRejB9vP56fn88333zDihUrmD9fmqwLITo2WVHZAh35KZ613MZ6r2+5Vv+MQL675JM264EDPDxxKW9/9mCz93zwwU95441ZUsdECOESOtNqlLZQ2y314jmsd++j7N8fTlBQENb//hfjY49BXp79ZK9esGIFXH99+wYrhBBdjMxhzevI38XaxYIFkJiI1mA2Q2YWRGXtx5dCrHhSHjucwUf3klb+L+BujMZKoqLS8PEpprT0n5w8uYyoqEiSkpJkVaUQotV12RWVSqmFQApVneO01m+25nhXZvQwkNsrCNKqDsTGwubNDcdNmkT61l4O3TM9XYotCyFEZ3fbbRcIChoMgHH37tok5X33wbJl9gdfQgghhHCuP/8ZAAWEVP2s7f8Ms5JfxkgZf+09lbTEZGAsAFarG6mpfasu/hNwF2lps2VVpRCiUUVFRfj6+jo7DAAMzg7AUVW1TVK01quqEo79qrYTtMr4ziBwWpBD4yryHGuAYLE4dj8hhBCu69y5kbVvFi2CuDhYvRreeUeSlEIIIUQHZr3RvuPBAvxl3d+Bz4A+lxg9BljD7363GIvF0i7xCSFcg8ViYebMmR3m/xtcaUXlfK31U3XerweeAi5V76Sl413eiEeC4e3mx3Un06H7hYfLzhMhhOjssracAAbZ33h6wqZNdQphCSGEEKKj6nfPWGx/N7INK34VN3GOMc1cMYaAgLvYtm0bkydPbpcYhRAdS2pqKvFVdW6tVsW2bRF8+21PiopeZ+jQZCZMOMv48RkYjfYyG3Fxce3et8QlEpVKqeGNHDYDU1tjfGfRfYQXOcpQv/xYA3N5j/9yd7P3mzu3lQITQgjRYXXPPQx6YG1yUpKUQgghhEsYMtqXVBXDZJ1IDHdxwoFrYmIWIzlKIZzLmduso6KiyE9JIaPUn/ffv4uMjMiLziclDeHrr89w993vE+F1gah77233GF1l63cw9kRjXfkASqnAKxmvlJqvlNrjyE8rfZY2o5TC5tN87nkG6xjtd6TJMaNHw003tVZkQgjhmKKiImeH0OXMMXwAJSXODkMIIYQQLWQwQHLPiQDk4enQNZmOba4TQrQRZ2+zNhqNjD2e3GiSslpGRiTvv383Y48nO6VviUusqAQCqWqIU0d1IjKYqiTk5Yyvql/pUJOd2o6pHZdnqDsUAYmJMGlSwwGJiRixsXrI0/Tb/xIWS8PO4EbjGVavDsNolG5wQoj2Uz1pr1+/XrpRtpsEMiMOgI+PswMRQgghxGUomnw9vPtXwshyaHz37m0ckBCiRkfdZn1o51WXTFJWy8iIJCmhd7MFJdqCqyQq6ycioTYRWX/l5OWM7zT8erhBKlBQAFX/QTRmnfkYFssI+vV7HC+vH1Nc7MO5cz0oK/PCavXg44/f5fHHH2i/wIUQXUpHnbS7lgRgNovTC3nAYpHksBBCCOGCes2dCO9KeS8hOqL22mZtsYDZDOHhUFZWTm5uCSaTB6++6k1GhoWEhDNkZblhswVisXhSVvaSQ/d9//wU7rmsiK6MqyQqzdhXSdYVCKC1biwp2dLxnYZh1PfI3FWMR2UlZRjpfp0f6thRyMqy1x0bOxaL0ciixETAxqlTf+PxxxWBgYEcODCEjz6aA4Ty/PPnefhh+eIqhGgbrlAbpbMaMiQRg+EDgtOWowrzwDNAiuoLIYQQLip2SggZDGAG6xjBQfYSc8mxUt5LiPZVvc369m1Lm91mvXr8wppt1jabvbQDgNVqJT1d8cEHBg4fLuLo0RzMZiuVlUEUFXlSVOSNfRd5Od6m3iz8v0cBuG7gMF5++VbABPS9rPhzrEGXdd2VcolEpdZ6n1KqfoIxGNjQGuM7lT//mW9TTxHy2SkA0hZey+iAPTBxImgNt9zCisBA0rZuBez/0m/dupXZs2cTFLSB0NA4srPDyM9/iDfeeJef/UxWVQohWt/lTtriyv3731ZGjFgMk3bYV97HxiJV9YUQQgjXZDLB8ZAJROSeYA03MeuqFPYlN1xsMno0fPaZxl7NzFVaVQhx5ZzZuAbgREIfh7ZZ3/35EkyD7GvMDIZDhIU9ya3fH4fJQxH/1iQ2ZcQBvlU/jfGgxFJEZUUFbu7ulHy7h+DA72PyhPPnD+DtXUS/SE+6u5tJOxbNCetVzcbezZjX4s/bGlwiUVnlTaXUHVrrVVXvpwHLq08qpfoCw+ucb3J8ZxbzoyDOViUq33o4j2cGjOcd/yFEFh6hfPlyFlVWXjQ+MTGRmJgY1q1bh69vENnZLwOhvPBCJo88IqsqhRCty2azPzc5vrN3h66N0lnFxjasTSyEEEII15U3bjKs+Sc9yOC/MZ9y/E9zeO89OHsWKiqgqKiECRP+yCuvFPL973+f8ePHOztkIdqU1Qrr1sG771r5+uvj3HBDLPfcY2TGDGiL9Q9WK5w/D+npcPKkhfR0A6dOuXH0qIXjaXc6dI/U4l5w3P7azc2Em9sBTB72/1af9FzKJuIwYMVGDj4+JYSFagJN+Yw/8S1hZJNEFu7Y8Pj6a2ZWVOB2fgBHXs+m+11hZGdHELRzJ0WPL+fCCS82G8K4j781G9OdYeuBqZf7x3LZXCZRqbV+Sim1UCl1B/Z1qyfrJCHB/qc3B1jl4PhOy3+0P8dxw49KemSY+UdGD5byMMt4gu0pKfQaMozouItrvaWlpTF48GC0TiArK4Xi4r4UFT3G+vU7mTnzOid9EiGcx9lP3joyraGsDPLyID8f+vTRHD16mrS0PCorvVm7NpxzZzVF+f5knjOTbc6mosKEf2A4xaVulJaaePdPOTyZNtyh3+es2iidlXHKFPuLxETnBiKEEEKIVhF61yRYU/Vm6xZmfTSHWbPsiZqZMwG86d49mvHjT5KQkCCJStEpVdfALyjw5C9/mUJqaihgBEbw4Yfw4YcQHZ3NggUb8fcvc7gGvtb2+o/p6dCzJ1it58jJKSY7W/Pmm/3ZsAHMZitaV2dA6y70MgGhDsXvZSpm2rXuRA41sXPnPkpP9sQtIYEJxcX0L0wim254YOYYCv+yILqdCgKCqSAIS83Pz6nYHYyFIIoJJSjb3lk8NLQbzJ5Fcdr3KNyST95XN0NBAjS5HCSBYo9PgSUOxd+alNYdvpF1h1Hd9bsj/5lZrTBuHNy06zCTyMaK/T/NDGXlVj0bb0r5Juh24rJXXfJJwvLluTzySAgAv/89PPNMu4UvRIdgsViYNm1ap+4+XVFh77lVnWzMz7cfi429wNq1/8/efcdFdaWPH//cuQMMHYaqKAoodsUaNSJgjcaSGBOjsaWasqZtyibZbMp+sxuTbJqmuSnmp9E0NzGa2FI0llgjdhFFRbAA0uvAzP39MYCUgUFFac/79eIlM/fMnXOvwJn73OecZxtnzmQwaFAX3nmnLTk5DhQXu3JgXzoFhaBpbmgVBuA5xPMx3TBTzEORd7D0wLtkZBhreXd4nwf4B5NJY7jdvg7Q72Z7cV+77RRFAUDTNMVu4xaofAyruiEqCjZsuOb9EUIIcZGMYfY1hWuxhpKbC4XubfEliTSuwztvC6qLSnExBAVBaioYjX8ya9YSevXqxcyZM8t/5oRoLsxmM++88DJvLrq31llbQUFJPD77vzzy0j8qLS/1++8QHw8HD2bz5595nD2rIzfXjcxMF/Lzrb8vDg6PMXbsCXr37k1Jjsr6/4xkew3BPhfyaMtpjqKh0cVu/29jOW+8NYC2j7a1PnHkCKkPLCF1g65CINKbEtzRezni4O+Ag58Djv7W7x39Sv/1d8TBzwEHfwcMwQb0HpXzE00mEx09PEgs8sB6h8NW/61FN4OdsonPzq7TNXF9jmNNJqNS1M1PP8GOHeCEP63bKYSfSgEgSFOJbXMLg5OWEJmxgl++TGXUHdUj+wsXLuSRRx5Fp9uBxdKd11+38NBDOjw8rvWRCHFtVKw+bbEo7NsXxG+/tSY19QP69z9GTMwZevZMRqdrXNWnLRbIybEGGDMyIDW1mIwMjZwcPUlJJfj6OuLvf4jff/+NlJQMPD0nsWJFMAX5ThQW6Ck2Vx8/jB4m5t24iDnLHgbgHzOfZfXqVyq2sNmX3mThgRsZZKArPIXBUIiDgwnfkjSctHSSyMSRTLq398TgbqF1/hn6HP+TcIaSVodjbai1UZqtqKjKj2UquBBCCNGkublBrPv1DMn5CgPnyY/Lw723Bw4OMHUqvPsuZGT05okn+tC6dUP3VoirQ1VV+N2tTktLvb9gOtuOfo27+yFaterAoEF+vPDCWHbvBvAo/aquuNiHrCzrrCS9u5m5yjuEaTdylkROcZqu3Ty5RX+W3ml/0jN5PwqwmPHM5Ae7/R+n24DOceDFJzp3xum1pzDG5VcORvo5oHO8/HVmt2zZQojBQEhRKhqDSWcM2d5/QfUKx5x5FI+MBRhZjYKlwYpuSqCymVm6FO7jOFM5Dacqb3NKup4zZPEJ93D4Rz9G3VH99V26dAEsTJjwJ99/3x1X1xzuuMOT/Hzw94dp07hq6zoI0RBqqz599izs29eVoKCrV306JQXS0qwBx9TUEk6fzuHs2UIsFg+ysxWysnRMnWpg165v+OOPLRiNLpjN9/DttyFYLBWDjQ4VvnekIzn0Yhnf8n8AzJrUlpSUrrX2JStbx8jSICWAS9YRjMYLuDrl06VHWw5uPERe0QFcyWZgXy88dNn4nPPDOzOQBxz+hs5VT9SZr7nPfSQuziW0ysxHdfUEbyOKjxFdG1/UID8wGsF4Hw/+bRNb06baPUcNtTZKsyXZk0IIIUSz4/nBCyTkPEO7O7ujOl28WIuJSebdd4PQNIXHHtvJmDEHAWv2ma1ihY3lprwQl2PjfvuzsACOZ3Xk+DePMn26EQcHPSdXHca3MBpwKW1xltatLXh5ZBKWnkf0k/0w+uazdGkx3eNziVq8mO5ZWfhwgcmspYgACgmk8GAAhQRQ5DCdvYFBWALbciFuNhTYn2adG7qeoAfnV3rWo78HHv3rN2ssJiaGmNmzy5eBKsnNwpT3T74a3Z8pa3fiFKpDdYu0Nm6gopsSqGxmUlJgDqdtbsuhMzl0JhLYcN726yMjI3n88cfx8NDYvDmVpCQ/kpIubv/yS2vFuJUrrYFLIZo6VVUZHHeMSXWoPv2/WqpPWyzwyy8Xp1InJmZz4kQmqalmFMWf9HTIyXFkzhwHfvrpUZKS4unUaRC7ds4h+UxZdrMe8K627455sWz+6d/8bNpDqKc/wb1HYbGE1npcDljohkrZwrz+Tqfp3PkwrQrOEnEqlr1kkkMmIa7FhPVoi7clnYFx22iVBZsAL8Bz46/c6dUP5169cP/+e/KPtcd0pjUOpnM4rVqErrUfuinDoV07bqO/9Y0y7wJnZ3Bysnvus199HdIa79ooQgghhBBNRY87bE8tHTcuED+/dFJTjWzc2JauXX+qcR+enp4EBwdfrS6KZu5qr/GvadYCUUeOwN69Jo4fd+TwYYiNLSQs7AmGRnqw3/seyLS/LwM5FAIp58/Tz2Cg9blcnuyTwvs/tCcu7ldi15xk7Mdz6XGmkDj+RugdvXBq5cbs2S/B1tEkzztKnk8b8kLa4hjkgYOfAwZ/R9xLp1yrriqKomAymbjZ4wwwHnvTrF89nc3dpmtUzPjtt8u/1Zd+3WEy4fh241j2TAKVzUxdg4cBAbafP3HiBB06dOKf/xxDWprtRV937IBBg1J57rmfiIkZKnfcRJN35mD7Ok0RuGnFy7iFF5CVpSM/35FNmzIYP34MeXkZPPboQ7zw4lw0rSwN3/aUgWOPxxPHKk5znAhdHs4uU6hpgWW9vhhXxzwcv/+KCPawHTAUZBIWdAz9dcX0aOeJT88BrP37Alwp4PrAeMKCs/GwWODsY1hcR7LcI4o2bll0/mkOLzl8iurqgdbLG8VoBD8jukBf1PbOKD49wRgNRiNDjEZr1qO3NzhczNR06eCCSwcXwAtGvGr7RHl52TvdgHVtlFdPn6TRDdpCCCGEEM2IXq9yyy0FfPghnD8fyPnz/gQEpNhsGxkZWeNNeSFsuZrVtTVN48IFC088obJ/fwkHD5opKipLhqh4XWBg165t9O8/AFfXvDrtezwreZOfCFivYnFujck7lLx/GQgMhdDQYYwZZaZ4diSFBn86Brmiulc4mMGDCVoxuE7vp5VOaQAAIABJREFU0xSmWZdpTNdaEqhsZqZNg5gvoxnIBf7N/mrbn6EH2/Bh1ZQS2LYLBg6stD04OJitW704ebL2iGdCgh9//OHFrFlyx000LcXFcOIExMXBkSMahw6VsCV+Tp1ee7aoA8RffKy98iZJSTus+93+OwbDvRQUuFR4RTGQia83ODqb8DYV0jkthyO0w4AOv9xcxvb6CVNrR6L2bsA36ySbyaQVGXQJ8cHLzQH3nBxCTp5EA15Dway4oP4xD8XXCHe9DKPhkfGzUd1VHPdvQpedgtK6NQwbVKX3N13Jaat3TWnQFkIIIYRoKgoyCzn90Rba3zkER39rUOfxxwP58EPr9n37ejJy5M/VXufp6UmErFst6qC+qmvn51uvyQ4d0jhyROHIEdi3L5vo69/Cy1vD1c2R7qaeLFlyI2ZzWd7fRc56M90iVBwdj7NzhxOZu3czSVvKAf5t9xhGuW6jTVwSBAaCquIEuFdsoKo49O5YaXGty9EUplk3RlL1+xI0hUpzZVW/O+84yZ2crLb9U9rj13E/b+Q/gHL2LJw6BW0qZ5KNHp3OunW1V+wta7dmjf12QjSkPXtg8WILcXEax46pxMeb0bTKt/ccKcKE/anKOjIJ73wWg6GQbmcOsiDlL9xBFm7AqB49OB8wDjeHEm768FW+e2Ifxd/8gg8lDGn3Ac5mM6kOM8j1n4LB3wHnAD2tj76Pa+JmNM+LGY5KgC9qkC+6IF8UXx/w8Sld09EInp6gu/yFkxudRx8tH7QBzIrC4ogIZsTGolb8OxsRUWl6Qk2kYmrtmsIYJoQQLZWMYfbJOGbfqluWMeZ/s1Exkfzs7wS9Elm+LSIil7173fDyyuCRR96latHvcePG0bdv3db3Ey3b5VbXPnMG3ngD9u8vZu/eIlJTXQBb1zZBPP3UdJxdXAj5s5gPEl7AyceBbds+w1l/iok9YYJpL0FO93LdlrGYzWY0TYc6dgxZW/4kIH8lplqWlnJkO8e7PE2bQxuu+FxcLlMznC0mVb9FjVTVun7kXyM94Kj1OQ0o+0nRwj14bn4rlNHJ1ic++wyef77SPoqLq6+RZ4vJVLd2QlwtubkQH2+9E3f0KBw6ZKZrV5XBg39m/vwFHDwYR1TUW3z66Q0VXlU5SGkwFGAwFWGy2A9UTmI1H6b8BefCQgyFhSh6HSucfLEYvFCKnXFwPgCtW0Owjoc+7Y5lflf07hq6LX3AaKRNaKh1OnU5+8G3Zq1K8FEFpplMqM1s0BZCCCGEuCb6dEH9nwmAvO9+hQqByhdfdGbJkl8IC9tdLUjp4eEh2ZSizi6luvbRnx2Y5/AWqkWPtrc/b624HmsR0Mq5igoWQjiJA4eJw5nj+/dzh05HwAkXvnv6AoEzA8nJmUzJj1vxfPoB6NYN3XtdLvYHYN0avgoPxxRf+9JSJsbzY4kXdZtTd3U0tyBlfZNAZTPk7w+LDhlZ+15fdi3JYW2JPyN1KQyY5cGiB91QVSPMng3XXw+3317t9QEBdQuABwbKDV9xbf32G3z1lUZcnEZ8vEJyctWfQZWBAzUS/kzkhx9WADAh6iiqOoJWPpn0HeTLnytWAHsY4JLEzUMKCMlK4OC+QdxX8Kbd9x/pshmfn3++mOHo5oa+6ie9Uno3PZStJT1y5OUfdAsjg7YQQgghxOWJmN6DPe/fjTm8H22fvKHStptuUjl5cj9ZWQXVXqdpGrrmNGtHXHUb9varU7uFO8L5xw2HUHQKvbIX40sXAjjDQQ7h5XWOkd1Vos0HuG3vN/jmXyATa5KV5+rjWPxbo0wYhzIzEAB3d3e4fTTcnmDzvUwmE/9KTASKgMHodOPo2PEfmEzeODpmEB//MhbLKsDCvxKzubMZZjU2FzL1+xI0m+kGVaZbVrUybRATDtpf12HlShg3rj47JloqTYO0tIuZkXFxEBenEROj0KHDjyxdupRz587h4/MS33wzpMb9eHhkEaXbycuZo7gdjc7A1Osj8XJypl3XcDrPn88Pw47itv8CbQJ3EHxhEVqnrry/bztPpH+BverTr7eaxRNnjtT34Yt6ItPmatdsxjAhhGiGZAyzT8YxO6pc42XvysGSZ0bnquLRzx2TxUL4zj/pNeptEhKuIy/PFVfXPEJDt9O+/SGioyMZP348er3kMonKNA0yM8HLSyMtLY2kpCSmDXTjiKljHV69idkz/suo4mK6HTxI9/0H0KGxDwjFmtdh8TKi9OqB0r07lH1161ZlJpp9v/32Gy/dfDNkZZU/16pvXzqPH8+RlSs5u3v3xcaenrzw3XeyBn49qs9xTAKVl6A5DI758fkY7hyDbsvvNbYxo2MwW9lRS9DGwcEaTJKC3+JyLV8OK1Zo5YHJzMzqf8+uvx6MxjdZufKvANxx2xK+XXELQYZz9Mvayz52U0wcI3wuED3IlzaZyUTs2YNb3sVqb5rqgNK1M0yaBC++iGbWUNSL72Uymejo4UFikQf2qk8HO2UTn50td94aKbnIq11zGMOEEKK5kjHMPhnH7IiOho0ba9z8Bv48yQ/Y+qwbFJTE1KnLmDIlhn796pYpJ5qvoiLrOv9bt1r44w8dW7dCXm4O/TrcRuQEazHeDe+MYEPG9Xb3NVi3mp8tY3EGLK5u6Lp3uxiMLPsKCKDaegSXq57XwBd1J4HKBtKUB8eS7BJ23XaEgrVphHv8jaDs7dbCHLbWIomNJSnLkTDlR0xa/xr32b07bN5s3Y0QZSwWSEy8mBlp/Vdj+nQFD4/vWbVqFSUlJaSkPMrq1bbXwtHpzHh7ZxCeYSHGsoSPmUcoHsy9IRxvzULoiQQ6HT1a/YWhodCjB3TvjimwEw5RvVE6hUMtgcWKd940dLVXn5Y7b42aXOTVrimPYUII0dzJGGafjGN2lAUqbVzjFZjBa/O8WguM+PomcOpUEC4u9tdtFw0vNzcXNzc3+w3rtC9Yvx62boWNG4vYs0elpMRWZm1b/vbUHRhcnClc7cqr25+wu+/3PJ/hwa+ioXNnaNu2QQqDNsfCNY2RFNMRl0x1V0ncWoA/4JhdZH0yIgI2bKjeODqanzZuxKQNJCxsLs7Od5dPDSgo+ITjx0OBhzlwAO65B7755hoeiGiUFi6Edevg6FGN+HgoLKz6t0mhY0fQtC188sknGAwujB59E25uYXQIMdGxs5F137yKE8e5tW0Wkf11eKeb0G17CH1hH0byFU6kMGjNFABMel/y2gxG69wN9bpeOIzsg75vD6gwWNd1KIqJiSFm9myIjUXTID09l7Np89gwPILoVbG06q5hNEZab/JFRIAEKYUQQgghRCOjaaUFVG1c4z3x0BpMm2tb4gjS0kJ56qk1LFhwQ+n+tPLAg2hcTCYTN954I+vXr7/kAFxJCZw8CaGhFs6cOcPp06cpKQ5h0qTA0haVA9V+SgaDtJ3AWg5QSNZ3/+P+7Gzc0828SaTd6toTWv8Bo+0vK3c1SZCy6ZFAZQuhKAq+D7WFV4/gQO13IU0WC68AYOHkyQXMnavg5eVFZmYm8+cvYNKkSRw8OIqUlEDmzi0G/K7BEYiGUFQEx45VzY6EZ56BoqLlbNy4ERcXFzZvvoctWzpwsb78RQ4OJvx802l9IYXMDfvxQk+XwhImOS7jnuhP6DRyJCEPPswn34ykE4MIPf0hwae/woLKxuAn8Ojrjc8AV9x6dKcofx2O0RE4+vnVORBZJ6Vp/wrgU/oVbjLh+F8Z1IQQQgghRON3IR18bTxvMplYtKioTvv47LMi3nzTxN69e0lOTsbZ2ZmRI0dKoZ0GdOLECTaWTum3WBT27Qvit99ak5r6Af37HyMm5gw9eyaj01mv8aOiogipsD5bRgZs2wa//17Czp16tm+HoqISIiNvYuhQ6+zJ1hvb48nt5OKAhT9xcz/A8D5F3FLyOxNjf8A9LxcN67WSduwC9OzJwuLTmNIbf3Vt0TRJoLIFiXrJnxX/OQHFtbdbdO4ciaXfm81mNm3axPjx49m0aRNms5mDB/cxadJyNM2VXr3uLG0HP/0ES5dCSoq18vi0aTB2LKjq1T2u5q4+0/rr4pVXrFP6jx6Fkyc1LJbqwcfYWDhy5Du++OILwsO7EBw8HG9vI0ZDCYHpF9hZ9D4eHOeuro5E9HTBLy2V6G9/QzGbeb1sJ998bf23fXvQw4BnAnAt9MbF937y3SdjuKEfMR3aVVmv5NpVz5Y7b0IIIYQQoqlIOW87ULllyxYcHduQn29/H46Obfjss89YtGgRN9xgzaxUFIVRo0bVb2dFnQUHB5OZmUlycgnLlt1OcnKb8m1nz8K+fV3L1xgNCnLA2zuYTz6BP/6AjRuLOXbMobR1xdCPnl9/PU/nzin4+/vj5ruR33mTMI6xnHzCcqDvRjAAmk6H1qcPSlQUREejREZicnXlXx4eSHVtcbVIoLIFUR11qLe3hcU1tzGZTLySmFjpudjYWHr06EFs6aK0cXFxfPfdEoqLi3nppQc5fx4mTIAdOyrv68svYcAAa3Vwf//6PprmrSzwu2SJmXXr4hg1KoLp09UrCvxmZ1fOiiz798MPISlpObt27cLX15evvprK/v2tS19VOUjp4pKHn18WG9cFkBrfHhUDRcfymDTkBx50+4iIvX8SUnQCE6VTrw+VfpXSFIV8fVtMAeEYRvbGMKY/lC7Y3ftfbUtbhV3eAQohhBBCCNFCmWpIRomJieGGG6zXZvZ069aXVate5MiRI0RERBAcHMygQYPqt6PikqiqyuCks0z6cm6lIGVFycltWLZsKq/O+JATJxK5994QrEu5OlRopRHiWcCI21xQ1e18+YUObcUKZuTmEpKVVX7VN0OnQ+nbF6KiICoKZcgQ8PKq9H5bfvuNEIOBkKIiwAKWH2jlllxeXTvQUqG6tsHAli1bZI1/cUmkmM4laA4LOBdmlJBn7I8PsdY/PlXWL6lYWKTiQsyqqmI2myu19fLyIjIymnffvZ3ExEBqEhqaynPP/URMzNBKaeiisrK0/qwsA+++O5yEhOpT6kNDU3nkkV/w8CisltZvyyOPWLMfjx6Fc+dst/nkE/jii+H8+uuvjBo1itzcf3D8eBgREa60CnRi0ed346ikMWdACD066nBP0RG4bhImTOjR489muvNCtf0W6nwp9ArHc+ZAlF49rEVuunQBF5fLOj9C2COFCGrXHMYwIYRormQMs0/Gsdod8o+ma+pGm9d4K1daE0vscXKCQ4fyePbZu+nfvz8zZ87Ez0+W+Wpo33d/lpsP/stuu6lTlzJCX8h/tszidKqOwsKN6PU7GHOdwl1FG3A7fz9Dj40DYM8ehY43dcXtzFGUfv2sxZiiouD668HDw36npLq2qEKK6YjLZvDWk+3tBBlY/7BER1faHlP6BdRcbKdUVlYW99yzotYgJUBCgh9//OHFrFnBV9Dz5i84OJj09CzefHMEycm2PxAkJPjx2mtDuPvu1QQHB7N+feXsyDVrYO/e79i/fz9BQUF8//0tJCZ6VduPomh4embSpk0+vr5BOOo7olM2krT7JHMfWodvv0wG3HwzF1yHctPnU/HUXOi1/XG8t+8hh3B2MwnH0lUisxw7kamPwNy2M2pED/SRERhu7IehvT+Gq3rGhBBCCCGEEAD+AUAqNq/xxmo6BqivscPcr8bX6/Xw1lsQGurKsmXLACoV0zl37hypqamkp6czdOhQKbRzjaSlwf8l3FGntvv39yCm+7csmnqWPi+1YeXKTL5+TM9nG/6KE1Cy7N7y/7c+fYC1y62VuC9nmbEqwUcVmGYyocoUb1EPJFDZAnmHO8F2rFmTpQvzXo74+Hh++632IGWZ06cjUWWxylqpqoqi3FhjSn+Z5OQ2vPzyvTa3xcXBc889x+HDh5k5cyY+Pr2xWPwYONAHD49CPv30Xhz0p/n73TcQ3EqlTVoaI575lSGH4nDDjOOFo/Dyy9ad9elDwO06Djr64WnKI5tOqA75FAT2pN097XGPcMO1hyuGdgYU3ZT6Ph1CCCGEEEKIOvIxln5j4xpPBVYylvGsZIeNwicDBsDnn0OnTtbHZcGstWvhuutAVXO45ZZbGD58OKqqkpmZycSJE6/i0Yj8/Hyysgrp2NFIXkG3Or3G7VAa047+P3IXPYiqwk033cTEYTkoE36AyEj0vbtUfkGXLrZ3dJlkHUpRXyRQ2QI5DOzNuYOFGHKt1d/OuLtjUlW8yKJ9Zmn6tqcn9OpV63769etH69YpXLhg/z1NJu8r7XazlpEBe/fC//u30yW/VlVLMBrTCQ0txt09iLCwzhw+fJjD+84wadQ6DOeL6LL2OD3O7eYfHCe4pAjlo52V9mGs8L2m6FA6hYOi4OQE49Z1ROeqw7XrElQXlTpMBBBCCCGEEEJcQ0rvCEwlsH8/5ORYn2vPKdpzEgCL6suGAc/wi+/tLHW7j/PnISDAWgB1zJjq6+AfPgwTJ4KfHwwc+CVHjx6lb9+++Pj40LVr12t7cM2cyQSbNlmn6M+alc6vv35Gbm4uHYM70jvgZjYnONdpPyGWs7jozuF6w8WAoeLhXussSSEaI1mj8hI0p3VR/lyZT8aEHahADnrcKeE4rhSyiId439rogw/g/vtr3c/UqXVbmHnqVFi8WCqDAxQWWs9DbKw1OBkbC1XqF9nVxvEUSab70etP8OxTD+BkNmM65U/C2mHoMxLoBExiIR1rq5wE1lT/Hj0whXYlOzUIh6G9cZnUB4dA98s+PiEaiqzvVbvmNIYJIURzI2OYfTKO1Y3ZDKtXW6+5EnelsDE+CJUSzupH45/zI6qhbhdeTz4Jb7xx8XFo6Do6dPiI//znJbp3736Vet9yXLgAP/xQwtdfF7B1qxvZ2dZffUWZy8SJSURERKAz6fB/9TqSLbv4J8/a3eeHLnOZc+F1MMgCXOLaq89xTAKVl6C5DI5mMwweDGN2HCSa1ErbHqALaxhAOxLR3N1RDh60BrNqUNeFmV980Rqcq1oZHJpvZfCCAjhwwHo3cubMi8+npxfh6+vIlfz+3ui8HpciPV0sXjzHUBzJ5QzjOMpfy9v48wtd+T8AivEgRw2jwK8TarduOA7phfejkShe1devFKKpkou82jWXMUwIIZojGcPsk3Hs0hUUwE73iQw1/4AFB9IW7sP/3s51eq2mwccfw+OPQ26u9bn27S18/rmOoUOtj4uLi8nOziYhIYF+/frJupV2xMXBihXwww8af/wBFkvl86WqGmbz64SFLeTW0CFMP3qKLokbWagpPMBWsDFt/6LtvN5qFk+cOXJVj0GImkigsoE0l8Fx5UpYNeE4Uzltc3s3/o4fW6wPjEZrtWZbIiIw/+dtBg2ysHOnrsb3c3HJJyAgjxMnaq4Y19Qrg587dzE7suzfuDiwWKzbT58u5pln7mL37t1MmzaNt9++n/R0Hzp0AD+/ZLZu/QCI5ZaYO1j+2zS77/eu69/omncDKtCbv+DJQbLoxh4WYHbQQYgrvl2LaN3qJI4j+uASFYqDj6wZIpo3ucirXXMZw4QQojmSMcw+Gccuz3sT1/PQD6MAONHuSUJOvnZJrz9xAu688+Kyl4piLfj8yivw178+iKurK25ubkRERDBhwgQJVlZhsVhISkoiJSWFd97px5IllbcbDAV090ti7tPtGT/NgXnzXsV13k88wyb0gAnoCCTiB6zEdrByOzCeYKds4rOzZa1I0SCk6re4IkuXwpwagpQADuRefJCeXmvBHVWF225bws6dnYEB1ba3anWGvn13s2rV+Fr7VFYZfPr0YFautPbx7NkSWrXS18v08NzcXNwup5pZFRYL6CrEZM+fty7lef587a87eNCBTZs2cerUKRISEpg2bRlubjnMnXsniqLno48cCTZMJvzVf7OSMEy13C1zZDv9ddtI9Z6EQW/hdOCD5IbrMQzrw4CRXXEOdUZRy/42DL7iYxZCCCGEEEI0TVH/HE7qD8H4kYj/qa/Jj38Bl46udX59SAj8+issWABPP21dxuqtt+Crr7IpLFzP7NnW6XVOTk7NNkh5KdeSFy7AmjXW5KDw8Azc3P5LQUEBiqIwcnh3liwx4OeXQWrqp4SHH+XvigfdT3jjWzwDb++2vPrq3/jpXCj6zzehBQezZdAgQn78kZDcVDRdJOmGm8l2vQfVLQxz7nE88j7GWPgdiqUYDJ5s2bKFmJiYq3xGhLi6JFDZAqWk1LGhpydERFR/PjbWWk0OMJlMzJ//PJBEWNhcnJ3vJi/PFVfXPEpKPsfHZyc7d75Yp7c7dmwokZFqhenh1h/PL7+8vOnhZrN1uvmSJWbWrYtj1KgIpk9X6xz0zM6GffsqZ0keOwapqWCxmDhw4AAXLmSQnT0UcKjwymQgluhoI76+SURFeTFixEhGjx5NYmIi3bp1Y8yY4QS4uJG2aCt5i9bw4LGf8bOcZCFgYjy13S0zMZ41ePGPc/3QOeqAgXU/KUIIIYQQQlwhRVEmA/01TXvaxrangARK6zVqmrbwGndPVNC9p47PW93LrLPP48opkl78EZcvbrukfeh08PDDMHo0zJ4N27bBgAEuqGoEy5cv580332TUqFFX5wCuoRMnTrCxNEnHYlHYty+IP/4I5cyZElq31jNoUAI9eyaj01mzeqOiomjfPoQjRzS+/DKPFSvM7N/vUWFK9zFCQj5k1qxZaJqG4YNfOHxwLK7uubz1li8T3vqEaA6T7hmBY8zD5f0Y+/44uHczyqBBxOh0xERHW5OHLMWQ/zXmouUsvnEGMxYvRjWbLx5ARARIkFI0AzL1+xI0l+kGZQVwog0XeKFwf7XtXspzRGhbISrKdoWwsj+UUVEsnDaNOXPmAKCqKnPnzsXLy4vMzEzmz5+P2WwGfgGG2e2XXl9CSUnNsfO6TA8vG1yysgy8++5wEhKqTzcPDU3lkUd+wcOjkKioqPJ9padb7xSWBSUTEmz3Y+9eM5GRRrKzs3nqqafYufMGHByKmTs3EkXZz7hx1+Hl5cXbb79Nu3btaN++Pe3btwegqAgOPP0tgZ+9SqvsWHRcHFgupvUD6NDpxtGx4z8wmbxxdMwgPv5lLJZVgIU2Dk4cz5W0fiEqkmlztWsuY5gQQjRHTWUMUxRlBNAHGAkkaJo2p8r2ecBOTdO+tfX4Ct9bxrHL9NX8FCY/XFpUx+EGAvJ/RKeveemu2pjN8O67MH06+PpqJCYm0q5dO0pKQK8va2MmISGBjh071uNRXH1ms5n58+eTnFzCsmW3k5zcplqboKAkpk5dhoODP/n5M1i1Co4fr34uPVws6IrXkW2eyI09R/PcsSEouf50/HUi3jHeFBfD6t7PMuHgv9G8vFASEsDb23bHHn3UeoFagUlVcawYpARroPLtty/7+IW4EjL1W1yRadOsgcrgwhyb2500s83nqzJZLLzyyivlj81mM5s2bWL8+PFs2rSpNEgJYGdedKnagpRwcXr4rFnBNbYJDg4mPT2LN98cQXKy7TUxExL8eOGFUfTvf5QZMy7uS1EsvPCC7QHbYCgkIOAcffqouLq2pXPnzuzYsYPDhw9z001BtGrViiFDinB27sWxY8cIDQ1FAThyhKxDZ/jmv56cXp6Od3w611n2EsTu8n1bcCCL7qxwDia4eD0hJfng6Q4RWbRq9QadO3fmyJEjBAZmQay7NZvVxSBp/UI0E4qifGTjQk+yUYQQQjQ6mqb9DPysKIoPYKsq431VsizXA08DVxyoFJdv/N3+bHtsDNebV+JTvJ3s31PxGhZwWftSVXjssbJHCu3ataOwEAYNgltugS5dVvDzz2sIDAxk4MCBjBw5Ep3u8oKi15qqqgweHMmkSQE2g5QAycltWLZsKo8+msG//135uIzGC3QPPcn4PToi8jM5zVpaMZiY2E04sZLzoVNwDLwVAAcHmLDibjg4EGX0aHByqrljNoKPkq4imjMJVLZAY8dap1If3uFR/pxZUVBL707m1/HHYktWFiEhIZWyGxVFITMzE3d3d6KiogBIS9vHwYNT66Xvn346ga+/VjAYwGCw/j03GKyz1Ddtsg4uinJjjQNLmcxMI+vXDyQz08LatUvZtWsX7du3x9t7OqAQFeWFqh5g+fK/A7H8858Pk5+fR0REBGFhbXnyyScpKiqif//+hIeHV9p3WFgYx7YU4jJ5DK3PbcBCV/x4j7KwaQZ9yCWUVF1/zoXF4H3vSEJntmF2gCOzy7JVS5nPnWNxYCB/P3eOSrPVJa1fiGahNNOkn43nKmWjKIoyuT6yUYQQQoirRVGUPjaeTgdGXOu+iMpcXODcX55h76bBtP/vPXj18a3X/b/wgjXhLzYW9PpgZs7sAORy4sQJzGZzkwlUApw5E0Fycu3rhCUnt8FszsfbWyPEN58/41/C22Mzd3E9U3Z1xJ9f8ec3DFRec803fxNqJ+eLT4SFWb+EEJVIoLIFUlXreo/jxxu5Z0dfOpPDL1oAwznPEdxZ62i2zkO2I8bbmxgbU8NNJlOlKclmM3YrgytKDprmbvc9LRaF7Gzr+pEVeXpqYM1hZPv2UPudB3Q6jYQEHU888QRnz55lzpw5PPjg+zg4mHnwwQfJyXElKek8/ftPIDo6ip49e5Yf1+TJk607yc+HtWth/XoYOxZz1DA+Nu6lU3YGoVjvUnpxBD25mHAj1ccdt5h25Dywh/ZR7oSoNWRFZ2XBxo2owLStW1FNdfgPEUI0KYqi1PTHSrJRhBBCNEVGrIHJijIBFEXx0jQt89p3SQDw6KPcEhuL5gYXZq0h9XAODmYzxaqK0sUdH6O1mvflTh2+7TZYtQoOHYKSkt58+mkXxo/fzmef9cLBwcH+DhqJ5GR49f7TQHu7bdfOz+aLvC04Z5RwEIWo7PaE8hUuVYrWaqqKMnw43H476s03V67MKoSwSQKVLZS/P2zdCqtXu7N0qTuDz4NHQGteD8/E56WCK9p31XUT7VUGhx2mFz70AAAgAElEQVR4eeWTkRFtd99duoCf3x4OHIhHr3fF3z+YkhI97doFAEaioqLYtWsedSkw061bGv37+9GvXz/WrFlDZmYm9913H61atcJoNOLn58e2bdsqv8higT17YP16Sr5fi27nVnSW0iBiXh7qsGHkuhsgG1IYRpYSyPF2w/GY2o+Bc424tLKTpG+jeJHNV9gqciSEaGpGYA1ClmeaSDaKEEKIJsyL0iVLKigLXBopDVpWpCjKfcB9V7lfIjYWNm5EASrlUpqBA1e++759Yfdua2bl669raJqBlSujmDgRFi2CDh2s7dLT0zEaq/6INJzs7GwSExNR1UBuucWXw4ehLkFKAHNyCeEsJoBfiOZ4te3akCEoU6eiTJ58aRVhhRASqGzJVBXGjbN+ldE0L5Jfc8KrAOuAFh1d/YUVF/K1sbBvVSaLhfmxsUBetcrgBQWfcPz4fGA6YOO9qnjtNdi8+St+/30e/v7+TJ78IAATJ04EjMTFxZGff4K6BCrbtTMAsHDhQry9vXGqaV2QkyetGZM//wy//AIXLgBVfnl0Osi0fvYKnRPAiQ0Getzdl25T3OhRU9akLbL4sRAtQmkxgq+pMu2bS8xGkQs8IYQQV0pRFFtrTZa7hExIW+3KolJVx7ayfS8E6rQOc1kxHXHpNK107pmnp+2Eh9hYyMq62O4yGAwwbx5MnKgwaxYcOwZbtkCvXvDssxmcOvUMbdq0JioqiqFDh5YX3rhWNE2jpERh50749VeYPfs8n3zyIQCRkUPJyrq0ZbWCSCCsyo+upU9fdFNvhylTUNq2rbe+C9HSSKBSVKIo0KqPM2yhfPpxrUrvztVmEWWVrOHkyQXMnatUqAy+ALCQkbEEH5/nuXChQ437ad/+PGPGBJCR0Y2bb74ZR0dH7r//fsxmM15e1s9X48aN4/BPG9h61v6amHOUZcB9BAYGVt6QmQm//Ya2bh3a6vXoTlW/QwaQRTC59CbOPYphiXdCaR9uft4Lnq/1854QQnhpmpZp40P6JWWjyAWeEEKIK6EoymSsFbxra5NZZUmSmqRTvcCOF1xSsFNcBRfSSzMpIyLAxtJdlK6Tn54OPlf4XoMHWy8Rn3kG5s+3rpT18suF3HuvN5qmsXnzZnr27Il3TRWu65GmwZo1J/jyyzT+/NPIqVOh5ORYP3s9//wtPPhgL/z9/UlOTuLhh6G4GD5+4R+csrxsd9/TWAqApXMXdNOmwpQp6KrULhBCXJ4mEagsrX4K0B9rgYHXamk7GQjFupZXOtZMk281TUu46h1tJpS+EezeBzk54ISZLlysDn4YD4rQ4e4OvXtFoIvdY91Qw9050549vFJhQcmaK4NbyMiIBFZQ0/Tw4uL7MZu3MWPGDGbMmGGz7x9//DEFkdF4nd2OietqPEZHtjM8YymVEpEuXEAbcyPs3olisaBQ+Y5isYsRh3EjYORIGDmSFQs8MRj1jLzfFbyu7R1BIUTjcinZKHYK41xyNooQQghxuUrHo3pZA1nTtD8VRak6jhmBn+tj/+LypZyvMuW7BqnnNIyadsXZjq6u8O67cNNNcNddFtq2/YCvvvqY+++/n1tvvbXGIGVubi5ubm6X9Z55eXkkJibi4eHBpk1BrF2rsWpVAWlpIUCIjVf0Zu3a1bzxxhuMGzcOc2oRTq2cGPbaRmJy7F9LdnfYD7v2ouvRo3SBTyFEfWn0gUpFUT7SNG1Ohce7FUWhlmClEZhX+pUJ3CtBykvz44i3WfXucaZymiLA1sTuj3LaMmFkGOPWdbE+UcPduS29ehGybx8hqgqlg46SkEBmUhLuCQlEeXoCcMZkIr7gHDCoxunhyckWFi1axH331T7LcfH5M5gYD6wEmwPMdkyMZ3Ec3FtcTF5cEWk/pnPiywsMjo3HCQsAFhzIojsZ9COeQZwaPZr7vmpdvpeZr9faDSFEC3Ep2SilBXRqyyqRbBQhhBBN2cIqN+RGAh81ZIcEmIrr1i74wgEOt/0Qt4fHEnhnKxz97Kyvb8ewYXD0qA69/kU+/zyEKVOm4OLiwv/9Xxpubr/g5VWAVhoY1TSNvXv30qtXr2qB0qioKEJCLgYbtQrB1Px8UBQL77zzDsXFxfTu3ZtXXw1i714FcCl/jbd3ASNGKIwfb6BPn3SWLHFj6KD5hJ8JJ3bQXgqPFTDozCDWaWfrdC25yODFiz17XtH5EULYpmha450JVpqh8kzFqQal63HN0zTN5m2Y0u1fA8b6DlCWTZtrzOesPkydCnO+3GC33cKp0Sw9E22d+h0VVes0gqpMjo44llayNgEduTg9XFVV5s6dW2F6+PzyzMtgd3fi09KqFewp36/JREcPDxKLigAdOt04Onb8ByaTN46OGcTHv4zFsgqwEAwsc38PU07X8te351NUikihH78TycnAIAJvMjLiLhf69VPkZpkQjVjZB1ZN0xrtb2qFrP8y/YE+WC/ivtU0LUFRlIyKY1zpepZPa5pWazC0Du/dIsYwIYRoiprCGAblRd9GAHOwJoj8G/hZ07Q/K7R5CkjAOt5lli5TUh/vLePYZTrkH03X1Lpfs+URzFndeEomTCNgbhe8YrzqbU3JNWtgzBhwcSlgzJgf6dr1EMeOdWT//u7liSo9ehygY8d4dDoNT09P5s6di6qqnDp1ii1btrF9uwlf36ls2KBn0yYLQUFPEBmZRlhYGH5+fpw48SAffACenns4d24JQ4YUsGHD++XXcnmH8jjz4RmSPzuHLjcfX36ngCD8Ph7H9Q+Ek1RsvZaEMXh7/wUvr3AyM4+SkbEAWA1YaOPgxPHc7BqvS4VoaepzHGvsGZVG4KnSrMqKQce6TLGrU+aJFCKoLiWlbu3Sk0subbXlCtPDK/4537JrFyF5eRcT8s1mzm3ahNf48ZzbtIkh5dPDAZ2OLVu2EBNjY7Fji4Uty5cTotcTUlQEnu4QkUWrVm/QuXNnjhw5QmBgFsS6W9ffBBJyVtMGa6AyGQPfK38nv7sP3e/w4qbbVEJszRIQQojLVHXKd+kYFFplloBkowghhGiUSgOSfwI1LsVV2zJdomH4BwCp9ttZUNCh4UoiHSzvYf7+v6R+H82hoFtxf3gkgbNb4eh/ZYG59eut/+bnO7N8+WR+/DGfwkKXSm0OHOhBUFASU6cuY9y4SBITVb7/Po9lyzQOHBhPQUHF9jpOnuyApv2PoUOHMmvWLPLy4JVXIDXVH0/Pl3Bzc8NSZCHlu1ROLzhD7pYs3DhKR37Cn19wIJfzwWOIdQ8jzMVAWFbZtWQuijKPiIgIYmNjrUHysmtJF0PN16VCiCvSqDMqwXrXrsodum+wFiGwmVlSetEH1ulzxtK29TJYtpS7eFOnwpdfQrThAi8U7q+xXabekdHtn8D52B91uztXlzalwUyzorA4IoIZsbGomlZeiY6oKPjuOzh6FOLiKv8bHw8FBRf3W/p+ZrOZxYsXM2PGDFRVLX+/LDrzAV8S6+iDa7SR6Oku3HgjGKuWsRBCNAlNJRulTOl4dSvWyt//BhaWTe++GtkoLWUME0KIpqipjWENQcaxy6dFRaP8vtFu1e/D3oP5NPNmHtI+pD2VC4rmEspZ3QRKJt5O4F/C8Yr2QtFd3o/rN9+YueOOXIqLPWtt16ZNMtHRrViyRGdze8eOMGyYmW3bnuLGGw1MnTqV7t27V2pTcKKAswvPcvqjs6gZFwjgZwJZjTvHKrUz+bXG8XQCjB5tvTatcK5MqopjWfJMxetSW9e2QrRQLSmjkipBSi+sUw361vKSn4H0Chd7HymKcl99TTloCaZNswYqgwtzbG5PwxFfTHiVmCg6lo9zfb556VqXKjDNZEItS6UvC2Zu3XrJkURVVZk2bZo1SFlBnMGfnst78egwMBjqp/tCCFFXtVXslmwUIYQQQtSX8lnbWVk2l+Uq06WnA09+/QRfLH6cAws2cOPJ95nACvSU4EYCHS1vY/7uQ85/N5ykNrfiOTeGwNmBl5xleeutKgUF7syaVXu7pKQg9PqKgek0VPU3Fiy4iTFjHGjXDkAF/lPpdZYSC+k/pZO44AxZ69MwsofO/IQfm9BxccFOTVEwRY/G6cG7cZwwASpO465wrmRytxDXVoMEKi+lOmoV3wDDa1t70sa29VgL60igso7GjoUBA+DwDo/y58yKYs1sBF6jE4FOxUwvOnHxRbGx1mBiVbG2SvHUjc31PoorrwStoaPIPQjDkO4QHg6dOnFq7gLamQ/Z3ZejQWHs2MvunhBCCCGEEEI0fqWZgZoG6elwPgVMJmtcLsDfmgeiKNZ2/v7w2F91aI8PY/fuYTz/3jlcln3CXUUfEcRpVAppzY+0TvqR7Kc7c+LZ8Zgn3kq7V7ri2tm1zl1avdp2lmRVaWkK8+ZBaGgC7u7HGTJkLK6uDjbbmgvNnH79NKfeO4vj+UQCWUMX1uDMuUrt8gPaY3jgLnR3zcapbVub58quurYTQlyyaz71uy7VUbFOc3u64hOKoswD1mua9nMt+/YCMgDvChmVI0pfd8Xppy1pukFKCowfDxd25NCZHH4hgOGc5wge+Axw44cfYP1KM/3vu55O2va67bQepocX4U0St1JAG/JpSwGtOePty9T0PuVND3hF0T3rd7tTGw75R9H1vI33EkI0STJtrnYtaQwTQoimRsYw+2QcaziFhbDif2b2vbGOwXve5wZ+QsVSvv08w3A79AOuXeoeqBw+HH791X67YcPgl1/stysqgmWfFtLp4f/QqWQF3uxC4eLPSoneCdONk3CZezfExICuboFSIUTdNOmp36XFAb6127CC0uBmeZCy6rqVVbxWJSMzFOs6X+IS+PtbZ1mvXu3O0qXuDD4PHgGteXuatUqbqsL0e1RWzRtIwLHCWvflxjH05NVLvwoI5jRTATiDgUN4cLzYi9u1i1MaAtsokIXdqQ0B/vXSJSGEEEIIIYRotgwGmDJNZcq0MZw+PYb33j0NH3/MlMz/EsBZ8vpMJqA0SFlYCEnr4jB/U4DfrGC8h3nbXMvSv47XYgEBtp83pZk4t+gc3jHeuPd1x2KBzMdeZFDJvErtskJ74/bI3ehnTEPv7X1Jxy2EaBiNfo3K0oxII/BzacakEZiCtdociqKEAn00TftW07RMRVEuVNnFrcDTiEumqjBunPWrJm8Fv834YzCr0wVmx1UvvLOoUw9mx91CNBvrZXp4Ck48TzeSPDzoFunE9dfDg0Os0xjKApXG4RHsToScHHDGjKtiptjNAYfcYvI0lQJU3N2h9zBJ1xdCCCGEEEKIumrbFh5+vS3aay+xecPzpG5fQ7cnx5Rv//47jf7TJhHKaRKXTKXkm3/iP7l6VPLWW4v58kvbU7irtoPK7XJTS9jd9hfcixLImzmMLp93wdkZCidPhy/mUWDwovi2O/B49G48e/e+4mMWQlxbjTpQWRqYXF/68KMKmypmZI7AGowse25habXUTCAM+Kg0i1NcBWV3whxO2C68o6/4vJ0MR8BuMDPT2ZkPdvjRtWvN2fq6d96m7XPWqes7dgAaUKEbAwbAypWgk4xKIYQQQgghhLhkigKRMXqIqZzV8sfb27kda70A1VnDZ5xP+TZNg5xd2bj3dSclZRHQE7iulnfZzvnz+yjJvhNFVVBdVdLSYH67N/l70QtoGNi/9yc0s4aiKjzwXndKbvsR55ExODvXa8lXIcQ1dM3XqGzKZF2U6lauhAkToD/pvMY+ABS9glZiPUdP0ZNpvEwEsQQ6FxNYUH0K+DlnVwILDuJFlt33u5R1Jc1mWL0ali6F8+et0wamVZi6LoRoXmR9r9rJGCaEEI2XjGH2yTjWNMQfNLHr798zMHYhxjcX4HlzZwDi4mB7v78SlXuO5Fbjuf3CPZw2uQArsR2s3A6Mp41DPov0/6PTvK60mdsGgH+GL+b5+JkAWL77Ht1NE6/JsQkhalaf45gEKi+BDI7Vmc0weLA1czGMHHo55ZDaMwC/fefZW+TBcdwwGq3V5e5xPMkdppPV9rHEsT3dTW8TQSzulBBGbrU2x3EjBz3BEyIIXfH2NTgyIURTIxd5tZMxTAghGi8Zw+yTcaxpe/GxLJ55uxVOFPAr8BIqCmY0dKQzhhTlDpwCe1F0bi/+2hcYWY2CBQ2VxwmjVdfF9D/QH0VR+HVVPmGvzaH1U9NxGDNCslCEaAQkUNlAZHC0raxC+I4d1bcNGAB/+QvMnFl71uVOjISHw9GjNQc8BwywFviRcUgIYYtc5NVOxjAhhGi8ZAyzT8axpu2H1+No/+Jd9MzfWnmDpydEWGsHmFQVR7PZ+nxsrHXpsFIZn+7Ga3bv8t8VIUTjIoHKBiKDY81qm2YN9rMuBwyA77+Hm26qOeC5cmXdq8MJIVoeucirnYxhQgjReMkYZp+MY83D0eX7Of/yhwza9xF6zBAVBRs2VG8YHQ0bN2JG5cTwu+nwybPQrt217q4Qoo4kUNlAZHC8fPayLsuCkLKupBDicslFXu1kDBNCiMZLxjD7ZBxrXvZ5RdIza7PdQOU+zyH0zNx0rbsnhLhE9TmONeqq36L58Pe3Ttu2F4RUVRg3zvolhBBCCCGEEKL50TvWLQtF7yTZKkK0NBKoFNeMBCGFEEIIIYQQQvgHAKn22wXI0l9CtDi6hu6AEEIIIYQQQgghWg4fY93aGevYTgjRfEhGpRBCCCGEEEIIIa6Z8uLdsbHW9Sirio2t3E4I0WJIoFIIIYQQQgghhBDXXlYWbNzY0L0QQjQiEqgUQgghhBBCCCHEtRMRUb/thBDNhqJpWkP3oclQFEUDkHMmhBCNj1I6N0jTNJkkZIOMYUII0XjJGGafjGNCCNF41ec4JsV0hBBCCCGEEEIIIYQQDU6mfl8GRVb0FUII0UTJGCaEEKIpk3FMCCGaN8moFEIIIYQQQgghhBBCNDjJqLwELXHNGEVRdmma1q+h+9GSyDlvGHLeG4ac92tH0zSlpZ3vlna80PKOWY63eWuJx9vQfWjMGvO1WEv7Wb0Scq7qTs5V3ch5qrumcq4ko1IIIYQQQgghhBBCCNHgJFAphBBCCCGEEEIIIYRocBKoFEIIIYQQQgghhBBCNDgJVAohhBBCCCGEEEIIIRqcBCqFEEIIIYQQQgghhBANTgKVQgghhBBCCCGEEEKIBieBSiGEEEIIIYQQQgghRIOTQKUQQgghhBBCCCGEEKLBSaBSCCGEEEIIIYQQQgjR4CRQKYQQQgghhBBCCCGEaHASqBT2LGzoDrRAcs4bhpz3hiHn/dpqaee7pR0vtLxjluNt3uR4RVMh/3d1J+eq7uRc1Y2cp7prEudK0TStofsghBBCCCGEEEIIIYRo4SSjUgghhBBCCCGEEEII0eAkUCmEEEIIIYQQQgghhGhwEqgUQohSiqJ81NB9EELUP/ndFkIIcTUoijJZUZR5Dd0PIVo6+azXvOgbugOicVIU5anSb/sDOzVNe60h+9PcKYriBdwHZAJhAJqmPd2gnWphSj9k9mvofrQEiqJMBkKBb4F0rD/732qaltCgHWumWvrfl5bwu90Sf6dKf66fAXYCRmCXpml/Nmyvro7Si695zfn/s6rSz6GZpQ+9mvvn0ArH6wVkaprWJIodtGSKoowA+gAjgRbzu3kl5Pqyblr657bL0RI+612Jpvg5UQKVohpFUT7SNG1Ohce7FUVBBpOr6pmKA1DpOb9PPqheG4qihDZ0H1qY/8/encdHVd3/H3+d2bLvIRCWsCmiUkAWRdxAQauiVkSttdqv+lW/bbXWtqK2ttbarxZqF63tt2j9te61olbFpYALKiIgO7IESNgCJCH7OpOZub8/ZkJCCMkEkkxm8n4+HvMgM3PnzJmQuZ97Pvdzzk0H5gRv5cCtPTlQRoFeu3/pRd/tXvWdCg7iPrAsa3zw/m0EkpZXh7VjXWcacJsxpuXjt0fj99gYM7v5MacxZlzLx6JJMBG9yLKs+cH7rxpj8izLWhzmrkkbgv8/i40xGQQSzNIGjS87pNcetx2LXnSsdzwi7jhRU7/lMMGD//IWD88jMACQrjMrONBqlEfgDK10j2nAonB3opdJA4ZblpXWODiTLtOb9y+96bvdm75TcwgcmwAQHLzdGr7udLnFwHgClTWNt7lRPGi9tvmdYKXsxDD1pUs1Vk61+M6+Aqh6SqKGxpcd1puP245FbzrWOx4RdZyoRKW0lA7MbuXMhM4Udq3pLQYcwwhMZ5MuFpy6869w96O3sSyrvKefyYsivXL/0tu+273sO3UbgeTdIZZltRwER4XgAH+OZVmrLcvKC/4fTwMeDXPXulJpsKowFQ5VzL4S5j51ldamKuYd5XGRSKXxZcf0yuO2Y9HbjvWOR6QdJ2rqtxzGsqw8Y8z4Fn/E02kxIJDO1fz3bYwZF3xMUyG6R6plWeWtTKmTLhQceJYSOHiN+vXHwqkX71961Xe7t3ynmg10hwX/nqP68wYTsIeSsMHPnBetidmg2wlUx+QbYx4l8Hl7fPXHMSo9yuNK4EjU0PiyY3rxcdux6FXHescj0o4TlaiUIzRfjD54NnsagSlH0oWCv+trCKyxFc1T2HoMY8ysKB789GSLgdLGgbYxZp7W3ulavW3/0gu/273pO3WoIqfZmn6zjTFzesnFBm5vvs5bNAomNeYRSFjOAZ4icAGAqGNZ1mpjDMaY1GbJ5wlAy8dEIprGlx3T247bjkUvPNY7HhF3nKip39KeV4ELIqlMOFIFy7GfsixrOvB0i7VJpJMFq3I0AAiD4PTF5r/7RWg9ri7Vm/YvvfG73cu+U40VaF82e2wxMLuVbaNKcIrbjnD3o6sFk5SrLcsaTiBZeY0x5tUwd6sr3U5gOYNGqRC9yxmIoPFlu3rTcdux6I3HescjEo8TVVEpR2WMmUNwXaRw9yXatXLWfF7w1mPPckSBcTRNHYTAQv2pxpjZwHwdPHWN4BniMiCt2d98Oc2qpKRz9cL9S6/6bvfC71Q5HJHEaawQiPYKtNuJ3rUagcOmOS4O/vuUMWYxUZygDX7GacaYWcGH8oI3kaij8WX7euFx27HoVcd6xyNSjxOVqJRWBQ+WFjUeKBpjximgdI1ghcQiY0xaywFWLxh0hU3LqQLBM5XDevp6HVFibou/62FoUNYleuP+pZd+t3vNdyo4LbjcGDOs2UCkt1SgzSK6L6IDgbWzDktKBv/Po3p6X+PxNjQlcsLYHZEuofFl+3rjcdux6KXHescj4o4TNfVbjhDcQaYDXxpjUoOl1deGuVvR7EvgqRY7j+kEzgYpGHWDYHC7msCZudmNVxqVzhf8my5p8fDV9PDpBxGsV+9fesN3u5d+px4lsL5Zo2uJ7s9Ls7/dqP7eBhMYE5s/FvzsPXpAdTyMMWWNVUGNa/f15HXDJMAYMy5YvTWLwPIEs5tVd0kLGl+GrFcftx2L3nCsdzwi9TjRWJYV7j5ID9KsNLil+ZZlXd3d/ektggc2jYOuDIBeclEA6YWC+5nbCAy4hwMrtRh219H+Jfr1xu9UMEFwSLRXUQT/j1cB46N9sBpMYNxOs8rKaE7cNZvynU7g+/totP8fS++i8WXH6LhNOlskHicqUSkiIiIiIiIiIiJhp6nfIiIiIiIiIiIiEnZKVIqIiIiIiIiIiEjYKVEpIiIiIiIiIiIiYadEpYiIiIiIiIiIiISdI9wdEJHeIXi1sQkAlmUtDnN3REREOpXinIiIRALFK+npVFEpIt1lWjAQ5hljhoW7MyIiIp1McU5ERCKB4pX0aMayrHD3QUQilDFmnGVZq0PcVmfuREQkoijOiYhIJFC8kmiiikqRMDPGTDPGLDLGWMaYOcaY2caYecaYV40xs8Ldv3bcHuqGlmWVA9OB0q7rjoiIdLYIj1PHS3FORCTKRGlcU7ySqKE1KkXCzLKsxcGS+3TLsu5t/pwxpswYg2VZ88PUvaMyxkwDFnXwZbcBqXQgkIqISHhFapw6XopzIiLRKdrimuKVRBtVVIr0DNOB1sruS4GJ3dyXUF3dkQAeDKCLCQRFERGJLJEYp46X4pyISPSKprimeCVRRYlKkZ7hiLNgwbN8w4BXwtKjNgTXNemo6cCtwddH6pQKEZHeKqLi1PFSnBMRiXpREdcUryQaKVEpEmbBgJjafCHjYMCZA4wPdVHkbnYNMK+DrykJroeyGLi287skIiJdIULj1PFSnBMRiVJRFtcUryTqaI1KkfCbBuQ1O5t1LVBqWdbVLTc0xtxGYDpCOTAOmG9ZVl6ob2SMGUcgAAPcC+QB9xMo+7+1A1MGpluW9VQH3ncW0Nj2q8A8Y0xqMECKiEjPFnKc6ohmVx0dB6xuMWAM+eqlXURxTkQkerUb14LjpqcJjL3mAekEKhFXWpY193jevBPHZKB4JVFIFZUi4TedQMKx8XY1MCGYlDzEGDMbILjN4mCAnBc8IxiS4KBvNbDIsqzVwYD0CpAXakAMvt/KUN8zaGJjQrVZIL2mg22IiEh4tBunjDHDghcgmG2MmRX8t6yddq8hEH/mEhioNRdybGvJGHNbsA/Tgv3oUFuKcyIiUa/duBYcNy0mMG6ab1nWU8Htjjuh1xljMlC8kuilikqR8JsGtKxKyQPGN94JVp3cb1lWWovt5hE4G3dcVS0ddDsdmF4Q7Pu4xkRrUF6wnZDP/omISNi0G6eCrm6sijTGLOLI5ONhGgdIwcqSkGcHtCUYa8qbDfQWG2MWGWNu78AMBMU5EZHoFmpcO6RZ1WGnxKtOonglUUmJSpEwam19lKBxHB50JhCYdtBSXnDb7jSsI9PNCZyhu7r5dAJjzGpgkTGmo22JiEg36kCcolmSchqQ3oGpaNcC9wbfa1rwsfHGmPRguyG104kn9RTnRESiVEfiWgvXAE81i3UtL0JT3kqbXU3xSqKSEpUi4TWNQNl/S8MITisIVpq0Jf0Y3ndis+Aa8pS4YF8Wtbvh4dlcsnkAACAASURBVIa3XPPEsqzFxphyYBZwXGu8iIhIlwopTrVYT3IezZKCwcTlPAIVGxAYJN0efG4W8CiBxGYewYoOY8ysDq7RBZ1wUk9xTkQk6nU0rk0MTgk/rOrwGGJUa45pTNbYRxSvJEppjUqRMDDGpAZL7ucAqS3XoyQwXW54s8D1Ja0HrwkE1k7pqJWNa7J08PW3d6CyZVpw6t9tLc84Nvu8c4Lrh6V2oA8iItLFjiFONb5uNrC4eeIyWGFSDnwZ/HlYcNtZwfZfpSmJ2VVCPamnOCciEoWONa4RGDc9ReCkWmc71jEZKF5JFDOWZYW7DyISAmPMHKCk+VXmjDGrCFSm5AXvH7piWxs/H9ZO4xXtLMs66poszd5vXmMVjIiISHPBwU0+MNSyrPLGi9hYlpVnjFnVGGeCg6WrW1Z1tGirw1f9Dr5/mWVZpsXjtxG4Kmq7U78V50REpFFr468QX9elY7Lg9opXErVUUSkSISzLuhcob34lU5olKYNWtfVzMACOA6YbY8YFB3XXAsNaOXt4mODzr3bGZxERkaj0NHBvswTkNFqfit2u1pKUzas8Wvs5+L5zW1wkAALVmm1e2CfYjuKciIgAR4ybprW3fQtdNiYLvl7xSqKaKipFJCQ6ayciIkcTHHStomkK93BgtmVZJvjcB8CtBNaLfBWY04GL7TS+xw7Lsoa39XPw/m0EEqTlBAaC80O5QIDinIiIRALFK4l2upiOiIRqR7g7ICIiPVOwAtK0ePjeZs81vxL3cI5B82Tk0X4O3m+eAO3Iml+KcyIiEgkUrySqqaJSREREREREREREwk5rVIqIiIiIiIiIiEjYKVEpIiIiIiIiIiIiYadEpYiIiIiIiIiIiISdEpUiIiIiIiIiIiISdkpUioiIiIiIiIiISNgpUSkiIiIiIiIiIiJhp0SliIiIiIiIiIiIhJ0SlSIiIiIiIiIiIhJ2SlSKiIiIiIiIiIhI2ClRKSIiIiIiIiIiImGnRKWIiIiIiIiIiIiEnRKVIiIiIiIiIiIiEnZKVIqIiIiIiIiIiEjYKVEpIiIiIiIiIiIiYadEpYiIiIiIiIiIiISdEpUiIiIiIiIiIiISdkpUioiIiIiIiIiISNgpUSkiIiIiIiIiIiJhp0SliIiIiIiIiIiIhJ0SlSIiIiIiIiIiIhJ2SlSKiIiIiIiIiIhI2ClRKSIiIiIiIiIiImGnRKWIiIiIiIiIiIiEnRKVIlHGGJMa7j6IiIgcC8UwERGJVIphIp1DiUqRMDLGDDPGzDHGWMaYVcaY2cfRVqox5lWgrBO72Nb7zTPGzOuO9xIRkZ5HMUxERCKVYphIz2Usywp3H0R6PWPMDmCeZVlzO6Ety7Is0wndat7mbZZlPdXisWlAqWVZqzvzvUREJLIohomISKRSDBPpeRzh7oCIRITxLR+wLGtxODoiIiLSQYphIiISqRTDpNfR1G+RXqDleimhrp8SnMYwD0hv5fFpxphxndhNERGRIyiGiYhIpFIME+k4VVSK9EDBcv45QB7QuP7IdGBHK6X/c4CVwbvlR2kHYHwwMD4NzDLGpFmWVd5KO+VAqmVZ84FpBILjuOC6LeXB908HbgdSg/1qDLq3BfsMMKxxCkVHPo+IiEQ2xTAREYlUimEiPYBlWbrppluYb8AOYHaLx2YFHx8WvJ8a+Moets0iYFyz+8Na2WYWsKrFYxaBINh4f1WLdsoa7wdf/2orfZ4GLGrRRmqL5+d15PPopptuuukWeTfFMN1000033SL1phimm24976ap3yI9VzmAZVl5wX/LoWm6QLDcf4LVbBHlxm1ba+dogu0Msw5fjHm81YHFmYNn6g71MfjzYuC2ZtMb2vw8IiISVRTDREQkUimGiYSREpUiPVtbwW0CTeX9x+OIdo4SaNsyDiht5fHyYPvN74uISO+gGCYiIpFKMUwkTJSoFIlceQSmGHRbO8aYYUdZuDmPFgs9B6XSOUFcRESii2KYiIhEKsUwkS6kRKVIhAqW9Oc1D1htBK/Uo23TrJ1pzbZpHgibB9CWUxMa25gPpBpjhjVrYxYw/xjOCoqISJRTDBMRkUilGCbStZSoFAmjYCCaQyAAXRu8oltjELuX4FXejDGpwe0A5jQLRBcEXzcrGOCGBV//auOaI8EANd8Yc1swaEGg9H9Os3VJLgCubrbNoUAY/PfLYN8a22/s3wRjzG3BNsYDtwf7cluwjas7+HlERCRCKIYd8XlERCRCKIYd8XlEegxjWVa4+yAiIiIiIiIiIiK9nCoqRUREREREREREJOyUqBQREREREREREZGwU6JSREREREREREREwk6JShEREREREREREQk7R7g7EEmMMbrykIhID2dZlgl3H3oixTARkZ5PMezoFMdERHq+zohjqqgUERERERERERGRsFNF5TGwLJ3MExHpaYxREUooFMNERHoexbDQKY6JiPQ8nRnHVFEpIiIiIiIiIiIiYadEpYiIiIiIiIiIiISdEpUiIiIiIiIiIiK91K6iXeHuwiFKVIqIiIiIiIiIiHSDnpQUBJg7bS7DJgxj7rS54e4KAEaLEYfOGGOBFnAWEekqJbUlZMRnHNNrGxdwtixLVyRohWKYiITb8ezjo739aIthxpjZQB6QDmBZ1lOd0KbimIh02K6iXQzOGhzubhwyd9pc7s+9n0dHPMrsxbO7/f3z8/NZ8swzUF2N32/4ctsIluSeRlldMmlxlZw3Yg0TTszFZrMgMZHzbrmFoUOHtttuZ8YxXfVbRKQVXT3YkSMtyF3AN1/6Jv/81j+ZMWJGuLsjItLjRHIirqv38ZHefjQxxswBVlqWNb/xvjFmVuN9EZHu8sbGN5h12Szmvz2fK0dd2e3v32pSMP9c+no38Gx+JTsv/r9jSgoej5ycHMp9PgqcA3n55W9SUDDw0HP7gU15kxiwYS/XXfcyA3yl5OTkdGl/WqOKyg7QWTyR3kGDke63IHcBV754Jd5nvTi+4+CN69/o8O8+2qpROptimESCSE7EQddWbURyIq4z9vHR3v5lJ10GREcMM8aUWZaV1uz+NOBey7KmH2e7imMiPVi4KxePSAruOIklW8Y2VQqOXMuE4Vu7NSno8/n40wMPUODNOCIp2GjAgEBSsL8p4drTfoDNa8PYDH2v79vUTr2Pvb/bi+W1SLswjZQzUw49V/RKEaULS7EaLKwGC3+D/9DPR7tflziH6/c+3mp/mvfrtbNmc8YrL4X0WVVRKSLSRZoPRq60ruz0wYgEND+QcHt9rNwxnBG5n1LmSSbthUr+veILCobfSYzD3m0HEj1NV0ybEzleqrg7uq6s2ujq2NTZ7Xf1Pj4a248WxphxrTxcCkzr7r6ISBf64Q9h7Vp8lo13S87gmf3n8EF5DBekfsUt2Z9yScZy7MYPY8fCH//YLV0KqVJwwLFXClo+C8tvYXM2Xeql8stKqtdUY3ksBnx/wKHHG8oaWH/hehrKGjgtbSuP7X/iqEnBgoKBvPzydbzQ9wfk/jYXAHui/bBEpdVgkf9A/qHnmicqK1dUcuD/HejQZ9kWk0GB++hJysZ+rVuWzhkdarlzRHWiUoM8iQbV1dUkJiaGuxtRSwmz8DjsQGJ+6wcS7x/HgUSk07Q5OVaRmkjskkRcs0HUP/efwt8KzsLUvcnvfltExYA7+Gb2pmMeRLWs2lidfxIfbRpLX/cGHriikg9O+Svjhh571UakJ+K6eh8fne3f3aE2erB0AonJ5soBjDGplmWVN3/CGHMbcFs39U1EOkF+fj5LgIp+Y3jigx+Qd7DpZMubpfBm6SUMy9zBXRc8TjJwXn5+t4yf7HY7Z+bt4qql3283KTj/9HuoWVWDt9yLt8xLQ1kD3rLAz97SBhpK6/FWcOixhlI3zsp9DJ6dTfY9oyAzE7/fz+4X97L18Q3E28up4gTctT52FpWzu7iafXkHGV6azCbb2RT4208Kft9zJwmDGhhUaOhTXcSOIQ8yc/1DvPTSX9mZv5M1I08leUsa7vs24f9FLthtbEpKxee3E5eQQGaNl0lmGQ/aHuZfJw5kw1mT2LXvFNa9fyk2y0YDTg660vDbLBo8Z4f0O32lZDL9cxd0e+FO1CYqNciTaODxeLj00ktZtGgRLpcr3N2JSkqYhYfdbmf01s08tuLJdg8knjv9Dux2ezf3MOxusyzr3mb3FwH3AophclSRlEjslkQcrQ+iPq6Fj7ddxy/Kjn0Q1dVVG5GeiLPb7YzO3cxjy0PYx5/R8X18b2g/gqUSLBJppjFxmU4wadkoWEgSUjFJ49RvEQlvMUtOTg6lMfH8/rPvUXCw9X1Y3sHhzP1sNj+6/i/HN37y+6Gm5tDNSknBF5NKbZGXigNeqpduoHb9VgaP9pM5+2beXZHV7n61oGAg979xK19/4/fcxV9ZMDiDzyecwp6SUez45GLwO/AQQzlDqYirx48Dn9eOHUicW82zG35DzU/OZMMnG6hzxTHXuhe8wB1H+wyhfdRNxVMBWBm8P3z33Qz6cxoXbJ/KmJwxFMXlsJDzAu/lDW5U1fT6rUCGVUSSr5y62CGkDRpIYU02+daIpo08ofWlUZm/LzNfuZjXr329W5OVUZuoRIM8iTD5+fksWbIEAL/fsH79AD76qD/Fxf/HxInbmTp1H6NHFwSqM4DzzjtPlX2dQAmzw1nW4Te/38JmwOfz4Lf8GGOw2WJx1/rxeyx8Xj+VniosC2Ji4ohxxdJQ5sXptMBfRUVFBT6/j4zkgVRW2fD7LCwLXlv3OtuXDaDgQPsHEl98blEbhjN54aJpc3IsIi2R2B2JuK4cRNntdibn7WJmCFUbr581OyITZcfT/oLcBaxbCgWFIezjl3Z8H39M7Z9wSWDAGwhuLYMdWIEpfZbf4v2t77PmE9tR/3aat79kSSz7vniDS0degcGG11uBZ9d26upryOqTTnklNHgCb1FQWITX62NL+SYKP06loDTqkpTQIhEZ1Ji4bFlpKSKhCM4QaOTx+7lk3ToWjxmDy9Y0Dbm7plnb7XZYlhZSQtB8mnQohrjdPlb8ZQV1SzdQW2tRU2PYWuklr95JVa2DE8ugpsHBPfYnyPFu5+HJ46hNTmLxJ9+jriyHahKpIo4aDD5ig+9yJnAmj734Y+xnPs1LvqtC+gwfcz4J1HIvhRSm9iPla6M4sHUEa/ynH75hXfxhdw0Wn9f9jsffSeZHyT/CbveF9H6hstl8GMtLrOWhKNFHpacct99NXV0drphyBji2YTPeQ7falHRsxo/TU09ypYUvcyNPD4D8hEpqdm7HXe3hlAwHLls9xnhZM8BL35pM6gsmUlEzoN3+pNkKafA3cN1r17Hzrp3ddrHZqExUapAnkSgnJ4fyvDwK6pKPrM7YD+vXn9JUnRFXRc4NN4Sxt+FhWeDzgcMRqDatqanBmBQKCmy43VBfD6tWbaSstAaXFc+gtBzqyzzYPW4mDlvNgu0rqK7ycErSabz/6em499az0+ml8OD9FFSEcObtrbupjd+A03JRZofaOBdgSKzwEI8Ng427k15nywWrqUtPpaG0kurFF7G08mwsDBXOJIjzYlngabCRVu/G4TOMcxxk0Pj52E6vwTIW5uU0Xin5bywMFobqmBiw2bC8PuI8PmyWjUxTzmM5N7Lk6slgDHFvr+H3W+eDBQ02B16bDZvNhmUBXj92C8DwR7OR/Hvm43Q52f7VFla/+RDb/ScF38vWyic3PM695H17P2knDKe0oICy/zeR5323Bp+3c2ThhJOvs45TznqO5OnJgd/f3/by9N6nm23zreCtfR9UXcsvX5nZ7WfywqhD0+YksnRWBUSkJxK7IxHn/jQupEGU+7NY7DYbeL1NN58PkpKg2QDQuz2P+qo6bCkZeDP7sWrVoJDa/7/PTqP+oYXY/AafD3xei3rHZ1TU15LudHD2tCm8WjyJOncDxQfL2PTJSuoKCzEbv05BTfvtP/nWVfz85GexjJOEBi9DaCDRmUyMPZ6+KWspHrQRj6+Bc4tyefm877Jp1Rgq6ioxq++joLz99te8lc3DCe9gjJ1CZzw18clY2MguK8FpGVz2OPwYxl34e3zpiTj27SGhbiGPFxe22Xaj55J/ztd/9zSTXrqCu+r/xjLfOfixUZaYDNjA00CSxwPY8GPjvIyXyfmv/byV9iCE8BY/L3wNpn/O/Tf8AmMMCYsXM+ULi7P57FCcPTL+XRu8te9XJf8MjJMbX3ntG5x88i48Hg//+8gjXM17/Ievt3jVcV1TpqcrJVBV2VwqgOKXSMc1zhBg6NBAMUvBaD7Km0RxQjIT91YyddgXjB6wvqmYpTOmWft8UFoKBw9CcTFW8UHcB8qIrSjEX1RE4YEDvLryv0Nq6tNVJ3Fpbi7PPvsskMAjj/yUw3aarfgOf2YY5VSPOpXkjAwOfDqEA4xo8zX1xPLQwtvIqlvb5naNYqijMvUg/xgMO1LqsEpL8DfsZkjqR7hs1djsHrb0ddOv7AQSYn00NNjoV5KAO+tTXj8Z6mPqWZK/BK/fIntyKbGOYvxONz6Hh0lZZ9Mvtj8f7HmXgvRtjHztQVa4W8aBI52b8E+W3v1tYl2xvPftRbyw0cOdjjtxTnKCHS66aBVO23pcdhdOuxOnzckdp9/R/CI2vLFlC07bW+QEt3HZXThtzkM/f7b7M37w3jU88MRFPFjzdrt9mpLwEp/anLx81cvdlqSEKE1U0oFBntZFkZ7Cbrczeet2Zi6d2yXVGcfKssDt5lAi0O2G2loflZVubLb4Q8+dcQasWvUJtbW19O/fn00bR1FU0IC7xsvOnQfIzd+Hxw1DMwbh8Lmor/Fz/Wl5bPDNp9jrJs4Cx57v8NrKodS77VQ5kqny1uHzOfD5XNBg8FguLkjYzsiznqbP5MDZLcf/ZvFAw3eb9XjUEZ+hLwd4dsD3qL/1VhxxTsr+8See2/l5h38XW3xjqaxrWriYmsA/Rc22qS/dgcdlIyO7L+V+L5RVk0/wYMEH1DdtWxv892RvMQ5HLckZgbbzEreyv7h/04Z1R74Gy4fDu4v4xAsB6OOupsoK9s3PEVMMGoL/xlh+HE4HDoeDysQKbH6Dn7b/lhxUYaxAgzYgwedtc/tgBw+753bWHmW79pX5+4blTF4YhTxtTjGsh+vCCogen0j0egNBwxhISGh6/MAB/Lm5LNv2Ees+tIWUKHttZRYrr76c/sbJlAsm8eeSa6mtsygprmLnl9uxqhrIrvXQcPZ4spKHgc+FlfR7Pts7NaTP+ujnd/GMbQeT0l8j+7+KsNlsXPr88/xq+pMsefVy/D4bfq8NGNbilXNCav8f++7hH788/LE7bn6TzJwsynNz2X7/xdyxuh58qUAfaGcw1tIb3htgS+vPzUgrYML0kcQAcUuX8Za1i9pPvtv6xkfxH+83+Nh7UdMDwT3Q7hbbjUrNIHNQFuV1dfQthkp/aPtqjzedxD59yKz2U0I2+ZwQeKLZdLbKZttX+xKJT0zE7U4hFH4cGG8sTqcTAJ/dDnjxddkwKOIv2n1cLMtabYxpmZBMBxaHoz8ikS4nJ4fyuLijLjWyPr/ZUiOOduL9nj2wYUMgAXnDDYEYDWz6ymLlzEcpKnNQVBVHUX0yK5JPpMKfibv+RKq9Z3A+H/Ie/8280aMpmjmTnUtOhRCu31LoS+HOD+5ksmsyfn8DgUFKa8UR4MRDnKnl7WEOVqdBbW0lxumgT981JMSswTirKU+uwW0lMcTbF0MDDfsG4U8qY+7Fr9Ngh2zPDgoY026/zop/gw9/eBOfYeOUlDSSXJuJ/9pOvnb5ahJj4kiIieWimDi+N3ECIzKa4vJ/thdQUvcisY5Y4hxxxDnjjvg5LTaNpJgkFuQmMvOVmVya9OeQEpXT4l9gmcvGP6/9J+cMPZNzhrad0G3JGMPMk2e2uc2orFEMTB7Ih3+8AlgObV4qZzllvvd4/do3tUZlJwl5kKd1UaQn2bdpSEjVGXs2DSZpM+TlBZKENTVeNm3Ko6bGS0pKFklJmbjrLU48wSJnyBesXLkSj8fD6cOv58/z4nHXWbjrLbbuK8HttWP8TlIdidS7bSQ63fz5skd4zdWAsdkYXWhx06tPtuiFHTi8DP6vY7az+9L/4HK5OLiymA/f+S6bOBWIAYYHb/BJs9dM+uw37L+ulNSTTqJ8/34a3l/NeiY32yKWlmw1NcRWNpXY5/dfBrvaHnTVE0uctym5Zjl9xFJHDG4aXPW4vWn4/DFttgGQQA3jzQoMfg7GxlKRlgbGIru4kBSvF7tlo7+tnAMHSii1LJxlJQyOha97X8PjsPh4sGGApz9gUWmVck5BDbENsWQ5E/BX9mfnllwq4w+SkL6fyw78HYMFWOzIyMZyOHDW1zCkqohMXzqJpo501wCqNnxFva+WlJhCvpH8BGCxrp9FhTOdJCsRPz7S63YxujALZ0MiBYPGcmCNm6KUzexzFjA562lG+ftgjJ9yRxxliZmAn34V+xloJZFpT2dUchKmopAtK76E+iISh5dwbe0BPDbDR0OTyKhPxgC1jjouKKgjuyoHV5/B+BMmk792GXsTNpM92OIm+8+w2Sw8NJDviCd/19UU1ByZWG4pzVaIMwxn8sIo5GlzimE9V1dXQBxzItGyAgnE2NhDAxQAPv6YhpISnPX1HCjwsWLrNj5/bwQFde3HpPWLYnn+gRfZuvJ86ussCndWYrkdeD124r1Qk9wHuy+Rk0/2cNZZT+JwOIhZuJAPyx8K6bMuct7K9aPeZfW2bVT/bTZz1t4B3rjgs832If9s+vG0aSU0OPoTiipSqCKFkVY6JyYHzibVORws37UCr3tWSG10lNUYxmw27H7AdNbUMT92/NjwYzd+HDEOPB4Plt/PgURwxtRDQiEYP7baTPx+Z7stlpoUhjvXgLGodcbgi4vHGIuU6hJijEVKbCIGcNVUU7bXg7f6IKv7Q4Z9Pwd97U9tdvr2UbRjM6+f24f++9YytboejEWBKxVjMzgb6simlvS4FJJiEkhNLmHPV1/i8kzhyOTxkXIcmygY/TIlhZXEVteTmu1gy6w+XJP7HMZYHGwwVJoYMBY5jnos3Oyv3kdJ3lXk+ke32/5Q13oKzn2Wq8dez/j+40hMHEDZupXUVRfx/k+vYVLuBoZX7gcbbCvz4vZ7qHLvw/PVN/jKN7Hd9iPUUy2uDTAdmBfODolEqg4tNTLiJnZe8SN27XNSVGKn6Gvns/eUqWzadJDCQh++A36q9p7ILXzCfZdXMGfePIqKili+fBpLc396eKOVh98tIguAlNpaioDExOqQ+h/vKmLx/sWwBzyWh8xLt3Gwz25w1YCrmm8N+wZXDppOiuVg2RcTWOj/B4+kLg2++lkAXN+MI8GRQrIzleyYFE7NHM2TFz1FUhK4XFBcU8wDH57LM2u2cZnr73xJ28k6aKoU7OiMrYtOuKj9jYJmjJjB69e+3uOSghcOuZDvVtuBy4C3j9Kv5cBlvFpt5zdDLuzS/rQmWhOVWhtFIsrBg7B1KzyyM7Tp3D+rn8mFF77Bn/ZeGXzEwZEVGIbpyZs57bx3iB8fuBDPypte4NXK2c22acrn7wv+m0wFvPUyqd/7HgDVC98J7UOsK8d3kQ9cUOusJrZ56SBgjB+73Uecr5oEq54Y3MRRh6OmhuqKCqip4Wts4FIWYDdu3j7Fw9CG/hibmzLbfq7aXkyqJ4Z4svHsOZHtS9eRN2AdfUbs43vWNVgON5ajnsK4NHxOH05bGfHOfXw/43ZSkhNI7/MLEhNieHjN/bjPbmD69BHUO2B17F4mPfkSH9Ze1+5HPDn+Y5bceyM/OOMHjM8ej83sw2Zs2IyNU/qcwqlZpwJf5wpge+l2dpTuwGZsTAxu8wtjw2a82G12bCaT5JhhnNLnlGDr06jx1LCzfOehNm3GFtzWdtgtOzE7WOJ/IxOA8vpy7MbOrS22a7wZ07K647eh/Z8e8i3O7eArmrS+TsyC3AWsOft+fhHClIOpCS9xd++Z9g2aNhc2u4p2MThrcKe01akVEI28Xigrg9JSPlv7Nhs/JKSKxF++fwM/v3QtZbk1NNQ5SCzxUD98JMZKp7bGznnnPcugQduwLIv/feQRbuJd3ufGkD/rv33fZM2nn1L5yfXBR1okCINjmX79HIeq2hqcTipIDqn92trAdn67jToHYPc0S1QG44tx43O6SUmMp6KhmHpTg8tRFlL7/c0uMvp8ijdrDVW76qhtqOHNUR6c/Tbg4gmM3UdaZSKZbifGqqcsMY+9qV5O/Oh6tjWMb7f9oYnL8Z3zK2wuH3+89A+kJiTjt0+l0lPNipQDeG/8NT89+BYxDhcOv2HT5jUsyn+XIa/+khV17e/3psa/zKc/vonnZz3L5Sdfht3Ycdgc2G0u4OamDR99lBsI7H9nvjKTc37zbEixLyUuj/X3/Vcrg7mWScJnD/20IHcBg5d9l18Ut7+Pv6HuN4x96H+YMeK1EIaWAGcG2j/7MX7Bee1ufWvabMY+/j9HxJD/auM1gRj1s5D6f3PKTxn75/9hxojGlaem0Xy1qdZqaALt/yqk9iORZVn3GmNmG2NmEfhD2aELmoocA7cbtmxh3+ehrQf56KApfLVhKtsOBgs/dgPvQMu4vIvB7PzyIPXuepKTk0lPbyrocBg3qXEl2BK9JCe7cXiKmLg7if+c93fizgZnfSGn7nyf0+wlbOeJdj/C+YkvstjuZ9GQRYzpN4ax8Q5SYrJIiUkhJTaFKUPO4vKTAvvM6VfDrVXXsr/63EPPp8Sk4LS3fVKtT0If5l02j8tOuowPH1dSsD1Lly5leJ8scirLqHZPpsp/MZ6UO3Alj8BTmYur4kmSbO+RGBOLMzmLpUuXMnVqaLNUOku0Jio1yJMex+sNVEBu2QLnnANLlvybbdu2kZ2ezqOzL2VTaT/g5JDaqq1LJrZgrgwTIQAAIABJREFUW7vbNVT6MPubqjRcnmpGspkY3MTgpiArBUecwe6u5LQDu4jBTRJV9Kmvp3zbNvB6GeEu56f2n+O0uVk1wMnqPgkkOxz4HTUMql/HxRuyGVifSBnX0vB6Jp9+7X22D1zHDZMXMNlh4XXVU+/wUedw4XF5cTvdnOmYxv/kfBdb4jXEjkrj/i/e4bU+f6D+Hqh3PEW9Ayw75DX7LB+mjOSLb28mMRFiYmBP5W5uX3A7sTGD8AYDWXJMMqc0C2rJMcmclnMWLnsgUZsFvMEth/2OFuQuYM3f54U0WJua8BJ3f/PfIQW0E9JP4IT0E9rdrrkEV0Iw2dkxqbEtd3c934wRM9gS911COZCIjVvXm5KUmjbXXVpMy95fU8wVGzfx3qhTyE7o07TdMS5M36EKiHF3Yn/uOfwDcygbdwElJVBT08CmNx6m/PPPGVlUxAn5fh6q/hEHyWRT3CBKXDdSWfXDkPryae1V8G6LB79q+rGuLq4pgWgMiVZoVRKNiq0++JMOQNYGcNST7HWS5HBgM7V4HPm4Bmdx8cipDB4MteU1lJXuZXO/XSTG7AV3W9//gIE1G/lL+V+4atpVDJr9L56vWkpsjJ0YlyHWYSchPu7Q+ksnZZzEB/lrmPnKX/jl2h38jPYTQXdkfp8H71jIIy0ScX85yvaNib5vr97Ggwfbb/+muId5+MxFwURfY5wPVGpe0Wq67EoW5J7OmvfmhZSoPD/hRX707fkh7ycbKzzW/KkDsa+DJ4tmjJjBlvgQ9/HxHd/H9572I5dlWXPD3QeRiGFZsHs31NbCyU3jwce/s4pVr2znLX4dUjPbqy/HlVkJB5seM/iJT6glIaGGGHc5J1R7efu0/byxbAqpexMZ7R9NbeJXuG6/F0/6Hryuag4aWDJzCaf1OY2SNX354wsuGPEx9UC9s4ovkr7gwQ9W8CbX42ljH+ZiOafFvoezA5WL2UnZZCdlh/R5W1JSMDRTp05l6t69QNMxjd//PjdwA8/zPDabLSzTvZszlhWdM8GMMWWWZaU1uz8NuNeyrGNevbpx2ly0/s6iWWddvCAUZWWB6sgtW2DVqhpWrqwkP99FWWkaDd7Aehz/ed9i4aJ7SEpKonRfKXuemsIbXNlOy03GpP+HB8r+Qr0thQxbHR/3uYTXs4vw2T2U+238eNdyLi/OoIjT2eo6gd2Zebx+/lMMcBcxtKGaylg3Za466hxQ3+z2dtYiMlIGYEuJZ9/JA5n0Zn/cjqI2+3LvCS9w+dDrSUgILEN234obeG3bC4dtE2OPOSx5OOuUWdx39n2Hnl97YC2L8xaTHJN86OxZy58TXYnYTOvrmRyvxwYP4p7d82lvMPLbnFn8ZNeeLulDb+PxeDgxOZnd7mTaO5DIialkW2UlLperzTabLSQd8QuEGWPmACsbK1Ba3j/GNhXDgvLz81ny+ONQUXH4tOz6ZPrEtpiWnZLCeXfdFfq07Joa2LULdu3i37e+xZUF/9fuSxITyvD5HLjdCfitwH7u5JMtrr76l9hsNnyffML1H+5lJFuP6fMa/FixZSQ5DU5nPTZfMeWpRZw58jSGZGVy0kkfUnvwbXaW7yA/8wsOFp3J3opYRrz/Xda5p7Tb/vnxL/HJfd9hzrQ5XDT8IhJcCSQ4E0hwJRDniGulqruxomxeSBVlD/eZwdjPjqyIa8uC3AU4p1/B5bs/b3cQ9VbOZBoWdeyAfEHuAj488wr+UPo57cWOu9Mnc/6yjh/wPzZkEPfsCiE2DZ7FT3Z2PDZ1ZftdsY+P/vajJ4Z1FcUxiQoVFYGqi9hYPB7YvBnWz/oV67bH85NzV9JvySs8+eST7N69m+ee+RGFpf1CbjpnUC5jJjzHUrOFij7b8CXvIx4v//X2/XhqMmgoGUG5N4s3fzryqG3E2ePJSR3ES1e9xLjspmsUr96/mjhHHAOTB7Jk1xI+nnwZvyvpQ3v7yB9nFDPl87e7Jen10Ucf8dANN9BQWUa1u76dpGAaDz7/fLdWCjYlBf0tkoLhnTnW2C/jN1g265j705ljsWhOVGqQ18v5fPDuu/DCCz4WLlzLhReO5dvftnPJJXC816Hx+WDnzkAyctrkWio3fMmXn3xCekkpF//lV5R52k6K/jhnK3Vn/4msEX0oKSjhkqcLKXbEUEAc93vbX8LnV31m8IvvH31KdhpD+FVG/qHkYY1zJzevb3+QnXtHLidmnHjo/sgnR7K/en/ryUNXMimxKVxz6jVM6D+hqY2SXKrcVYclJmMc7a//GC5dPRiR1jUeSFBdjcfn40D9eUccSPSLXYLLHrhicSgHEtGUqAQwxswmUFg8DCgPrkd5PO0phgX5fD7+9MADFHgzjpiW3aj5tOw7f/3rwy8Ws3EjbNsGu3Zh7dxFybZS8nZYvFDbl61mGLVVfYgtS2EZk6gh6Zj62KcP3HTTvcTHx7Nvw5cMzv+c32xcjyvmILaYKuITbZQXD6aiZkC7bZ0f/xJL7r2RH076IecNPo9EVyJJMUmMzBxJoqv1eNXViUTo+kTc74cO4Mc7G2hv3/67IU5+lF/QobY9Hg/DkxLZ60ltt/2BrnJ2VFVHQKKs89rvin18tLef7w0c10VLDOsKimPSLYIzLnyWjXdLzuClomns96SS7SrnW1mLuSRjOXbjb3/GRUMD5ObC+vWwYQMHVu5h/TqLdcXZrJ9yF+tKBrBpk4XP11SI8U7a9VxS+iJ33303qampvPDcxewtGExCg58Sf/tVhufHv8SHs68/4vHfZVRzQk4COTkwaBB85z8zSI9LZ2DyQAYlD2JQyqBD/6bFprV6grE5j8fD0PRU9tXUATZsthmceOIv8HjScLnK2LbtV/j9CwA//RPiyC8t7/bxU7QnBbuiX9e9dh0vX/XyMfdHicoQaZDX++Tn57PkmWeoKIQn3r6VvMIj1xob1ncXd13+NMlZcN4tt7RZJVNZGayO/MrHlhUVbFhdy8YdDgpKM/AEF6Bfw2jm/+xynE4n9V98wcfv/4IvCFyhy2bzk5ZWSmbmQVKsUq7b8SYn+UpxMp1dGVXENsSSXZnNO19bzOMz53LnExZ/LGu/OuOHaZP5413+o26RFptG6b1Ny7FWuiv5xj+/cVjyMKXFFOmU2BTOzjn7sEGrZVntBqpI19WDEQnNgtwFzPrnLK6zruNl8zLzvxn6NMZG0Zao7GyKYYdbce23mLl0bptrPg0YsJfXR9zEqX/4P/LtJ5CfD2VlK9j6xqPUOZ3c/9Zb/NL9O/7C94+rL3ExFfQb/Dl7M1aR3A/+OPMBsrIgNvYT3HY3M96ZgSPRwbC0YYFb6jBqG2oZeMu+iE0kdksiLjOT3VVVtDeIyklKYtvBg8eUiOuqqo1IT8S11Bn7+Ghv/7KTLgMUw9qiOCbdYsoUCpds5nLeYkUrsel0lvM2l5F13inw8ceBadv79gWupr1+Pe61m9m8qpZT8t/B1VADgA/IpITyI67328SJl++cu4OnPhrBT2b/hNiYWLbv38O/Bj/PQ0/OCGmpkcZiFofNwf+M/x9GZIxgUMogLj7h4k4tHPnoo4946KGHKKkr4auir7Asi/EnjeeyyZfx9udvs2rrKowxnJp1KhlxGTz44INhGT9Fc1KwK5TUlhzXhUuVqAwTBceez+fz8fhPf87vX/xeu4PPH13/F+565GGMsbN7d+CE14XBZSoqKyupXLaWnK+fjUXb043/xdV8fnsGqdnZlOXlMeXffqrcWWS7Y8iNn8rjAwspKhpNRcWpJFl+3mApe4hnE8l8OG4hW85/gurEHeCFvo9Coa/9Evq+9mIK74fY2FjmzZjHoORBh1U89vQqxp6sqwcjcnQLchdw4/wbeW7Wc2GfbhCNoiGGHe8BVHPPj7iTG7f9qd3tYuxVuH1NVZFXXLGK005bAMCUv/6VT4v/m5/7Hj7sNbGx1TgSNxNf1pciX/sXyWmsgMiMy2Rs9lgWfnvhob9nv+WnuKaYrISsI04cRXIisVsScQ8FrireOJAad+I4LjvrMt5e+jart60+NIACjmsQ1R1VG5GeiGt8j+PZx0d7+4ph7YuGOCY9W35+Ph/94Qn+9+U7yDs4/KjbDcvcwU+v+C2n7nFT/nk166qHsZ7RrGMMWxiJDwdrGMtY1vHjq67COXw4L/6/G9l7MLAWfaatlix7CakTd9O3byFpm/dwVnEGP5y4jMGXLGf7/q9wO91YtsDf+g8ft4VczPLnu+3dmpDrqZWLzfsXjUnBnkiJyjBRcIwMfzj3t/zo03va3W5M5hb82SexbbOXem+gOnLHjkr+/OeHSExMxFlby98e+z67GAKAwUdqWgWZmQcZe+ATpjr3MSSmhiHuOj6ZZlhSnM0XX51DftFZ3EQ+N7ILgBmcRU18OQxZwsB+cVySfRHjz3UwaRKs8j7LzW//V6BD+TDmn5DqBgsbpVxMZdod2FNH4CvPJbnsSdJ5D4Of8hjYeJ2df98f2oVdpGO6ejAiR3c8QVuDvLZFXAxrcbGbkroSviz8igl9m5JLQOgXuykuhhUrYPlyCj9cwC1Lf8k7XN7hbk2fvo9Jk/5KVVUlCyveYJMjE3afC6n5xLuK8KfvoD61CAwdroBIdCWy866dIX0HIj2R2FKkJ+K6o2oj0hNx0PUDs0huXzGsfREXxyTi+Hw+br/2BZ557TvtbhvjqsPtiTvq83+b+CxXDDrIQ8k7yBzSl/WrM5n81tkMpYq69F3sT95PSXoJ/fcNwhSP4eP+e3jtliMvcDYoYRDVP9tDmaf9YpY0VzHPrHqdK0eFfu2DztBTKxcbRWNSsCdSojJMFBwjwzf7fsArRRcc02s//RTeems2CQkJVJaXM+FfNhx9MxmW4afMVsNCZykJu9MYvW0iafVNpfv9burHzVtGsmxZ4P7g+J30P3ExpRO+pGzQUorYCMA5OefwyU2fHHrdrvJd3PzWzUwdMhWn3UncT37K6P1+jDGMyjqV1PhMnh87lhvWrqW89iAbg6X167NtDHs2vFfiinYKaJFHg7y2RVwMmzIFliw5dNcDTAcWAYel2847LzD1qrm6OlizBpYvhxUrqF/2JS9WDCW3fjx59eNYylnsp39I3UiIOUjN5D8ycVQmj1/3Q4YMaSAzE55Y+QQ/WfSTQ9slxyQzKHkQA5MHYlkWH+R/wJ1/DH05j45WQERbIrHxPSI5EdcdVRuRnIiTtimGtS/i4phEpIsGf87C3ZM7/LrExCr69i1kUH0Zk/clMNYqpw8eFpy+gMqcSqqrqtmXvI/1ORsoSyolriqLr/1pM8kTkxl/toMJZ7i5eUsWo7JO5Zycczg752zOyjmLdV+s4wf3/SAwxdpvoP4SBsT8BJdjEB7vHgrcj0HsuxibxalZp/LEb54I2zTrnli5KN1HicowUXCMDOekrOezytHtbudwNDBkyE7O6VvB6SVLOekkGPe37/Hb3zyEt8JL5oEBjF9zOqag7qht2FPsJE9KJvMbmfyptoz3Cp+mLPVj9njWt7p9ckwyxfcU47K3XtXSeDaqwd+A0+bk9Wtf58IhF7Jw58IjHlcAEDmcBnlti6QYdthVuY2D9QdP56PNYymuSaBPQg1TT17L6MwV2Cxv01W5hwyBH/wAli2Ddev4xHsmi5jOJ5zDMsdkGrzHtoh747Rsp83J/h/vP5TEySvLY1vJNgalBJKTyTHJh73ujY1vcMv4md1WARENiUSI/EScEn1yrBTD2hdJcUwikN8PDQ2cnbWVpSGMJfvaD/Ld2xIYPT2OoUMLePPNv1FZXknyf5IZtWcU7457l/U569k4aBP1MbWttrH5u9sZmdU0xdzj84Q0TowxMdybdC9zqubgttw9ZnyoGNi7KVEZJgqOPZffDx88V8BTc8p4bcvJWLR/We+Thi5j1rfe4ZZbbiH2QBabv7sNa3Mlds9RLlJjIO7keF7fkkJeH4sx36vgZw+cjrEFvof/2f4fvv7i1w97icvuYtLASUwdMpUpQ6YwaeAkYh2xbfarZbLynsn38NvPf6skpUg7NMhrWyTFsI5clbu/vZTL/vvXrF//BauenUtNWhq/ef55bvS/zKtcc8TrTMJ+rMGfc9GuMv5T89/t9uVXfWbw8J0LO7zv/eijj7q9AiIaEokivZViWPsiKY5JBHG74cUX2fTIv/ldykP8Y/Vo/CGMJa/iXQaYE/H9OINv3rmJ4c7hOJY7WH3PHp4tqeDlu84/4jV9E/pyzuBzDlVMjuk7Brut/fdq1Hyc6MKFB4/Gh9JjKFEZJgqO3au6uprExMQ2t9m/pYK/37eVv70/gHz3gA61/4/s+/n4okdZvhyKN7t5lWWHPV+Jg00kc+FdyaRfBOv6rePT4k9ZtP0jNhSv4YT0E8i9M7epv55q+j7Wl3HZ45gyeApTh07lzIFnEuc8+tolR9M8CDVSEBJpmwZ5bYu0GPbhVd/gxuVPtnlhtNjYWuKtOkrdGVxxxeecdtoiACo+eIoPq2axbu3j0Gcj6embSM7aSOXQ90gcW8xFwy8k8aZn+ENp+9Oy706fzPnLjn2pje6ugFAiUSQyKYa1L9LimPRwZWXw17+y9LFlPFJ6O+9yaYde/oeUa/jN9aspzNpBjD2GivsqiHHEUFIC27dbzPxsIIkxiZw96GzOGRxITA5PG37EhfE6qrUZeBofSk+gRGWYKDh2oeBFE3yWjXdLzuCFogtYWOrkwvQGvp31AZdkLMdu/IGLJvzudyyeu5on/wwLCk7Dh+NQMy5Tz0zeYL41Bi+nHPXtXCznbWZzEU3rn81lHQeIpbRvMrFnOrCdu4KqPh+zqfZj1hxYjd86stJy7917GZDclCB1e92ddrVtBSGRjtEgr22RFMMW5C5g4zl/4/6if4f8mnPPrWDKlN9TXFbMu553KcnycWqfUZw2dAij+45mdN/RjMoaRUpsCh6Ph6HpqeyrSaS9adn9E6rJLy3v0IVoWvs8qoAQkbYohrUvkuKY9GA7d8If/gDPPAM1NcxhNvcxBwCDn8mxb7I5bhKlZdlHbWIIy/lbzmSm3dw0Plx681ImD2pa27LaU02iq+2im2Ol9SClJ+rMOOZofxORrpWfn88SoKLfGJ744AfkHWxap+NfxfCv4mkMy9zBXRc8TjJw3rZtvPXL1bzpuf3QdllZ+xk/fg2DB3xM33/+G291OW0NPj1cxoekkJoKZ5wBEyd5GHXGGG4+HTIyYN2BdYydNwMqD3+l3diZOGDioYrJllUrnZWkBJgxYgavX/u6gpCI9B6WxecvzaHssZ+ytujFkF7Sx76bkulPcOWtM7hxyl1UmApmm9kMThl81KqFpUuXcuKE00mvK2Fj4VlQ+3XS7HeQGjeC8rpcynxPQvz7jOp7Mhlxp7B06dLjmpbduD+f+cpMPH4lKUVERLrdl19S9eiTfPHGfqZbCwHwA6lnrCPjq1pO//p+FmVfxoNvbma2YxL17qeorf1aKw2toIHL8OPHYLjm1Gu45bRbGNtv7GFbdVWSEgLHFTvv2qkZFBK1VFHZATqL1zV8Ph+P//Tn/P7F77U5xW/AgL3cef1f8CTGcelaH+e+/hO+OfxLbrsrjtf2voHf7+PSSy/lugumc8DvBWzYbDM48cRf4PGk4XKVsW3br/D7FwB++trs3PD2j/h03yfsKNvBgR8fOLRGiN/ykzk3kwp3BRP6TziUmDxr0FkkxSR1zy8mSNP4REKjapS29egYtn8/PPssvmeextq+i4+TRnJz3MvsKWptgHC402I/YM1900h0JR7TQXtjtaPf7+cGbuB5nsdms3VJIlEVECJyNIph7evRcUx6Jr8f3nuPgl//nSe+mMg8bqeeWHaTg3faGOaOHElaZiZlu2t5qt+T1LlqufpZeDUfwMbw4XcSF3cLNTUJJCTUUFf3DDt2/Anwc/VQePU7HPPxh0i0UUWlRBW73Y5ZltZmkhKgoGAga3efysiR21kzJYPCJ/0kZE8B4HTOoHZHHd+74T4SE7yM8QD4SXAtJqdPKSOnTWPL4sVk7FtNTfBiOdUuH4/967cwNND+usJ1jMseB4DN2Fh4w0JGZIw44kqu3U1BT0SiUkMDvPtuYOrVu+9S6MvgaW5lHreTXF1C4kA/FLXfTJqtEKfNyctXvXxM+8vm1Y4v+V/qsiRl43tpMCMiItLF6uvhxRdZ/79v87v8K3mJl/HiPPT08z9ayw/n9oUf/hgAZ6qfe974CQ/PfJhXSxsT4X527nySO+80pKamUl5ezp/+9CSBOkx4tRQcfscxH3+IyNEpUSk9wvKt40Labt26Uxg5cju5e/eSkB1IIDaUNbDrf3fxyoJXefGav+C96PALz/h8Pp5//nke+Phj7Hb7EReqGZ42nCtOuuKIhOSE/hM690OKiAjk5gaSk88+i1VYyN+TLuL3mQvJLTybBoLrQFqDOJO/AWPabW5qwkvcfZyJxe5cakODGRERka5jbdjI4nN/xWPlt7CQw9e6njimgp8/nMLkhDhWTlzLwLKB7B6+m4QDCcyb/gzWXgtSgdT/z959R0dVbn0c/56ZTDokJBAQJDSJ9F4kgnQLBrwGNAav7XrtV8WCKCqiXhCMBbtiuSgqohh9IYIKKB3pQUQEhCBISRAYSnpmzvvHJJGEVJhkUn6ftWaROeeZc/YAa3aePU9xjQ5rG9aWQ4cOERwczKFDh2jbvS1bU7ZimiaGYfB0q6c1Q0KkAmjqdzlousFZyt0opySDVzzND47+pV6qTcgmXv4kmcsvvxxnlpMDbx1gzzN7OJJ+hNgxsaT7pAMwvu94Jg2elP+6rKysAhshPL74cSavmAxouL5ITaFpcyVzew4r4rP9lMNBoNVasF2XLvDcczB7tqtAuWIFafjxKaOZ5P0ge7IKbnzWuTPccw/snR7Jf9e/TGm7cj/T+06e/GmTW96SltoQEU9RDiud+mJSFrff6uDdD/7+XcRiOGndejN9+60jyH871/96IycWHwNge+PtvHrZW/zabHN++8Z1GpN8KgWHmYPNYmPOqDkcXXOUkN4hjJozShudihRDu357iJLjWRowAJYuxYGF+QzjU0ZzkDDOI4XRfMow5tOFRH6h9LXIYsMW8cmhwWx54y8OTNyN75H0/HOJ/9jMw53H4jBKTh7aTVukZlInr2Ruz2G5n+15soChwEKgwP7Y/fvDZ5/B+eeTDvg4nESwg11ckN/EYnHQps0Wpk/vQmQkZGdn0bp1a/buTae0XbnDw/3YuXPnOe3KLSLiacphpVNfTM6wdi3mCy9iTHwK2rm++PzmG4iKAn/vHG69zWDMg1Zee+0BgoODcTgctH+pPRarhXcGv8fizt/nXyrEL4SJ/SdyZ487+W7XdwX6i2N7jyVuTZz6jyIl0BqVUu0kE8YI6zesdRScTv0ZsfSyrqe7Y32ZCpUj/RYyp0koDQ4exzf3mN8FfrSc2hKfnj60/Lo5O4/uJNuZTfTs6DOSiIqUIiLnLikpiaVdukCLFjgNL37+qxc/buvC4dQAegakMrBtIp3qr8Vi5uCsE0zIT1tYde21GE2a8HB2Nv84EcKL/4MmTaB370T+9S8HV17ZPf/6K1eupEWLFrRoAX+l3c7WP8KpZ7nn7125nW/Qvtle6vu3y29/Lrtyi4iISPWyd/V+XolcwVZu4du6L8F77wHQrVsy48c7eeih8wgJcbUdNWoUc+bMoeP3nQhOD2XkmOtJretaCNtmsXFvr3t54pInqOdXDyi4fnW2M5vJqyfnt1X/UaTiaURlOehbvPJLSkrix5dfZdKs/7D7r1bFtmsWupvk1FAyMoKKbePNGvZwB9uZBsBxvDhyZXOGfmgyftl4Pv754zNec3oyUZFSpGbTaJSSuTOHORwOXnviCfbnhDJr1nVFboZ23nkHaN16J79s7kifvofo2fMLAPz9/bnmmrFs2AAjRoDNdsZLAcjIySD5VDLNgpuRsCOBUZ+NItaMZZYxiznXzdHnt4jUKMphpVNfrJbLyACLhY2/ePPii64VZRwO16mVw6cQ+X/jmDJ1KsePHycjPYP76t7HgY6NaDPIj9DcVV3sy+0s+Mmb+QFv8/Hhh4huG83UIVO5IOSCIm+p/qNI2Wnqt4coOZafw+HgjpiPef/Lm0pte9llM/nuuwuBXkWcdU3xexkf2vExm5o34ZL3G/Kj7TUmL59ManYqAD5WHx6OfJjODTtzffz1fw/XjxxL3CoN1xepydTJK5m7c9jamNFEr3y+yCJlYSEhJtdf/yhWaxZDhw5l2LBhpb5mRuIMbp17K9Fto3lj2Bus3b+WG+fcyEejPtLnt4jUOMphpVNfrIbJXevaYVqYf6Q3n6YMISU7mDCbndFhixgWugar4YQ2bTCbnM+3L27lhcYv8sO2xgUuMzAyg6nTfOnZEx555BECAgIACH0nlEMHB7H94WQGXfsbd/W8K/81WY4s1u1fx8XhF5caZsKOhErZbE+kulOh0kOUHM/OZc1W8f3eyFLbhYUtJiXlUiyWKFq3nkBWVj28vY+xc+czOJ0JgJNGBPDhjP2k9vqBB79/kD32Pfmvj24bTdzQOFrWawlwxu7eoOH6IjWZOnklc3cO+7rjeK7+ZXKp7Zr6JPPoSw0ZOfIEDRvWLdO1TdOk6ztd2Zy8mcZ1GpN0fxLeVm9tdiMiNZZyWOnUF6thBgwgeek2RjCXtUWsRd2LNcxjOIuNoUwyH2MrHfLPWa0wapST2Nj9XHVV0/zjO3bs4K233qLJniY0WNaAly79gJ/bLMPb6s1v9/xGi3otzipU/f4hUjqtUSnVSvYJ39IbAZkpVlr4NSMpbC6B4fsZfvFw5q2chzNjAy1SWlA3vS4Hw4KxhW/ky21f5hcpO4R14JXLX2FQi0EFrld4bREVKUVE3CQzk9m7S9qN+299627h7rsbAmUrUgIs/WMpm5NdO3De0/MevK2ujXLUSRB5uQGFAAAgAElEQVQREakZHKal2CIlwFp6M5x59DTX5hcpA32zue0OK81azOWPP5axZIlJH/MxcrCS2TmUiIgInpj0BE/OfZJHuzyGgxwAvCxebDq06awLlfr9Q6RyWTwdgNRwJ0/in/pXmZr2t55g38P74Bb4pe8vOOs6+aXvL3AL7Ht4HzERMXTosISBAwcyZcgUwoPCeWPYG2y6Y9MZRco8ecXKQO9AFSlFRNxh40bo0YOUtMAyNU/OrlfuW0z7ybUWsa+XL7d3v73crxcREZGqbf6R3sUWKfOspTdd/HbStEEGU6eY7Dto46VpFo4dSyQoKIjg4GDefuxtlo3aSWxMBi+vnkbr11rz1va3cJCDgcEtXW5h5707iW4bXUnvTETOlUZUyrnJXVukSBkZLE0MYkn2nDJd6qKQd5lrzcFmsTEnZg6XNr+Unnt6ukZEks34mKe45GBHIIrz657Prvt24WUp/b9wVEQUe+7fo2/CRETORVYW/Pe/MHmya/V63xOQUfrLGnofK9dtdh3dxdztcwG4odMN1PevfzbRioiISBWVlJTEpOxrytT2vaY38dWnv9G9excATv18ikFrB/H1BV9jbDQYuGsgieE/sfGi61nz/e781w1sPpAXL32Rrud1rZD3ICIVR4VKOTeJibB0KQ4szGcYnzKaFMIII4UL2MkUHiUH71Iv05w19PKbf8b07ALTt8lmVdNoEna4zpelSJlHRUoRkXOQmAg33wybN5OKP+/4Xk/o8FPwRekvvab+QmBImW/1+trXMXGtP3Zf7/vOLl4RERGpssLDwzma6ShT2+SsYGbNeosWfuEkP5dM8ifJYMIwYxgO05svacL8+hayQ11FytYhrXnh0hcYHjE8f808EaleVKiUc5ZMGCOs37DW0eOMczay8CKLOjxAht8dpKd3KuIKa0m1DGdzI7PI6dmF15qMnh2tadwiIpUhOxueew6efRZycthMJ2J8vmZ7RgsGJr1A48Z/cuBASbt+ryG54cYy3+5E5gne3/Q+AENaDqFDWIdSXiEiIiLVjdVqpYWZwk4uKLVtYGAaderUYcotUxm29goAjvofZ2VaG+IDm3PnEz7svK8Vt3/7T3o27smdPe7MX9taRKonrVEp5yR/EeQiipQA2XhTn985xtukp3eldesH6dBhCy1a7KZDhy20ajUG6MNh52EWRV5ebPExKiKKsZFjXdd0ZhP7ZSxH0o5U1NsSEZEtW6B3b3jqKcycHF437qa3dT3bM10L0f+0tSM5OVcAa4q5wBpgOM/t2kFWVlaZbvm/Tf/jZNZJAMb0HnPu70FERESqpLvqJpSp3QXNV5OyKYWO2zuQbktn4oDPGfVALLsf2su6JB/GjQM/P5h59Uzu632fipQiNYBGVMpZS0pK4pWg2FIXQT5EOwYPfpFdu15h9+5Xufdek+DgYOx2O6+99jrgBGDB/xbw1a1fcXWHq8+4RsKOBOJWxQFgs9iYNXKWpnOLiFSEnByYOhWefhqyszlCMAMbzGXL4X7gAIsFbrppN7t2TcUwQmnT5jGOHu3NiRNRWK3n4XAcpG7dBEJC1mAY7QBYuXIlAwcOLPXWF51/EdFto/n18K9c0fqKin6nIiIi4iHDQ36iqc9e9mWGF9umvf8vvLzgbXY7X2B65xXMGfwIjjqHANjV5CFCQhPR2CuRmscwTdPTMVQbhmGYAPo7c3E4HPTs+AubtnUutW3bCzfi8/utHPc+TkjfEIZfPJx5K+dxdMVRAJLC9gAm1oFWvn7s6wIjKxN2JORP+y68hqWISJ68dYhM09SCREUoUw7butW1FuX69QCstlxMlN/XHE11bWhTp46db74Jpl+/M1/qcDiYOXMmN9xwA1ar9ZxizcjJwNfL95yuISJSnSiHlU59sZrlUPvBtP91NkcpetO8Rg3/4KfDF5Ftq0Onm/1IP+/n/HNdG3XlpcteYkDzAZUUrYiUxp15TCMq5axZrVa8jpStM+p3wItRra5lQswE9lr30pGOJF6ciHGRwTOznwHg8dgJOIycAmtQqkgpIlJJDh2Cnj0hPR2AF8Ke59EjD+NIdf2u0arVVp5+eh/9+l1e5MutViujR48+5yIloCKliIhIDXeHfUp+kTIyciUnTtQlNTWAgIBUOnbcwvbt03g7/SgN2x4i/TzXaxrXaczkQZO5ofMNWAyNpBSpqVSolHPSkmTWUfpmB03S9jAhZgI51hxsFhuNezfGssZCNtlMiJnAM7OfoePWr9jW6e8Nc8ZGjiVuVZyKlCIilaFRI7jrLpwvv4zj4YfJrjMGxwQDb28YOzaF226rQ7NmRRcp83h7n926UKeyThFgC9DunCIiIrXEgYuPQPwiDOcRevX6ieDg4Pxzdrudzz/fyMZABwwFf5s/j0Q+wsORDxPgHeDBqEWkMqhQKeekoe1Ymdr1CXmXeblFyryCY5/mfVyjJclmfMxTXHIwvsDu3pNXTAZQkVJExJ0GDHD9aZqQkQF9+sC0aQAcHjOGKZmZeFutTHrcRtI+uPNO6NYtrEJDum/Bfazdv5YH+zzIv7r+q0LvJSIiIp6VsCOB9Wn/AIcTE1+WL2/H8OHD888vX74ch8MBx4FEgzf/+yY3db7JcwGLSKXSeGk5O4cP8+OVL/DG/n+U2rQHa+nlN/+MgmNURBTxMfHYLDawZrOqaTTA38dQkVJExO2WLnU9li2DtWth3Tqys1175zz+7AzqNmiAr68vn3wyk+nToVu3ig0nJTWFT7Z8wtbDW5m/c37F3kxEREQ8JyODpBuGc8/b/4AVDurVCwbSSUxMxG63A67RlImJiX+/ZrnJv+P/TcKOsu0SLiLVnwqVUn7p6fw29F6i59+KAy8Msqhf/3CRTf39f6FHcBRbG1NkwfH0YmWO6ZryDa62gd6BKlKKiLhb//6uR1AQAH/sdtC/P0ycCBs2PEBaWhZ2u53+/ftXSjhvr3+bLEcWAGMuGlMp9xQREZHK91LUfD77uAOvvAaN6gdz9913c9NNN9GvXz8OHXLt5n3o0CH69u1L//79Ce8UDsGQ80cOsV/GciTtiIffgYhUBu36XQ7aaQ5wOuG667j5i2F8yM0ANGnyKFdfncFff/Xkl1865S+C3LLlTyQk3IOzTjbjPhvHlMunFHvZxxc/nj/VO9A7kD337wEg1D+0ot+RiNQQ2jG1ZHk57Nprc/jnP60Me2EQXywP4S7r/7Dn1AGgUyd47rlNXHZZJ7dsilOazJxMmk1rRnJqMt3P686629ZpnUoRqZWUw0qnvlj19utWk26dcsh02rjc9xP8Y+Pp1KwTAN27d+eKK65g5syZ3HDDDVitVm2qKlLNaNdvqVhjxsDpw+1Pt3s37NvHdL4Gf3+ODGhBwvypvPeeL5GRWxg16pL8pvPmzcPpzIbj8MJbL9C3Zd8ik0vCjgTiVsUBrqnes0bOUoFSRKSCfP65lc8/h0C//+OUWQdyXMfvvhteeAH8/LpWWiyzt84mOTUZgPt7368ipYiISA2UnQ033mSQ6bRhGCbDnvLhyWOLcfzhwDAMusd2x2q1Mnr0aBUpRUQjKsuj1nyLN2AALF2KAwvzGcanjCaFMMJIYTSfMoz5WHGSeVEfWu/fz759ewGwWq3ce++9BAcHY7fbee2111yLIAMEgdf9Xnx1/VcFkoySkIi4i0ajlCwvh0HBHObjk84LLxzjP/9pXKnxmKZJ9+nd2XRoE40CG7Hn/j34ePlUagwiIlWFcljpak1frAaaONG1FjbAI4/A1Kl/9wNzcnLw8vLK7weqfyhSPbkzj6lQWQ61JjkOGEDy0m2MsH7DWkePM073sq7n8k5PEOJtJ97Hl02b4ORJ8MHB5d1D6Tq8K5vmbWLHBlcBc1dYMll+B2AA2FrZlIREpEKok1ey4gqVIyI/IH7ZTZUy1ft0y/9YziUzXKPwnxnwDE/2f7JS7y8iUpUoh5Wu1vTFaph1Ccn0+UcYDodBhw6wfj345H4vOWDGAJb+sRRwzawbGzmWuFVx6h+KVEMqVHpIbUmOjv6DiFz2HGvpXWybJk3+5KabpuN0ns/RKYOJZR8Aq9qsYte1u2j1eSsif4sE4L1AX354/J8czNwFKAmJSMVQJ69kxRUqrwtbzKzkwZUez8jPRxK/LR5vqzf7HthHWEBYpccgIlJVKIeVrrb0xWqS9FMOujXYx28ZzbF5Ofn8i73s3TmXNsuG8m3vFF52DADAwMA87fcT9Q9Fqh935jHt+i1nmH+kd4lFSoD9+89n584L2LGjQ36RcnXEap665ik+tnzMU9c8xeqI1QD8+1QGF29J5M1hb2Kz2Mh2ZjN5xWQVKUVEqoCUrOBKv6dpmnRo0IH6/vW5vuP1KlKKiFQzhmGMMgxjajHnHsk9f7thGLdXdmxSdYy/cjO/ZTQH4OneC1i27FWOpR1jXtibzNtzJwC+Xr68O/xdbBYboCKliKhQKYUkJSUxKfuaMrXd8XMHTPM8wFWknBAzgRxrDllkkWPNYULMhPxi5dFDgdzV8y7iY+KVhEREqpCG3scq/Z6GYfD0wKfZO2YvU4cU2c8VEZEqyDCMIYZhPALcAZzxTVdu8XK3aZpzTNOcDrQyDGNUZccpnvfrd/uYtqwbAH18NhL7bgReVtdevqnpqfze9DcAxkaO5dZutxIfE0+gd6D6hyKiQqUUFB4eztHMumVqm5ZRFx+fcAZGnOLJ3CKlzWJjfN/x2Cw2cqw5PB7zFAMjTtGwoes1URFRSkIiIlXI6N67PXZvP5sfDQIaeOz+IiJSPqZpLjJN83lgYzFNbjdNc85pzxfiKmpKbWKatHv+Zr4kmmbs4cN3swhv3YpB31zKkRVH6L7wYs7b9h9aBLdg3MXjAFc/cc/9e9Q/FBG8PB2AVC1Wq5UWZgo7uaDUti3NZFpf+Ru0jsaRW6TMKz72adrHtVEO2RATzQUR8YAr6eQloVD/0Ap+NyIiUhJv700Mnn1zpd7TNM38NWxERKTmMAyjWxGHjwJDKjsW8bD33oMffiAaGP7vRthueJM/X/0T321eRG+L5j1a8OGtt9JvYBy+Xr75L1P/UERAIyqlCHfVTShTu3/6zmJKUjRYz1xrMm/kpM1iA2s2U5KiSdjx93WVhEREPG0NWVmXMXPmjEq7o9N00uPdHjzw7QMkHUuqtPuKiEilCMFVmDydHcAwjCIXRM5dx3J9WR4VHby4yZ9/wsMPu34+/3xsL04hKzmL38e78v6f+JEe1ZShQylQpBQRyVMjC5W5Czg/YhjGF7lrqEg5DA/5iWY+e0ps097/Fxpnvl3ihjinFyuzndlEzy5YrBQRkcp34YUbsFiuAiKBw0yaNImsrKxKuff8nfPZeHAj09ZMY+72uZVyTxERqTTBuIqVp8srXBY+DoBpmtNN0+xRlkeFRi5ukZJs0rfTCX460dZ14J13GDdpEhPve5rM9DTm9pjL6wENeH5ajSxDiIib1LhPCMMw3jFN8/ncxzVAjIqV5WPt1J7/+LyPYTiLPN+o0R881WAoPzdyAK4FkItbSyQqIoqxkWMByHZmE/tlLEfSjlRM4CIiUqquXV+gX7/j9O/fj/79+9OiRQtWrlxZKfee9tM0AOp41+GWrrdUyj1FRKRkhmEEl/Qox6XsRRzLK1AWHmkpNYxpwu1X/snKY+24mJX8fOVjJDid+Pv749POm9nDZ/Ny1MtsefgiDngt93S4IlKF1ag1KnMTaeEE+Q4wFXi+8iOqpl57jbodp9P+tShCQ8dy5Eh9UlMDCAhIpWPHLWzfPo0fr7yad3kXyCFuVRx9mvYpsliZsCOBuFVxgGuX71kjZ2nat4iIB3388cdYrdZKv++W5C0sTloMwK1db6WuT9k2bhMRkYqTuyP30FLa2E3THFeGyx3lzJ3AgwFM0yyqiCk1yEevn+D/NjQFYKRPAh1nPMQfK1dx/Mhx/Ov6s7TBMgC8fbNp26CtJ0MVkSquRhUqcX1j90juqMrTtzEt9ptAwzBuB26v8MiqkaysLCZNmsT+/fu5994LCQ7++6/Pbrfz+ecbObRzPxMaTeCZ654hG9e07sLTvxN2JLg21ClheriIiFQuTxQpAV5d8yoABgb39r7XIzGIiEhBuTt0zym1YdmutdEwjMIFyRBgkTuuL1XX3r1w30Ou0kIjDvLmG2DUD6XbwW54v+nNh/0+ZPeAXQA8PfBp6vvX92S4IlLF1aip37nFye6FipRDKSE5al2U0xw9yrG9J5kxYwaHDx+mf//+rF69ukCT5cuX43A4OHDyAPaddl7Y8gIWw3LGGpQqUoqISJ7DqYeZ+fNMAEZcOIKW9Vp6OCIREakg03NHaeYZimuGm9RQTifcEnWYE9n+ALzX5wPq/2sE2Uey+f2xJE76nyQ+8msA2jVox1097vJkuCJSDdS0EZWYprkx7+fcqeBDgO6ei6j6+OnGNxn8zYPY/I4SGTmYfv16kJ6ezokTJ6hbty52u53ExMT89h/zCdsn/UYrr1ZcPfvq/GLl2MixxK2KU5FSREQAmL5hOpmOTADGXDTGw9GIiMjZMgyjG67+1SggxDCMXcCivD6YaZrjcjc1HQW0BHbljtqUGur1uDR+2NIAgH97f8iVX/6Lvfv2kT45HdOew/Srp5PpnQ7AK5e/gs1q82S4IlINGKZpejqGUpW2iHNxa54YhrEQGHd68fIc4zBz7+eOy3nOmDGQmIjDtDD/SG8+TRlCSkZdEk+25CihQCbXXP0E7TsHsm/fPlJTU2nTpg2//fYbvy3ejXnY1dnMauDHG7MnM3DgwAIjKPOoSCkilckwDABM0zQ8HEqV5KkcluXIosUrLThw8gCdG3Zm0x2b8v+tRETERTmsdDWmL1aD/PYbdO2QRYbDm+Yk8fNbq1jVoj4rVqzg+OrjNN/ZnIf+9RAAV7e5mviYeA9HLCIVxZ15rMqPqDzbBZ4Nw5gKTHVXkbJGSUwkeek2RjCXtfQ+43Rj/uLVrz7ku5NdCLz8Udav74/dPpPGKfdwx+FfADgQYeGqzT0I8HUN8Y+KiCI+Jl7TvUVEpICDJw/SuE5jDpw8wJiLxqhIKSIiUkNMnAgZDm8MnHzY600CbpvCtw8/THBwMEF9gviw0UcA+Fh9ePHSFz0brIhUG9ViRGV55RY37aZpLsp93s0dBcua8i2eo/8gIpc9V2SRMk8v1vBa4GP0PvUD77GO5t4ncGZ5YcMky2Lhrbfe5JfMDbw7/F0GNB+Q/7qEHQnEfhnLrJGzVKQUkUql0Sgl82QOM02TVftW0b1xd3y9fCv9/iIiVZ1yWOlqSl+sJklNhUcegQAjjefH26FxYxYuXMg3874h83cHc5ot5q9G23i83+P8d9B/PR2uiFQgd+axGleoNAxjCK71UD7PPRQC3FF4xOVZXrtGJMd5HR5jxNbnSm03mcd4iyf4iHUc9ztOUHoQAONb/8Hq628G4KoLr+Lr674u8LojaUcI9Q91e9wiIiWpTp08wzAeyf2xJ7DONM3nizi/G1cOwzTN6W64Z43IYSIiNVF1ymGeojxWdZkmnD5hwuFwkHEqgxN2GwmHP2F0p2sJ8A7wXIAiUuHcmcdq1K7fuWtZLsS1s9yx3McuXIVLyfVpypAytdvAJXzEOlZHrCZ2TCyrI1aT6pPKrihX/9rfUpc3hr1xxutUpBQRKZ5hGO+Ypvl87uMaIOa0wmXe0iW7TdOck1ugbFVoB1URERERj3A6gXXrYP36/GOFV3WxWq0EBAVwXjNvbutxi4qUIlIuNapQaZqm3TRNo4jHNZ6OrSpJyS5xb6J8hwlhdcRqJsRMIN0nnQkxE3h25LOkBKUA0P5AHE3qNqnIUEVEapTcL9QKbwD3DvDYac9vL7RD6kLgDnfFsK7TOnddqkR7j+9l2CfD+Pb3b3Gazkq5p4iIiFSsh8fkcPOQfRzvNRSeegqAlStXkjAjgU3Tj/Lzb6ka9Soi56TKb6Yj7pWUlERqmHFmN7kIaS0tvB/zPjnWHAByrDmsiVgDQOc9nQnc+++KDFVEpCYKAR7JHVW5+7TjweBaU7mI1xwFihwKbxjG7cDt5QkgdUsqadvT8L/QvzwvK7c31r7Bgt8XsOD3BWy+czOdGnaq0PuJiIhIxVqyBKa9bsU0ozmFkzkBu3E4HHzxxRcEBwfz7bpv+XZZIuYFASTcM422Ddp6OmQRqYZq1IhKKV14eDgdOm4pU9t2nRPZY92DzWJjfN/x2Cw21wkTNv98N40a6r+PiEh55BYnuxcqUg4FFuX+HIKrMHk6O+SPxix8vemmafYoy+P0161ts5YlxhJ2PbrLfW/uNKlZqUzf6FpW85Jml6hIKSIiUs2dOAE33wymaeDn62TyNYnw4IMsXbqUunXrYhgGaZY0drVeyW7je6b9NM3TIYtINaVKUy1jtVq53fodTZr8WWK7Jk3+ZOjJd7FYLMTHxDNp8CTiY+JdxUoDuPI/XDAsoXKCFhGpQUzT3Jj3c27xcQh/T+0OJncDndPkFS4LHz9n+6buc/clAfho80fYM1xD98f0HlMh9xAREZHK88AD8Mcfrp+fj7MQ8fl/wcuLQYMGMWLECI4fO84PEUsBCPIJ0i7fInLWVKishbqnHOSOK98ptljZpMmfrvO7NxIfE09URBQAURFRfxcrrdlMSYomYYeKlSIihmEEl/Qo4aVfAINPG2FZ1MIceQXKwiMtq5wjaUdwmk5eWfMKAM2DmzPiwhEejkpERETOxbx58MEHrp+HDIG77y54vkePHjS6phF/1HX9OjNxwEQaBDSo5ChFpKbQGpW1kLVjRzot3cqtt37Azp0XsGVLR1JTAwgISKVjxy20bv07F/y0gGZ9r6RlbpEyT16xMnp2NNnObKJnRxcoZoqI1Da5O3IPLaWN3TTNcYWOTQWmnj7CElcxsnBhMxhcG8a5Idx8HRM6EnplqNuul7AjgdgvY3moz0NsP7IdgPt63YfVYnXbPURERKRyHT4M/74lB/AiyC+TD973xmJxbfNtmiaGYXDw5EGeXfYsAG3rt+Wenvd4MGIRqe4M7chVdoZhmEC138Vs09Tv6fbopYQ33UHU8EWEhR0ucN5+wo7PYB+mDJtS7DUeX/w4k1dMBiDQO5A99+8h1N99HV4RkfIyjPxfmg0Ph1Kq3OKm3TTNRbnPu+UVLA3DOGaaZr3T2g4BxpmmWWIxtAz3NAF+5EcAmj/TnOZPNj+XS+ZL2JGQ/wWWgYGJSaB3IH8+8CdBvkFuuYeISE1WnXKYp9SUvlh1YpowaqRJ/Feu/5YzjRv555ZxONu2Zdy4cTTd1hRr8nA+v24iy059BMD3//yeoa3O6VcWEamG3JnHNPW7FnrlZQcAe/e1xNs784zzy5cu54V3Xih2WnfCjgTiVsUBYLPYmDVyloqUIiJllFt4DAHW504NbwnEnNZkem4hM89Q4B13x1G3V123XOf0IiWAiasDOaDZABUpRUREqrFt22DeXCcAI5nD9Q+EQfv2vPvuuwQGBnKs5zG2+sTlFymvuvAqFSlF5JypUFnLJC/ZxqzkQbnPvgb2Fjhvt9tJTEzEsdTB1Z9cfUax8vQOqc1i07RvEZFyyF2vciGuwuOx3McuoGVem9wp4i0NwxhlGMYjwC7TNOe4K4aI6RH0SOxByGXnvjdP4Zwwvu941zrGwHe7vtM6xiIiItVYO59drPW6mCEs5K0WcRjPPgNA+ql0MjOzSDuVxsrmawDwtnjz4qUvejJcEakhNPW7HGrCdIOneyYwcX1eYbEv3btnMHz48Pzz8+bNY8OGDa4nUWDr9XcxUkVKEanKNG2uZO7OYcXlBOUKEZHyUw4rXU3oi1UrpgmDB8OPriVjWLIE+vcHYPfju1nz2hr2h+xnvr0/Rx9+gSv7XMCkwZM8F6+IeJQ785gKleVQ3ZNjZspxmjXMIJmGwAagB1arlXvvvZfg4GDsdjuvvfYaDodrajhBwL1g87YxNnIscavi1PEUkSpLnbySuTOHlVaMVLFSRKR8lMNKV937YtVJZib4fDgd7rjDdeDOO+GttwBI25nGug7rMLNMtlGHV1p34+dfDLxsTiyGJmyK1FZao1LOyucPrcktUkL3rsu59NJL6du3L4cOHQLg0KFD+Pn1BfpjqdfCtc/sPsh2ZjN5xWR1OEVEpExFyKiIKOJj4rFZbGQ7s4meHa1p4CIiItXAjh3QslkOH9+/zrXqdNOmMHUqTqcTu93O7/f/jpnlKha/Smtemmbg7Y2KlCLiNhpRWQ7V+Vs802nSM2ArGzI6EOL1F3c/+jZeXg5M0+TJJ59k5syZNG9+AwMHWsGaReATzTllHKRZUDMOnDygIqWIVHkajVIyd+SwI2lHaP5Kc05lnQJgfN/xJU7zenzx40xeMRmAQO9A9ty/R5uviYgUQTmsdNW5L1Zd5ORA374ma9YYGDjZTGc6zn8erriCDz74gN+2/Ybft3602t+K99pvxj9oMt8m+Hg6bBGpAjSiUspt1Wsb2JDRAYB+XX7C4UgDYPjw4VitVq675josBzLp2RO8unzGKeMgABMHTCQ+Jp5A70AVKUVEarlQ/1A+if4Eq2EFIG5VXLEjJRN2JBC3Kg4Am8XGrJGzVKQUERGpwqZOhTVrXDWGB3iZjjd0hSuu4Pjx42zbto2AwAAyh2Xy+tC3WT7kJbYP6khadpqHoxaRmsbL0wFI5QgL9+VfTRcyZ18v3pl5Md4NL2b+/Pl0794dAPuXdpw3/8b70aFcE/kC209Co8BGxHaIxcfLR6NgRESE5X8s59llz+IwXWsZ503r1hqVIiIi1dumTTBxogkYtGMrk8JehWmbAAgMDCTkaAh2w86RtUdYN3A1AIMvuAR/m78HoxaRmkhTv8uhJkw3SNt/DP8m9QBwOGD+fMi6YR2hx1MBWN/pZ8ZG3w/Afwf+l8cvedxjsYqIlIemzZXsXHKYPcPObfNuYy8CRfUAACAASURBVM6vc/KP1fOtx4nMEzhMh3b9FhE5R8phpasJfbGqKiMDevSArVvBi2x+4iK6zxkPI0cCkL4nnbVt1/GXcZh7bnmQ5LC91PWuy877dhIWEObh6EWkKtDUbzlreUXK5GSIjIR7RqTmFykBPmy8EQA/Lz/u7HGnR2IUEZGqpY53Hbb/tR0AXy9fnrzkSfY+sJevr/u6wIY5jy9+XEVKERGRaubJJ11FSoAJPEP3kS3yi5QAux7YhZnhZFHXRSSH7QXgqQFPqUgpIhVCIyrLoVp8izdmDCQm4jAtzD/Sm49ThnI4O5iGtmNc3HAxjiabuTHtFNs3tCQj7ab8lx33O05QehAmJlvCt7Cw1Um+Xvg4VqsH34uISDloNErJypPDcpw52DPs1Pevn39s0e5FzEicwXODn6NpUNP846ePoMyjIqWISPkoh5WuWvTFqqFly2DAABPTNOjFGlYGR+G1bQs0asQPP/xAyIEQ7DfYORp4lNh7byTLJ5ULQy/k57t+xtvq7enwRaSKcGce0xqVNU1iIslLtzGCuayld4FTnx0eTJNjf7I7egb/3hhPRu7x1RGreXbkszz55ZP02dGHTns70WkvLFgAUepjiojUKAk7EkosIH6/63se/O5BwoPCmX/9/PzjQ1oOYUjLIWe0j4qIIj4mXiMpRUREqqEZM8A0DXyNDD4yb8TrlRehUSNOnTrF/PnzsXnZMLoarAvfTJaPaybetMunqUgpIhVGU79rGIdpKbJImWf//vOZPWs0jXNne6+OWM2EmAmk+6QzIWYCqyNW57f99NPKiFhERCpT9OzoInfq3nZ4G8M+GcZlH1/G1sNbWfD7AhbtXlSma+YVKwO9A1WkFBERqaIcDpg3D2JjYfBg159XXQUvvwwvv2rlwhnj4YYbAPj444+pU6cOvn6+HKtzjEVdXV9eRkVEcfkFl3vybYhIDaep3+VQHaYbzOvwGCO2Pldqu8k8xg8DOrCk383kWHPyj3s5vLhkxYf88ONoBg2CxYsrMloREffRtLmS5eUwJhacmv1X2l9MXDKRt9e/nb+bdx3vOozvN54xF43B18u3zPc4knaEUP/QighfRKRGUw4rXXXoi1VlyckwYgSsXXvmuV69XAXMsEJLTn788cesXb6O4J8vZFLkVKzBB9l691Zah7aunKBFpNpwZx5TobIcqkNyjA1bzGeHB5fabpB1PkvGX4XTmoPNYmNs5FjiVsWR7czG4rDhnB1PbPcojaoUkWpDnbyS5eUw2zO2/CnaN3a+kTm/zuF45nEALIaFW7veyrMDn6VhYEOPxisiUpsoh5WuOvTFqirHfQ8QOeM21p5sV2ybXnV+ZdXN72J99eUizx+2p7H56Koil4EREdGu31KslOzgMrU7ZvPJL1LGx8QzafAk4mPisVlsOK3ZEBPNBcPOnBooIiLVW95nfbYzm/c3vZ9fpBzScgib7tjE9OHTVaQUERGpQeb/4FtikRJg7cl2LPix+FkUDYL9VaQUkUqhQmUNE2azl6ldPUvyGRse5K0xZrPYwJrNlKSi1zETEZHqq8Bnfa4nL3mS7//5PZ0advJgZCIiIlIRPk0pW4Hxo+TBjBs3joTYBD6ffJItew5UcGQiImdSobIGSUpKouFFu8vUtmX/FD4c8OEZGx6c3oHNdmYXu+mCiIhUX4WLlVNWTOGbnd94OCoRERGpCGWddbfBbIC/vz8/tfqJXz56ic7vt2TQqzdz8OTBCo5QRORvKlTWIOHh4YS3TaJx4/0ltmvS5E9atz/AtZHXFnk+KiKKsZFjAch2ZhP7ZSxH0o64PV4REfEcfdaLiIjUDmWddefjdxKAU8dOkdBlIaZXJj8e+5A/T/xZkeGJiBSgQmUNYrVa6b83iSuv/AaLxVFkmyZN/iQ2dhZNf/6BBbsWFNkmYUcCcaviANfOsLNGztIuriIiNYw+60VERGqH0WGLytTu+aBv6NGjB2GtwtjUdiUAt3S5hZ5NelZkeCIiBXh5OgBxry4NG9LO+3fGj5/E2rW92bevKRkZvgQEpNKx4xZat/4dv7RjHDqRyE2zowusUQmujmv07Oj8HWELnxcRkepPn/UiIiK1x7DQNfRiDWvpXWybXqzhipA1OC5/moeSHgKgjncdJg+eXFlhiogAKlTWONZp0+h3990kBAQQGfkT8NMZbTJSm/HkUIOc3DUo8zqo6riKiNR8+qwXERGpXayGk3kMp7llL+nOM3f27lXnV+adHI7VaMcra19n+5HtAEzoP4FGgY0qO1wRqeUM0zQ9HUO1YRiGCVCl/84cDtIbNWLCP/9JYPCZiyafOnWKpKRnWLxlPsdjrsO05mCz2BgbOZa4VXHquIpItWUYBgCmaRoeDqVKysthtmds+qwXEalilMNKVy36YlXVgAHsXLqfCHYC0DFgFyFedhr7HMPWbBVB7fcyakECDU+eT/fHdpLqOEFEaARb7tqCt9Xbw8GLSHXgzjymNSprmOXv/sbTf7Vi5Zp1RZ7/8ccfmTt3JvYdI7kk+av83b0nr5isjquISC2gz3oREZHaZz098CIbgJmpwzGP92BC2tU0GZJBaPOmfD1qFKd8k0h1nABg2mXTVKQUEY/QiMpyqA7f4vVtuoeVfzYnIGATY8fOLXDObrfz2muv4XA0AXby9dfeWNtqCqCI1AwajVKyvBzm9YwXX8V8pc96EZEqRDmsdNWhL1YVJSUlsfT99+HUKU4ddrDtQBvOb7mRHU4nrfz9yfL1x1InAJ+UYzi8TvB+6BLat25PwugET4cuItWIRlRKkQ4fhlV/Ns19tobdu3cXOL98+XIcDgewFx+/d7nsMoiKiCI+Jp5A70AVKUVEagEVKUVERGqP8PBw7PXr80e9ehyJqE/YgL/ICg+nefPmOMLCsNYNxDAMshqGcNSnLc0aR/DSZS95OmwRqcVUqKxBvv7wCCZWAFJTP+GTTz7BbrcDrtGUiYmJ+W0zve/llv+LZd/xfURFRLHn/j3quIqI1AL6rBcREak9rFYr/fr1K1PbkKDBLLntOyJCIyo4KhGR4rmlUGkYRhd3XEfOzYfvHALAxmEu6ZJO3759OXTIdezQoUO09+lCZzoTFBoKwSZzvptDHZ86AIT6h3osbhERT1MeExGR6ko5TEqTlNQFy18ld/1PnQrigQf0X0lEPM+rrA0NwwgCuhdz+hrgLrdEJGclLQ02Jl0AwPXeC/nf+jVgteJwOJg5cyZPPPEEN1xnkBSfTNqtHcAfLo+4nGDfM3cGFxGpiZTHRESkuqpKOcwwjEdyf+wJrDNN8/kizu8GQgBM05xeWbHJmfbvh2uusWJhPFdc+S09e64vst2FbfoSEGCt5OhERM5U5kIlrkTzKK6kU1hxSVMqyaJvc0h3+ABwotdB4l56iSuuuIIOHTowevRosrKszF0Aqc1/Af+jAFzT7hpPhiwiUtmUx0REpLqqEjnMMIx3TNO847TnGwzDIK9YaRjGVFzFyzl5zw3DGJX3XCrfV1+5/nRiJbjOjiLb2E/Y2fJbHP9mdiVGJiJStDIXKk3TTDIMY6ppmosLnzMMY6R7w5LymvvBYeA8fEinzSWZpKVlM3v2bDp06IC3tzdffQWpqUD7LwCwWWyMuHCER2MWEalMymMiIlJdVYUcZhhGMGAvdPgdYCqQN6rydtM0x512fiEwDlCh0kPm5P7N12Mv23Z8Qus2w89os3zpciJ2ReCYAlYNqhQRDyvXGpVFJcbc41+6Jxz3MwzjHU/HUNEcDpj3YyAAnX1XkJ3t+v2hV69eAGTsyyD0VCpXDs/BaOf6Su3SVpdq2reI1DrVMY+JiIhAlchhIcAjhmG0LHQ8GMAwjG5FvOYoMKS4CxqGcbthGOvL8nDf26g9UlJg+XITgBy+ZPPmxPzNVvPkbbq64NQC5s7N8kSYIiIF1Ohdv3OnHvTwdBwVLT0dbuq8mQjr79x23jqmTJnCoEGDGDp0KAD7X92P88Z1XJH5DqbfX4CmfYuIiIiISNmZprkb6J77Z56hwKLcn0NwFSZPZ4f80ZhFXXO6aZo9yvJw9/upDb7+GpxOA4CTfInD4WD58uUF2ixfvhyHw4E9x864lx70RJgiIgWcU6HSMIxB7grE3Yr4pq/GCgyE51f1ZXtmC/614l9YLBb69euHr68vptMk5bMUAH5o9gPgmvZ9VZurPBmyiEiVUJXzmIiISEk8kcNM09x42v2DcY2WzFuzMpjcDXROk1e4LHxcKsGXuWNtLRwEVgGQmPj3qMq80ZR5dm55g69++aqywxQRKeBcR1QWNby/qhiCa02U2sNqxdK4UYFDx1ceJ/PPTABOtDgBwNBWQzXtW0TEpSrnMRERkZK4JYcZhhFc0qOEl34BDD5thGXh9Svh7wJl4ZGWUsGOHoXFPzgBaEQ8Xb1NRl4zkhEjRpCS4hrIcujQIfr27UuHXh0wmhsQDNe8eA0JOxI8GLmI1Hbl2fW7KIZbonAzwzCGAJ9ThmnfhmHcDtxe4UFVgiVLltC4cWMiIiLyj/3yj18AMIEZI77Bcf4hTmae9FCEIiJVTpXMYyIiImVwzjnMMIxRuKZvl9TGXmiDnLwltqaePsISVzGycGEzGMA0zaKKmFIBHA6YPx8mPpONI8cGwF0coPWogfx6QXssFgsZGRk0a9aMJ554Amvu7jmPL36cySsm48BB7Jex7Ll/D6H+oZ58KyJSS51rodJ0SxTuF2yapt0wSs/dpmlOB6aX5aKGYVS59/veW9ls+N9mrvpnXb7d/X/UqxfM8ePHiYt7iW/fPEXA0RzA9VvM+y/n8Pg74ViDPBuziEgVUuU+10VERMronHOYaZpzKOeO3LnFzYWmaS7Kfd7NNM2NpmluNAyjcEEyhL/XsJQKlpwMI0bA2rUAtvzjTzIJ/+83Eus/h6bn+9C1a1f+8Y9/5BcpE3YkELcqDnAtEzZr5CwVKUXEY6rFZjrlmY5gGMao3IRbK/zv9VO8va4Hd48xCArKrUCmWFjutYSA+wpujnfJ+2tZ7rWELffu8kCkIiIiIiJSneXOXAsB1uf2xVoCMac1mZ5byMwzFHinMmOsrRyO04uUZ0r7qxsfLPgH51/cjOHDh+Pt7Q24ipTRs6PJdmZjs9iIj4knKiKqEiMXESnoXEdUVrjyTEfITZS1ZlpBcjKs3uaq017NXCK7dGZV4s+0/KF5gXaJzRI5GniUPjv74Jflx5HX9+GY1orcL9BERERERERKlDtAJG8PgNOLj/mDRHL7ZI/k9uFaArtq0yAST5o/v/giZR5zfy/umDGZhuH1iYqIUpFSRKqkcy1UHndLFCUo53SEbkBLwzDyFpbuCQQbhvEIMOe0hZ5rhIQEME3X9Par/9uTvldfQpbX1dR5Zkl+m9URq3ky5kkcVgcBGQF8+cKX+OT4sGABRCkHiYhUeB4TERGpIJWaw3LXmSx1bS3TNJ+vhHCkkE8f3khZ9lfq/O21RF8YzdjIscStilORUkSqHMM0a+7yXLkb5dxhmmZ3N13PBPDk31ne4siffgqLFsFff0HdunD4MHh7Q2wsfPYZRPscoEezD5kQM4Ecq2udyogDETT+aBVLMkKJjXVdQ0Skpshbl9jM+wZHCqgKOUxERIqmHFY65bGSDa63gR/spXd7u/kuZuOjQ/Kfq0gpIu7gzjxWoWtUGobxcEVev5R73w5cg2uE5SOF17KsjpKTITLStfbIZ5+5ipQAJ05Av36QkuJ6ADRoH1+gSAnwe6PfadD16/xriYhIyTyZx0RERM6FcljtEmYr2wpowZZkLLllABUpRaQqOqsRlYZhjAWGlNYMGGyaZo1ZCdGT3+I57nuAyBm3sfZku2LbNAnewesN3uBqYyjWmKtxWHOwWWwFhvUbDhvm7Hhiu0dpRKWI1Cjl+RavNuYxjUQREam6lMNKpzxWsnkdHmPE1udKbTe5QRQnPu3I6+teZ9bIWSpSiohbuHNE5dmuURmKa93IktZ81LQFN5r/g2+JRUqA/fYI/grMgVui84uUed+Q9Wnax7VQMtkQE80FEfGAkpKI1FrKYyIiUl0ph8kZhoWuoRdrWEvvYtu0sW2kt/8CuvX9mIcjHybUP7QSIxQRKZuzLVTONk1zU2mNDMM4cpbXl0I+TSntS1OXz45dDNY3zxjGHxURRXxMfH6xckpSNL12aJi/iNRaymMiIlJdKYfJGayGk3kMJ9z4k0zT+4zzver8yryTl7PfN5Bg32q/KpqI1GBntUZlcYnRMIy6hmEMMgyjeUntpPxSssuWTI46Gha71khesdJmsZHtzCZ6djQJOxIqIlwRkSpNeUxERKor5TApTja2/CJl584waJBrs9V582BV1/8QxmHq+YZ4OEoRkZK5bTMdwzDeBuzkTkMwDGO2u64tZV8cuZ4lmbGRY4sdKRkVEcXYyLEAZDuzif0yliNp+rJVRER5TEREqivlMAFYTr/8n998ExIS0vn4YydRUa4RlwAhfipUikjV5pZCZe6Ocl+YpmkxTTPENE0L8Ll2mnOf0WGLytRuSMCnxK2KK3akZMKOBOJWxQGuXd5mjZyltUlEpNZTHhMRkepKOUzyLOMSAHwtmfR4dAgvXHcd48aO5ZHrriN982YA6vgEejJEEZFSuWtEZZJpmotPP2Ca5pfAcTddv9bLWxy5JL1YQ2//b4ud1p2wI8G1RqUzu9jp4SIitZTymIiIVFfKYQL8Xai8yLkK7+WLOVK/PoF165JTvz5+dtcMPUP7LIlIFeeuQqVZzHHNKXaTvMWRe9X5tcjzHer8yjyG07lhWwznmWtQqkgpIlIi5TEREamulMMEunRhQts53G2bTgyzyapThx1bt3H09ySMnb+z9HwfDna/ELp08XSkIiIlOttdvwtrZRhGXdM0T+QdyF3EuRcQ76Z71FpJSUks7dIFWrTghuy3WfvJqwAEBR2hadMDtG+XyKUBy5hvXolZN4jmP44nacBNZOMqVo6NHEvcqjgVKUVEiuexPGYYxjumad5R6NgjwG4gBMA0zekVGYOIiFRr6ovVcvn9xU5Oeq5YAabJi/X+TcNjx6jL+dRp3I2ETtfRrr2JgUH/pCRatGjh6bBFRIrkrkLldOAHwzBM4CiujlUw0N1N16/VwsPDsfv5cbxePf74o2n+8SuuWEibNtsB2Mf5ANQ5nsadGxrx3AVdOdFsA9nObCavmAygIqWISPE8kscMw5gK9Cji2DrTNOfkPTcMY1TecxERkULUF6vlwsPDsdvtHD9+HJo1yz/ePCgIgHSOEcgx9v4BQUFBhIeHeypUEZFSuWXqt2max03T7AE8CiwCppim2fr0b/Xk7FmtVvo5HACkpDTMP96wYfIZbTstO4qjyU/Ym63FiQMvi6sWrSKliEjxPJHHDMNoWcyp2wsVJRcCdxTTVkREajn1xcRqtdKvX7/SGwL9+vXDarVWcEQiImfPXWtUAmCa5mLTNONyF2/GMIxB7rx+bdbluecICgoiOdlVqPT2ziQoyF6gTd2AuqxJeZglzX4DwGJY+CT6EwK9A1WkFBEpg0rOY0NwFSHzGYbRrYh2R3PbioiIFEt9sdrr+HG4665uLFkwmJSUBsW2CwoKoovWqBSRKs5dU78xDCOa3LW0TnMH0NNd96jN8r4le+klV+Jp2DAZS6Eyc2S/S+j/xIVkXroDgK6NunJt+2sZ3GIwof6hlR2yiEi1Upl5zDCMIcDnFJr2nXv/o4WO2XNfE2yaZoFvqAzDuB243d3xiYhI9aK+WO22ahWsW2cAfWnc6g/Cwg4X2U6jKUWkOnBLodIwjM9xrYOyu9Cp4qa1yVlo06YdyckGAA0bphQ4d+rUKVJT25HpTIPG6wG4pNklACpSioiUwgN5LNg0TbthGGcc58yOZl7hMoTcomWe3E12yrTRTu7aZSIiUsOoLybLlrn+NHASGvQL4HtGm5P2k/h85qOVS0WkynPXiMqFpmm+W/igYRgb3HR9AV555WuysmKBM9en/PHHH9m1ayacfwFYc4C/C5UiIlKqc8pjhmEEl3T+9JGQpWyMYy/iWF7hsvBISxEREVBfrNbLK1SeTyKr1i5k+PDhZ7RZsnwJ5gaTF+NerOToRETKx12FyuI6TwuLOS7llJWVxcsvLwbOLFTa7XYSExM5sP1pbhgTw8zc433D+1Z+oCIi1dNZ5zHDMEYBQ0tpYzdNc1zuBjpFFSNPj6Nw0TMYChY7RURETqO+WC2Wlgbr1rl+trOMA4mJ9OvXj+Dgv3+dyOsv/smfPJf1HN7e3h6KVkSkdO4qVG7MXRdlIwUT5TjgLjfdo1abMWMGf/2VAIymYcNLCQv7u1C5fPlyHA4HB08dYOmSL2EItGvQjvr+9T0XsIhI9XLWeSx3dGRxIyQL6wa0PG3TnJ7A/7N37/Ft1ffh/18fO4aQC5blkHALieUQ7iHIDm1pIXSR29IGVoKdLHRr2dpY3bpevl0T1W337cZ3YGRY6dbdJPh1adkAx2q6jgxWLAMpt0LsQwgESoJPoFxDiHJCEifEsT+/P47OiWTLji+SZdnv5+Phh3XO+fjoLTntB739fn8+HqXUOiCmtTaUUn0Tkl7sXVyFEEKITOSz2CT2zDPQ3W0/PsBvoKeHxx9/PK2q0vm8uJvd/PSn6/nqV2V5ayHE+JWtXb9rsT+kmdiVIvuS3+X/AbPg6NGj3HLLLcBu4D7ef/8rHDlir1Hp/HXM8fsXfg/H4KpzpO1bCCGGYUzmMa11TGvd5HxhV7tYyWNnbbFoskrTUQNEshmHEEKICUU+i01iTtu37XFmzJjB888/j2XZf/fs+3nxuz/4AUePHh3bIIUQYhiytus3UKa13p96Qil1WxbvP2k9+eSTVFRUUFFR4Z5799138Xg8vPvuu3zM/zEObDmARnOo/BDnnnwuyxcuz2PEQghRkMZ0Hkvu2F2HXWG5DohqrZ0W8XXJZKUP6BxkTUshhBAC5LPYpOUkKqfxEkt4n/NuXMOsWaexZ88e9/PiBVUXsP297Wit2c/73HH/HXzvi9/Lb+BCCDEApfXoNwFVSi3TWrdlOF/ad8IsZM6Oqdl4z0Zq165drF+/njPPPBOtNWvWrOHd6Lvs/IudALR+YQm3/Mf0vMUnRLbEYjH8fj8+ny/jsRB9OTtoa637baU9hJ+d8PPYeJjDhBBCZCZz2InJPNbf0aMws7SHo0eKqeff+PspX6epoYHi4mI+/PBDFi5cyJ/8yZ9QXFzMph2bWNG8gu7ebkqKSti4aqMUtwghsmY081hf2Wr91kqp+RnOr8nS/Se9556DKy94n+AfvoFllfPuu+8ya9YsiouLsR61y/r3UcKOI9PyHKkQ2eO0rAx0LEQWyTwmhBCiUMkcNkntO7KX4j/+HHzyr/n56g2s/3+1zJ41i66uLvx+PzfeeCPFxcUALF+4nLVXrAWgu7eb1b9Yzd6uvfkMXwghMspW6/dXgcuSGVQnk6CAy4A7svQck5phwBO/mwVcxcKrtgFQVVWF1pp9j9lv+Z4zPXz2c6NOXk8o0WiUYDBIfX09VVVVgJ3sam5uds+PB+MhTtM0iUQiNDU1EQ6H8Xg8WJZFZ2cndXV1BAKBjGMAOjo6qKmpoba21r1XOBwmGo2mjevs7CQajdLW1obf78c0TbdS0jAM6uvr03YoHKp4PI5hGKxbt67fa3LiWLduHTU1NQQCgYyvOxqN0tLS0u86QF1dHYZhEAqF0n4XlmURjUbx+/3uvbxer/s+iIIi85gQQohCJXPYJDXn1HI2rP1LVjSv4EhvN9/uLmHjZ77AXy78Rr+xm3Zs4vanbgegpKiE+264j/Jp5WMdshBCnFC2Wr/bgUaOT4xgT47rtNafGvUTjBP5bDf45jfhH/8RpnKYNz//RV745te46qqrOPy7w2y5aAudczq56xt3UfPRGoLVQc4+9ewxj3E8siyLsrKyfr8z0zQxDCNnCaVYLDase+crzqHGUVZW5iYXBxqjlKK1tdVN9A3lNVVVVdHR0eGOX7NmDS0tLYD9Hvp8PjcJ2Pc4lWEY1NXV0dnZOeTX1HdMKBTCNE1aW1v7xRuJRLAsi0gkkvYzy5Yto62tLS25Go1G6ejoSBsrxsYo2+Ym/DwmLXNCCDF+yRx2YjKPDexEbd3S9i2EyLXx2Pod0lr/QmvdlvIVB0JZuv+kt80uouSiRVMov/N2rr76aoqKirCS1ZRb52/lme5n+LvH/47D3YfzGGl/PT3wwAOwejUsW2Z/f+AB+3yuxePxtAo5p3XY6/XmdK3DLVu2DGt8vuIcKp/PRzweH3SMUxU5EOc1Oa/HMAy8Xq973ePxnPA5Brqvk8Acyc876urqME0T0zTTzpumSXl5/78219XVEQwG+1WA1tfX097ePqpYRF7IPCaEEKJQyRw2ifT7bHXDh+jffpyW2o2UFJXQ3dvNiuYVbNqxCZAkpRCi8GQlUZlp8ebk+eeycf/JTuvjicpLq0tg/nz3mrM+5YvnvgjA6TNOZ4F3wViHOKDdu+GKK+C66+D+++GRR+zv111nn3/vvdw+f3NzMzU1Ne7xhg0bADsplqkyL19yHWddXR3RaHREP2uaJpZlDdp+bhjGCcfE43E3WVlbW4tpmv2SfF6vd9Bk50DxeTwegsHgqKsYM90jNZmaKh6PU11dnfFadXW1VFQWGJnHhBBCFCqZwyaPjJ+tNp7MdV8q428uO5s/2v6XVO+qZur+qaxoXsH3274vSUohRMHJVkWlyKG334ZEwn588cW97nmtNYlHLDSa5862M5lXnnOlW3Kbbz099iT67LP28YwZ8NGP2t/BPn/ttbmtrIzH4+zdu5doNEpVVdWASad8y3Wc4XCYlStXDnl8LBYjFosRjUaJx+N0dHT0SyrG43Hi8TixWIzGxkZaWloyri8ZjUZpampizZr09dwTzj/qLAkEAmnJ0JGor69PS+jGEfkwNQAAIABJREFU4/EBW82BAatdKysr+1VmCiGEEEIIMVJ9P1v1tfXDxTzyxLf57LxrOe3AaXT3dnPrE7dKklIIUXCytZmOyCGnmhKgvf2n/J//s51Vq1ZxycxL6El082b5m+yfaid9rpp3VZ6i7O/BB49PpKtXQyQCM2fCgQMQDMJ999nXH3oIludgznQqAcPhMGBXxqWunzjcTVsMwyCRSPTbbMXZUGXv3uO75sXjcUKh4902lZWVA1YbjjbOeDyOz+cbtEV8uO3jQ1kTM/V9qK2tpaamhmAw2O9nndedGoNlWXi93n5JxeEmLw3DoL29nfb2dsCuZNywYcOQNh8yTbPf++LxeAgEAidcYzR185xMiczOzs5x0bIvhBBCCCEmhtTPVgN5662z2blzAW/NewtFEZpeSVIKIQqOJCoLQGqi8qyzEkyf7mH27Nnse3CffX3e8QFjlahcv97+GsxLL9nfZ8w4nqQE+3skYq+tcvAg3HsvvP/+8fs99lj6fa6+Gm66yf4ajng8npZsSn3c99pQ+P3+jLtGezyefrtNh0IhN/E4FnFGIpEhP1+u1NXVEQqFBoy37+vy+XwZE5PDaXVPJBJpScnq6mrq6uqGlKg0DCNjMjEYDBIOh/H5fAO2dsPxCs5M8cbj8bz/PoQQQgghxMRx771DGxczTqL7vA/57se/yz9t+Sfuu+E+SVIKIQqKtH4XACdR6S1+l6Lf22sBzp8/391Ip/0ce31Kz1QPF8++eExieu012Lx58K89e+yxF198PEnpmDnTPg/2Wiup9+tr82b7+nC1tLSkrfvoaGpq6pdszKfRxjmUNnGnajOXWltbh5xk3LJlS7+xpmkO+/fS9zX5/X4SicSQ1rnsu7u3IxAIYJom7e3tg1aztrS0uLuBp3J+b2O1U7sQQgghhJj4hrq2f/fRMgD+fMmf89o3X5MkpRCi4OS0olIp9R2t9R25fI7J4Gv13Sy+/wfoHs26efMgHEb3avY9th+ArfNeAOAT53yCIjU2uef582Hp0sHHvPSSnax88UW73Ts1WXnggH0eYM6cwe+3dGna/kEn5LRiO9VuzpqDlmW5yTQnAeW0aIfDYSzLciv0LMtiw4YNVFdX097ezsqVK4fdKp7NOC3LorGxkZqaGlpbW2loaCAajbpVfScSCoWoqakZtNLQNE13A5hQKEQwGOxXcZg6pqmpyY2vo6MDr9frXjNN060oTB3X2dlJLBZz2+Lvuusumpqa3B3D77rrriG9d4ZhuPcIBAJpv0+ANWvW0NDQgN/v7xeHE0Nq+3Y4HMY0TbxeL36/n1Ao5FZTxuNxmpubAdJawj0eDx0dHTQ2NrJkyRLArvD0+Xz9KmxF4ZJ5TAghRKGSOWximT17iAOn72bO9DnMPXXuuNm7QAghhkNprYf/Q0qtBU5U+qSAZVrr4pEENh4ppTTYm9iMqZdegosush+vXw9f+hLPXvAsXb/r4r1T32PVt1cBEA6EWffx8ZMgeeABe8FnGHiNSmdcLtaoHCon+QdQVVVFW1ubm6hzEmiRSIRIJJI2djAnWuNwuJxEo1Pt58QSCAQwDIPm5uYJ12oci8Xw+XxuQrHvsRB9Of8xrrU+4X+VT8Z5LG9zmBBCiBOSOezEJvs8lvrZalCrl3PNZxUP/vEDOY9JCCEcw5nHTmSkFZXlQAwYbFtb+fNNtrz88vHHF1zAod8dout3XQCUdpVyzn/EWPkTg2sWXJOnADP77Gfh8svtRZ/vu8+eXC++2K6kPHjQHnP55XDN+Ao7K3LZ9iubtAiRFTKPCSGEKFQyh01CqZ+tBjJ7zi7eW/AQsz784dgFJoQQWTbSRGWz1vq5Ew1SSu090RgxBC+/zDOzZvHk/Pmwso0L30owlakAnHzsZH726slwTQ3TQtPgtvyGmqq42E5OXnutPaEePAi//e3x65dfbl8vzvPfeU3TxDAMTNMkGAzi8XgIh8NEo1F3vcNwOOyOybRbdK41NDTQ2NgI2G3gTuu31+slHo9jGMaIdjIf7/q+non2+kReyTwmhBCiUMkcNgkV/9W3eKD4Na6deSvPHriw3/WzznqTTy/9MZc83MsZ/7IkDxEKIUR2jKj1e0g3VuoGYJ/W+pGcPEEe5KPd4Ec/gt/++LccpJ2PfNn+b42Ff7+QMw6ckXH81frqMYttqHp64KGH7J3qdu+216S88Ua7kjLfSUpgyO3cQojxLZvtBsn7Tah5bLK3zAkhxHgmc9iJTfp57OqrYfNmeijin/kL7uNGDjOVC3mZuac/ysnnmZQfsKh+803O27WdWdNm5TtiIcQkMh5avzNSSs1POewAQsCEmRzz4eGH4ddvfJTTZs7hI/ycI0eOMOfAHAA0GlUAXR3FxfYalPlch3Ig+aySFEKMPzKPCSGEKFQyh00OxaUz+cbiF/gGDekXtm6F/fvZPmupJCmFEAUtK4lKpdRlQBvg/HlLAaVAMBv3n8y2bdOAoubAk5z6szd55FiAT2Pv7P3woof5z6v+k0WvL+KdR25nykUX8FTP+KhSLBR+v5/Ozs58hyGEyDOZx4QQQhQqmcMmmcWL4bHH+p9PVlzOnDnWAQkhRHYVZek+QaBKa10O1Gutvckd5nZl6f6T0p498M47dsXkpWzj5V1LmP/GRwB4euHT3PGHd/DGrDf49eJfc95Rex3Ihx7KZ8RCCFGwZB4TQghRqMZsDlNKeZRS65RS9UqpsFIqnGHMOqVUbXJMfbZjEIOTRKUQotBlq/W7VWvtTIRlKedLs3T/SemFF44/XsQ2HuBa1NRTefqcp/m/q/4vx4qPAXBm4kzeLJ4D3fY6kOOxxVoIIcY5mceEEEIUqrGcwxq01iHnQCnVoZSq11pHk8dhYIvWOuYcK6VqnWMxejds/1sSn7Q3LP32t+E73/kOM2bM4MqiIpYBU6cfy3eIQggxKtmqqEQptSL5cJdS6ivJx7Lo3yhs23b88SK28TIX8F7NU/zwCz90k5QAb572Ju/VPAXYm9UIIYQYPpnHhBBCFKoxnMNq+1RJmkBNynF9n6RkK9KCnjUa2Gwt5rHH4MUX4bXXXmPmzJkopXhqxgwASqaM/z0MhBBiMNlKVJrA95RSp2qt24CVSqkeoDJL9x+WZEtCOKXlwJ+POEbLSVROm2Jxx9fr+NQf/192XbiSbt1NSVEJ3/vE9ygpKqGXXl5ZvAIWbmLOnPzGLIQQBWpczWNCCCHEMIzlHFbjVE8m+YAtAAN85koAgYFulvys1j6Ur+y+jML0Dmew95hdKLtoEbz++ut88MEHAFzY1QXAlCLZsEAIUdiy0vqttX4OqE45/pRS6rLk+TGllPIAbVrrquRxPdAA1I11LKPlJCpnlb5OabmXk6cf4ejJhykpKmHjqo0sX7icj839GCuaV9BNN6xawYKFGwHp/RZCiOEYT/OYEEIIMRxjOYdprU3nsZOY1Fo3JU95sROTqazkWI/W2spwvygQ7Xs+E6WUPvGoiW0bi9zHl/z7t1n6XwZLgXe05tTUdcOEEKKAZbP1e3GfU/maSMJAxA3CnvzW5CmWETt2DLZvt9/CiqLtvP3qS+x8byclxceTlADLFy5n46qNlBSVQHE3t+1awaYdm/IZuhDjXiwWwzTNAY/F5DSO5jEhhBBiWMZyDkt2r9Vjf+5K/ZzlwU5WpnISl33PixFITVQu2nYPBzdvhs2bOeM3v2H6vn15jEwIIbInK4lKpdQNQJtSan7K6f1KqT/Ixv2HqR6Ip57I9Ne78a6nB/7lzqPUn30vXzr8c0r2buC/5/93WpLSkZqs7O7tZkWzJCuFOBHLsgY9FpPLOJvHhBBCiCEb7RyWTDwO+NV3vNba0lpHtdY1wF0pa1Zm+o8pJ0HZt9JSDNfixbww2+6iP513KOV9PjelhFemzeWxefDYPNh3uR8W981ZCyFEYcnWrt+W1ro89YTWepdS6rIs3X9IlFLOgtG+ZCuCF/CktCNk+pl67OTmuHLyyXDdFw/yjX1BokcPgobvXbG2X5LSsXzhctZesZZbn7iV7t5uVv9iNa998zXKp5VnHD9ZRKNRgsEg9fX1VFVVAXZCqrm52T0/HhRKnKZpEolEaGpqIhwO4/HY/+3a0dFBTU0NtbW17ljDMIjH4/h8PrZs2UJDQ4M7vqysrF9iMBwOEwgEaG5upqmpidraWlpaWgC74rGuro76+npCoRA+X/+14TPFZlkWe/fuZcmSJWmxDUc8HscwDNatW9fv+cLhMNFolHXr1lFTU0MgEOg3JhKJEI1GaWlp6XcdoK6uDsMwCIVC7u/Zsiyi0Sh+v9+9j9frHfFrEEMyLuYxIYQQYgRGPIcppWpJ3wwn0xjL2ek7Qwt3JPkVxU5G9k1sepLxyF+ER2HXrl1sXryYzRvtDv/yM/fS9Jk/Y2FREf900lQOzj4IWnHlvE9QpIpYumsXFRUVeY5aCCFGRmk9+q4ApdQKrfXGDOe/orW+e9RPMPQ4Atg7y9VorePJc+uAcmdyHeX9NUA23rOh2rRjk70GZW932tqUIx032ViWRVlZWb/fmWmaGIaRs8RPLBYb1r3zFedIDBSrUorW1lYCgQCWZVFVVUVnZydwPKkXiUSwLIv29va0pF1TU1NaIjAYDGKaJq2trYCd9EwkEhkTfUOJLRQKUV5e7j5HLBbD5/O5icC+x6kMw6Curs59LUN5vr5jQqFQ2utxOIlMy7KIRCLu+GXLltHW1uYmdsFOZnd0dLjjRH9K2btcaq2Hvd3leJnHcikfc5gQQoihKYQ5LOWzVpmTeEwWfUScc0qpfVrrsj4/E0pWX472+SftPNbT08Odd/4zodDX6O0t5oornuJTn2rNOLa0tJSvf/3rFBfLpjpCiLEzmnmsr2ytUXl533VRkq0GVdm4+TDaEZyWgtRd4eJAeilUAZn6+6mEZoQ4bf9pdPdkbusulCTllkVbeEw9xpZFW8bsOePxeFpyy6ni83q9GavysmXLluG9xnzFmU1+vx/DMADcSkqHz+cjGj2+Tnrqa82U1I1EIpimSTQazZjYHK5wOExjY+Ow16G0LMtNYMbj8RP/wADq6uowTbPf85umSXl5eb+xwWAwLUkJUF9fT3t7+6jiEIPK6TwmhBBC5NBYzWHtQLRPdWQNEEs5F01WaaZel7+yjlJxcTFz5y6jt9dOPs6evXvAsVdeeaUkKYUQBS0riUqt9XeBu5VSe5VSW5RSe7EXV85GFWNt8l4DfimlwsnhVjKe1MnT3WlutLGMpdWr4f9c9yp3/9N2pnwwha+c8hWmqCn91qAslCTlod8d4tALh+zHLxyi65WuMXne5uZmamqO/wF3w4YNAHg8nozVc/mS6zjr6urSEoUDGWhMTU3NoEk+wzCwLMttXfZ4PCQS/ZciMk0zLQFnWRaJRCJjMra1tZVQKERjY2NWWt8DgQCxWGxYP+PEGwwGR13JmOkeXm//deXj8TjV1dX9zgNUV1dLRWWO5HIeE0IIIXJprOaw5GesiFJqXfIrDJha67qUMSHsZbhqk51tnVrr4f0HmMjo058+n6985b9YtqyNc875fcYxpaWlLJY1KoUQBS5ba1Sita5OrgtZhT1htWXpvjFgSJOb1tpUSllKKZ/W2smqFNy6KPv3w/33AyzgY5fN5YLLLA53HSa2KkZtrJZu7GTl2ivWcvtTt4/rJGVnqJM3mt7od/7Z858FYG5oLpW3Vebs+Z3Kvmg0SiQSoaGhIWfPNRq5jjMcDmdMiqUyTXPABFldXV2/c05ln7OWZktLi5uEdKofLcvC4/GkjU3V2Ng44Gv1+XysXLmSWCxGOBzOOGY4vF7vsCtdHYFAgLq6Ovf1jER9fT0VFRXua3GqaFMrJJ2K1IGqaCsrK2lvb894TYxeruYxIYQQItfGag7TWhuAcYIxA+4PIEbO4ynmq1+dy6ZNA2+aKtWUQoiJICuJSqXUH2itH+k7cSmlvqO1viMbzzEMjUAAe0FngFUUWEXMCy8cfxx88T5Ou/JMuv/gD1iml3Fz8818f/X36e7t5tYnbgXIS5LynfXv8O76d084bv/m/YNefyP8BpW3Vabd77LH0tf9fu7q5zj9ptM546YzhhWjaZpYluUmhrxeb78E2nAMtE6is/HJ3r173XPxeJxQ6Pg/u8rKygGrAkcbp5PkHKxFfCjt46Zppr22aDTqxpzp/qlja2trqampIRgMum3cHR0d7tqPzs/2vUc8Hh8wCWmaptsyHQqFRp2sTCQSLFmyZMjjDcOgvb3dTQxWV1ezYcOGIVV3mqbZ77V6PB63qnOgNUdTN8/JVEnb2dlZMEsBFJpxNo8JIYQQQyZz2ORx4YUXcv/99zNjxox+1w4ePMiFF16Yh6iEECK7slVRGQbSMgBKqRuS58d0ctRaNzntCMlTewvtr3rbth1/fFXka1RcNRcqK3kv9h5VZhWa4wtI56uS8shrR06YhMzW/fZv3o/n6uFXscXj8bSEUOrjvteGwu/3Z9zZ2ePx9NsRejiJtWzEGYlERp3IS612HGjNzMHU1dURCoUyvhYncZeadI3H44NWecZiMdatW0d1dTUVFRVp772z2Q7Yyc+htEPH4/FhVaomEom0pGR1dbW78/iJGIaRMaEYDAYJh8P4fL4Bq1edKstMicrBErti1MbNPCaEEEIMk8xhk8Q969fz6KOPcu211/a79uijj3LPPfdkZckkIYTIp2xtplOplPoKgFLqVKXUBuyJ8bks3X9YtNZNqV/5iGE0nETlzJkw70tXQ6XdGn14x2He8bwDyT2Upk6Zmrd276nzp1K6tHRIX9MunpbxHpdsuoSr9dX97tdX6dJSps6fOuwYW1pa0tZ9dDQ1NY1qY5ZsG22cJ2rphuNVm4NJ3WE7HA676zk2NTUNqYqvtbU1LblWVuZu+JgxkWoYxoDVoqm7gHs8Hu666y639dq5X2trK62trUNKUjY1NVFfXz+s9T77vl9+v59EIuG2Zw+m7+7ejkAggGmatLe3D/jaW1pa3J3AUzn/HsbTDvATzLiax4QQQohhkDlsgtu7Fy6+uJdvfX02zz13Ml1d6ev9W5bF1q1b+du1f8vRo0fzFKUQQmRHtioqKwCvUuo2YA3QqLVemaV7TzpOovKSS6AoJZXc9UoXb5a/6R7/cuUv+cy5nxnj6Gxn3HTGkFuxX7v5NV578bV+5w8YByj/XPkJ79e3FfxEnFZspyrN2SDGsiw3meYkiZwW7XA47G7sUl9fj2VZbNiwgerqatrb21m5cuWI1ybMRpyWZdHY2EhNTQ2tra00NDQQjUb7rXE4kFAoRE1NzaB/Ya2qqqKsrIzq6mpaWlqoq6ujsbGRcDic1pLsJAabmprc+Do6OvB6vWlJQyfZ6bRcZ0qw9U2AxmIxmpubMQyD2tpa97rH48GyLJYtW0ZDQ0PGe2WKzbIs9u7dS2VlZb+q14EYhuG27QcCgbR/KwBr1qyhoaEBv9/vJl+d5+vs7CQWi6W9X+FwGNM08Xq9+P1+QqGQW00Zj8dpbm52X3ttbS0ej4eOjg4aGxvdVnVnw6GhvgYxIjKPCSGEKFQyh01wL7wA27cXATcA/x+WZTFt2vFikMcff5yenh7e/uBt1q9fL1WVQoiCprTWJx411JspdRlQpbW+O3n8FefxRKCU0gDZfM/66u0FjwcOHAC//1muvPJepk2bxq233spvlxj8vORu/vXT/wrAe995j9Omn5azWLIl8esE2z5jZ1/VFIU+Zr9/i/53Ed5Pn7gaMNec5B/Yybq2tjZCoRDBYBC/349hGEQiESKRSNrYwQy2DuFIOIlGpyLPiSUQCGAYBs3NzdISPAzO2plOQrHvsShMStnl5lprNYp7TNh5bCzmMCGEECMjc9iJTeZ57Ec/OsZf/ZVTY3Q2tbUf46KLLkIphWVZ/OQnP6GnpweAc845h507d3LSSSflL2AhxKSTjXnMMaKKSqXUGuwNazLxK6WqsBuU64AJMzmOhddft5OUAKUnv0JZWZnbAnpk52He+sRbAEwrPpVZ02blK8xh8X7aS9VzVRzYcoA5N85h9727OfXyU5lxaf9FoCeKXLbnymYqQoyezGNCCCEKlcxhk09b23vAmVC0D85+i1+0/4IPez+kalEVnW900ju3F3sbA4U65VSefPJJPvnJT+Y5aiGEGJmRtn5XAruALRmubUh5LBmVYUrdSOfsYx3s232UqaeeSve+btjfzdvetwGoKF3gZqwLwczFM5m5eCYAZ645M8/RpDNNE8MwME2TYDCIx+MhHA4TjUbdNQnD4bA7JtOOzrnW0NBAY2MjYLeBO63fXq+XeDyOYRgj2sl8Muv7Xsl7N+nIPCaEEKJQyRw2yex8I9nmPXcbJV+2N1O9pvIa7rnnHn7wgx/wUOdDrGheQXdvN2/oVzh01qH8BiyEEKMwotZvpdQyrXXbEMZdprWeMIs4j0W7wSuvQOzHb7Dt354iSj2lsZ/CDTfwwbMfYHzE4MZv3sg7Ze9Qe8FKWlY25yyOyWSo7dxCiPFtOO0Gk3Eem8wtc0IIMd7JHHZik3Ue+9XLm/j8pZ+E7ukUfeSf+dXP57mbqR49etRt8d60Y5ObrCwpKsnbpqtCiMkpm63fI9r1eygTY3LchJkYx8p558H3P/oIzfwRpXwAF1wAQNeOLrqLu9ldutseN+vcfIY5YaRWSQohJg+Zx4QQQhQqmcMmj71de7nx7h9A93QAGg68z6Kf/5b9zz8PkLYO5fKFy1l7xVoAunu7Wf2L1ezt2jv2QQshxChla9dvkU0vv2x/nzIFFiwAYPaq2dx2WzW+2N0UX/4u1/zpVXkMcOLw+/10dnbmOwwhhBBCCCGESFM+rZxvzL+b25LH1770IP947hnMmDKF/evXc+edd7pjN+3YxO1P3Q5ASVEJ991wH+XTyvMQtRBCjI4kKsejl17i12edhTr9dKoOHKC8vBw1pYgtvy/jwIE/5WufhI+fk+8ghRBCCCGEEELk0knvV7uPL2I795+2CKVUWgu8tH0LISaSEbV+i9x48UX44hfhjqeuIHbFCp6+9lr+7u/+DoA9e47vBp4sshRCCCGEEEIIMYGtXg3RKHz94vuYwSEufOoJNu/azJRyu+ZIkpRCiIlGKirHkWeegXvuAfguX54RBo5QXFyM1pqdOwHsNUkrK/MXoxBCCCGEEEKIsXH++fYX998NwGXWK9RX/I4neIKT207m9qdulySlEGJCkYrKcWTbNvv7VA7zZ//9I+YeOMAnP/lJju4+yofLHqfmU19g1vWreE7dld9AhRBCCCGEEEKMnd/9DoCZMy9nSs8Uunu7ufWJWyVJKYSYcIadqFRKXaaU+jel1IpcBDSZOYnKi9jOFXvf48++8AU+97nPcXjnYYo+7GX7+Y/x/qUb2Hrw4fwGKsQ4EIvF0nZr73ssxEBkHhNCCFGoZA6bpA4cgLffBmDqoSpubr6Z4h67OVKSlEKIiWbYiUqt9XNa668C+5OT5L8qpRbnILZJRevjicpFbAOl4LzzACgpL+H582bzrmc3AOfNKtxFKvd27c13CGICsSxr0GMhMpF5TAghRKGSOWxyuf9++PSnYe1fHOIQ0/jnSy/l7y9I8Oj5j7LwpRpOKZ4uSUohxIQz4tZvrXVbcpL8LrBEKbVBKfUdpdT8bAU3mbz9NiQS9uNFbIP582HaNACmXzidn55xEr1FPQAs8BZmonLTjk3M/4f5bNqxacyeMxqNopQiGAwSjUaJRqM0NTVRVVVFNBodszhOZDzEaZomoVAIpRRNTU1uHMFgkFgsljbWMAzi8TixWIxgMOhWMpqmSTAYRClFKBQiHo+7PxOLxaiqqkIplXYeIB6Puz+TKY6mpiaCwWC/nxuKpqYm9z6xWAzDMGhqanKTms6x83rj8Xi/99yyLJqamojH4+711PfEeW1lZWX9YozFYpSVlREKhYYdu8gtmceEEEIUKpnDJocnn4SHH4Z/2TCLqRxh56WXUv7x86mYW8HLlzxE2+pnJEkphJhwlNY6ezdTqgIIAhVAq9b67qzdfBxQSmmAbL5njocegs9+1n688qPf56xz3+Acv59vfetbAMz0/y8H//AaAB770mMsnb806zHkUr52o7Msi7Kysn6/M9M0MQyD2tranDxvLBYb1r3zFedQ41BK0draSiAQAKCsrIxdu3bh8XiIRqNEIhE6OjoGvYdzraKigpaWFvdeYCcLE4mEe26ge5SVldHW1obf7ycWi+Hz+fD7/QD9ji3LoqqqipaWFvcc2O9pZWUl+/btA2DNmjW0tLS415uamgBYt26de59ly5bR1taGx+Nxx0WjUTo6OohEIu5rqKqqyvi6o9Eo9fX1A7zrIluUsjcc01qrUdxjws5juZzDhBBCjI7MYSc2meaxnh548EH48pdhzx7wnnKI9Yf/iPiXz8Q790ye//3zPDAnztFb9rv/doQQIp+yMY85srqZjtZ6l9b6u1rrVUBHSjvCH2TzeSYip+0b4LTLplBaWckbb7wBwL59cLBkp3v93PJzxzq8UUlNUgJ093azonnFmFRWxuPxtISYU0Xn9Xrx+Xw5e94tW7YMa3y+4hwqv9+PYRjusZOkBDvGofJ4PNx1113U1dWlnW9vb097/QPx+XxDrqpcs2YNwWAwLUnp3MNJGpqm2W9dy/r6+rSEZF1dHcFgMO2cM669vd2Nx+/34/f7+1VjxmIxVq5cOaSYRf7JPCaEEKJQyRw2MezeDVdcAdddZycpARKHp3MdD/D0z/6cX7zwOK3eVmZ2nStJSiHEhJSzXb+d9VO01n8OlCUnyu/k6vkK3Qsv2N9P521KPujkwAcf2BVlvZo9t3Zy/bLnAZhafApnzDgjj5EOT99Kyu994nuUFJWMWbKyubmZmpoa93jDhg2AnTDrm8DKp1zHWVdXN+IWcsMwsCwrrSIwNWkXiUQIh8NDvl+arcilAAAgAElEQVRtbS2BQIBgMAgMvdrQNM1+cQxmsKrWUCjkvreWZVFXV+cmHD0eT9pzxONxqqurM96nurraragECAaD/d6LRCLRL8kpCoPMY0IIIQqVzGGFqafHTlA++2zm61uOLeblJ8McnNZF+ZQLxjY4IYQYI1PG4km01r8AfjEWz1Worr8eSrve5pSH/5s7/vM/4emn6b38cj5880PevuMN3r7xRVgI55YvKJi/nA3U7v2xuR9zz69oXpHTNvB4PI7P53PbkxsaGnLyPKOV6zjD4fCwKh+dpJ1lWTQ3N9PS0tIv2WaaJrFYjJqamiFVQ6a66667qKiooLKyctBErLMOZCK5gGtHR8eQkn5O9edArzm1SrWjo4PGxkZ3rc3a2lq3Fdy5z0BVrZWVlbS3t7vH9fX1hEIhDMNwq1AHSnKKwpLteUwp5QEagC2AF2jXWhsp19cBZvIaWuvxs6iuEEKIgiKfxQrHgw8OnKR0HHu3CnZeQ+VFkqgUQkxMWV2jcqIbs3VR9u2DGTOgpIREPMG2mm188S+/yBuz3uD6869n46qNuX3+LDjRmpRjsWalsxah8/uKxWIEAgE8Hg+WZQ27yq3vOooOy7KIRqPs3Xt8R/O+rdyVlZUDVgKONk4nyZmNFvGB1oasqakhGAxmrFCMRqO0tLTQ2to66D1M00yLsampidbWVvfnhhJHqhOtUamUorOzM+P7MtD7alkWa9aswev1upWSSik6OjoyJlSDwSCJRCJtjUtnQ6CWlhZZm3KMZXNdlFxKJinbtNZVyeN6oEZrXZc8DgNbtNaxTMejeN5Js7aXEEIUmkKZw/JpMsxjq1fbO32f0MX3svavTqLpprFZx14IIU4km/PYmFRUimEqK3MfHt55GIAbfnsDR9cepfrc8VGdtX7retZvXZ/x2t6uvWzfsx2NHjAJuXzhcjau2ugmK6+77zouOu0iyqeV89hNj6WNvXr91dy0+CZuWnzTsGKMx+NpibXUx32vDYXf789YPejxeNyNVxyhUGjI7dDZiHO47dfDVVdXRygUora21q2kdF7zypUr3WrEwZKlhmH0u57LluhAIJAWZyrnfTUMA4/H48blrKG5bNmytPvE4/GMicp4PN7vfQ8Gg1RWVmKa5rCqWMWkEgbcNQO01lGl1IaU6/Va69Rt4luBEDCqRKUQQgghxrf33hviwENz+MT5c3IaixBC5IskKseZeDzOWWedxXnnnUdRURGHd9iJys8a1/O7d67kT1eOjz+yvma9xubXN59w3Nor1g5YKbl84XLWXrGWW5+4FY3mxT0vZhy3+fXNXD3/6mHH2NLS0m/TFrAr+cZTldto4xxKMsxJmo00Mdja2uom6kzTTKseNU0zLdk32D3GavdysN/XqqoqAoFAWpLR2agI7JbyxsbGtIpI0zTTktHOffpustPU1EQgEOj3mnw+H4FAgLq6OncndCH6qAcqU09orS0ApVSmtRASQMb1FZLVmOPn/9CEEEIIMWKzZw9x4PTdLL3k4zmNRQgh8kUSlePAT38Kr/xO4y/tpN36NTNmzODAgQPccccddO3sAuCN3lMwto6PJCXAfM98ls5bmvFaakXl7U/dzsfmfixjsnLTjk3c/tTtACiUW1HZ19J5S5nvmT/k2JxWbKcKztlExrIsN+HmJJzi8bhb/WhZFolEgvr6eizLYsOGDVRXV9Pe3s7KlSuzXv03nDgty6KxsZGamhpaW1tpaGggGo261X4nEgqFqKmpGTTxaZqm2+7c1NTkPndHR0daK3QgEHBjBzsB2dbW5t7DqTB07tHZ2UksFktLFsbjcVpbWzFNs197dGocoVCIYDA4orZ257lDoRDxeByPx+Mma53kotfrZdWqVUSjUbxeL4lEAsuy0qokPR6Pu47lkiVLADvB6fP5MlZrOnGn7pIuhEMp5fxj9iWTkl7Ao7VuSp73YicmUzlJTI+T0HQk164c0vqVTsucEEIIIcanG28cWut3he9dSqdPzX1AQgiRB7JG5TDkal2Uz3wGfv1ruEC9wKof2utPFhUV8dd//dc8s/AZDu88zNZTZ3Hsry/mOwWyV994WKNyqJzkH0BVVRVtbW1ugszZECUSiRCJRNLGDmawHadHwkk0BgIBN5HnHBuGQXNzc05bv8ejE61RKSafQljfSykVwG7lrtFax5Pn1gHlWuuQUqoWuEtrXZbyMx5gH1CptTZH8dwTfm0vIYQoVIUwh+XbZJjHenrgiisG31Dn8svhqaeguHjs4hJCiBPJ5jxWNOpo+lBKnZrte05027bZ3xexjUt+9jOmHTrElVdeSW93L4fNw/zv4v/l5W/8hNk1P89voMPgrEFZUlTi7u69accmYHwlKXMlly3O2dg0RwgxsJHMY0opz2BfKUOdasn2lHNxwCnPTauYTHLWd+hbaSmEEEKkkc9iha24GB54wE5GZnL55fZ1SVIKISayEbV+K6W+AniwP1CZWutHUi4vSbaz1QCvaq3/YvRhTlx79sA779iP/V9YxIrz/gz+/M+hvNxu++6B31zwG56e8jRPPvkkX7z0i/kNeBj6bpizonkFa69Yy+1P3T6ukpSmaWIYBqZpEgwG8Xg8hMNhotEoiUQCwzAIh8PumBNtGpMLDQ0NNDY2AnYbuNP67fV6icfjGIYxop3MC13f1zvZXr8YuWzOY8kqyJoTjLGSG+RYcHxNyiS3tRs7Gdn3H7Inw88IIYSYpOSz2MQ2e7ZdMfnQQ3DvvbB7N8yZY7eFX3ONJCmFEBPfiFq/lVK9gF9rvXWQMR7siXPCbHubi3aDRx4BZ4Phhx6y28Ade/9nLy8sf4Evfe1L/P603/P58z/PL1f9MmvPPVZSKygd4yVJCQy5nVsIMb4Np90gn/OYUmofUOW0cSc/UHY4cSul9vVp/Q4AIa31oMnQITzvhG+ZE0KIQlUoc1g+TaZ5bNMm+NWvoKLkDb798DWsv9DHDn0Gz59kcfrcJfztd77MgrPLTnwjIYQYI+Oh9Ts62MQIbuXHhhHef9Jw2r4BFi1Kv9a1s4se1cM7ZXbJ5YKyBWMYWfaktoHD+EpSplZJCiEmlXzOY42k7+K9Cgilxpas0nTUAJEcxCGEEKIwyWexCe43v4G774a/iZ5JSefLvHLmmZRWn8lZs07m3rK1WIeO5DtEIYTImZEmKl91HiillimlblNK9SilGpVSi1PGdY4uvInPSVSWl8Mdd/wVDQ0NbNxob6hzeMdh9pTuoXuKXYm4wFuYiUo4nqyccdKMcZOkBPD7/XR2dsq6j0JMPnmbx5I7fHuUUuuSG+nsTdn1m2SLuE8pVZu83qm1jmU7DiGEEAVLPotNcLt22d/nn34E9YfXMrXMrp7cc3QPUz6cwWULTs9jdEIIkVsjWqMScEs5tdZtQJtSyqO1bshOWJOHk6i84Gg7paX22tcvvvgiK1asoGtHF29533LHFnKiEuxk5WvffI3yaeX5DkUIIfI6j6UmJkdyXQghxKQmn8UmOKfZy3fxdIr+67/44ZEjfO5Hn8MoM7jk7PMpLpbN4YUQE9dIE5WZFgZ5NcO5ib+AyCgcOwbbt9uPzznajvXOO0yfNYvKykoAunYc5q05xxOV55afm48ws0qSlEKIcULmMSGEEIVK5rCJ6lvfgq1bMbc9AMzE98J/wdU/Zirw/958mqPHjjJnxu9hx7fgxz/Od7RCCJETI01UrnIWykxRk+HcKuCOET7HhPfhh7B2LWz7lcmKba3cENlI96uv0nPWWfQc7uHoGx/y1gV2orJEnczZp56d54iFEGLCkHlMCCFEoZI5bKLaupV9m5/HYiYAFW8/CW9vBuAKd9B7MGvQJUqFEKKgjTRRWQVk2masss9xxQjvPylMnw433wwkfgTbNsL06ZT4fJQoxcEXDwK4rd9nTfNRpEa6pKgQQog+ZB4TQghRqGQOm8B2pfzafBeeQu+sqyhyktBbt8L+/XmKTAghxsZIE5VNWuvvnmiQUuq2Ed5/cnnpJfv7BRdAchI6+ayT2fUnF/DhjmVM7ZnNp1bPy2OAQggx4cg8JoQQolDJHDaBmRzf5NP3Hzfz7Z99i6KiImbOnMnfAmzenLfYhBBiLIy0RC+S5XGT28sv89vTTuPQeee5p0rKSmifOYf2Z/6Wkv/dyL99/s48BijE8MViMUxnJfAMx0LkmcxjQgghCpXMYRNYaqJy3rxeTjnlFEpLS+nq6spjVEIIMXZGlKjUWu/K5rjJau1a+Mfbunji/dP59de+RlNlJbfffrt7vbPT/r5ggVtoKURBsSxr0GMh8kXmMSGEEIVqPM1hSql+yVCl1DqlVK1Sql4pVZ/rGCaaxWzlq2f8is9/HqZNO0pRURGWZXHOOefkOzQhhBgTsuhhnuzfD3fcAd9smMbdp6wGoKioiPLy47tiv5rcu2/BgnxEODFEo1GUUgSDQaLRKNFolKamJqqqqohGo/kOzzUe4jRNk1AohFKKUCjkVj86sdXV1RGPxzFNk2AwiFKKpqYmN17nZ4f7XKn3CAaDmKZJLBajqqqKsrIy4vF42s/GYjHKysoIhUIAGIaRdo94PD6ufrdCCCGEEBORUioMVGc4Z2qtY1rrKFCplKrNS4AF6lO08q8L7+SXv4SpU6dyyy23cOedd/L1r38936EJIcSYUFrrfMdQMJRSGiAb79mTT8InPmE/vvukOrrPe4W3Pv1p/uimm7jooot4fvkL3P7CCzxxxmssWXYp9978KUqKS0b9vGPqW9+yF3w+kcWL4cc/zkkIlmVRVlbW73dmmiaGYVBbm5v/borFYsO6d77iHGocVVVVNDQ0uHEMNC4Wi+H3+/H5fMRiMXw+H36/372WepzpHoZhUFVVxb59+zBNk6qqqoz/e4tGo9TX12NZFmvWrKGlpcW91tTUBMC6deuy8I6IQuIkyrXWUoOeQTbnMCGEENlVaHOYUsoHBIGA1roq5fw+rXVZynEACGmta7LwnBN/Hrv6ansNyqVL4bHHhn9dCCHyJJvz2Eg30xGjtG3b8cfLjm5h/ivvgGHAlCkc23+Mff+zl2M1/83rH2/mTUpQqgDXJNm6Ne+LPcfjcQKBgHtsWRYejwev14vP5xvkJ0dny5Ytw0ou5ivObHHiDQQCtLe3jzhmJ4nZ3t5OIBDA7/e7SUlHLBZj5cqVgJ3I7bvuZX19PRs2bBjhKxFCCCGEEEMQAFqT3wFQSvkzjEukjhFDtHWrnZQEDvb0MKO4+Ph5IYSY4CZk63dyXZT65Ne4LKtyEpUzi7uYx+uwcCFMsfPGx6xj9F54Kq953wHgzFMqmFJUwDnl0lL7r359v0pLc/7Uzc3N1NQc/wOuk8DyeDxuUmw8yHWcdXV1OW2Hdu7tJCtHKhaLUV9f794jGAwSDofTxiQSCTweD2AnNi3LctvSnRhSE5tCCCGEECJ7klWSmf4q7MVOTKaykj/jGeBe9Uqp9qF8ZfdVjE/vHfXwQ/6G9fs/z9ubd3DXe+9x/bvvst0w7AKQ/fvzHaIQQuRcAWe/MlNKrdNaN6Uc+/ueGw+cROUlU15C9QAXXOBemzpvKi//hZ9ntu8DYOGsc/MQYRYtXjx460IOxeNxfD4f0WiUSCRCQ0NDTp9vpHIdZzgcxuv1Dnl836TmQLt1R6NRLMuisbFxxK3WToKxpaWFyspKIpHja7LX19cTCoUwDAO/349hGFRXpy2FREdHB42Nje76lrW1tWmt4EIIIYQQIqs8Wmsrw9rkHuxkZSonceklmbRMlVzHckh/TXdavyeqXbt2Eam8lvDTXwbgO5+6namXf8AnpkzhPw4dZM4H7zOj5FSmFCuYMYOlu3ZRUVGR56iFECL7JlyiElgFuElJrbWhlBpX2aneXnjhBfvxed0dfOfzn6ds2jQ+tWULS5YsAWDnq73gtXfTueiMcbibzvr19tdghtOakHq/vknNq6+Gm26yv4bBNE0sy3Ir8rxer1up57QqD4dhGCQSiX4Vg5ZlEY1G2bt3r3suHo+7m70AVFZWDljlN9o4nSTnYO3Ww23F7htravJwsHEj4bzWQCDgVpWmJj3r6+tpbGykpaWF9vb2fs/p8XgIh8OEw2F3zcpgMDhgzEIIIYQQ4riBqh0dWmsrZWyt1jo2wNB+iUiOJy77VlqKPs455xxePzbXPT56/snMSHbcTZ0+g/3TZ+DUU5aWlsou4EKICWsiJioTSqkWYE3yL331QPNAg5PXx7RP9PXX4cAB+/HMma8xc/FijgHbtm1zE5Uvvv4OXHoYgHPLx2Gi8rXXslsNOdj9Nm9212gZjng8nrZOZOrjvteGwu/3U1NT0y9R6fF4+lUThkKhfi3LuYwzEokM+flyIVut1jU1NbS2tqa9n8FgkMrKSkzT7FcVahgGHo/HTcR6PB7uuusuli1blpV4hBBCCCEmsuSO3INudKOUsrTWoeQGOpmSkY4EdlVlKg+kJztFZsXFxUybdgkASvVSWjpwm/eVV15JsbNupRBCTDATMVEZxF7YeZdSqhEwB/mrX17aDVI30imf3smhg/OYNmMGFyTbvxMPJ/joom20Jccs8I7DROX8+fY6k4PZunXo66gMdr+lS+3rw9TS0kJdXV2/801NTeNqDcPRxjmUlm4nyTfcKtKhytZ9PR4P7e32EkRONanP5yMQCFBXV0dHR0fa+EQi4VZbOkzTHNU6mUIIIYQQk0Xyc9KAn5X68AO+lE1zlgCe5J4AsWQnW9+EpBeIZyfaie/w4TkAnHrqBxQX92YcU1payuLFi8cyLCGEGFMTLlGptTaVUhHshGUYOwk51Ml3TJx+Onz5y/D8Q2/xzbd/TemPDvLmzp3MmTsXrTXbV27nQ98j8If2+HO943CNyqG0Yg9nDcrB7pdpfctBOK3Y8Xjc3TXaOd/a2orf73cTa06LttM2nEgkqK+vx7IsNmzYQHV1Ne3t7axcuTLrSb7hxOmsA+lUHDY0NBCNRgkEAu4aj4MJhULU1NQMmvg0TdNtl25qaqK2ttZdN9M0TZqbm/H5fHg8Hnecc9/hJgad1w72OpfO+1tfX09LSwvRaBSv1+tWkzrrVPbl9XpZtWqVOz6RSKS10QshhBBCiOzoW/yR7Ezz9dkLINqnPbwGkPV4hmjXLnuv27KyfQOOkWpKIcREp7Qe/2sSD3PdlAjQorWOJyfPMBDXWvcvWRt+HDr5fKO9lU1rePdd6OyET3wCgKN7jvLU7KeIBqLc94n7mFI0hcPfP1yYu347icrSUntDnb6cisulS4edjMwmJ/kHUFVVRVtbG6FQiGAw6G7gEolEiEQiaWMHE4vFht1aPpjUhKCTUHSODcOgubl53CXnYrEYPp/P3bW877EQ2eYs6q+17re6v8jBHCaEECJrCm0OS37OqgOqgUYg6nwmS1ZYmoAPsJIdbNl4zgk/j82ZA++9Bxdf9Ay1df/b7/rBgwe5+eabOeWUU/IQnRBCDCyb89i4z34Nc90UP4DWOp78HlVKxYHO3Ec6AkrBGWfYX0mHd9jrUp72wWlcPv1yisuKCzNJmWr//pzv7j3eZDNJ2ddwN8YRQgghhBAimwZbPqtPhaUYokOH7CQlQGJfR8Yxjz76KPfcc8+4WsZKCCGybdxnwIa5boqXPknJZCv4uGr9dhw5coQ9e/Ywd+7x3d26dnYBcP2z1/PRGxq54U+m5Su80Rvq2il5XmPFNE0Mw8A0TYLBoLuLdDQaJZFIYBgG4XDYHWOa5pgnCxsaGmhsbATstmmn9dvr9RKPxzEMY0Q7meda33jGW3xCCCGEEEKMB7t2HX/8zjtP0tu7gKKiIvecZVls3bqVW265hZtuuomTTjopD1EKIUTuFUTr93AopVpS27yTbeMNWutQFu496naDHTvgP/8TFl3QTcnJj/Pctsfp6uriIx/5CCtWrMD8nsnvG39PD3DtlKv44HARU8Z9OrmwDbWdWwgxvhVa29xYmwwtc0IIUahkDjuxiT6Pbd8OX/jCazz//AHgT/nKVy7j7LPPdq8/8MAD7saSkUhEqiqFEONKNuexohMPKTghpVRYKVWfXDtlZTaSlNny+ONw881Qu7qEjoZ/AGDatGnMmWPv8HZ4p936/S5TObtCkpS5llolKYQQQgghhBD5cO65R9m3bymwCOjg3//937EseysGp5rSccstt3D06NH8BCqEEDk24RKVWmtTax3SWkedr3zHlGrbNvv71CndfPr931Ly8MMc2L+fxcn2564dXewu3c0bq3/Dj5sNPjz2YR6jnfj8fj+dnZ2y7qMQQgghhBAib5588kkqKiqoOKUC5kHP2T08/tLjADz+0uP0nN0D86DilAoqKip48skn8xyxEELkxoRr/c6lbLQbfPKT9gbX1ecfYMuK22D3brj7bgB0r+bxmY/zPwv/h6bP22tQ7/jLHZxbfu7ogxdCiAlO2uYGN9Fb5oQQopDJHHZik2Ee27RjE9f/x/UcKz5GSVEJsdoYiWcSeD/ipTZWS3dvN1N6pvDLP/4lyxcuz3e4QgjhmlS7fk8kWh+vqFx0xUy45Za06x++/SG9Xb285X0LgGJVzDzPvLEOUwghhBBCCCHEGFp3p8GPtv4LV++fzaX7j3Dpomv5SNnllN3o5aSTTmLjqo2saF5BN92saF7BxlUbJVkphJiQJlzr93jU0wMPPADXXw+JhH2uqMg+n+rwDnt9SidROc8zj5OKZTe3sRCPx901YPoyTZN4PD7GEQkhhBBCCCEmgwde2cTtofPp+fmD8PQ6pkz/GLu8Ffz4H/7B3d17+cLlbFy1kZKiErp77WTlph2b8hy5EEJknyQqc2z3brjiCrjuOvjVr46fv/tuOOecNwiH/50333wTOL6RjpOoPOuUBWMe72RkGAYAHo8Hy7KIxWLEYjGCwSAAPp8Py7IGTGQKIYQQQgghxEjs7drLH/3sm9A9DYCq0kMcLS0F4MiRI2ljly9cztor1gLQ3dvN6l+sZm/X3rENWAghckwSlTnU02MnKJ99NvP1t9+ey09+UsOrr+4C7I10NJq3yu1E5YWnS6JyLDQ3NxMIBADcysna2lo8Hg/RaNQ9dh4LIYQQQgghRDaUTyvnbxb93D3++8uf5ZxrFnNWWRmLFi1KG7tpxyZuf+p2AEqKSrjvhvson1Y+pvEKIUSuyRqVOfTggwMnKR1vvXU2e/bYk8vhnYexplt0ndwFwHmzJFE5FkzTdB/X1tamna+pqXGPOzs7xzQuIYQQQgghxMR3xrGPu497SncQ2vVgvzUoN+3YZK9R2dtNkS6RNSqFEBOWVFTm0L33Dm3cL395CmBXVDpt34Ds9j1GvF5vv3PxeJyamhq30nI8ME2TqqoqmprsHeENw6CystKt9DQMw70ej8eJRqNpiVYhhBBCCCHE+LNrV8rBqW/1W4MyNUlJTwnfXyBJSiHExCWJyhx6772hjdu9G3qP9XLEPJKWqFzglYrKsZBwdjhKMgwDr9dLfX29u35lpnFjzefz4fP53OSp3+/H4/GwcuVK99i5HggEWLlyJaFQCLATr6FQKO31ZOKszSnrcQohhBBCCDE2nAav0+doLjf+BY5NcZOV32/7flqS8tznNvLD1ZKkFEJMXNL6nUOzZw9t3Jw50Hukl/Lg2ex4fDpTE/Po9r5NhacitwFOAtFolGAwSH19PVVVVQBYlkVzc7N73ufzueMNw6Curg6fz0cikSAcDrvXUseNVeydnZ0YhkFLSwsejwewk45O0jRTQjEejxOPx/F4PNTX1wN2NWYwGHRfg2EYtLe3Y1kWW7ZsIRwO4/P53Nb3RCLhPt9IGYbhxgH2+2eaphtT35gNw2DdunVp503TJBKJ0NTURDgcdjc86uzspK6ujkAgQCwWo7GxkVWrVuHxeNzXUldXh2VZRCIRWltb8fl8A75uIYQQQggh8sVJVPrKLf76pe/SOm05O0/ZzyNnP8utT9xqX0wmKZ/4/5ZTXJy/WIUQItckUZlDN94I998/tHFTZkyh608q2fhPP4Dnf0DLxm5OnlKS+yAnuJUrVxIMBolEImnna2tr3erCVatWYRgGfr8fv9+fcS3KWCxGQ0PDqGKJxWJpa2AOxlk3MzVR6ggEAvj9foCMyUTneiwWy3hvy7Job293E4ZOm3s21+C0LIvGxkZaWlrcc07LeiZer5dIJNIvUenz+WhoaKCpqanftbKyMtra2kgkErS1tbnvhZOUdF5fIBBwd23P9esWQgghhBBiuJzWb9+pe9k+7XROXbyYKmDzBx0AFOkSvr9wIz/8oSQphRATn7R+59BnPwuXXz74mEsuOcw119iPX331+Pnzz52YScqDBw+O6fPF4/G0dSadCkSv1+tW0vn9fhKJxIDtzqZp4vF4Rl1huGXLliGP9fl8tLS0jKoFe6CkqGmaaQnQ6upqTNPMaru3aZppmxQB1NfXZ3wPLcvC5/Ph9/vdXdeHwufzEY/H8Xq9g/5unN/vWLxuIYQQQgghhqO3F844A7xe8J30JijFwQ8+4NixYxya2sXJRdP41Y0bufmPJUkphJgcJFGZQ8XF8MADAycrzzzzTX75y/+fvbsPc6O874X/vb22eTN4VuYlDmC8s0CAhmK0Nk0oxHatPb2aQNJQyRtI2vK0tXRO2j5J2mYVJ22SXq3jSDlp0+ac9JH8hG5DE7JelbYPzksrubZDIAneHQwplGPYWb9gbINXHhu/rr2+nz/mxSOtpJV2JY1evp/r0mVpZjT6abTyrfnN777v806D405UtmJv1ImJCXzgAx/AxMRE3V5zcHAwZ0KZzZs3AzArEe2qRMCsuiuW7HKPC1lPiUQCoVDIeWwn/wYHBwGYXasNw3Dek3t9fpLQze/3I51OO4+Hh4crSsSGQiFnAp9Sr2EYBkKhkJN8dHdFd7MTwYUqX4uxE4zhcLisKlW7ynQ275uIiIiIqNrmzAF+9jNgfBz4fLPQxhcAACAASURBVPe38cc7d+IvvzaAlV9aiS9+aQT/8cBeTpxDRG2FXb9r7NprgWefBX7wA3MW8MM7XsHZY7ux+DYNN77vJLq7vwIAOPCNA5A/PIWblryGs/PvxmWXXQdAeBt8lQ0MDOBHP/oRBgYGCiasaiGTyUBVVSSTSSQSiVl3364HO2ZVVaEoitMtXVVVjIyMONvld1PPX1+Ke1zGRCKBTZs2lR1fLBYrOFN6vpGREWzcuBGRSAS6riMYDOZ0Bc8XCASccSULJQ/truz2+JwjIyMVJxln876JiIiIiGqp48A+AMBZeQ3myrk4gktx581XexwVEVF9CSml1zE0DSGEBIBZHbP3vQ94+mngPe8BfvITZ/FPu34K7byG3/+93wcA/OtH/hUffNcHZxdwA5mYmMAtt9yCffv2YcmSJXj11Vcxf/78mr6mruvo7u52Pq9UKuVUThZLhlWLYRhIJpMYHx93luV3Q+/u7p6SsLWrEO3Kv2g0WnC7SiWTSQQCgSkTxySTSfh8vpyqxFQq5SRGq8UwDKxbt84Zi9JmT25jGxoaQigUynm/hmGgs7Oz7O+dPRlSofE9bYXeNzU/IcyLO1LK1rrKUyVVacOIiKgm2IZNry3asTvuAP7rv/AW7sNL+At865IuPHbmJq+jIiKaVjXbMVZU1tvLL5v/3nGHs+jCuQs4d+QcDqgHnGU3+26ud2Q1NTAwgH37zCuE+/btq0tVZSaTyUlEue/nr6s2RVGmTP4SjUZLJs/suNxd0jVNQ19fHwzDQDQaLdk1Wtf1ipKLduVmLbq1a5oGRVGceBRFwaZNm7BmzZqc7bLZbM7fwfLly6ckKqutlu+biIiIiKgSL79sjlPZ1QVcun8/Dl52GcYxFwcvOYjzC1pwPDAiomlwjMpa+uQngVWrLt5++ZfNwUcAYPt2Z/mcT/8R7nr9Pvy1z0w8Cwiona3TKE1MTGDDhg05yzZs2FDzsSqHhoZyxqe0xeNxJ0mlaRp6enoQj8dhGAZ0XUcoFEIkEnG2j0QiiEajAMxkoL19JpNBKpUqOZv1TCxatCjnsd/vh6IoJZOUhmFMmwR10zQNPp/POQ7FZggvpJwJaLLZrHPM3M/LTw7m78ee+Maekb3aZvO+iYiIiIiq7c/+DLjzTuDuuybxSkcHvhmNYvOn7sWXHvoSdvZ+3uvwiIjqjonKWtq1C9ix4+Lt2WeRfuc7Ef+lX0IKwOkf/9hcvmsX9DGB074xAIBv7g24dO6l3sY+jYGBAaxatQqrVq2asu4jH/kIVq1ahS9/+cvOtnY1pc2uqrR9+ctfxqpVq/CRj3xkyv5WrVqVs+10DMNwEomjo6NIJpNIJpOIx+Po7e3F+Pi40+3b7uJsdwlXVdVJUtpJrEgk4oxtaY8dGQgEEAgEEAwG4ff7pyTlZsqu8rQToPaYjpqmOUlXO7mayWSQTCaRyWSg6zqGh4fLmjVb13WsWbMGPT09EEJACFFR/NFo1JnApxifz4e+vj4kk0mkUiknTjuZar+fRCKRk6y041+3bh1SqRR0XcfGjRud1y01SZCmaYjH49A0zTk27u1n+76JiIiIiKrN/rnavfgU9IULAQDz58/HmY4z6LyU3b6JqP2w63c9LFwILFsGAPixomDO3XfjP6VE79e/jsusiUFeew2Az5z2u2th43f73rNnD3bs2FFw3U9/+lPs3bsXS5cuLVhNaduwYQMeffRRzJ8/H6+88gp27NiBm26a2hjv2LGjYEK0GLvbdX7XawAFlxWSSCTQ09OT0w27GHsSmOkqGlesWFHWaxeK0R2HfT8QCEDXdSQSCWeCm3K6M6uqiqNHj5YVSyGlJsRxx1jq2OXPwG0LBAJTYovFYmVVi9qvWewznu37JiIiIiKqJikvJiq7Fh5F97FjeOmHP8SwuhBvXfcW7rxiqafxERF5gRWV9bBsmdnVe/t2nOjuBgCcOHECC++8EwBw4ZzEXFxAx7VmovLdi2/xKtKyLV26FCtXrsTKlSunrHvPe96DlStX4rbbbitYTWlzV1XedtttWLlyJd7znvdM2W7lypVYunRpNcMviz2xS7VUc0xM96zb+d2na9VtmoiIiIiIqufoUeD4cfO+etkbuOPYMXzmpz/F8DX/hmMLj6HrHayoJKL2w4rKOvvCF76AQ4cO4Y033gCs2Y5PvnQSHf/X9zD5J2Z15R3vaPyKykcffRSPPvpowXXf/e53AVyc6bsUu6ryM5/5DD7zmc8U3Gb79u2zCXXG7JmjQ6EQRkZGim6naRrWrl1b01g0TYOu6874kPZ9u9u3YRjw+/3IZDJYvnx5TWMhIiIiIqLZc49qpIo9AIALEHjjSnNm81+4/kYPoiIi8hYTlXU0MTGBBx98EOl0Grfeequz/MLpCzhwdevN+F2qmtJWrxnAi7ETgPZM0LquO92o/X6/Mw6lzZ0gzGazTtKw1EQ31eD3+zE6Ouo8tu+Hw2Hn2JXqHq2qKhKJBPr6+kp2yU6lUkin05wRm4iIiIioxsbGLt5Xz/4XAOD4JZfh3NxTAIC71Bu8CIuIyFNCSul1DE1DCCEBoJxjNjY2hh1/8zfAsWPOGJUHDx7E7t27ceutt2Lx4sXmZDvHjuE8rsDh1xbjLwN/iTM4gxf/+4u487o7a/5+asmuppwuUQkAS5Yswauvvor58+fXITIialVCCACAlFJ4HEpDqqQNIyKi+mIbNr1WascmJ4Hvf9+c8fuFF8xlT7x7A8au+D4m5kgk/HtgXH4GBz+XhTW/DhFRQ6tmO8aKyhpZsmQJjMsuw7HOTnPB3r0A4Ewws3fvXqCzE+jsxJXGKbz3J+/F078+Bt9vT+LGzms9jLw6nnnmGXR1daGrq6vs7VevXl3jqIiIiIiIiLxz+DDwwQ8Czz2Xu/zh//wcFi/+LXz0o9/FsiPb8NzkPlx1lTcxEhF5iRWVFaj0Kt7Iww9jy223Tbvdrzz1PCZHPonfQw/+/B+vxEc/Ors4iYjaEatRSmulShQiolbDNmx6rdCOTU4C9947NUnpdv31r2PJrzyM1zuuwL6//2H9giMimoVqtmOc9buGlh06hIV5MzLnW2gYuGOXWW15AJfBmhSciIiIiIiIWsj3v186SQkABw7cgN+46x/w5B9tqk9QREQNhonKGuq46y7cf+hQyW3u2bUPpye7cUB9E3/3LYk77qhTcERERERERFQ33/lOeduNjKhYfidn/Cai9sREZS197Wu447HHcOLEiYKrT5w4AZz6Y+y69FF87Lf6sG7P5fj2//m7OgdJREREREREtfbmm+Vtd/hwbeMgImpknEynxh5//HFs27YNDz744JR127Ztg/gvge5Os7/3+Qvncc0V19Q7RCIiqjMhRD8Ae2wQRUoZL7BeB+ADACllsr4REhERUbVdW+acqdddV9s4iIgaGSsqa2hiYgIbNmzArl27YOSNVWkYBnbt2oVvnfoW9nXuc5bf4rul3mG2vXg8Dk3Tqra/TCaDVCpVtf0RUWsRQvRLKeNSyqSVgMxYiUl7fQyALqVMWeu7hRBBzwImIiKiqnjkkfK2+5czj+Cf/v2N2gZDRNSgmKisoYGBAezbtw+Tk5N4+umnc9Y9/fTTmJycxGEcxvZz253l3T7OplNviqLA7/fDMAykUimkUilEIpEp2xVLZqZSKWiahmg0CsMwEAgEkM1max02ETWvPvcDKaUGYIVrUVhK6b7akQYw9T8lIiIiairvfz9wzz2lt7n62lGcfvdmLL326voERUTUYJiorBG7mtLmrqq0qylt2usacB5YOOcdWDB/Qd1jJVMmkwEABINBKIqCZDK3p6Wu61MqYzVNg67r8Pv9yGQyTFASUTmyQoghIYQCAEKIMIBB676/0PYAAoV2JIQICyGGy7nV7N0QERFRWTo6gKeeKp6svObq13DLqj/GlZOLcHPX/PoGR0TUIDhGZY0888wz6OrqQldXl7Ps0KFDUBQFhw4dwn333YczY2dwZt8ZvLrwVWA/cNOymz2MmILBiz0rdV1Hb2/vtM/x+/1QVRXJZBKRSASqqtYyRCJqDRGYVZJjQoiNsLp5W+t8MBOTbgYACCEUKWXO1RKra3hZ41cKIeSsoiYiIqJZu/Za4NlngQ99CPje98zk5dq1Zrfwr43/Prbu+XeseOcKLFzodaRERN5gorJGVq9ejdWrV+csm5ycxOOPP44//dM/RUdHB17qewlv7XsLH/rYQ8CCU7j9Oo5P2QgymQx6e3sRCASg67pTaTkyMgJd16EoCgAgHA4DMLuOh8NhRKNR6Lpet2SlrusIhULo6+tDf38/NE1DKBRCNBpFOByGpmlYt24d+vr64Pf7oes6hoaGkE6n6xIfERUmpdSFEAmYCcsYzESjnahUYE2g42InLn24OAEPERERNamODuDSS837N98MfOc75v0/+V97AQA3LrzRo8iIiLzHRGUddXR04JFHHkFHRwcA4PTu0zh5yUkcX3AUAHDn9ayo9JqmafD5fAgEAtA0DX6/30lIplIpBAIBJ1EJmBPxqKqKYDCIRYsWIZVKob+/v9juq0pVVaiqikDA7BHq9/uhKArWrl3rPLbX22NwupOomUwG6XTaSWQWk0qlkE6nEYvFct47EV1kd+Muxl0JaSUph6SU3Va375gQwielDKFwItJOXHJsCSIiohZx8KD57+LF5r9SSuw/vh8AcONVTFQSUftiorLO5s+/ONbIJUsuwavZI87jWxYxUVltdpfscDiMnp4eAOYYoYODg85ym12RqKoqstksYrHYtPsPBoPQdR2pVAqjo6NlPWc2kskkRkdHoWkahoaGACBnbMz8MTTt9ZlMxqn8tOm6ntNdXdM0ZLNZGIaBdDqNaDTqJGEBIJvNzjpRqWmaEwtgJlt1Xc+Jyx23pmlTEr+6riORSCAejzvJU8MwMDo6ilAohEAggFQqhY0bN6Kvrw+KoiAWi0FVVYRCIRiGgUQigXQ6DVVVoWkahoeHYRgGdu7c6Ww7k/dW6PhR67Nm5C45VoQQwpBSRu0xKKWUGevfpBAiA2DU2jQLs6rSTbG2ZTUlERFRi3ASlVccx85f+XW8OG8B7rjuSmhLz+Dsgeu9DY6IyENMVHrozn+9E6Hb7gS+/CBWPaRjjWs8S6qOtWvXIhKJIJFI5CwPBoNTZvH2+/0YHR1FMaqqTknU2VWN9j4rlUqlyn6erusAMCUZaldMAiiYSLTXp1KpKevc1qxZg7GxMSiKgmw2i1AohJGRkbJiK4dhGNi4caOTYAXMitRifD4fEonElESlqqpYv3494vH4lHWdnZ3YunUrstkstm7d6hwPOylpJ0QDgQAMw4BhGBgeHnaW293+i/0dlPq8an38qHFZ40uW/oJd5MPFpKT9fF0IkbLua0KI/ISkD0Bm1oESERHNknVxToXZ7mUBhAGkpJS6a5t+ADqsHgHWeMrkIiVw6JB5f/H8I/jh8fO4sLIHD6AHL0xswJuvsaKSiNoXZ/320OQkoOsAzviw4vrlWHT5Iq9DajmZTMbpGg1crDj0+XwVV7uV6h49Uzt37ix7W1VVMTQ0VLBqshzTJUTtJBtgHp9q03XdSbbawuFwweSq3U3dnk29XKqqIpPJwOfzlaz+9Pv9yGaz0HU9J/G7fPnygrO720p9XrU+ftQarErKFe5lVrdx95cjaZ0I2noB5F5tISIi8oYP5vjKowDGYE4I505SxqxlKStB2Z3XphGA48eB06fN+4vFYbxtzZxz6tQpnJt/Dt2Lb/IwOiIibzVtRaXV4K2QUkYLrGuKq3j79wPnzpn3b26xXt9jY2PYsWNH2duvXLkyZ4b0ahkcHMyZvXvz5s1OcsxOPBqG4YxHWQ12oqwWEokEQqEQ0um0k/gbHByE3++HpmkwDMN5j+71iqJMm5h1J/YSiURF3dhDoRB6e3sLduG22eNkhkIhRCIRZ7zPQs/RdR1+v9+phnUnm4uxE4zFkp/57H26JxcaHh6Goigz6uI+m+NHbSdqncg5lZXutszqIt7vqloZdc0KTkRE5LVOAD53gtIlnHd+lgYQRfk9D9rCggXA7t1mVeWSzc9APPYfeGnXLmzz9eH/Pv1XWP6VX/A6RCIizzRdolIIEQDgh1lhMqVxtE7+dtondUKImBAi2GgneW+PvI3RZy/gyo4OvD25AN3dXkdUXUuWLIFhGDh27Ni02y5cuBBLliypSRyZTAaqqiKZTCKRSGD9+vVTtqn25DflJNUqZb8Pu/u5nVh1dy3O77quqmrFXY/t8TbtWc/LFYvFykrOjoyMYOPGjYhEItB1HcFgMKcreL5AIOCMK1koeWh3Z7fH6BwZGak4yehO4CYSCWzatKmi57vN9PhRe7FO7KZcZMvbpvi4CERERB6yxkye0v3EHoc5TxYAfxTl6egAbrnFvOGb/wmcOoVrzy7AZa8/gJ/Ch1tvusrrEImIPNN0iUqr21xGCLEIUyccAJrkKt6ev9iDjn8dR8cfrQXEXPzbqT/AGnzW67CqpqOjA/fffz+2bNky7bb333+/MxN6NdkVdnZlmz2bN4Ciia9aMgwDyWQS4+PjzrJMJoNo9OKfa3d395QKQ/s92JV/qqpieHi4Jl3RVVVFf38/kskkent7c6oNp3teOeyJbWKxGAzDwLp166aMIWpPbjM8PAzA7I5tV4nmm8m4oMUkk0n09fU5+5zJ5zXT40dERETULIQQYZgJSB8AxXVxzWctdzOs5yiFJoWz9lW8S0472G/O9H1GXg0AOIJLcMMNXgZEROStpktUltJMV/FOv3oap+edhnHVWwCABVde8Dii6lu2bBmefvrpklWVCxcuxLJly2ry+plMJieR5b6fv64eFEWZUr0ZjUan7SKcyWRykpKapqGvrw+GYSAajU6ZKMhN1/Wykoh2JaAdnz0JUbnPL4emaTld0BVFwaZNm7BmzZqc7bLZbE7yb/ny5QiFQiW7lc+WXbHqroKs5POqx/EjIiIiagAZAFk76SiESAghwtZQWwqsobdc7MSlDwWqMK3nlTVMlxBCzjjqRmYlKicuXAMAyM69BIs4dQERtbFWm0yn5FW8Qk8QQoSFEMPl3KoZ6LuffDe+s/Jy5/GtVzfXIJW7du3CwMAABgYGpqxLpVIYGBjAT37yE9x///0l92NXU/74xz/GwMBAwZmpBwYGsGvXropjHBoayhmf0haPx52ElKZp6OnpQTweh2EY0HXdGUPRFolEnCo6Xded7TOZDFKpVMmZq6tlUd6vFb/fD0VRSiYp3dWk09F1PadyUNf1ssa1dG8/3SQ/2Ww2pxrRfl5+F+n8/dgT3+TP0l4tmqblVNtONzt6IbM9fkREREReEUIopW7ubaWUel5lpN17DSiQiMTFxGX+OVpb++IXgdtvB97/fomfnTyJT/72b+PP1i7CJz/6Sby4+u8hhNcREhF5p6UqKtFEV/Euf9fl2DHnYmLjFt8t1dp1XRiGgb179xZc9/rrr+PYsWNQFAUPPvhg0apKdzXlkSNHsHfvXiy0Zrxz27t3L5YuXVpRbMlk0qlETCaTzvJ0Ou0k+QAzCWZX0tmTqEQiEQwNDSGVSiEYDCISiTgJJ3ucyEAg4FQ52t2BazV5SjAYRDweRyqVgq7rzpiOmqYhGo0inU5D0zSsW7cOsVjMqeLz+XwYHh6eMvN5IYFAwDlugDnBzNatW8uOMRqNTjuZjs/nQ19fH5LJJHw+H7LZbE4y1X4/djz2Z2TP+r1u3TqsX78efr/fSdBGo9GczyefpmnIZDLQNA26riOZTCIQCDjb67qONWvW5CRHVVWtuNp2tsePiIiIyAvWxG1Tr+znbmNYE70pAI4C6HQlKw2YE78B5nlXfnGIAjjjWpLltdeAV14Bzpy6gN0LFqCzqwudAI68+TP45FGvwyMi8lRDJCqLVTvaKmjYmuYqnpTAwYlXncfdvuaaTUdRFNx0000F191www1QFAVXX311ybEq3WNTXn311bjpppuwYMGCKdvddNNNFY0naXfZLTRJTrkT5yQSCfT09JQ1DqQ94ctMEpUrVqwoa7tCcbtjs+8HAgHouu7MOu2uFJyOOzlXaTfrUhPiuGMsdTz9fn/BMR0DgQCOHs39wWaPc1nuaxb73FVVnbLvUkp9XrM5fkREREResCYcraQ7STzv3EyFNcGplFITQuSfj/lgdhcnl4MHzX/foZzB/JOTOLp/P+YqC3Hs8mNQz9RmklEiombheaKykqt4Zeyuaa7ivfkmMHnVawCABeJqKJfWd2KX2Vq2bFnRsSXzq9EKjVWZPzblfffdh/vuu6/g/h599NHZBzwDQ0NDCIVCs5oFejrVHCfTPet2fvdpe5Zwmp16j2tKRERE1CiklIYQYjxvcQgXu34DQFIIEbQSoIB5nld8rKI2ZScqF19xHH0vjqJvdBTv/V3gxI3AO+Z0eRscEZHHPE9UzuAqXql9NcVVPP2zOrL/lsXy3hexE8Bt1zbX+JSVKlRVWauZvqtJVVXEYjGEQiGMjIwU3U7TNKxdu7aOkV18XV3XnfEh7fuZTMZZ5vf7kclksHz58rrHR0REREQtJymE6IfZk60bQMKVlITVRbzfKkZRAYy615PJSVTOu5j33X+V+a/6zqX1D4iIqIF4nqisgYa/infi+RM4oZ3A3sAeAMDt1zXX+JQz4a6qrOVM35Wyk332rM+6rjtdpv1+PwKBQE4VnTsZaI+xaHe1rje/34/R0VHnsX0/HA47XY9LdY9WVRWJRAJ9fX0lqy1TqRTS6XTZXciJiIiIqDVZvdRKziQppaz9TJPN6pOfxBntZRjGvwMAFr/wQwCABPCPT5qb3HbFHwJj9wBf+5pHQRIReUtIWbX5YepCCOEHEAAQgVktuRFARkqpubbphzlWigrAsCbMqcZrSwCY7TH7afdPYew38Guf+zUAwJ+v+nN8fuXnZx9ggxsZGcGWLVvwwAMPoKenx+twiKjFCGuKTCkl58osoFptGBERVR/bsOm1RDu2ahX27NiDLuwBAGzC7+Fd123B0rffxvWnTmGOvd3KlcD27R4FSURUuWq2Y01XUWklJDWUuJLXyFfxLkxcwJk9ZzBPzsMPJ/4NE791Fjf7Wrvrt23ZsmX4+c9/3jDVlERERERERPV0EIud+75fWIStwf8OIQTk88/ji9u3A65x/YmI2tGc6TehajqtnwYuAB2yA/8rfiee+uqDuP2a270Oqy46OjrwyCOPNPzYlERERERERLXgTlSe+7Pfc6qQOlevBljQQUTERGW9nX71tHN/7PzlmDfPw2A8MH/+fK9DICIiIiIi8sQK7MTjt21APA709HTiuuuuwyWXXIL3vve9XodGRNQQmq7rd7M7vftiovID4ctw73/zMBgiIiIiIiKqmxvxOj52XRr49OcwMXEVnnjiCaTTaRZ0EBFZmKiss1O7TwEAPv+xz+NUzynMv/LX8CH8hcdRERERERERUa2MjY1hx7JlQFcXsHAhMDCAgwcPQlVVfPWrX8XixYvNrt/W+pVjY+jq6vI6bCKiumOiss7srt+7r9+NwwcP411Xv8vjiIiIiIiIiKiWlixZAuOyy3Css9NcsHcvAGDp0qWYmJjA3r17gc5OoLMTC8+cwZIlSzyMlojIOxyjss5O7T6Fs3PP4vBlhwEAN3e2x4zfjS6TycAwjILrdF1HJpOpc0RERERERNQqOjo6cP+ePfje996Pf/7nD2HXrruKbnv/nj2cgJSI2hYTlXU0eXISEwcmcLDzoLPsZh8TlV7TNA0AoCgKDMNAKpVCKpVCJBIBAKiqCsMwiiYyiYiIiIiIprPs0CG88tK78MILy7B3700Ft1loGFh26FCdIyMiahxMVNbR6dfMbt8HfAecZUxUem9wcBCBQAAAnMrJYDAIRVGQTCadx/Z9IiIiIiKiit25DCdPLwAALFjwdsFN7j90CB13Fa+2JCJqdRyjso5+/sGfA8hNVN6y6BavwiGLruvO/WAwmLO8t7fXeTw6OlrXuIiIiIiIqHW8uf6vceHr5v0rrzwxZf2JEydwx2OPAZddVufIiIgaBysq6+TkKydxdt9ZABcTlZdiIRZdtsjLsAiAz+ebsiyTyaC3t9eptGwEuq6jp6cH8XgcgNllvbu726n01DTNWZ/JZJBMJnMSrZTLnaCut2YfRsDLY0dERETUrA5eHAGsYEXltm3b8Pjjj9cxIiKixsNEZY2NRkexXWzHztt3OsvsROWSN66Dvp4n/F7LZrM5jzVNg8/nQzgcdsavLLRdvamqClVVneSp3++HoihYu3at89heHwgEsHbtWkSjUQBm4jUajea8n0LssTmbPZE2nXg8DlVVPXv9zZs3TznG5X5GjSCRSNRkv+3y90dERETtaf/+c65HB3PWGYaBXbt2YcOGDZiYmKhvYEREDYRdv2tsf3z/lGV2ovL67PXYn9yP7i931zustpFMJhGJRBAOh9HT0wPA/BEwODjoLHcnrDRNQygUgqqqyGaziMVizrp6J7aSySRGR0ehaRqGhoagKAoAM6FlJ00LJXQymQwymQwURUE4HAZgVsBFIhHnPWiahuHhYRiGgZ07dyIWi0FVVafrezabdV5vpjRNc+IAzOOn67oTU37Mmqahv78/Z7mu60gkEojH44jFYs6ER6OjowiFQggEAkilUti4cSP6+vqgKIrzXkKhEAzDQCKRQDqddt57Mpl03mex/Y+Pj2PFihU528ViMSSTSWc7wBwOIB6PQ0pZURzhcBjRaDTn78v9GZXzvgttAwAjIyPo7e0tK/ZkMomtW7fC7/dD13WkUin4/X5omoZwOFzwb8AwDHR3F/4/q9jn6GZXBCuKAp/PB1VVkclkEA6Hq/r3R0RERNRo/umfngWwEgDw8sv/gTvu6HHWPf3005icnMS+ffswMDBQ8DczEVFbkFLyVuYNgDQPWfm2YduU218t/Sv5PeNI4AAAIABJREFUqZ5PydjNMbkN2yraH1Xm6NGjBT+z0dFROTQ0JKWUcmRkRI6MjJTcz9DQkDx69OisYrFfrxyjo6MykUhMWR4MBnNi9fv9OXG517tfL5FIyNHRUSmleUzc+06n01JV1Zw47W1n6ujRozIYDOYsi8ViMhaLFdx+ZGQkJ4b8fRX6DBVFkSMjIzKRSEw5Bv39/Tn7dh+zcDhc1v77+/tz4i22nX28Ko3D/ZkUejzd+y61DQCZTqen3Zf7e+D3+3O2z//8bLFYrOh3YbrPUVXVKd+10dFRCcDZ52z+/lz/R3veXjTibSZtGBER1QfbsNZvx86ePSsXLvyKBKQEpPT775Vf+MIX5Be/+EX5qU99SnZ0dDh/B0uWLJFnz571OmQiorJVsx1j1+8aWyVX4c4td+Ysu3vP3fjgyAfxu1/7XaySq7wJrE1kMpmccSbtCkS7kgswu0xns9mi3U11XYeiKLOu8Nq5c+f0G1lUVcXQ0NCsusC6JwZysyvsbMuXL4eu61Xtbqvr+pRxDEtV6KmqCr/f78y6Xg67Es/n85X8bOzPF7g4rmc5YrEYNm7cWHQ8Rvt42dWNlcRhP28mXajt912KXRVZjB27u8LWPVaroihFX2N8fHxGn+O6desQiUTg9/unvB9WDBAREVGre+aZZ3DFFebv0Llz38YNV86DEAIA8PRLT8O3+HasXLkSK1euRFdXF5555hkvwyUi8gwTlXXw9sjUgZIB4G2t8PJWMzkJPPUU8PDDwJo15r9PPWUur7XBwcGcCWU2b94MwEzEuBMmgUCgaJLJPS5kPSUSCYRCIeexnfwbHBwEYCaXDMNw3pN7fanJTvx+P9LptPN4eHi4okRsKBRyJvAp9RqGYSAUCjlJK3dXdDc7ERyJRMpO3NmJVXd34VLszy+TyUxJlE33vFQqVXCdfQwURUEgEKgoDsD8u6p0PEr3+y7G/rsotU0mk3GSlcFg0PkM3Hw+35T4NE3DihUrisZW6nNMpVJFj1E0GmVXbyIiImppq1evxt/+7YfxB38AfDxyGT62fz/O/uQnOHPybTz/nufxK3/4CWzfvt25rV692uuQiYg8wTEq6+CqX7rKuX8eAnMhzeX3XFXsKS3j8GHggx8Ennsud/l3vwvcc4+ZsLz22tq9fiaTgaqqSCaTSCQSWL9+fe1erErsmFVVhaIo0DTNmShnZGTE2c7v92N0dNR5nL++FPd4m4lEAps2bSo7vlgsVnCm9HwjIyPYuHEjIpEIdF1HMBjE0NBQ0e0DgYAznmOhpJWdMLSrEkdGRipObo2Pj1c01qjP55tSCZtMJmEYBjZu3FhyLMZqKed928lge/xV95imbu7Yx8bGnOXlThQ1ODiYU41bSKHP0U54Fvu78XJiIyIiIqJ6+Y3fMG/pp7+N3v+tI6Tr+B/zt2GyZxL/dPrj2LL7HXjg1ge8DpOIyFNMVNaB71d96Hm+B+M/fhu3bH4Mvht24BdvuBvpX13ldWg1NTlZOElpe+454MEHgWefBTo6qv/6dvWZnVjx+XxORVuxZFi1GIaBZDKJ8fFxZ5k9q7Otu7t7StWbHa9d8aiqKoaHhyuqAqxEMplEX19fWdWAtnKTSvaEMrFYDIZhOF1/3dV29qQ+w8PDAMxu6Js3by5YDVhJjMVU2r09m81OqSCsdzflSis1g8Egent7EYlEpjzXjt39GRqGAZ/PN+XYVDLL/XSfo/33W2ySnFp/H4mIiIgaxab1m/D/jP8P2H2+7r/7A/jmnC04d+EcPvyPH8Y3zn8D6760ztMYiYi8xERlHUxOAtv3X4lvfO9KnO/6D7ypbsMLk0cwOVmbBF2j+P73iycpbc89B/zgB8ADNbhwmMlkchI17vv566pNUZQp1Xb5szwXkt81WdM09PX1wTAMRKPRkl2jdV2vqDLNrtysRbd2TdOgKIoTj6Io2LRpE9asWZOzXTabzUn8LV++HKFQqGbJQHv27HJlMpmiVbiNPK5iKBRCNBot+jee/12wZ7nP5/5bTKVS6OvrK7i/cj5Huxt9oSrUWn8fiYiIiBrBlt1b8PF5H8f7zl4cA+uRX/kErlr8O3ho8CGcwzl8HB/H4t2LWVlJRG2LY1TW2OHDwL33mpWFP9S3AF3bAQBvvXIL7r0XePNNb+ObqYEBYNWq0rc/+ZPy9vW7v5v7vHyrVpmvV6mhoaGc8Slt8XjcSc5pmoaenh7E43EYhgFd1xEKhRCJRJztI5GIUwmp67qzfSaTQSqVQjwerzy4EhYtWpTz2O/3Q1GUkklKd+VoOezJU+zjUGwcxkLKmXgnm83mVI/az8tPiubvx55wptKxG8u1YsWKkuN3usXjcYTD4aLVrNWoAKxVFWE6nS67Cnfnzp1Tti30WRXazlbO5zg0NIREIjHls63mJE5EREREjWqz9gN8KPwCzmu/hwVv3Yr/fddd+Na73oVd2SweuPUBPNn3JObNmYfzHefx0OBD2LJ7i9chExF5ghWVNZTT9fnWLUDfQ4CQ1lpZ867PtbRnD7BjR+ltys3BvPlm6YTtjh2FE5jF2N2u7epEe9ITwzCcBI6dILLHfrQn07EnAxkaGnIm/4hEIk5loD12ZCAQcJI2dpfuShKFxQSDQcTjcaRSKei67ozpqGkaotEo0uk0NE3DunXrEIvFnCpKn8+H4eHhKbOcF6LrOtasWZOTIFJVteyKtmg0it7e3pIVhT6fD319fUgmk/D5fM6s6vYxst8PkDuRkT3W4rp167B+/Xr4/X4nQRuNRnM+i3yapiGTyUDTNOi6jmQyiUAgkLN9IBDIqTTUdd3Zfzwedyoux8fH0d3d7VT/ubez33+x41xOHPZ7LVahmP96hd53odgBcwxLn8/nrHPP8u7ebnR0FKlUyvkcNm3ahHg87swY7h631DCMKQl0+72W8zkGg0EoioLR0VFEo1FkMhkoiuLMlM5qSiIiImplW3ZvwUf//nO4sOMFAMA9H9qEIx9+A0cA6MPDWPbhDzvJyocGH8K5C+fw0OBDeLLvSVZWElHbEVLK6bciAIAQZpax3GP21FNmohK3bsGchx/CBXHu4r5kB+QT/wLsfgBPPVWbrs+1NDAwfZXjwYPA7t3T7+vaa4Hbb7/4ePv23PWrVgGPPmreaiEUCjlJMQBOsq+npwdDQ0MwDMOZ2KbQ9gDQ2dmJo0ePlnydUrMel6O3t9cZu7KnpwcjIyNOsioWi+Wsz1csWVYsTjuB24oqmV28nnFU8hnVWz1jm83fnxACACClFNWOqxVU2oYREVH9sA2bXrO2Y+OnxrH0b5bixCv3AN/aCgB4PPgNjL77LQDAgssvxx9/+tPO9p/b+jl86cdfMtfNX4A9n9iDRZdPvWBMRNRIqtmOset3DX3nO3AqKS+Ic5g3Zx4+e99nMW/OPEgxaVZY3rrF3K7JPPqomVAsdfuf/7O8fX3zm7nPy7d9e+2SlKUMDQ0hFApVbX/VrBpzz56c33W2Vt2mW0UsFnOqbL2i63rBYQka1ejoaEMmUImIiIga3aLLF+GJ33gCHSdvdJZdffJ5rP2rv8Ivf/vb+PWHHnKWb9m9BV959isAgHlz5uGJ33iCSUoiajtMVNbQy+et7t4dZpLyyb4nsWHNBmf8EXScA/oewkvnWnP8kfe/H7jnntLb3HMP8Gu/Vp94KqWqKmKx2LTJSk3TsHbt2prGYncj1nU9534mk3HGjPT7/c7EKFScoihYvnx52WNV1oKmaU3T3dkwjCkznxMRERFR+R649QH8VvfFCQUPjw3h9uPHERAC3d3dAMwkpd3te46cx27fRNS2mKiskS27t+A/fyE3SWk3NO7BktFxDv/5C605WHJHh9n9vViy8p57zPVejs9pJ/0ymQwMw4CmaYjFYk5VYiAQyEkouROE9mQ6mUym5l2J/X6/U9Xmvh8Oh5FOp6EoCmKxWM44gW6qqhacyCRfKpVCOp3OqdhsRV53bS+UpCz3M6q3eo4h2S5/f0RERNR+Os/fYd6Zexo3nj4GAMguME+E3ElKTM7Du19ikpKI2hfHqKxAueOiuBua/CTlTLZrdpOTwA9+YHaFP3wYuO464JFHzErKZptEiIgaF8f3Kq1Zx/YiImoHbMOm1+zt2COPAE88AWDeSbyoLMCdbwH/ervAc19fj688+xUnSYnBJ/FwzwNNOTwYEbWvarZjTFRWoJzG0RkseeIEAOCz930WG9ZsKLo9B0smIqoOnuSV1uwneERErYxt2PSavR1bvfriePxffO/7cPRWFafOHsem2/4ZADBHzsOFJ55s2slWiai9cTKdBmYPljxvzjwAwFee/UrRbt0cLJmIiIiIiKj1HTpk/tvZKfH2tT50dnXhqnd2mQsnLyYpG3kMfyKiemCisgbcY1Ceu3AODw1OHYOyXbp9ExERERERtbueHmDFCuB3fmsSZ05cjiP79iN75BDEhTnA4MUkpddj+BMReY1dvytQaXeDYslIJimJiKqP3eZKa/Yuc0RErYxt2PRaqR1zj+H/+vg4bli0iGP4E1FT4xiVHplJ45iflPz0vZ92BktmkpKIqHp4kldaK53gERG1GrZh02M7RkTUuJio9MhMG0d3stLGJCURUXXxJK80nuARETUutmHTYztGRNS4mKj0yGwaR3b3JiKqLZ7klcYTPCKixsU2bHrN3I6NjQEvvwwsXgx0n/wZnv/+/4eXX34Dx97di+Xvew96f1X1OkQiolnhrN9NyJ5gZ8H8BUxSEhERERERtYktW4AHHjAn1PnZEz/Ejkvn4y3/UqQOxPGF//fvvA6PiKihzPU6gHbywK0PYM8n9mDR5Yu8DoWIiIiIiIjq4NAh89+ODuDMyb0AbgIAHJ9/EurEdd4FRkTUgFhRWWdMUhIREREREbWPgwfNf6+9Frj7C3+KS+eex9P/53s4fNVh/GroRm+DIyJqMExUEhEREREREdWInahcvBi4UVXh/8j7sPVdO/H2lW9juX+xt8ERETUYJiqJiIiIiIiIasSdqASAt0695ay79oprPYiIiKhxcYxKIiIiIiIiKosQQgGwHsBOAD4Aw1JKzbW+H4BurYOUMulFnI1kSqLy5MVE5TWXX+NBREREjYsVlURERERERDQtK0m5VUoZlVKmrMXrXetjAHQpZcpKUHYLIYJexNoozp8H3rLykosXA1+97z4c/ML38bHn7sKcCx04ONbpbYBERA1GSCm9jqFpCCF4sIiIGpyUUngdQyNiG0ZE1PgavQ0TQiQAjLirJIUQipTSsO4flVJ2utYFAESllL1VeG22Y0REDa4a7Ri7fhMREREREVE5wgC63QtcSUp/ge2zAALFdiaECFv7JCIiAsBEZUUa/QpnLQghhqWUy72Oo53wmHuDx90bPO71I6UU7Xa82+39Au33nvl+W1s7vl+vYyhFCKFad1UrKekDoEgp49ZyH8zEpJudxHSqLt2sysymH8Oy3f5WZ4PHqnw8VuXhcSpfsxwrjlFJRERERERE07ETlXCNQWmPSwkACqwJdFzsxGX+ciIiooJYUUlERERERNSmrAlyinJVQtpJR3flZwbACIAorOrJPHaCMr/SkoiIqCAmKomIiIiIiNqQNSN3yYluhBCGlNJJROZ14Xa6dsNMRuYnPZUCzyEiIiqKiUoiIiIiIqI2JKVMAUiVua0uhDCEEKqUUrcWuxORmhAiPyHpg1l1SUREVBaOUUlERERERETl2IjcWbz7YHb7tiWtKk1bL4BEPQIjIqLWwIpKIiIiIiIimpaUMi6E6BdC9FuLxl2zfkNKGbXWB2FOvjNqVW0SERGVhYlKIiIiIiIiKos7MTmT9URERKWw6zcRERERERERERF5jolKIiIiIiIiIiIi8hwTlUREREREREREROQ5JippOkmvA2hDPObe4HH3Bo97fbXb8W639wu033vm+21tfL/ULPjZlY/Hqnw8VuXhcSpfUxwrIaX0OgYiIiIiIiIiIiJqc6yoJCIiIiIiIiIiIs8xUUlERERERERERESeY6KSiMgihEh4HQMRVR+/20REVAtCiKAQIuZ1HETtjr/1WstcrwOgxiSE6LfurgCwU0oZ9zKeVieEUACEARgAugFAShn1NKg2Y/3IXO51HO1ACBEEoAJIAcjC/NtPSSl1TwNrUe3+/0s7fLfb8Ttl/V2vB7ATgA/AsJRS8zaq2rBOvmKt/Hnms36HGtZDpdV/h7rerwLAkFI2xWQH7UwIEQDgB9ALoG2+m7PB88vytPvvtploh996s9GMvxOZqKQphBAJKWXE9XhECAE2JjW13t0AWcc8zB+q9SGEUL2Ooc34AMSsmwFgXSM3lC2gbf9/aaPvdlt9p6yTuK1Syh7rcRhm0jLkaWC1EwAQFkLkL4+04vdYCNHv/s0phPDnL2slViI6LaVMWY+HhBC6lDLjcWhUgvX5ZIQQi2AmmKkEnl9WpG1/t81EG/3Wm42m+53Irt+Uw/rxb+QtTsA8AaDaCVonWjYd5hVaqo8AgLTXQbSZTgDdUspO++SMaqad/39pp+92O32nYjB/mwAArJO3dd6FU3MZAD0wK2vsW7yFT1r73A+sStkVHsVSU3blVN53dhAAq6eoZfD8smLt/LttJtrpt95sNNXvRCYqKZ8PQH+BKxO8UlhbvXknHCrM7mxUY1bXnc1ex9FupJRGo1/JayFt+f9Lu3232+w7FYaZvHNIKfNPgluCdYIfk1JqUkrd+owDADZ6HFotZa2qQgVwKmYHPY6pVgp1VdSLLCdqVjy/rExb/m6biXb7rTcbzfY7kV2/KYeUUhdC9OT9Efci74SAqst9vIUQfmsZu0LUhyKlNAp0qaMask48szB/vLb8+GNeauP/X9rqu90u3ynXia5q/T239Pu1ErBOEtZ6z3qrJmYtEZjVMWNCiI0w32/DV3/MULbIciZwqGXw/LIybfy7bSba6rfebDTb70QmKmkK92D01tXsAMwuR1RD1rFeC3OMrVbuwtYwhBDBFj75aWQZAFn7RFsIkeDYO7XVbv+/tOF3u52+U05FjmtMv34hRKxNJhuIuMd5a0VWUiMBM2EZA5CEOQFAy5FSakIICCEUV/J5OYD8ZURNjeeXlWm3320z0Ya/9Waj6X4nsus3TWcIwJpmKhNuVlY5dlJK2QtgU97YJFRlVlUOTwA8YHVfdB/7NDgeV0210/8v7fjdbrPvlF2BNuxalgHQX2DblmJ1cRv1Oo5as5KUmpSyG2aycq0QYsjjsGopAnM4A5sCtO5wBkTg+eW02ul320y042+92WjG34msqKSihBAxWOMieR1Lqytw1Txh3Rr2KkcL8ONi10HAHKhfEUL0A0jxx1NtWFeIjwLodP3NG3BVSVF1teH/L2313W7D75QBTEni2BUCrV6BFkHrjtUIIKebY8b6NymEyKCFE7TWewwIIYLWIt26EbUcnl9Orw1/t81EW/3Wm41m/Z3IRCUVZP1YSts/FIUQfjYotWFVSKSFEJ35J1htcNLlmfyuAtaVSrXRx+toEfG8v2sVPCmriXb8/6VNv9tt852yugUbQgjVdSLSLhVoQbT2JDqAOXZWTlLS+sxbunuf/XsbuJjI8TAcoprg+eX02vF320y06W+92Wi634ns+k1TWP9B+gAMCyEUq7S6z+OwWtkwgGTefx69MK8GsTGqA6txC8G8MtdvzzRK1Wf9TY/nLQ6hwbsfNLG2/v+lHb7bbfqd2ghzfDNbH1r7/cL1t9vS31srgbHCvcx67w19QjUbQoijdlWQPXZfI48bRiYhhN+q3grCHJ6g31XdRXl4flm2tv7dNhPt8FtvNpr1d6KQUnodAzUQV2lwvpSUMlTveNqF9cPGPulaBABtMikAtSHr/5kwzBPubgA7ORh27fD/l9bXjt8pK0HgaPUqCuszHgHQ0+onq1YCIwJXZWUrJ+5cXb59ML+/G1v9M6b2wvPLyvB3G1VbM/5OZKKSiIiIiIiIiIiIPMeu30REREREREREROQ5JiqJiIiIiIiIiIjIc0xUEhERERERERERkeeYqCQiIiIiIiIiIiLPzfU6ACJqD9ZsY8sBQEqZ8TgcIiKiqmI7R0REzYDtFTU6VlQSUb0ErIZQF0KoXgdDRERUZWzniIioGbC9ooYmpJRex0BETUoI4ZdSamVuyyt3RETUVNjOERFRM2B7Ra2EFZVEHhNCBIQQaSGEFELEhBD9QoiEEGJICBH0Or5pRMrdUEppAOgFkK1dOEREVG1N3k7NFts5IqIW06LtGtsrahkco5LIY1LKjFVy75NSRt3rhBBHhRCQUqY8Cq8oIUQAQLrCp4UBKKigISUiIm81azs1W2zniIhaU6u1a2yvqNWwopKoMfQCKFR2nwWwos6xlCtUSQNuNaAZmI0iERE1l2Zsp2aL7RwRUetqpXaN7RW1FCYqiRrDlKtg1lU+FcCgJxGVYI1rUqleAOus5zdrlwoionbVVO3UbLGdIyJqeS3RrrG9olbERCWRx6wGUXEPZGw1ODEAPeUOilxnawEkKnzOuDUeSgZAX/VDIiKiWmjSdmq22M4REbWoFmvX2F5Ry+EYlUTeCwDQXVez+gBkpZSh/A2FEGGY3REMAH4AKSmlXu4LCSH8MBtgAIgC0AGsh1n2v66CLgO9UspkBa8bBGDvewhAQgihWA0kERE1trLbqUq4Zh31A9DyThjLnr20RtjOERG1rmnbNeu8aRPMc68EAB/MSsSdUsr4bF68iudkANsrakGsqCTyXi/MhKN9CwFYbiUlHUKIfgCwtslYDWTCuiJYFuukTwOQllJqVoM0CEAvt0G0Xm9nua9pWWEnVF0N6doK90FERN6Ytp0SQqjWBAT9Qoig9e/Rafa7Fmb7E4d5ouZWdtuWTwgRtmIIWHFUtC+2c0RELW/ads06b8rAPG9KSSmT1nazTuhV45wMYHtFrYsVlUTeCwDIr0rRAfTYD6yqk/VSys687RIwr8bNqqqlQhFU0L3Ait1vJ1oturWfsq/+ERGRZ6ZtpywhuypSCJHG1ORjDvsEyaosKbt3QClWW2O4TvQyQoi0ECJSQQ8EtnNERK2t3HbN4ao6rEp7VSVsr6glMVFJ5KFC46NY/MhtdJbD7HaQT7e2rSe1ku7mMK/QhdzdCYQQGoC0EKLSfRERUR1V0E7BlaQMAPBV0BWtD0DUeq2AtaxHCOGz9lvWfqp4UY/tHBFRi6qkXcuzFkDS1dblT0JjFNhnrbG9opbERCWRtwIwy/7zqbC6FViVJqX4ZvC6K1yNa9ld4qxY0tNumKs7f8wTKWVGCGEACAKY1RgvRERUU2W1U3njSSbgSgpaicsEzIoNwDxJiljrggA2wkxs6rAqOoQQwQrH6AKqcFGP7RwRUcurtF1bYXUJz6k6nEEbVciMzsnsGMH2iloUx6gk8oAQQrFK7mMAlPzxKGF2l+t2NVzDKNx4LYc5dkqldtpjslT4/EgFlS0Bq+tfOP+Ko+v9xqzxw5QKYiAiohqbQTtlP68fQMaduLQqTAwAw9Z91do2aO1/CBeTmLVS7kU9tnNERC1opu0azPOmJMyLatU203MygO0VtTAhpfQ6BiIqgxAiBmDcPcucEGIEZmWKbj12ZmwrcT9nP/aMdlLKomOyuF4vYVfBEBERuVknN2MAuqSUhj2JjZRSF0KM2O2MdbIUyq/qyNtXxbN+W69/VEop8paHYc6KOm3Xb7ZzRERkK3T+VebzanpOZm3P9opaFisqiZqElDIKwHDPZApXktIyUuq+1QD6AfQKIfzWSV0fALXA1cMc1vqharwXIiJqSZsARF0JyAAKd8WeVqEkpbvKo9B963XjeZMEAGa1ZsmJfaz9sJ0jIiIAU86bAtNtn6dm52TW89leUUtjRSURlYVX7YiIqBjrpGsEF7twdwPol1IKa91WAOtgjhc5BCBWwWQ79muMSim7S923HodhJkgNmCeCqXImCGA7R0REzYDtFbU6TqZDROUa9ToAIiJqTFYFpMhbHHWtc8/E3Y0ZcCcji923HrsToJWM+cV2joiImgHbK2pprKgkIiIiIiIiIiIiz3GMSiIiIiIiIiIiIvIcE5VERERERERERETkOSYqiYiIiIiIiIiIyHNMVBIREREREREREZHnmKgkIiIiIiIiIiIizzFRSURERERERERERJ5jopKIiIiIiIiIiIg8x0QlEREREREREREReY6JSiIiIiIiIiIiIvIcE5VERERERERERETkOSYqiYiIiIiIiIiIyHNMVBIREREREREREZHnmKgkIiIiIiIiIiIizzFRSURERERERERERJ5jopKIiIiIiIiIiIg8x0QlEREREREREREReY6JSiIiIiIiIiIiIvIcE5VERERERERERETkOSYqiYiIiIiIiIiIyHNMVBIREREREREREZHnmKgkIiIiIiIiIiIizzFRSURERERERERERJ5jopKIiIiIiIiIiIg8N9frAIjajRBCBRAB0A9AAzBorVoEQAEwJKXM5D0nAQBSykgdQ51Wo8ZFRES1wTaMiIiaFdswouYgpJRex0DUloQQowASUsp43vI0zEYy6VoWAJCVUmp1DrOkRo2LiIhqi20YERE1K7ZhRI2NFZVEjScE4KgQIiOl1AEg/8peo2jUuIiIyDNsw4iIqFmxDSNqAByjkqjBSCkNABkAMQAQQihCiIAQwu9tZLkaNS4iIvIO2zAiImpWbMOIGgMrKokaUxrm+CkA4LPuKwB6AUAIYY+rogBYAXN8FR/MRlW3np+11o3mdV9QAKwHsNNan5ZSZqzuAzEAw9bz+6x1ySKvZxSISwEQtmIAANXuUuHavw4gYa3vzY+PiIiaHtswIiJqVmzDiLwmpeSNN948uAEYBdBfZF3Y/Ho6jwMwGyt7XTBvnd+6H4TZ4Lj3NeR+Het11bzHimvfozAbPb91K/V6TlzW4xF7X671CdfjoPv1rdcQxi9kAAAgAElEQVSRhY4Bb7zxxhtvjXtjG8Y2jDfeeOOtWW9sw9iG8dbYN1ZUEjUmBeaVskJ0AAkhhA9ARk4dn0TPe5yA2UjGhRBBAJDWmCsWDWZDloJ59U+XZrcHDQCs1yn1erC2C1j7duKW5hXCtBAiai033K8vpTSEEBBCKO7nERFRU2MbRkREzYptGJHHOEYlUWPqhln6P4XVQEVglesLIUasUv9idJgNLgCoAAxrTJOA1ajtRG5jnNNQVfB6fpgNbD4DwPJi+yciopbDNoyIiJoV2zAij7GikqgxrQWwptAKIUTAarQy1uMYzG4B8SL7UnGxUSo0e13JGeMqeD0d5vgs+RRMvbpIRESti20YERE1K7ZhRB5jRSVRgxFCDAHYKKXUimzit8v7LYN569W8xxEAUQCQUqas13C2sWaNKzVj3HSvB9e+lbx9BwGk8ro4EBFRi2IbRkREzYptGFFjYEUlUZ1ZDUgEZkPWJ4SwVy2CedUr4b7SZjVeUQDLhRBhmFflVHucE7hmdLPo1joDZjeAtMydzW0NgPVCiJ32AillynqdiPU6/QCSrvFMprxeflzWa/S49u2DOaBzKO99+O39w5z1DgBiQogYG1IiosbGNoxtGBFRs2IbxjaMmoOQUnodAxFVidWIRaSUvV7HQkREVAm2YURE1KzYhhFVD7t+ExERERERERERkeeYqCRqEXldBsJex0NERFQutmFERNSs2IYRVRe7fhMREREREREREZHnWFFJREREREREREREnmOikoiIiIiIiIiIiDw31+sAmokQgv3kiYganJRSeB1DI2IbRkTU+NiGFcd2jIio8VWjHWNFJREREREREREREXmOFZUzwAmIiIgajxAsQikH2zAiosbDNqx8bMeIiBpPNdsxVlQSERERERERERGR55ioJCIiIiIiIiIiqoMTJ054HcIUjRQTE5VERERERERERNRyGikBBwATExP4wAc+gImJCa9DcTRaTIJjfJTPnmmOx4yIqPHY46JwxtTC2IYRETWuVmvDhBD9AHQAPgCQUiarsE+2Y0QN7MSJE1iwYIHXYeSYmJhAb28v0uk05s+f73U4AIBkMolIJIJEIoFwOFz31x8bG8OOHTsAABcuCLz44vXYtu2deOst4JprgNWr38Av/uIBzJlj/l+7cuVKdHV1TbvfarZjTFRWgI0jEVHjarWTvGpjG0ZE1LhaqQ0TQsQA7JRSpgo9nsV+2Y4RNahGSAjWKgFXzZheeOF6fO97C3Hq1BW4/PKT+MAHjuGuu+ob0+TkJL7+9a/jwIHzeOKJj+DAgRumbHP99a/j4YefwPXXz8Mf/uEfoqOjY9r9VrMd46zfRETUMBrxSixRNdX6b5z75/65/+bdfwsJSymjrsdpAFEAs0pUElHjGhgYwI9+9CMMDAx4UiUIAEuWLIFhGAUTcAcPAi++eEdOAm7JkiWexgQAf/u3qHtMHR0duPfe+/HQQ9cVTFICwIEDN+CJJx7Gk08eLitJWW0co5KIiBpCo42NQo2n1mMM1Xr/tf4b5/65f+6/efffKoQQ/gKLswAC9Y6FqJV5Oe7i2NgYBgYGMDAwgMce+wd84hMZxON3Y/HilxCP341PfCKDxx77B2ebsbGxusRlJ+CKVQkCFxNw9957f10ScPWI6cKFCzhz5gxOnTqFycnJnHUnTpzAkSNHMD4+nrP8jTeWFY3HHdfBg8sqjqcaWrrrd7XHRmF3A6L2waqJ2qpF14xW6jZXC83ehtW6S1G191/r7kfcP/fP/bfW/v/mb3oBNH8bJoQIAEhIKbtdy1QAowA6pZTGLPbd1O0YUbV43c26Vl2HK3X8+HFks1lMTEzg1ltvBQD8y79M4sMfnv61HnnknxGP34Prr78eb7/9Nk6fnsTAwA68/PKrWLDAh9/8zd/B8eOnceTIMZw+fR7f/vYQzp8X+P3f78batQ/itddew/Hjx5FInMX27bswOTkHfX2/CSHmY8+e13HuHPDyy6/ijTeO4JZbOvCzn62dNqYbbsiio+M4Xn/9AObN24rTpz+PQ4cO4amnnsLzzy/B3/99F86cOQtFWYTrrnsnTpw4hTNnzuHCBeDoUQPAfjzzzBzce++9+OpXv4q33lqAv/7r38TExCSE6MAll1yO8+cv4MIFs+0Bpm9uHn4Y+M53pt0MALt+l6XQ2ChCiOBsx0YhotZnV0000qDLraYRu2Y0mlpMRFBrtUzwV7NLUfEkxN9hxYrXqjKGUa3/xrl/7p/7b839twAFVrvlkrX+9QHISVQKIcIAvOknStSkvO5mPdOuw88//zy2bNmCM2fO4DOf+QyuvPJKZ/toNIqf//znuPPOX0Qs9mWcO3cOp0+fxrZt/z979x0eVZU+cPx7ZyaTTiqEQAgkEGroRUBBUEBpigqIKHYDKKg/V2FRsaPr6uoKAoItLi4KIixFRCGCSERAkI5SAoQSCOk9d8r9/XGTIYEkk0A67+d58jC55cyZMMk7973vOSeehx+eSX6+C1FRzxAZ2ZsjR86SlmZl795j/PrrXkym3Vgsn3P+/HnefjsXaOH0NSxePJjHH99D06ZNef/990lO9mX27Ccd++fOBXAv+AL4PwB69pzN2LHw66+/cvz4cZYseZr09D4AvPlm4dktiv176NBBp/0BOH3aH/3PZAvs9qOAfl169uxZzp5tRF6enoxNS9O/wKPI2T6Aht1+GoCcnBzy8kyoqn6MpkFeHlR0UPX58xU6vNLU20QlMjeKEKIcqiNhIS5XF+ZGqUl18WZbZSb4S554vHBIUTYHDmy4qonHqyNRXtXvcWlf2pf263f7dVhJFZOFicuUS3cU3IQr1424wopKIa5lqqoya9YsAGbNmsWDDz5YZYUV586dY8OGDSQlJTF27FiaNGni2PfGG7s4c+axMs/Xhw4Hc/DgQZKSknj1VQ9++qkV4MXGjS6oqo2zZzPIzzeRlfUiqmrmxIn3ePtt2Lp1Kxs3bmTFittJSVkBwPvvF7Zc2I9QYCBW63+w2+1YLBbOn7eX89WZsFqtABgMBoxGm5PjdZ6evgCOv/tG4+V/lhTFjtFow2CwoWkWXF0Dy9W2u3s+ISEp5OVl0bx5YME2d1q1aoWqenHkyGHsdgt+fr40a9aU9PQUcnOzABvZ2Zl4eubRvHlzAHr06EFGhom//vqL/Pxc3Nxc6NixAzk5WaSkXCA2tiEnTzovLggKKlfXK129TFTK3ChCiPKSyr6rp2mao9QfIC8vj5SUFCwWC0FBwSiKGasVPD3hwIEDJCYm4uLiwZ49PThzpuyLu8IPONegOnOzzWaDtWvh9dfj2bHjJW64IZ6ZM1sxbBhcaX65qicer65EuT7/z5W9xzVNQ9M0DAZDwfdgt0NmZjZWqx2TyaXc7W/d6ommncbFxUzHjoHk5+egaRomk4nt289htYK/fyAmkwv5+SqaBhaLle++c55EOXMmhHXrvEhPT8ZkMnHqlH4nv2vXZjRrZic3Nxej0ciJEzns3ZuJyeRC69ZtSEpKYuvWcM6c8XPa/scf55Gamkd2djaqasFsNpOcnEJGRgZeXp6MHx9OcvIZALy9vVm0KA5VNZCYWL72//rLkwMHdnL2rIa/vz/BwU1ISdHzKa6ubhw7dgyAAQNa0bp1PllZWbi4uLB2bWC5fj7Hjvng63sYAKvVla++0ssTOnbsSFZWFqqq4urqSlJSEunp6Xh5eTF5cgQ7djQsV/vvvJNFRMQ2Jk7sicUSh9VqxdfXl2+/PcHp0woBAQGEhISQlJQE6Bc9R44c4cgR33K1/8knZg4dyuDQoUNomkbLlo0ZM8aHc+fOAWCzufOf/+iPO3fuTGZmJqqqcuhQ+X7+n33mwf796WRmZgL60LFTp+IBeOKJ61DVo1itVvz8/Pjmm5OcOqUREBDI+fMdOHPGzWn7K1eqLFmyFbPZTLdu3Th9Wn+P+vg04OBB/TW1ahXMuHE+JCQkOF7TrFke5fr57Nhhw8vrIAEBAbz//hFU1Uh4eDhubm5kZmYUHKlw6tQpAKZOvQ5VPcK2bQH1MUkJ+jWX7yXbfAGuZti3ENeqS2/ebtrkgdG4hODgBhiNGTz66EoGDMhxevP2yJEj7Ny5k+TkZB5//PFin91vvfVW9u/fz8iRI5k/f75j+6FDfzJhwhNAIB07diQ4OJi9e/dy7FguMTHOhzIDLFliZOTIPRw+fJi9e6cAPQDYurXwiOJxIiCgBYAj+Wo2W0ptW1HsuLlZue6669E0DXd3dwID8ynPlJjdurlwww03ADBs2DDy8w20apVKo0Z+uLiAiwtYrblkZaXi5magceMAPDxcaNfufgBuv/12bDYbDz/sgpcXjnNMJg2DQUFRXAAXwI277/Zg6VLnfbrtNhNff134mTACgIYNG3LvvfcCUJCfLqKwAvNyQ4cOBeDuuy/d4wV4sXy5hbvuct6nMWMs6K+jetXLRCX6/9ald+zSABRF8S0aJGW4gRDXtupKWOTn52OxWDAajbi7uzu2Z2dnc/r0aSwWCy1btiy2b+/evSQkJODu7kH37v2wWEBVISMjl6VLV5CfrxEZ2ZWIiPaoKnTqBL/++hObNm3CarXSp8/L5Oa6oqpgscC3364iIyMPH59AbrjhJiwWGD4cbLbfmTdvHpqm0ajRsyQnd3A81969h8jMzMNiUejQoQuqCoMHwzPPZPPcc8+haRpnz/bhjz/ux2LRnyc724DV2hCbzYim6UmWZs0gPh7++9//4urqysGD2Sxdel25fnZLlhi5/fYr+rHXSXXhZlvhh+b0dDdmz76ZuLiGQCugFTt2wG23QXj4BZ56KoYGDfIqXPFYkd/Lr78+RWpqKjabjUaNgsjPh9xcyM3V+PnnbWRmWmnWLIQhQ5qhqioWi4WDB88wbZq9XEmImJhUsrM3EhwczK23HiU/35uWLdtgNnuSkZGNzWYgP9/CqVMJ2O1Gli3rRHb2CrKzs/nyy+GA87voU6bkYTJt4s8//8TPz4/oaCO//DIOMGAwKAXzCBXyBMDPL4mePRUgwGn7Tz/tR+GFwJ49KaxYMQeAAQMGMGBAK6BpkaOLJn5K/vB7qZdfLpqT8AFg6NDTPPLINvbv34+/vz9Ll/qwZcv9RY5rWK62AT75pBWffFJ63/r2TWX58i8A/TX93/+1BMqfAPrkk2x27TpNVlbRPzRNijzWn+vWW8/w6KO/OV7T3LkjytX+F19YOHz4KwDc3Tvyxht3FtnrXuTxxffK8OGpfPRRernaX7asLQCtW1tJTl5JVlYW3bp1Y8YMO5mZRV9T0Z+J8/dNoY8/bsTHHwPof7N9fZPp3j2ONWvWAODh0Yl33rmjlNfk3IIF/ixYAIXvHZ3+nuzQwUpy8mrHa3rxxUtfU3n6r3DhQp8iW5oVedwb0F9Tr17FX9OqVUVfU+k++iiDpKTlDBw4kLffDqf4z7noa9K3d+pkJTl5DdHRQyr0OuoKTdN2KYpyaULSH9hQE/0Roq5zdvP2+PHe/PSTfvM2ONjImDFjuHDhAq+88goPPfSQ47gVK1Ywfbp+D/yBBx5wTNVz4YLG4cMRnDnTnJiYATz0EPz5Zxbx8XaSk/sC6UAiSUkbURSFdevWkZqqkZPTu1z9P3/+YtKxYcNsfH398fJS8PICDw+N1NR43N3tNG3qS7Nmftx++z0AhIWFMWLECDp39sbDw4qPjwkvL9C7nU2DBga8vc2YTGZAnxI3ICCAv/+9QbkScC++aMdo1BNw3brpH7379Ln0qKJDv4sr/Pn5+Fy65/LpGQMD1wO3Ou1TeY+rDImJ0UAnCmN7ybZx/vxeoOzK2apQXxOV5Z4bRYYbCHHtysnJ4fTp02zYYC5XwuL334Mxm3fz2muvYbfb6dZtJprW3ZHU27x5K+fPp2C1KgwaNAxVhd694bHH8njkkUew2WxYLAM4f36SI3mYmKiSne2L3W7CzU1PgjZsCAcO6Ek9k8nE0aN5LF3ar0hv3IHxl/Xx8GHYvn07RqOR3NxcnnrKdMkdxdscjwquxQgKgpCQC45hAps2ubJpU9Fz2jkeFRTP0LSpXu0VVDAWID7eSEGhSIHLh59YCm6GFk6AX97hFVBzc6PUoFp/sy00NJSUlHTee28QZ86UnHCKi2vIP/95A8888+1lFY+appGdnX3ZfJbz5v2Pw4dz8PFpSXp6T86cKXsenTNnQpg48QAHDxrR7xAXpVCYhPD3T2Ldul2sXbsWALO5I7/8ciflsXgxqOpmBg4cyMmTXYAQx+8CeBc5Uk+snD9vJTn5JFlZWSQmlu9jQ06Okfx8vVJP/zDvA7gCehVlSTRNITX1Su5wX/oBumo+2tSl9UDS0lyv6DyLpexqvkIpKVf2cTs72/OKzhPFqWr5/p+u1JX+P9Xz/9+Fl0xXMhhYUJMdEqIuysnJYc+ePXTv3ot33w11evN26dIz/O1vfwMM/PVXBjt2wIkTFo4dy2PjxsHoN+FOkpSUhM1m44svvmDnzkCOH9dvYB45on9d/pmqESNHjgHAx8eH3NzzeHvnk5npPH42bGjjtttuY9SoUbz88qUFHwrQvMTzgoKCCAoKonv3kvaW/veztiXgVFVl9erJwNdO+7Rq1WTee++vKl8jQVVV3nrrDSAXWF1Kv7YBI3nrLXcefviBal+3ob4mKis0N4oQov6w2+2OoZIAubm5vPfee5w9m8CNN44mPHwAp07BLbfAnDlz2LJlC7t2PVeutj//3EjLlufp3LkzAJs2ebFxY9EjLt6Gi47W/7Va4ZFH7I6V6LZv9yQ2tug5F4c7FIx6o3AkhsFgwGw2YzLllqt/FguO1240GjGZnCcgVBU8PDwcw0wDAqBJE33ogtkMGRnJQD6KYiM8vBlmM7RvDy4uLiiKgs1m47rrAggKujjkISkpgfPn4zGZNDp37kBAgDcNGujP17dvX1JSUujYsSEnThQd9lG6mpobpQZV6c02VVWv+sOG0WhEUYaXK8EfG3szAQFGkpIgORl++mkP27cfQ9MCWLPmeiIi4khPT8fPz4/p001kZV2ehC9LUlJrLh02dCmLxYiLy8WknodH+ZNohckEo9GIl9c5rFYLjRr54+pqJDc3C6NRw83NxIUL5zAY7DRs2B43t6bk5ubSsJxFg6Ghdlq0aIGLiwuenp6oqgm7/Rfc3Fzo3fs6TpyIw2CAwEB//vzzAKDRvn1jjh4tX9Vg69Zp9O59gAYNvGnSpDXDhg1DURSCg4OZOjUOVY2nZctw3NxcychIx2BQcHEx8fHHrhw+7LwitHv3bB58MAVPTw+OH48DYMCAlrRt24cOHTpgNptp187Cb7/txMXFhU6dOpKQcJYFC/zYvt3DSevQtWsqb7zhTlZWJhaLBTc3V9LS0sjOzsLDw4MWLVrwwAMPANCgQQM++igeqzWFr79uw5Ytzi+iIiIa8NprESQm7sfHx4dGjRqRnq7/mrm6unLmjD5UuEePUEJCBnDddddhMplYs8abH3902jwtWnjw6KOPAmCzudCkySEAwsPDycnJwWq14uLiQkZGBjk52bi5udOyZQidOrmWa/ha377pTJmSwODBrbHZ7sNut+Ph4cHy5RdITv4Lb29vAgMDSU9Pd7ymhIQEZs8O5tdfGzhtf+DAPGbNsjuGTAcF+dGuXTuaNm1a8JpMhIUdLnitLcjNzcVqtTJrVgNiYpwn0wcNUnn9dQt5+iz/ACQnJwP6cHu7/X7sdjvu7u6sWnWB5OTDeHt7869/NeLHH52Pcujb14fHHjuC0WgkLCzMMazf3d2ds2fPFowm8KV9+/Y0a6ZXW1qtRlatymTLFu+ymgagS5cmTJ48GXd3d1avPofNdpSGDRvi4uJCbq4evxVFcTxvv37h2O0PsGWLV7n+f+siTdOmK4oyTVGU0UA4cKw2z7EshDNVuVhgoUuvYTZt2sSgQYOw2Wy89tof5frM9e674OGRSG6uH2+/beLtt0EftusCdAW60rGjhdBQI1arldTUVDw9L6aEDAYIDgZ//xyMxrM0amThxhvDCQtzxWjU+zZ+/Hjc3d25cCGGefPKVyXo4lI9VYK1MQEXGxtLeHhzQkLeYv/+N8nMbH/ZMd7eB4mMfAuzuTmxsbEMHDiwyvsUFhZGWBho2gxSUq4jI2MERmMwNlsCDRqswd9/G4rS3nF8VffpUkphdUt9UjBsbmfRZdFL2nYF7WpwsSJICFG9MjMz+eOPP0hISGDAgAGOij6A5557jiVLlhAQEMLkyb9y6pQ+1PjYsXz27UsjO9sfm+3iBdPevRAT82/S09P5/PP7OHmypdPnb90aPv10CzExMQD8/vsDrFnTAoNBT+ppWj4Ggw2j0YafnzdmMwwdCu++m88///lPNE3DYunD1q2DMZv1pF5GRjJpaYmYTHYiIsLw9fXAxwfeegv+97//kZaWhrd3I44dG+Y4x2bL4+TJI7i6GmjePJigIH/MZujXD3JzE8nKysJkMpGTE4rNhuO8nJw0XF0NeHqaadDArWAeFYDic0xWF31uFOcXscuXW7jjDufHFb6Gq/k7XxsoijII+EbTNL8i28KBY4Dflc7xVRjDFixYUCkrRI4da+ebbyq2cuCl/vGPTNzcPiMtLY3IyEgef9xGYmL55jwq1KZNBkFBx/H0NNCzZ0f++ms3rq4azZs3wmrNws0NWrTwY+hQhWPHjuHi4kKLFhHce687P/zg/H01bpzG4sVc0e9IZb/HpX1pX9qvz+3XjxhWleRaTNQEVVUZPHhwpSwWWJLnn3+elStX0qpVK1auXOnYnpCQ4Fi8pmPHP9m3r43Ttpo2PV1qQtNotBESYqRTJ1i1St+2cuVKjEZPVLU9vXo1oXHjwmuDsqmqSqtWbTh1ynmVYLNm4zh6tOqrBAE2btzIq6++CoCmGcpIwOnDVV5++eVqTcDZbPD99/DhhykcPpxG69a+TJniz9ChVz6ve+X1zcaiRYuYMGHCFU91VpnXYvWyolLmRhGibrDZbFy4cIGgoKBiSYBXX32V/fv307VrV55//nlUFU6fhjVr4nj99f9hMoXRpUsuBgNcuADbtukVIo888gjHjp1h4sSiz+IKXF6Sd+oUREREsGvXLvz8VE6edN7fTp2gV69eREZGYjQaMZs9cHHR7z5efK6SuDJz5sxS9gVQ2lxho0aNKuUcN6BjiXu8vRvRqFGjUs67dG77QjVzTVTbhmbUIlW6EMH//V8QgYEWbr/dpVwfivbt28eMGbPYvVvjvvv+xYULIfzxB+zeXfEkpaLY8fOzYjCk4u2tEhQUgN3uTVpaGpmZmSxePJILF7Jo1syD116z8eOPzi/+u3Tx5OuvOxfdUuqxDYuUOEZFWfjhB+d9HjvWWjAhesVV9Xtc2pf2pf363r4QoqZFR0ezefNmoqOjr/hG79mzZ1myZAk7d+7k9ddfLzZv9/Hjxzl48KCj6rrQuXPB3Hjjz5w71579+8s3r7CmKYwYkUpkpB8hIRASAibTOTw9U2ne3IMWLUKLXXPdfoWTwNfGKkGAgQMHXvY8xRNw11d5H8piNMKIETB0qA+LFq0q6FONdsnBaDQyfvz4K05SVrrC4X717Qt4Gxhd2vdX2Kam/8iEqD6ZmZk13YUrpqqqtnTpUm327Nna1q1bi+2bP3++ZjAYNFC0AwdStG3bNO3nn/V9Y8aM0YYMGaLdcssMrXFjTVMUTdPXvC35KyVF0/71r39pr7zyivbyyy9rjRrZNYNB05o21bQ+fexar15x2qhRh7WZMy9oy5dr2u+/a1pWlqbZ7XZN0zTt22/VMtsv/Fq+XK3uH2G9lZ+fr4WGhmrQUIPfSvmZ/6ZBQy00NFTLz8932maRv9E1HoOu9gtIveT7QcD6q2yz4Gek/3x79dK08+cv/vzeeecd7bbbbtOmTHm52M91x459GpTvd6SkryFDNG3DhuPae+99qi1a9KWWlpZWrP3k5GQtPT1ds9lsxbY//vj35Wr/iSe+L+nt4NT8+QvLeO9dfA/On7/witqvive4tC/tS/v1uf36E8Oq6kuuxUR1u/i7Srl+19PT07VNmzZpGzZsKLZ9+/btjt/xr776qti+jz76SBs8+Bbt//7vVU1VVS0jI0OLjY3VRo36o1yfg4p+9ehxuNJ/Bs5YrZq2erWm3XJLshYWdky75ZZkbfVqfXttUdG/0dWhNvbpalVmHKuXFZUAmsyNIuoBVVUZPnx4lQ01qAi73c6FCxc4d+4cLVq0wKfIEmf//ve/Wb58Oa6urqxfv96x3WAwMG7cOAwGA4899ja7d/d2DMnevv02PDzuJCfHnw4d9D9FbdrAn39CmzZtMJlMnD5tLrXiycfHSosWJkJD9RV+hw0bRmpqKn5+fkycqBAYqA931qsFS1ttWL+jKJV91a8uzI1Sw6p8IYLt22HIEJg5U58KYd6860lKuhtoxgsvQOPG+nGRka0wm0+iqq0A8PS00LDhaVxd8/nrr7ZOn2fSJAs339yCm29+uMT9/v6Xryxd1ROPV8ccRlX9Hpf2pX1pv361v39/uU8XQlST6Oho4uPjAYiPjy9WVZmeno6Hh0exObCHDx/Oli1b6NmzJ9u3b3ds79ixIyaTCT8/PzIzM9E0fdGamBiIiYli586JNG6sX7ucP3+e9evX4+cXCnQhMtLOsWMbyM0d4rS/J0++iaouqNbrxtpcJViopq+jS1Ib+1Sb1Ms5KquKzIsiqtvChQuZOHFipc0pVx5ffvklf/75J82bN+exxy4m5bZt20bv3voKuqtXr2bEiBHk5+tDsqdPn0tMzGGMxjDuuutp4uOhZ0+YNi2L119/HQ8PD379NYwff7y/zOf28ICsLPjss09JSEigdetIvv9+FKGhEBoKQUEqrq7nadPGgyZNfDCVZxIVJ1RVJSIigvh45wmL0FB3jhw5IoGlilzt3Cj1ZY7KQoqiTAPi0EN8XNgAACAASURBVG+2pWn6wjlX015B8HIew1avtuHuvom4uDgiIyM5fboPRiN07QpW61EWL/4vYGTWrGFYLN3KaGkb8+fvZdKkiiX4C+cYUlVfJ0OKnsdsTqvwHEM1NYdRZcz/I+1L+9J+/Wy/vsWwqiDXYqI6XbxGiHdsCw0NZfHixTz44IMcPXqULVu2cP31F4cTP/XUU8yePRtXV1cyMzOLJTF3705k796G/PSTQkyMfg1VVJMm+jZNs/Puu+/i4uJBZGR/TKZkXnnldf7448MSPw8V8vY+SNeuU3jllZk1dnO/MhZsFHVXZcYxSVRWgARHUZ2KBsfQ0NAKJ8jsdjv79+8nISGB0NBQ2rVr59i3bNkyXnjhBRISEjh69GixOQ379u3L1q1bGTjwZr78cgPx8dCoEeTnH+Lee+/Fx8cHX9832bq1D+fPl/78N98MP/5o54033kDTNBo0GM4zz/TAYICmTSEwMBeT6QyNG1vp378FERFuhIZCly6gqvmYzeZqWeCltk+6fK25mg84cpFXNmeJylatNLp2VejaFUaP1li7djZpaWm0bNmS++67z3Gc1WolMTGRPn36VEuCv7omHq/qJEShqv4QL+1L+9J+3WxfYphzci0mqtP8+fN5/PHHL9v+5ptv8vzzzwPwwQcf8OSTTzr27d69m/j4eLp3706TJk0cv9eff27h4YdLnu/a0zOLoUPduOUWEw8+qC9mk52djYeHR7FrocREGDlSHxFzqV69YPVq/ZpNiJoiicoaIsFRVKXjx4/z888/A2C3K2za5MGWLc3Iy2uAm1sGN9xwiv79szAa9T8CN954I2FhYSxbtox169Zht9v57LPPHO3Z7XbMZjM2m40ZM2bw5ptvOvYtXbqUu+++G0VR+Oyzw+TmtiI+Xl9g5qefjpCR4UNOjj+aplcsvvACPPxwHIsWLQLg3Ln7+eijkodTBwRohIYq9O4N8+bBjz/+iKurK40bt8DDoznBweVbTa4mVVfCQlQuucgrW2mJyiZNErj//mimTZuEn59joXHWrFnD2bNnadOmDTfeeGOxc0pK8Nvtd5Ob2wB39wwMhiWVnuCvjt9LqQQQQtQUiWHOybWYqC6qqtKggR/5+TcB44FGQCKwmGbN9tOnTy/at2/PbbfdRteuXQF9KqotW/Th3Hl58O9/6+0sXryYP/7IZvbsJwDw8oIBA6Br1xRU9Xv69fOjX78baNCggdN+1eZVo4WQRGUNkeAoqpLNZmPOnDmcOWPlq6/GceZMyGXHNG16mnvu+YqmTV2YOnUqRqORZ599ln/961+4ubmRk5ODoijk5upJx379xpOTE0Dr1oPo1u124uP1pGNW1lq2bNmC2Wxmy5a/ERPjXWbf7r8f5szJ4P333wegSZPx/PZbBKGh0KwZeHml4O2dRuvW7oSHN66WSsiqJgmLukcu8spWWqIyMnIfo0cvZ8SIEXTv3t2xXdO0Cv0u79y5kzVr1lzWTmWS30shRH0lMcw5uRYTVa2wcOTw4XQ+/ngESUktLzsmMPAYUVFrCA/3xc9vMIcONSEmBn79VSM/X//1dXeH1FRwdYU5c+aQnJzCn38O48kne9Kzpz4XZUU/ZxUlRRWiNpJEZQ2R4Ciq2rp163n00XYlJikLNWlyhvnzkwkM7ETXrjB37rusWLGChg0bkpX1LXv2GElKKv055s+H/v0P8s033wBw6tSzfPqpJ0YjhISAh0cynp7JhIYq3HSTnoxs21YfFpqWloa3t3elzA0pRGWTi7yylZaofOCBZUye3Iw2bdrg6+t7xe3Lh2YhhLhyEsOck2sxUVW2bNnC8ePHGT9+PP/+9xzef390mddjbm65aJqB/HzXy/Ypika3bgrLlkGLFnrbmZmZtG7dmpYtL098Xim5eStqG0lU1hAJjqKq9er1Gjt2vFTu43fvhnPnfuC3337DZDKxcuXz7NhR8t+FRo306senn4ZbbrnAzz//jI+PDyEhPWnQwJfGjWXIgKjb5CKvbCUnKrfTrNndHD1asVWzSyMfmoUQ4spIDHNOrsVEVXjuued499138fb25tixY8yY8Suffnp7hdpo2dKKn98fhIfH8cgjLRkypEcV9VaI2qsy45iURQlRA2w2GzExMQQFBdG5c2fHdheXByvUzqlTEBjoA+gLXAwdaqFLF7NjSLaqHqVxYwsdO/rRokXjImc2ZPTo0ZXwSoQQdZW//1HatHkTs7k5sbGxlbJIlCQphRBCCFGXDBo0iHfffReLxcIvv/zC11+XL0ViNJ5iwYJgbrnFRNOmRjZuzCQ0tDvNmzev4h4LUf9JolKIama1Wmnbti3Hjh3j3nvv5csvv3Tss9n8y9VG69Z23nvPQK9e4O4eSVhYGA0aNMDNzYXiU520qtzOCyHqvMjIffTuHcfcuSMwm/9X090RQgghhKgWCQkJ/Pzzz4wbN86xbciQIbzzzjvcc889HD58GJPJr4wWLmrQ4ALh4UcJCRkIKNx0001V1Gshrj2Gmu6AEPXduXPnUFXV8b3JZKJHD304wNq1P/DNNxYGDoRffoH8/NPlatPHJ47hw6FhQ/Dy8iIoKAh3d/d6sYiNEKJqjR69nEmTQjCbZa4HIYQQQlwbFi1aRMuWLZkwYQLHjh1zbFcUhWeffZamTZuSkTEQVe1SrvZuvbVbpYxGEUJcThKVQlSR+Ph4hg0bRkhICN99912xfQ8//AyjR/+Kp+cZxo51YdMmeP99O+fPv1+utk+cmFUs+SmEEOXl4+NDly7l+xAuhBBCCFEfREZGkpubi9Vq5dtvvy22LyEBxoyBUaMgN7d87Y0fXwWdFEIAkqgUosoEBgayZcsWx0q4AH/9BU88AaNGdWfZsj6cPq3P5+bjA2bzaVq1OoK396Ey2/X2Pki7dieJjY2t8tcghKh/+vXrJ6tyCyGEEKLeslgsfP/998W2de3alddee41NmzYxbdo0x/aDB6FdO1i2TP/exweaNbOW2X6vXjB0aKV3WwhRQFb9rgBZaU6U5MSJE3zyySesXLmS3377DU9PT8e+v/3tb+Tm5tK//yS++KIT69YVPzcgIInJk61Mn94YLy99W2IijBwJ27df/ly9esHq1foK3kKI4mTF1LIVxjCr1SqJSiGEqGUkhjkn12KiPLZu3eoY3r1t2zZ69epV5vE2G/TpY2XHDhNjx8IHH4DBAMOH2/j998s/L8n1mBAlq8w4JonKCpDgKEqyatUqbr/9dgC+/PJL7r33Xsc+u93OX3/9xdGjVkaN6ojdrm+/5RY73bvH8uCDTWjVKvyyuSVtNvj+e/jwwxQOH06jdWtfpkzxZ+hQkPyCECWTi7yySQwTQojaS2KYcxLHRHmcPHmS1q1bo6oq9913n2NkWyGLBVJT9USjxWLhxx9/ZN26eLp3H8uDDwY4jrPZYM0aG6+9doTUVDN+fiovvRTBiBFGuR4TogSVGcdk1W8hyik/P5+1a9dy7Ngxnn32Wcf2W2+9lcDAQFq2bImPjw9xcbBwIbz0Eqxb9z/27duHq6sr99zTHl9fI1OmQNu2BqBfqc9lNMKIETB0qA+LFq1iwoQJEhCFEEIIIYQQoohdu3bRtWtXR5KkefPmvPjii/j5+REVFVXs2O3b4dFHwd8ffvoJkpKS2LVrF4GBdiyW5Wjao452jEa4/XYjISHZrFmzhBEjRtC9u1yQCVEdpKKyAuQu3rVt0qRJLFiwALPZzLlz5/Dz83PsS0pKZt++AD74QGPVKgVNgwULoH//P1myZAmurq6MHz+e0NDQCj+vqqqYzebKfClC1EtSjVI2iWFCCFF7SQxzTuKYKCo+Pp7Jkyezdu1aVq1axciRI0s9NisLZs6E2bNxjHD773/1BXG2bNnC4cOHufPOO/H19b3s3ML1BvTCEUlUClEaGfpdQyQ41l1ZWVl4FU4CWQ7Hjx8nKyuLjh07OrbFxMQwaNAgvL29WbVqFQMGDCA3Vw9y771n5dCh4gXKUVHw0Ucaf/zxBx06dMDV1bXSXo8Q4nJykVc2iWFCCFF7SQxzTuJY/VeRa7bU1FTCw8NJS0ujV69ebNu2rcTj1q2DSZPg5En9e7NZ44UXFKZPB1dX/f2kaRoGQ+nrDEvhiBDOVWYck1W/Rb2nqirDhw9HVdVyHX/nnXcSHh7O9OnTi20fMGAAS5cu5dy5c0REDOD556FZM3jsMRxJSpPJwv33q+zZo1dUKopCt27dJEkphBBCCCGEEKVwds2WkJCAxWJxfO/n58cLL7xAVFQUy5cvv+z4Cxfgvvv01bkLk5QtWpzhuecW8/e/qxRenimKUmaSEpAkpRDVTBKVot6Ljo5m8+bNREdHX7bPYrGQn59fbFvjxo0B+OGHH7hw4YJju9FoZMyYMbi6urJyZR5vvQXJyYXnWLn55hjmzl3N++9n0alTlb0cIYQQQgghhKhXSrtmy8rKYsaMGbRs2fKyfc8++ywLFiygadOmxbb//DO0a6ePfAPw9oZnnjnK/fd/govLUfbt21eFr0QIcbVk6HcFyHCDukdVVSIiIoiPjyc0NJQjR45gNpvJyMjg5ZdfZvHixcyaNYtHH33Ucc7OnTv5+uuvmTBhAp06dUJVITYWBg6EHTt2sGXLFvz8mvDss3fTpg08+STceSdkZ6eVOK+JEKJ6yLC5skkME0KI2ktimHMSx+qv0q7ZAPLy8mjdujWnTp2iadOmxMXFOa1wTEjQE5Xp6XD77fDhh9CkiZ0lS5bQrl07Onfu7PidE0JUDhn6LUQ5RUdHEx8fD+gTLhfehfP09GTJkiUkJiayaNGiYud0796dd955h6CgTrz6KjRvDjffDMeOwfnz58nIyODkyT/ZtCmJ2Fi4+25wcUGSlEIIIYQQQghRQZdes3388ceOfW5ubrz66qv07duXxYsXl5iktNmg6Ijxxo01ZsyI56uvLKxYASEhYDAYGDduHF26dJEkpRC1nFRUVoDcxatbit6ZK1T0Dt306dP5/fffeeCBB5gwYYIjYO3cCR98AEuWaKjqxSD297/Ds88m8/XXX9O7d286deqEi4tLtb8uIUTJpBqlbBLDhBCi9pIY5pzEsfqppGs2Hx8fEhMTHUlJu92OoiglJhj37IFHH4Xhw+GVV/T2Vq5cycGDB+natSu33XZbdb0UIa5plRnHTM4PEaJuKnpnrlBhVWVUVBT/+Mc/HL9MVissXw6zZ+vDvHX6vm7dNJ56SuHuu8HVNYDHH39c7sIJIYQQQgghxFUq6ZotPT2dDz/8kGeeeQagxMVucnPhtdfgnXf0iso9e2DsWGjb1kROTg4AR44cIScnBw8Pj6p/IUKISiMVlRUgd/HqDlVVadWqDadORQLjgUZAIrCYZs32c/ToX8WGDUyapK/SXchgsNO27SH69NnOW2+NpGHDwGp+BUKIipJqlLJJDBNCiNpLYphzEsfqn5KqKQtdOldlURs3QlQUHD2qf280wrRpMHMmuLtDRkYGMTEx3HLLLZKkFKKaVGYck0RlBUhwrP3i4uL4+eefOXIkg48/HkFSUsvLjgkMPMaDD/5Ahw4e9O7dm8TEROLignnooQj8/eGxx+Chh3I4eXILvXr1krknhagj5CKvbBLDhBCi9pIY5pzEsfpn4cKFTJw4sdT9CxYsICoqyvF9aio89xx8+unFY7p2tfLUU/t54IEuVdlVIYQTkqisIRIca7f09HSioqKIiGhLdPRjnDkTUuqxJpOFN9+ci6enmQsXLuDj40tw8FRGjjQgN92EqJvkIq9sEsOEEKL2khjmnMSx+qWsaspCRasqv/sOHnkEzp/X93l4wNNPJ+Hp+SkWSx5jxoyhffv21dR7IcSlZNVvIUrw6KOPsnTpUr7+OqPMJCWA1epCTMx19OjRAwA3N1duvTVTkpRCCCGEEEIIUcVKmpvyUoXrCwAYDBeTlLfcAgcOwLRpLhiN+rZz585VYW+FENVJKiorQO7i1W7Hjh2jS5cu5OZ+hs02xunx7u7rSUzsQ2JiImFhYbJAjhB1nFSjlE1imBBC1F4Sw5yTOFZ/6OsJtOLUqVPotVPDuHRdAVgL2ItVVT75JFx3HYwfD4WXbn/99ReKotC6deuaeTFCCEAqKoUAcKzmVqhly5Z8+OGHeHuHl+t8V1d/duzYQXh4uCQphRBCCCGEqASKokwr+PpGUZRpNd0fUfvExsYSHh5Oq1bXA1uB1cA9wM0F/67GYMikffsXCQsLIzY2Frvdzpgxv9Ct2yGKXrq1adNGkpRC1DNSUVkBchevemVlZeHl5VXivvXr1/PAAw/w2Wefceuttxbbd8898PXXztu/5x5YvLgyeiqEqA2kGqVsEsOEEKL2qi8xTFGUBZqmTSzy/U5giaZp/6yEtiWO1SM2G/TtC9u3l36MqyskJYGXFyxdupRDhw7h5ubGpEmT8PHxqb7OCiGckopKUe+pqsrw4cNRVfWyfampqYwePZqEhATuv/9+UlNTi+0fP758z1He44QQorpJNYoQQoi6RlEUXyDtks0LgBk10B1Ry61dW3aSEiA/H374QX8cGRkJgKenJ/n5+VXcOyFETTLVdAeEKEl0dDSbN28mOjqaqKioYvv8/Pz48MMPmTRpEv/85z/x9fUttr9Vq8M0a+bNqVPBpbbfqxcMHVolXRdCiKtSUjWKoihURjWKEEIIUYX8gWkFcSyuyHbf0k5QFCUKiCptv6h/Pv/8czp16sSsWX6A8ym73nknjm7dFNq3b8+oUaNo164dZrO56jsqhKgxMvS7AmS4QfVQVZWIiAji4+MdkydnZGQQGBhY7LiEhASCg/Vk5IED+t22hx9OY86cOWRkuLF06X3Ex1+erOzVC1avhkaNquXlCCGqSX0YNldQjTJD07TpRbZFAW9rmuZ3lW1LDBNCiFqqPsQwAEVRummatqvI998AvpqmDa6EtiWO1XG//PIL/fv3JyAgAB+f34mLa+H0nIiIeA4daoqxcHlvIUStVJlxTCoqRa0THR1NfHw8APHx8QwaNIgjR46we/dugoKCHMcVJinXrYO774aMDAgI8GXIkCFs2LCB77/P4MiRRrz22hFSU834+am89FIEI0YYkTgnhKilKlSNIpUoQgghapNLkpS+wCCge831SNQmq1evBiA7O5vISDNxcU5OAMLDPSVJKcQ1RioqK0Du4lW9otWUlxo7dixLlixxfK9p8OGH8PTTYLfr2/7xD5g+HdLT0x0TLO/cuZM1a9YwYsQIuneXz0lC1FdSjeK0XYlhQghRS9XmGFaQcCyVpmmXzktZeN56YHrRmHaV/ZA4Vg8sX76cpKQkGjV6hDvucJ6AXLHCyqhRUl8lRG1XmXGs3iYqFUUZDfQsOnyuEtqU4FjFFi5cyMSJEy/b3qpVK2JiYggNDQXAYoGnnoL58/X97u4a//mPwujRl7dps9lYtGgREyZMkLtxQtRjtfki70oVXBweB7pfUmF5JW1JDBNCiFqqtsawgmsqZzfK0i695lIU5W1gvaZpGyqxLxLH6hGbDTp3zubAAc9Sj+nQIZs9ezxlNJwQdYAkKsugKMogoBt6QI0ruiBBJbQtwbEKlVVNWThXpdlsJi0Nxo6F9ev1fV5emUyfHsuMGYNLTUSqqiqTLgtRz9XWizyoHdUoEsOEEKL2qs0xrKIKkptphUnKS0cKXEW7EsfqIJvNhsFgcLzHi0pIsNG79wXi4xtfti809By//daQ4GDJUgpRF8gclWUoCIgbFEUJoIwV5kTtU3RuykvFx8cTHR3NTTdFMXIk/Pmnvr158xTuvDOakBB/rFZrqYlKSVIKIWpKeapRFEUprRrl7coaMieEEEJUtYKiEX/06zHfgsd3AxLLrlGzZs3i119/ZeHChY7RcYWCg40sXXqaDz74iX37OpKd7YmnZzYdO+7j6afbEBx8eQJTCFH/1buKykIFF3i+UlFZN6iqSkhICBcuXCj1mNDQUB555Bgvv6zn1++4Az75JJ/du2Pp378/JlO9y7sLISpAqlGctikxTAghaqn6EMMKEpOpJexapmnamEpoX+JYHbN//366deuGxWKhb9++xMbGArB1K3zxBbz5Jpw4scuxyE4hHx8fpk6dKtN2CVGHVGYcM1x1b4S4AllZWcW+j46OLkhSGoARwGJgQ8G/IwAD8fHxBAR8zOjRMGMGLFsG/v6u3HTTTZKkFELUG0WqUX5XFMVXUZRw9GoUIYQQotbSNC1N0zSlhK+rTlKKuqlp06bcd999GI1G/v3vfwNgtcLkybBgAXTuDMHBYYSEhBQ7r1+/fpKkFOIads1XVCqKEgVElbPZ7iB38a6WqqoMHjyY9evXYzabi8xNmQesAq4r4axttGr1DOPG3cSttw7n+ut7V3OvhRC1nVSjOG1bKlGEEKKWqg8xrKpJHKu7jh49SqtWrQD44AN4+ml9+6uvwksv6fNYzp49m4yMDKmmFKKOuuYqKgsqSkr9upq2NU1bqGlaj/J8VdbrudZFR0ezefNmoqOjSU5O5rvvvuP22+8kKGg7JScpAa4jJ2cJBoMLGzb8QEZGRnV2WQghqoVUowghhBCivilMUp49CzNnFm6DadP0x0ajkf79+wNSTSmEqAOL6VzpIgSidlJVlVmzZgHw4osv8swzz7B48WJycgZw/nzzMs89ezaEo0cjmDmzKw0aNKiO7gohhBBCCCGEKCe73c63337LXXfdhcFQvC7qb3+DzEz98dtvZ+Hq6gnoxVddunRh3759dOnSpZp7LISoba75od8VbFOGG1ylhQsXMnFi8f8Sb29vevY8yk8/NXJ6/pAhyfzwQ0BVdU8IUYfJsLmySQwTQojaS2KYcxLH6ob58+fz+OOPc8MNN/DVV1855p/csAEGF5Qf3XGHjeuue5dGjRoxZMgQmjZtCuhFLWazuaa6LoS4Ctfc0G9RPxStpiykKAr/+c9/0LSG5WrDYvGviq4JIYQQQgghhLgKdrudjz76CID4+Hh8fHwAyM+HJ57Qj/H0hHvu2U5eXh7x8fHFpvSSJKUQAurA0O+KUhSlGzAIGA34K4pyDNigadqumu2ZiI6OJj4+vtg2TdNITEwkKKh8SffGjeUmsxBCCCGEEELUNgaDgdjYWF544QWGDRuGt7c3AO++C4cP68e8+ioMH94ZX98szpw5Q9u2bWuwx0KI2qjeDv2uCjLc4MqpqkrLli05ffr0ZftCQ0N5//2j3HWXi9N2Vq+GESOqoodCiLpOhs2VTWKYEELUXhLDnJM4Vnf9/jtMmqRXVu7aBS4Fl32apjne+0KIuq0y41i9q6gUtdOnn35aYpIS9GEBv/++CrirzDZ69YKhQ6ugc0IIIYQQQgghroizhGOPHrBtG5w7dzFJCUiSUghRIpmjUlQ5VVV54YUXyjzmv/99ho8/tuDqWvId0p49NVavBqOxKnoohBBCCCGEEKKiNE3jvvvu4+2338ZqtZZ6nNEIdvsp7HZ7NfZOCFEXSaJSVLno6GhSU1PR324jgMXAhoJ/RwAGUlJSSEv7gORkO++/f5TIyH2EhcURGbmP998/ytatCo2cLwouhBBCCCGEEKKaLFu2jMWLF/P3v/+dl156ybE9Oxu+/RYKR+qnpKQQHR3NvHnzOHnyZA31VghRF8jQb1GlLq703QhYBVx3yRH3ANsZOXIx2dnZLFnyBZMmjQc+Ij09HR8fH6ZOnSqVlEIIIYQQQghRy4SEhNCmTRuSkpJ4+umnHdtnzYK33oKbb4alS+G3337DbreTnJwsq3sLIcokFZWi0mVlZQGQn59PbGwsLVq0xNt7I5cnKQv1YuPG/8NuV1BVFVdXV/r16wdAv379MEqWUgghhBBCCCFqnT59+rB7927Wr19Po4IhcIcO6St9A2Rmgq8vDB48mCFDhtCjRw+Cg4NrsMdCiNpOVv2uAFlpzjlVVRk8eDBr165l2LBhdO/enf793+GOO5wnG998cx/PPdcOk8mEzWZj0aJFTJgwQRKVQohykRVTyyYxTAghai+JYc5JHKsbNE2voty4EQwG2L4dunev6V4JIapaZcYxqagUlSo6OprNmzczevRoNm/ezIoVK5g581C5zl250pNTp04BYDQaGT9+vCQphRBCCCGEEKIWycjIYM+ePSXu++orPUkJ8PjjkqQUQlScJCpFpbk4HyXs3buXjh07EhAQQH5+g3Kdn5JiIjQ01PG9zF0ihBBCCCGEELXLtGnT6NGjBy+++CIWi8WxPT0dnnlGfxwUBK+/Dvv27UNV1RrqqRCiLpJEpag00dHRxMfHA3D27FmioqJYvXo1YWFe5To/PNxLKiiFEEIIIYQQopY6efIkn332GVarla1bt2IyXVyfd+ZMOH9ef/yvf0Fa2gmWL1/O7NmzOXHiRM10WAhR50iiUlSKotWUhd555x0CAgKYPNmnXG2U9zghhBBCCCGEENWvefPmbNu2jeuvv56PP/7YMS/drl0wd65+zIABMH48juHh+fn5BAYG1lCPhRB1jcn5IUI49/nnnzuqKQvFx8cTHR3NI49E4etrIS3NpdTzO3TIZsQIz6ruphBCCCGEEEKIq9C1a1e2bNlSbNvRo+DhAXl5MG8eKAqMHDmS8PBwsrOz8fIq3yg7IYSQVb8rQFaaK5mqqjRt2pSkpKTL9oWGhnLkyBG2bzdy0012LJbLk5Whoef47beGBAfLsG8hxJWTFVPLJjFMCCFqL4lhzkkcq/3OnIFffoFx42q6J0KI6iarfotaJTo6usQkJVysqrz+egPr1//BXXctIzJyH2FhcURG7uOeexbzzTdnJEkphBBCCCGEELVQfn4+d911F1u3bi3zuKZNJUkphLh6UlFZAXIX73KqqhIREXHZsO+iQkND+d///sfGjRux2Wzk5OQ49vn4+DB16lRZREcIcdWkGqVsEsOEEKL2khjmnMSxmjNz5kzeeOMNFEXhhx9+YPDgMX+hRQAAIABJREFUwY59KSng73/xWLvdzi+//EKPHj3w9JSpvYS4VkhFpag1iq70fbkZwGQSEy+wevVqMjMzsVqtxY7o16+fJCmFEEIIIYQQopby8fHB1dWVzp07M2DAAMf22Fho1gzeeAPy8/Vte/bsYdOmTXzwwQdlFrMIIURpJFEprlhqaiqvv/56KXtvAF4H5pGX9wZbtmzBbDYzcuRIfHz01b19fHzo0qVLdXVXCCGEEEIIIUQFPfvss+zevZsvv/wSFxd9zQGrFSZPhpwcmDULzp7Vjz158iQA7u7uNGnSpKa6LISow2TVb3HFHnvsMRITE+nQoQMBAY1ITr6OxMRBqGogmZmtsduNgEqPHvtQVZVu3boRGRlJfn4+a9askWpKIYQQQgghhKgD2rZtW+z7OXNg3z798QsvQFiY/njUqFF06tQJi8WCySTpBiFExckclRUg86JctH//fjp16oSmafTsOQJFWcX27ZdPRdC8OWzfDo0aXdxms9lYtGgREyZMkESlEKLSyPxeZZMYJoQQtZfEMOckjlWv06dP4+fnV+I8k2fOQNu2kJUFERF6wtLVtQY6KYSoNWSOSlHjOnTowKeffkpQUBPy85eWmKQEOHkSRo4Em+3iNqPRyPjx4yVJKYQQQgghhBC1jN1uZ9y4cURGRhITE3PZ/mee0ZOUAHPnSpJSCFG5JFEproiiKDz00EPMm3eCvXvdyzx2+3b4/vvi28xmcxX2TgghhBBCCCHElVi6dCmxsbGcOHGCNWvWFNv344+wdKn++O67YfBgyMvLY+XKlSQnJ9dAb4UQ9Y0kKkW5ZBXeMivi+PHj/POfp8p1/htvxHH8+PHK7pYQQtR7iqIsqOk+CCGEEFdCYljdNHbsWObMmUOnTp144403HNvz8uCJJ/TH3t7w3nv6419//ZXdu3czd+5czp07VwM9FkLUJ5KoFE6pqsrw4cPJzc3l5ZdfJjExEYDQ0FBSUso3QXJKionQ0NCq7KYQQtQ7iqK8DfSo6X4IIYQQFSUxrO4yGAxMmTKFXbt2FZujcvlyOHpUf/zaa1C4qHd2djYATZo0ISgoqLq7K4SoZ2QZLuFUdHQ0mzdv5qGHHmLJkiXMnTuXdevW0aNHD8LCvDhyxHkb4eFeMielEEJUgKIo4TXdByGEEOJKSAyrHy69fhs/Hry84JNPYMqUi9tHjhxJr169sNlsjgU1hBDiSklFpSiTqqrMmjULwDE/iY+PD+3btwdg8mSfcrVT3uOEEEI4DALW13QnhBBCiCsgMayOOXPmDFOmTCEtLa3M4267DVatAtMlJU9BQUE0KSyxFEKIqyAVlaJM0dHRxMfHA3pJf1RUFOPHj8fDwwOAkSONdOiQzYEDnqW20aFDNiNGlL5fCCFEcYqiDAKW4mTInKIoUUBUtXRKCCGEKIfyxrCCYyWO1QKapjF58mRWr17NihUr2LNnD4GBgTXdLSHENUoSlaJURaspC61bt445c+Y4vv/HP2DOHDcefDCB+Pjgy9oIDT3H+vUNkVHfQghRIb6apqU5Gz6ladpCYGF5GlQURauMjgkhhBBOlCuGgcSx2iInJ4f8/HwABg4cWCxJmZUFY8fCjBnQr9/Fc1JSUvjuu+8YMGAAzZo1q+4uCyHqMUlUilIVraYsFB8fT3R0NFFRUcTEwIsv6nOX/P3vGcTFbWTfvo5kZ3vi6ZlNx477ePrpNgQHN66hVyCEELWDoii+Ze3XNC2tyLGjNU1bVvW9EkIIIZyTGFY/ZWVl4eXlBYCnpyfr1q1j0aJFDBs2rNhxr78O33+vf23cCAMG6Ns3bdpEXFwccXFxTJ06FX9//2p+BUKI+koSlaJEJVVTFpo1axb33vsgU6eaAXB3h4kTW/Htt9/Tps1yx3E+Pj507353tfRXCCFqK0VRRgODnRyTpmna9ILFB8qeHEoIIYSoJhLD6idVVRk+fDjr16/HbNav6RRF4f777y923IED8N57+uPevaF/f/2xpml4eemLpbZt21aSlEKISiWJSlGikqopC8XHx/PQQzs5dKgPADNnQrNmRvr16+dYcAegX79+stK3EOKaV1BZUt7qkm5AuKIo3Qq+7wn4KooyDVimaVpcVfRRCCGEKInEsPopOjqazZs3M2fOHP72t7+VeIymwRNPgNUKBgPMm6f/C3pSc8iQIfTu3RtNkxH5QojKpcgflvIrnBelvv/MVFUlIiKi1EQlNEJRjqBpDYiIsLN/vwGzGWw2G3PmzCE9PR0fHx+mTp0qiUohRLUpnAtL0zTnk2LVEQWLDEzUNK17JbR1TcQwIYSoiySGlas9iWOVoOi1ntFo5I477mDevHk0bNiw2HFffgkTJuiPn3wSPvigBjorhKgzKjOOGa66N6LeKauaUvcPNK0BAMOHr2fJkkWcPXsWo1GvqgSpphRCiKtVcIE3Br06ZZqzOcKEEEKI2kJiWO1V9FrPZrOxbNky1q5dW+yYtDQoLLRs3Bhee+3iPkkUCyGqmlRUVsC1cBfPeTXldcBvAPj5beGpp2IA6Nu3L4MHD8Zms7Fo0SImTJggiUohRLWqj9UolelaiGFCCFFXSQxzTuLY1SvpWs/NzY20tDRcXV0d26ZMgblz9ceLF8M99+iPjx8/zvfff8/AgQNp27at430rhBCVGcdkjkpRTGxsLGFhYYSFhV22T9MU/vhjPpmZoCgq7dotpEmTfqSnp3PDDTcA+grg48ePlySlEEIIIYQQQtQiJY2cy8vL44svviAqKgqAnTv1+SgBBg6EceP0x5qm8dNPP3HhwgVWrFjBU089haenZ3V2XwhxjZCKygq4Vu7iff7553z55Ze88MJLZGffyP+zd+fhVVbn/v/fK4EwSjZBGQRDBkEc0JBIQNuIaFARpFYBhXNZOUcNtqf6+3UC/bbfVq+ao1Btf23VmrTVeDhFGTo6VCU4IRUIBERPsWICBEHCEHZCGLIhWb8/9kCGnQGy5/15XRcXO8+znue5QS9v9/3ca62lS2H/fhg4EA4ehPfegx/+EB57zD3e5XL5dosTEQkXdaN0LF5ymIhINFIO65zyWPd0NHMuNTWV7du3k5SURF0dPPIIPPecu2h58cXuMU1NTXz44Yd88MEH5OTkkJ+fH9o/gIhEtEDmMRUqz0A8JMdTp05x8cUX8/nndfTs+QYnT45rM+bii+G118BP06WISNjoS17H4iGHiYhEK+WwzimPdU9xcTHz589v93xRUZGvqxLgwAFotb8O4O7ANMa0mCouIqJCZSeMMQs8H8cDZdbaxQG6b8wnx/r6en70o5/wq1/dibXj2x2Xm2v5xz8MmuEtIpFCX/I6Fg85TEQkWimHdU557Ox1vg9By65KEZEzpV2/O2CMKbLWLvb8mgXc0axwKZ3o378/11//VIdFSoANGwwlJdUhikpERERERETOhr+1KVurqrqWZ555qc3xpqYmTp48GaTIRETaiqlCpTHGAThbHS4CHg5DOFGlvr7e93np0q5d86c/qd1fREREREQkUrlcLgoLCzsZlQe8yPe/P5033mhZlPzoo4/41a9+RVlZGY2NjUGLU0TEK9Z2/U4BFni6KiubHXe0d4ExpgAoaO98PHC5XEybNo0333yT3r17s39/1647cSI5uIGJiIiIiIjIWVu7di3p6emkt7PBQFNTIps2/Y5jxwD6UVOzEbgKcO9f8N5771FfX88HH3zAuHFt9y8QEQm0mCpUWmsrjTE5rYqUU4DSDq4pBoq7cn/vuiixpqSkhPfff5/MzEx++tOfUl9/LZDR6XVHj+5gxw7TbtITERERERGR8Jk8eTKTJ09u9/yTT8KaNe7PP/1pb+bOvcp3LiEhgcmTJ/Puu++Sl5dHjx4xVT4QkQgVks10jDFZ1totQX9Q2+c6gB1A6+Ll2d4v5hZwbr2w8qBBg/ja137H88/f2um19977V557bjqJ2lFHRCJAdxZwDleeCqVYzGEiIrFCOaxzymOB98UXMGYMHD0KF10EH30E/jbzbmxsxBhDQkJMrRwnIgEUyM10AvZKxBiTDOS0c3oW8M1u3LvdqdsA1trW61J6rQCuD0SRMla1Xlj5K1/5CvPnX8Cbb37Bnj0j2r1u+PAvuO++ESpSikjUCGaeEhERCSblMOmOffv2ceONN3L77bNJTb2fN98cxP79sH27u0gJ8Mwz/ouUgL7ziUhIBbJ3OwV4CPBXFGwvqXbKGDMT9/TtjsY4rbULWx1bBCyy1paf7bNjnb+FlTdv3szYsZdw113LWLToG1jb9q3Z8OFfMH/+a+Tk3BuqUEVEAiEoeUpERCQElMPkrK1YsYKtW/exdWs+MKjN+UGDYOzY0z83NDTQ2NhI3759QxekiIhHwAqV1todxphF1trVrc8ZY27vxn1XAivP5BpPcXOVtbbU83O2CpZtte6mBNi9ezdLliyhtnaar0iZlrYDYyz9+h1l7NiPGTXqc26+eZrerIlIVAlWnhIREQk25TDpDodjEH36lHL8+Fi/5w8dgltugX/8AxIT3RvwrF+/nquuuoq8vDx97xORkArJGpWhZIzJx70TzHLPoRRgfuuOy7O8d8ysi9J6bcrmLrhgFA0N/2L/fsOQIfu4//4iTLNVBpKTk3nggQeUsEQkogRyXZRYFEs5TEQk1iiHdU557Oy98grMmNG1cddff5xf/OIXnDx5kuHDh3PPPff4/v0UEWlPIPNYTK2G61nLchVQBBz2/KqgK1tYxxl/3ZReu3fvYeLEjaSknOTqq/9B67ykt2oiIiIiIiLRYenSro/r3bs3s2fPZtiwYVx33XUqUopIyAVyjco2jDHXWWvfDuYzmvNsqqP/knbC39qULR1jy5aZfP75pzz//BfU158+k5ycTFZWVtBjFBEJhVDnKRERkUBRDpOu2r+/a+Oqq91dURdeeCGZmZkqUopIWAS7ozI7yPeXs9BRN6VXVVUVL730Al/96oQWx9VNKSIxRnlKRESilXKYdKiiooIf//jH9OpV26XxQ4ac/qwipYiES1A7KlF3Y8TpvJtyAFAHwMcff4zT6aRXr140NDSom1JEYpHylIiIRCvlMOnQCy+84Pnutxl4pdPxt9xyBDgn2GGJiHQo2IVKrXQcYdauXUt6ejrp6eltztXVXcxHH/2CoUP/zkUXrWTo0KGcPHmSzMxMKioq1E0pIrFIeUpERKKVcpi0y+VyUVxcDMAVV+ylVy/YsKH98RdeWMNnnz3Lq69mMW3aNHVUikjYBLtQKRFm8uTJTJ482e+5WbNg82bYv//rrFv3NY4f/5yNGzdyww038Oqrr6qbUkREREREJAqUlJRw4MABfvrTn3Lddddx4YWQng7HjrUdm5Nziuuuex5opKGhQUVKEQkrY23wXsQZY75vrX0yaA8IMWOMBQjm31ko/OY3v2H37t3cd999vs7KigoYPRqamuAb34AXX2x5jcvlIikpKQzRioh0jfd/qq21Xf6/61jLUx2JlRwmIhKLlMM6pzzWdS6Xi1GjRlFVVUVqairbt2+noiKJSy5xnx87Fs47z70m5dy5MHUq7N//Je+++y433HADgwYNCu8fQESiztnksfYEu6Oya6v2Ssg0NTWxePFidu7cyWuvvcFjj5WzdCmsWeMuUgJ85zttr1ORUkRilPKUiIhEK+Uw8av55qlVVVWUlJSwZ0+B7/wf/wijRrW8ZtiwYcyZMyeUYYqI+BXUjspYEwtv8b788ktuv/12PvywgpEjt7Jr15A2Y668spHXXktk8OAwBCgicpYC+RYvFsVCDhMRiVXKYZ1THusal8tFeno6e/fu9R274IJUevfeyfbthpwc2LgxjAGKSEwKZB5L6HY03WCM+X44nx+Phg0bxpo1/+Cyy3b4LVICbNyYyFe+UsOBAzUhjk5EJLIoT4mISLRSDotPJSUlLYqUALt3D2L7dnft4M47Tx/fu3cvX3zxRSjDExHpVFA6Ko0xPwDyOxsGXG+tjZptpGPlLd4rr8CMGZ2PW7bsGLNn9w1+QCIiAXAmb/FiNU91JFZymIhILFIO65zyWOear03plZaWRv/+z/DJJzcD8OSTyxk0yL2jzpdffonL5aJfv36ce+65AEyaNMm3j4GISFdFwxqVg4CVQGUHYzStIUyWLu3auL/8pS+zZwc3FhGRMFGeEhGRaKUcJn41X5vSq6pqN/36TQQgNXUX9fXbqK9ved3Ro0c5evQoycnJpKamhipcERG/glWoXGat3dzZIGPMoSA9X1ppbGzkRz/6EXfeeSf791/RpWuqq4MclIhI+ChPiYhItFIOkzZcLheFhYVtjjc1NTJy5DyGDn2QgQM7XtorLy+PxMSYacIVkSgVlDUq20ucxpgBxpjrjDFpHY2TwHvrrbd44oknyMrK4sSJqs4vAIb4X8JSRCTqKU+JiEi0Ug4Tf/x1U3pt2/Y6l132Gpdeuq3d65OTk8nKygpWeCIiXRayzXSMMc8BTjzTFIwxy0L1bIFNmzZhjKFv3748+OC5Xbpm7twgByUiEkEiKU8ZYxzGmEXGmJnGmAJjTHa4YhERkcgXSTlMQq+9bkqvxsZG1qxZ0+E91E0pIpEiJIVKz45zK6y1CdbaFGttArBcO9GFRn19PT/60Y/YsWMHRUVFHD26goyMAx1ek5FxgP37X2THjh0hilJEJHwiKU8ZYxzAamvtQmvtSs/hh0Mdh4iIRIdIymESHmvXriU9PZ2cnBz69OnD8OHDmTBhAldd9XW++tUbmTRpEueccw4nTpzwe726KUUkkoSqo3KHtXZ18wPW2j8CtSF6ftxyuVxMmzYNl8vFyJEjmTNnDnV1h8nJeYdevfwnquHDv+C220qoqzusxZRFJF5EUp5aBBQ1i6MYuC8McYiISHSIpBymWQFhMHnyZN59913uuOMOjh8/zp49e/jDH/7AmDF/YvPmN8jIeJe3336HmTNn+r1e3ZQiEkmCtZlOa7ad41rgOchKSkp4//33KSkpoaCggMTERPLy8vj975NoaOhNQsIpLrroX5w40Yd+/Y4yduzHjBr1OQkJlry86UpYIhIvIilPFQCZzQ9Ya53+BhpjCjzjRUQkfkVMDms2KyDH83MB7lkBs0IdSzy64IILyMu7lsrKMTz8cCZ/+hM0NsI//wlNTZCVlcXrr79OU1OT7xp1U4pIpDHWtpfXAvgQY34AFFlr65odSwPut9Y+FPQAAsQYYwFC8XcWCN4uyn379pGamsr27dtJSkri4MFGhg2znDrVg7Fjt3L77X9uc21ycjIPPPCACpUiEjWMMQBYa81ZXBsRecoYkwFUAFMAB5ACOKy1iwNw76jKYSIi8SQWcpjnuUXAJs9sAO8xR3sv3M7w3spjnaiuhhkzYMOGtudyc+GVV+Czzz5g9erTDbjTp08nJycnhFGKSCzqTh5rLVQdlcXA257kUoPnixeg/yIGUUlJCfv27QOgqqqK559/nvvvv58VKxI5dco9Jitri99r1f4vInEmUvJUhveDd31KY8wCY8wia+3CEMciIiLRIVJyGJzBrADQzIBAamxsv0gJ7uO33AJr1lzFxo0bqa2tVTeliESkkHRU+h5mzPVANlDpWTclqkTTWzyXy0VmZiZffPGF75i3q/KrX02irAwGDqzjgQd+QUKrlUrVTSki0SgQb/GClac8U+Ha5f0S51nHaxMwsPWx7r6djKYcJiISbyI5h53B84M2K8Bzf+WxDrzyirtQ2ZVxw4Zt4tVXX1U3pYgETDR2VALgWeTZ12dujLnOWvt2KGOIFyUlJS2KlODuqiws/CtlZe4lYm677UibIiWom1JE4lcw8pQxZibuL20djXF6Oiadnjiad594C5YBmTonIiKxKQK+a2lWQBg98shnwOhOxy1dCkuWZPHxxx+rm1JEIlLIOiqNMbfhfqvW3Hxr7fiQBBAA0fIWz+VyMWrUKKqqqtqcO+ecYo4ccW8eu2pVJWvXLmlxXt2UIhKtuvsWL1LylDHmMJBjra30/KyOShGRGBfJOSwSZgV47qU81o4DBw4wePBW4PpOx15++QE++KA3vXr1IikpKfjBiUhciLqOSmPMctzt/5WtTmX4GS7dVFJS4rdICT04csQ9H+Daa2HIkKP06tWLhoYG3wh1U4pIPIqwPPU4kI97zTGAOwB1ooiIiF/BzGGaFRAdysrKgNoujbW2mp49L1SRUkQiVqimfq+y1v629UFjzKYQPT9uuFwuCgsL2zl7BZAMwF13nWLs2LFcfPHF/PKXv6S+vl6LKYtIPIuYPGWtXeyZKrfAc+hQoNb3EhGRmBS0HOaZwr2yi2MrjTFOY0yGd1YA7gJqhxvqSPfdfPPNLFlSy113dT72hhsO0rv3ZcEPSkTkLPlZoTAoato5vipEz48b7XdTgnsmxvnAtzh69L8B6NGjB9deey2gbkoRiWsRlaestYub/wpHDCIiEjUiKYd5ZwV4aVZAiMyZk0xubsdjcnPhiScmhSYgEZGzFJI1Ko0x6cA4oJyWiXSRtfabQQ8gQCJ9XZSO1qZszbsDeFJSEo2NjSxZsoS77rpLhUoRiVrdWRclVvJURyI9h4mIxLNYymHNZgQA7pdvAbqv8lgn9u+HW26BDRvansvNde/4PXhw6OMSkdgXyDUqQ1Wo/AGwqNkhCxjAWmujpjIW6cnxnXfe4dFHH+XUqVMcOHCAgwcPkp6eTv/+/VuMM8YwbNgwvvGNb3DTTTcB7iKn1ikRkWjWzS95MZGnOhLpOUxEJJ4ph3VOecy/mpoaHA4HCQnuyZKNjfD3v7t3966uhiFDYO5cmDoV1JMiIsESdZvpeAy01rZY4dcY80QInx/zJk+ezOTJk9sctxaef979dm3wYNi+fTtLly5l/fr1jBo1iszMTBUpRUSUp0REJHoph8Wpu+++m/Xr1zN37lzuvPP/Y+dOmDIFpk93n29oaGD16tVUVo4iLS2Nnj17hjVeEZHOhGqNyvLWidPj8RA9P66VlcG998Lw4bByJVRUVACQmJjIiBEjwhydiEhEUJ4SEZFopRwWp06ePMm7777LgQMHcDqd/OY3MGcOZGbCqVPuMTt27KCsrIylS5eyc+fOsMYrItIVoSpUWmNMmp/j94Xo+XHthRfcvzc1wdVXw4033sg999zDtGnT6NWrV3iDExGJDMpTIiISrZTD4pTT6eTJJ5/k9ttv55Zbvsabb7qPT5oEPTxzJ2tqakhISKBHjx6kpaWFLVYRka4K1RqVy3Ev8Azg9B4GxkXTuinRsC7K3XffTe/evbnjjrkcPTqJJUvgT39yr1WSkwPr12ttEhGJTd1c3ysm8lRHoiGHiYjEK+WwzimPteRyuZgyZQqrVq0iKSmJLVtgnOffgmefhW8220apoaGB6upqUlNTwxOsiMS8aFyjMgN4iNOJE9zJc4H/4XI2amtreemllzh5ciB/+ctD7N/f8vymTe6OSu32JiLShvKUiIhEK+WwOFRSUsL7779PSUkJBQUFvPHG6XM33thybK9evVSkFJGoEaqOyuuttav9HB9nrd0c9AACJNLf4lVUVPDtb/8/vPnmj7E2t91xubnwj3+os1JEYks3u1FiIk91JNJzmIhIPFMO65zy2Gkul4tRo0ZRVVVFamoq27dv54YbknjvPRg1Cj77LNwRiki8CWRHZUjWqPSXOD3HYyZxRoLMzEy+9a1XOyxSAmzYAMuW1YUoKhGRyKc8JSIi0Uo5LP6UlJRQVVUFQFVVFb/+dQlr17rP3XTT6XF79uyhsbExDBGKiJy9UE39DhljjAMowD31IRPAWrswrEGF0NKlXRv3t7/1Y+7c4MYiIiIiIiIigeNyuSgsLGxx7Ikn1nPqVAFwulB57Ngxfv/739OzZ09uuukmxnkXsBQRiXAxV6gEHm5emDTGbDLGFFhri8MZVKi0XpeyPQcOaN63iIiIiIhINGneTenV0DAZgB49Gtm9+yVKSk5x9OhRrLW4XC7Wr1/PRx995Bs/adIk0tPTQxq3iEhXxWKhcqYxpqJZYbISmALEdKHyhRdeYNiwYZx77hSg8yLkkCHBj0lEREREREQCw183JUB9/ZtkZGTTs2cC+/ZVtDlfXV3t+5ycnKyNdUQkosVioXKKtbay2c8ZwLL2BhtjCnBPFY9aLpeL7373uzidTq655mfA9zu9RtO+RUREREREooe/bkoAa/+HgQO3MX36LZ3eIy8vj0TtqioiESwkm+m0xxjTeUXtDDUvUhpjsj3HFncwvthae2VXfgU61kD55JNPOHbsGAD33ns+uR3vpUNuLkydGoLARESiXDDylIiISCgoh8WW9ropvbZs2cLRo/Ud3iM5OZmsrKxAhyYiElDGWhv4mxrzAyC/s2HA9dbagL/O8WyoMxuYBSy01pYH6L4WIBh/Z91VV1fH66+/ztSpU2loSOaWW9y7e7c2fnwTr76awODBoY9RRCSYjDEAWGtNF8aGNU+FQyTnMBGReKcc1rl4z2PFxcXMnz+/wzE5OTncckv7XZXTp08nJycn0KGJiJxRHutMsKZ+DwJW4l4fsj1dDt5TeGyXtdbp5+dioNizmU5RrG+mM2DAAO68804AXn4ZEhNh3jw4ehQ+/XQ/1laTlfVPiou/Tp8+SeENVkQk/AKap0REREJIOSzOtN9N2Qt4CXgb+DNbtmxh8uTJ9O/fv81IdVOKSLQIVqFymbV2c2eDjDGHujBmJu7NcDoa4/Tu9G2McbQqXBZ5fsV0obK5v/wFPvwQ/vlPOHAA1q//jM2bNzN06FAVKUVE3AKWp0REREJMOSzOrF27lvT0dNLT0zl27BhlZWUADB8+hz17vg58nUsuSeG8895jz549XHTRRW3uobUpRSRaBGXqd5cebMztwGFr7dsBvGc+sAoY6C1WejbLKWp+rBv3j7jpBv/6179IS0ujV69e7Nixg9Wr1/Dgg3dy/HgSEyZUcv+yD13WAAAgAElEQVT97/vGWmt97bgAkyZNIj09PRxhi4gEXCCnG3juF/A8FU6RmMNERMRNOaxzymNudXV1vPXWW2zYsIFDhx7i+edTSEiAgwdh4ECora3l6aef5tSpU75rkpOTeeCBB1SoFJGgCWQeC+lmOsaYNO8vYBPuNSQDaSNQ3KogOQVY2d0iZSSy1jJ16lQGDx5MYWEhqampbNrUn+PH3V2TI0aUs2vXLt+vqqoq32en00lqamqY/wQiIpElBHlKREQkKJTD4kO/fgPo1Wsmu3cvZtmyFABGj4YBA9znk5OTuemmm1pco25KEYkmwZr63YIxZhywGvC+/jJAMtDxasBnyFrrNMYUGWMWeA4NAiq908JjzYcffsiOHTsA6NevH4mJidTUfBWAhIRGLrzw83avVbISETktVHlKREQk0JTD4kd1NcyY0XbT1E8/hauvhldegcGDISsrizVr1lBbW6u1KUUk6oSqo3I+kGOtHQQUWGtTPDvQ7Qj0g6y15dbaxZ5fC2O1SOlyuViwYAFLlixh9uzZ3HrrrVgL69adB8DIkbvo06fB77VKViIibYQsT4mIiASYclgcaGz0X6T02rABbrnFPS4xMZG8vDxADSoiEn1CVahcZa31JsqBzY4nh+j5MaekpIS1a9dy7Ngxli1bRlpaGh99BFVV7uUALrroX+1eq2QlItKG8pSIiEQr5bA48Prr7RcpvTZsgOLi3Rw9epSsrCxGjhypBhURiTohW6PSGHOb5+MOY8y9ns8ZoXp+LHG5XBQWFgJQWFiIy+UC4G9/Oz1m/Pgv/V6rbkoREf+Up0REJFoph8W+pUu7Nu7ZZ508+eSTHDp0iLlz56pBRUSiTqgKlZXA/zHGDLDWrgZmG2MagcwQPT+mlJSUUFVVBUBVVRUlJSUAvPWW+/zll8PXvnaF32vVTSki4pfylIiIRCvlsDiwf3/Xxh092o+kpCTOPfdckpKSghuUiEgQGGtt56OC8WBjxllrN4fl4WfJGGPBvdt2uLhcLkaNGuUrVAKkpqayfft2GhuTePttOHUKpk9v5Ne//jW1tbW+ccnJyTzwwAMqVIpITDLGvfSFtdYE6H5Rl6c6Egk5TERE/FMO61y857E5c+Dllzsfd8st9fz0pxVccYX/xhURkWAIZB4L5dTv1vON4zPDdFPzbkovb1dlnz4wbRp87WstF1D2UjeliEj7lKdERCRaKYfFvrlzuzauoKC/ipQiEtVCUqg0xtwOrDbGpDU7XGuMuS4Uz48VzdembK35WpWNjY04nU6ysrJITnavoa21KUVE2hdpecoYs8AYU+D5tSAcMYiISHSItBwmwXHzzZCb2/GY3FyYOjU08YiIBEuoOiqd1tpB1tqd3gOenekcIXp+TPDXTenWh6qqHr61Knfv3s0vf/lLnn32WcaOHQuom1JEpBMRk6eMMQustYuttcXW2mKgVMVKERHpQMTkMAmeysrtFBXtJTfXf7Nsbq7llVdAX/lEJNqFqlCZ3M7xlBA9P+p11E0JU4EKvv3tSXzyiYvKykoAampqGD9+PCNHjlQ3pYhIxyIpT93R/AdrbTkwPgxxiIhIdIikHCZBsnDhQsaNG87hwz/g4ovh4oshL8+9duUrr8B//udS/v73F9m4cWO4QxUR6ZYeIXpOrjGm0lq7xXvAMxUhB/hdiGKIau13UwLMAODkyRG8994SZs26hZ49e+J0OhkwYABz585VN6WISMciKU/VGGNWAPdZa53GmAJgmb+BnnMFIY1OREQiTSTlMAmSDRs2AGDMNWzb5u6cLCuDfv3g1KlTPPHEDhobGznvvPPCHKmISPeEbNdvY8xGIB2oBDI8v19vra0LSQABEK6d5vzt9H1aIlANDAL+RGrqd9i+fTtJSUkhjVFEJNy6u9NcpOQpY0wGsAp3J8zjQKW1dmUA7hvXu6WKiESyWMlhnlgWAE7Pjw5r7eIA3Tdu85i1lg8++IANGzbw+9//O9u2pZCdDZs2uc8fO3aMt99+m927d3PNNddw6aWXhjdgEYk7gdz1O2SFSgBjTDbuN3uV1trVIXtwgIQrOb7zzjs8+uijAOzdu5ft27cDkJubS0PDBD766FcAXHTREwwd+gY/+clPmDx5ckhjFBEJt0Akx0jJU54vefNxf9ksttbOD8A94/YLnohIpIuVHOZdZ7lVTPmBKFYqj0FDAyQnu3//9rfh178Od0QiIm5RV6g0xlxnrX3bz/HvW2ufDHoAARIJyXHevHm8+OKLOBwODh06xIIFCTz1FCQkwL59oE5/EYlX3UmOwc5TxpgONzSw1jqbjS0CVlhrSz1TuxcBpdbaWd2MIew5TERE/IvkHHaGsWyy1ua0OraiuznMc5+4z2Pr1sFVV7k/L13qXp9SRCQSRGOhssxaO77VsduB5dbaqFk8MRKS45EjRygrK6O6upo775zD6NHw+efw1a/CmjWwfPlyUlJSuOSSSzj//PPDFqeISKh180te0PKUMWYmMKWTYU5r7UJP58n85h2UnqngFd1N+pGQw0RExL9IzWFnEcsq3NO+m6+zXNPeEiZnuNZyDsR3HvvFL+C733V/3rED0tLCGo6IiE8gC5Wh2kwn0xhzr7X2d8aYAbgXdc4GNofo+THjnHPO4brrrgNg2zZ3kRJgxgyora1l27ZtAPTq1UuFShGRrgtanvJ8OevqGpMpQEWr6yuNMd1eo1JERGJWJH3Xmo97neUdxphO11m21hYDxV25sfeFW7xpamri5ptv5tJLL2XLlh8CKQwbBiNHus/X1dXx2WefccEFFzB48GBfsUBEJFolhOg56cBqY8wTwA5gg7X2QmvtlSF6fkz6619Pf54xA44ePeorTmZkZIQpKhGRqBQRecpaWwq07opx4N4UQURExJ+IyGHgfrkGFAE1uJcu6WxGgXRi+/btvPnmm/z85z9n06ZeAFx9NXjrkRUVFbz22ms899xzVFdXhzFSEZHACElHpbW2Fqg1xiwDPrfW/g7A++YvFDHEisZGeP1195okZWWQlATnngsXXgiJiedz3333cfz4cXr16hXuUEVEokaE5amFxphFNOustNYuDHEMIiISJYKdw85yneVM7zrLxpiUQKxRGa9qa2vJyclhy5Yaamv7AafXqQT3ZqvgnlE3ePDgcIQoIhJQQVmj0hhzH5DfzulsoBQwwCxr7aCABxAk4V7fa9q0/2DNmh9w5MjFbc7l5sIrr4Byk4jEqzNZFyVW81RHwp3DRESkfZGawyJlnWXPveI6jzmdJ1i3ricbNiRy++1w6aXu49ZaDh48iNPpZNSoUeENUkTiVsRvpuOZdgBQ1snQ+dbaGwIeQJCEMzmePNlE797lNDW1P4MjNxf+8Q9IjJrtiUREAucMv+TFZJ7qSLx/wRMRiWSxkMOMMflAtrV2cavj2vVbRCTGRcNmOqustas7G2SM0ZpbXfTnP5/osEgJsGEDvPZaEzNmhGrpURGRqKU8JSIi0Soic5i1ttQYM7/5Ma2zLCIiZyooHZWxKpxv8ebMgZdf7nzc+PHb2bBBLf8iEn8C+RYvFqkTRUQkcsVKDvNM9Z5Py3WWu7SrdxfuHXd5rLq6ms8++4wJEyaQlJTU5nxjYyOJmk4nIhEgGjoqJcD27+/auIaGDte6FhERERERCQrPrt/aAC5Ali9fzoMPPkiPHpMZPvxNrrmmJ48+Cunp7vMvvvgix48f5/LLLycvLy+8wYqIBIgKlVGiq5vkpKf3DW4gIiIiIiIiEnQvvfQSAA7Hzeza1ZMlS2DcuGUMHHgcay27d+8GoKysjIoKXxMrkyZNIt1bzRQRiTIqVEaBI0eOkJKyFrip07H33tsv+AGJiIiIiIhI0LhcLnbt2gVAba17i2+H4zB1dZ9SV9dy7JEjRzhy5AgAycnJpKamhjRWEZFA0q4rUWDDhg08++w0YH2H43JzYerU0MQkIiIiIiIiwVFSUsLevXsBOHkyB4ARI77o9Lq8vDytWykiUU2FyihQVlYGNAG3MHbsSb9jcnPhlVdAOUlERERERCR6uVwuCgsLPT9lAu51wEaNOtDhdcnJyWRlZQU3OBGRIAv41G9jzDjcO729Za39U6DvH48WLFjAjBkz2Lp1K0lJPbn9dvfxcePg/PNrGTr0HW6+2dC37/VA/7DGKiIS6ZSnREQkWimHxYeSkhKqqqo8P13lO56e/mWH16mbUkRiQcA7Kq21m6219wO1xpjnjDG/McbotU43JCQkcMkll3DnnXdSVuY9Bu+/D9/85gdccMFH/POfH9OrV6/wBioiEgWUp0REJFoph8W+lt2UAFd7fj/KH//4EwYMGOD3OnVTikisCNpmOtba1cBqY0wyMNsY83+ADcBKa+3OYD031q33LFN52WXQvz+MGDGC2tpaEhIS6NmzZ3iDExGJIspTIiISrZTDYlfLbko4XajcwK5dFRhj/F6nbkoRiRXGWhu6hxmTjnuqQjqwylr7u5A9PACMMRYglH9nTU1NJCScbnz93vdg9Wq4+mp49tnT46y17SYtEZF44P1voLX2rP9jGO15qiPhyGEiItI1ymGdi4c85nK5GDVqVLNC5TnAYSAR+C/gh6SlpTF//nwaGhp81yUnJ/PAAw+oUCkiYROIPOYVtI5Kf6y1O4CHwL2+ijHmOcACK6y1b4cylmjx4IMP8vbbb3Pdddfx9NNP89RT7uOt87OKlCIi3ac8JSIi0Uo5LPq17aasB67A3VXpXgNs586d9O7du0WhUt2UIhJLQtpR2W4QxtwOTAE+t9Y+Ge542hOOt3jZ2dls3ryZvLw83n///ZA9V0Qk2gTyLZ6fe0dFnupIPHSiiIhEK+WwzsV6HmvZTZkA3AzMxb3j935gKfA60ERaWhoPPvggdXV16qYUkYgQtR2V7bHW/hH4Y7jjiES33normZmZXHbZZZSUlLQ4d/jwYXr37k3v3r1bdFROmjSJ9PT0EEcqIhK7lKdERCRaKYdFh7Vr15Kens7w4dl88kkhR45c0mrEHM45559cdtn/ISnJyZAhQ6irq1M3pYjEnIjoqAwmY0yRtXZ+gO4Vlrd4jY2N/PrXv+bvf7+EgQMPc8EFu+nf/6jfsXqjJiLxKpjdKLEg1jtRRESimXJY5+IhjzU2uvci2LCh/TG5uZa1a8GYJpYsWcJdd92l734iEnYx11EZLMaYRcCV4Y6juxITExk3bhLf+U4WYMjLe5/rr3/H71i9URMREREREYk+r7/ecZESYMMGw333/ZHJk4/y9a9/Xd/9RCTmJHQ+JDoZYzLCHUMgNTRcDrgL0yNG7PE7Jjk5maysrBBGJSIiIiIiIoGwdGnXxm3cOJo9e/YwYMCA4AYkIhIGMVuoBPKBVeEO4mxZa1m8eDGrVq2irq6OsrLTb8qGD//C7zXqphQREREREYlO+/d3bZwxQ7nkkkta7FMgIhIrYnLqtzEmH1hOF6Z9G2MKgIKgB3WGdu3axcKFCwH4+c9/zvr13wEgJaWW/v2PtRmvbkoREREREZHoNXhw18Zddtl5fO1rXwtuMCIiYRLyQqUxZoC1ti7Ij3FYa51decNkrS0GirtyU+8CzqGwdetW3+eJE6/i8cfdn8ePb/Q7Xt2UIiKBEaI8JSIiEnDKYdFt7lx4+eWujRMRiVVBKVQaY+4FHIATqLTWvt3s9HhjTDYwBfjcWvutLtzP0dF5a62z2diZ1tqVZxd55JgxYwYHDx5k/fr1DBw4jgMH3MdvvNHBiRNJuFwu31h1U4qInJlA5ykREZFQUQ6LXTffDLm5ne36DVOnhi4mEZFQM9YGvknQGNMEZFtrt3QwxoE7saZ0cq+ZuBNtR5zW2oWeDXQyrLWlnmvzgUXW2pwz+xO0G4sF9/qRofTSS6ffmq1bB2VlT3Po0CHf+enTp5OTE5A/oohI1PJ20VtrO22nD2SeihbhymEiItI55bDOxUse+853HufFF+/l8OHz2py7/PIT/OIXn3PJJecydOjQMEQnIuLfmeSxzgRr6ndxR4kT3F2Qxpjlnd3I0x3Z1Q7JbCDD8xYRYDzgMMYsAFZaayu7eJ+Isn69+/ekJMjKgqSkr/DGG2/gcrnUTSkicnYClqdERERCTDkshr388q84fPgE8CgA11wDw4e7G1eOHPkba9Zs45NPBvLggw+GN1ARkSAJVqHyc+8HY8z1uDsifwAsBpY1S6wVgXxo6ynfno1yMqy1iwP5nGBzuVz07NnTV5EeOxZuvNF9rlcvGDduHE1NTbz66qtam1JE5OyEJU+JiIgEgHJYjDpx4gQOh4Pq6rFYC2lp8N57p88//bR7W/AhQ4aEJ0ARkRAIVqHS1+pprV0NrDbGOKy1DwfpeW0DcBcpZ+HusFyA+82js5PLIsIzzzzDY489xsSJE1m+fDn33NOPe+5pOSYrK4uPP/5Y3ZQiImcnEvLUTGC8tXahn3MLgEogxRNjlzZ9ExGRuBD2HCbB0bt3b7Zt20ZlpYvy8hM0NfVucf6b3/wmBw8eDFN0IiKhEaxCpb+FQz73cyxoC4ycyW7ekWbdunXU1NSwefNm+vbt63dMYmIic+fOVTeliMjZCVue8qyf7N3ooM2SJMaYRUCZd5aAMWZRrGwUJyIiARH271oSXBkZSWRktD2emJiobkoRiXnBKlTe4Z223MwUP8fuAJ4MUgxRa8aMGfTq1QuHw0Hrv7Py8nKampoYPnw4w4YNC1OEIiJRL2x5yrPhW6kxZhDuXVtbK2jVZbkKWEjX12sWEZHYpu9aIiISs4K563dXNq5Jt9ZGTUtgOHaaKyoCa+GrX4XLLoOnn3bv+D169GjmzJkTsjhERCLdWeyYGtY85emcdFhr5zc7lg2sttYObHVsU3d30IuX3VJFRKJRtOWwcIiHPLZ3714GDx5Mjx5t+4mstW2aWEREIkU07Pq92Fr7UGeDjDFPBOn5MWPxYqishFtugT//uZH6+npACyiLiHRTpOapFKCm1TGnJxZH67WWPesxF4QoNhERiQyRmsOkm77yla9QVfUAKSl3cuut5/Pb354+9+KLL3LixAkuueQSrrnmmvAFKSISZMEqVBYFeFxcOnDAXaQEmDDBvSbJwoULqampoWfPnuENTkQkukVqnnLg2UCnGW/hMgVP0dLrTNZj9naiiIhI1IvUHCbdcPToUXbu3AmM4+DB89my5fQ5ay1ffvklLpeLCy64IFwhioiERFAKldbaHYEcF0+eeuopBg8eTF5eHp98kuY7PnGi+3djDIMGDQpPcCIiMSLQecoY42+tyeb3cXZ0vhl/47yFy9adliIiEoci4buWMWYmML7VmsrecwtwT01P8cQRlRuchsNvf/s7HngglxMn4PLLTx8/deoUOTk5VFdXq1ApIjEvWB2VchZcLhc/+tGPOHHiBP/5n/+Jw/E0AMbA+PFhDk5ERPzyfFmb0skYp78vc37U0HaDHQecUbFTREQkKIwx+UA27rzXZp1Mz/rLZdbald6fjTEzvT9L+/r168fUqfdw4oT75+aFyp49e3LDDTeEJzARkRBToTKCVFZW+hYgnThxIi++6D5+ySUwYAA0NjaSmBgz62GLiMQEz5evgHwBs9aWG2NaFyRTgNJA3F9ERKQ7rLWlQKkxZhBtX6wBFLR6MbcKWEiA8mSs27r19OexY8MXh4hIOKlQGUHGjBlDbW0tW7duJTU1nW99y318wgT3uiRPPvkk/fr1Y+LEiVx55ZXhDVZERIKluFX3yRS0zpiIiEQ4Y0y2n8M1QH6oY4lWKlSKiKhQGXF69uxJTk4O//u/cOSI+9jEieB0Ojlx4gQnTpygqakpvEGKiMhZ83yRywdmAinGmAqg1FpbDmCtXWiMWeCZUp4BVGjKnIiIRIEU2q6n7AT3Ws7+ljAxxhQABSGILeL9+Mc/5rXX5gJjGDYMzjvv9LlNmzYxcOBAhg0bRp8+fcIWo4hIKKhQGaHWrz/9ecIE6NGjB3l5eVRXVzNixIjwBSYiIt3iKUiWA4s7GNPuORERkQjl4PQGcF7ewmUKfjaM82y006XNdowxtlvRRTCXy8Xjjz/OqVMzgZbrUzY0NPDqq68CMGnSJK699towRCgiEjoqVEaIhoYGGhsb6du3LwCZmXD33e72/0svhcTEc7juuuvCHKWIiIiIiMQSY4y/tSZ9zmAzN3/jvIXL1p2W0szevXvp29dBXd3FQMtC5f79+32fhwwZEurQRERCzlgbsy+mAs77Fi8Yf2d/+9vfuO2227jiiit46aWXGD16dMCfISISy7ybkVlrTZhDiUjBzGEiItI94cphnmVGpnQyzNlqgxzv7t4Oa+38ZseygU3N/wz+jnUj1pjOYydPWt588xAVFX256qq+5Oa6j1trqa+vp7q6mvPPP9/X2CIiEkkCmcfUURkh1q1bR2NjI5s3b2bYsGHhDkdERERERGKcZw3kgKyDbK0tN8a07qpMAUoDcf9Y17OnYfr0c9scN8ZwzjnncM4554QhKhGR0FOhMkJMnTqVU6dOsX///jZJqKGhgfXr1zN06FAuuOACLaAsIiIiIiKRqNgYM7PZJnBTgKJwBiQiItFFU7/PQKimG6xcCZ984t5E56abYPfuKl544QUAZs+ezcUXXxzU54uIRCNN/e5YrE+ZExGJZtGSwzxTufOB+bi7JR8HSj0bxXnHLAAqgQzc08a7tFlOF54ds3ns2LFjmtItIlFNU79j3B/+AH/5C6Smwq5dcOjQId+5oUOHhjEyERERERGJV56CZDmwuIMx7Z6TthobGzn33HM5dWodF17o4P/+31TmzHGfq6mpoaSkhCFDhjBp0iRGjBgR3mBFREJAhcoIYy2sW+f+PHGi+/dx48YxZswYqqurcTg63JRPREREREREosSuXbs4frwvcDnbtkFV1elz1dXVHDlyhCNHjnDNNdeELUYRkVBSoTICPPPMMxw7doxrrrmGYcMmsG+f+/iECafH9OnTh7S0tLDEJyIiIiIiIoHXt29f5s37OSUl7p8vv/z0uX79+nHZZZdRXV3N4MGDwxKfiEioqVAZAZ5++mk+/fRTbrzxRv7jP97wHfd2VIqIiIiIiEjsGTp0KFlZ3/D9/Omny6muPtZiTN++fXnppZdaHJs0aRLp6ekhiVFEJJRUqAyzEydOcOyYOxFNnDiR9evdx3v2hHHjoKmpCWOMb2FSERERERERiR1bt7p/79v3OLW126ir63h8cnIyqampwQ9MRCQMVKgMs969e7Nr1y727NlDYmIit9/uPn7FFdCnD/zzn5/y6quvMmTIEG699VaSk5PDG7CIiIiIiIgEjLdQefHFp+hKf0peXh6JiYnBDUpEJEwSwh2AuA0fPpyUlKGUl7t/9k773rdvH8ePH2fnzp306dMnfAGKiIiIiIhIwFhr+eEPf8xHH50C4Kqr+nXamJKcnExWVlYowhMRCQsVKiPI1q1w4oT7s3cjnREjRpCVlcWYMWNISkoKX3AS0UpLS3E6nX7PVVZWUlpaGuKIRERERESkIzt37uS//msZJ0+6JzpecUUCeXl5HV6jbkoRiXWa+h1GTU1N7NmzhxEjRmCMYeBAWLAA1q+Hq65yjxk9ejSjR48Ob6AS0co9bbgOhwOn0+krSq5atYqioiIyMjIoLy/H6XTicDjCGaqIiIiIiHg888wzwOltvi+/HLKyslizZg21tbVtxqubUkTigToqw+jTTz8lNTWVESNG8NZbb5GZCYsWwbvvQmZmuKOTaLFs2TLy8/MBfEXKmTNn4nA4KC4u9v3s/SwiIiIiIuHlcrlYsWIF8B4Oxz384AfHuPRSSExMbLerUt2UIhIPVKgMo3Xr1gGwd+9ehg4dGuZoJFpVVlb6Ps+cOZOZM2f6jmdkZPjOVVRUhDw2ERERERFpq6SkhKqqKuAATufzXHjh/9Cvn/tcVlZWm7Uq1U0pIvFChcowysvL46mnnmLu3Llceumlbc7v2rWLLVu28OWXX2KtDUOEEg1SUlLaHCstLWXKlCm+TksREREREYkMLpeLwsLCFscKCwtxuVyA/65KdVOKSLxQoTKMRo0axXe/+13+8Ic/sG5dIvffDyUlUF/vPr9lyxb++te/8t///d9hjVMiW01NTYufy8vLSUlJoaCgwLd+pb9xIiIiIiISeqe7KU+rqqqipKTE93Pzrkp1U4pIPNFmOhHirbegqMj969Zb3ccOHjwIwJAhQzDGhDE6CZfi4mLmz59PQUEBOTk5ADidTpYtW+Y73nx6d3l5ObNmzSIjI4OamhoWLVrkO9d8XCiUl5dTWlrq28AnIyODyspKCgoK2owtLS2lvLycBQsWtDheWVlJUVERixcvZtGiRb4NgyoqKpg1axb5+fmsXLmSxx9/nDvuuAOHw8GiRYvIyMhg1qxZOJ1OioqKWLVqlW9ToY0bN+J0OikrK/ONFREREREJBZfLxWOPPQ5MB74NXAUcBB7nscceZ968eXz55ZeUlpbSv39/amtr1U0pInHFaEpx1xljLBCUadg33QRvvgljxsC2be5jjY2NHDp0iFOnTnH++ecH/JkS+ZxOJwMHDmzz71xlZSXl5eXMnDnT1zWZnZ3d7n1WrlxJfn5+yHb9djqd3HfffZ4Fwt0WL14M0KYYCacLrP7W0Wzv72DgwIGsXr2ajRs3Mnv2bN+fzVuo9RZpvX8/GRkZLF++3FcoLS0tZf78+Vq7M4Z4X+hYa/Vmx49g5jAREeke5bDOxUoee/LJJfzgB6OBCX7OrudnP/sXkyZdzOuvvw7A8OHD+fd//3cVKkUkogUyj2nqd5gsWbKE733ve6xYsYLGRsv69e7jE5rlq8TERAYPHqwiZQSp987LD5HS0tIW60w6nU7AvS6ltxMwOzubmpoa37nWKisrcTgcIStSep/ZfJMfgIKCAr8xOJ1OMjIyyM7O9u1a3hUZGRmUlpaSkpLS4Z/N+/dTWZuyT+gAACAASURBVFnZosP0yiuvpLKyst2/NxERERGRQDp+3MUPf3gZ/ouUABP44Q/HkpDQk5EjRzJw4EDuuusuFSlFJK6oUBkmy5cv5+c//zkPP/ww27cbvLWSiRPDG5e0z+VyMW3aNN8i16GwbNkypkyZ4vt5+fLlADgcjhYdlB11S2ZkZAR8U51Zs2ZRXFzc7vns7GycTiezZs3yFR8dDoffad/eQur8+fMpKirq0vO9BcaCggLfLucdyc/PJzs7m1WrVvmObdy4MeQFXBERERGJX9///tu4XOM6HONyjeOFF/Yxb948HnzwQXr16hWi6EREIoMKlWFy6tQpevTowcSJE33dlHC6ozLapzTEopKSEt5///0Wi1wHW2lpKYcOHaK4uJicnBy/O3yHw6JFi5g9e3aHYzZt2kRGRgbz58/HGMOsWbM6HJ+fn09paWm7HY4rV65k5cqVFBcXU1payqZNm864yNh8PcqioiJ++9vfntH1IiIiIiJnw+VyUVLS0KWxL7zQENLmCBGRSKI1Ks9AoNdFOX78OHV1dTzyyBCeew769IG6OujRA15++WUOHz7M6NGjuf766wPyPDl7LpeLUaNGUVVVRWpqKtu3bycpKSmoz6ysrCQzM9P371vzdSadTmdUdQJ616xMSUlp0TXp3dzGa8WKFcyaNatF52V7a1S2p/Ualf4UFxeTkpLSpW5MiR5a36tjsbK2l4hILFIO61y057F33nmH224bgNOZ0+lYh2MTf/pTHZMnTw5BZCIi3RfIPKZdv8OoT58+9OnTx9dReeWV7iIlwN69ezly5AiDBw8OX4DiU1JSQlVVFQBVVVWUlJT4ncYcSKWlpS0Kac0/tz4XacrLy3E4HL4ORofDwW9/+9s2RfeampoWf49XXnllm0JloJWWlgZlOryIiIiISHsmT57MTTfByy93PnbSpDHk5rqLst4v/yIi8SLmpn4bY2YaYxYYYzKMMQ7v53DH1Z5jx2DrVvdn7/qUTU1NjB07lszMTEaOHBm+4ARwd1MWFha2OFZYWBj06RgrVqxosT6l1+LFi31FtsrKSnJycli8eDGlpaWsXLnSt7s2uAuG3vNOpxOn0+kbW1paysKFC/3ep7i4uMM1KDvbhKampsZ37+bXtC4Otr6Hd+Mb707dgVZeXk5KSoovjpUrVwblOSIiIiIirc2d27Vxffv+lSeffJIdO3YENyARkQgUix2VKcAizy8ncJ+1trLjS0Lrk08+YfTo0SQlJdHYCD/7GaxfD94aTkJCgt8ClQROSUmJb63Jd999t8W5O++8k3379nHTTTfx0EMPteim9GrdVfnEE0/wxhtvMHToUF5u9Zr02muvZd68ecybN69LsTmdTt86jNnZ2b6CodPpZNWqVWRnZ/umfWdkZPi6A72b63gLkIsWLSI7O9t33uFwUFxcTHZ2tq9Q5y0I+rtPZmYm+fn5LdZ19Fq4cCFTpkxpt/MxJSWFO+64wzfF2rsruXc6dnl5ua+Q2XwjIO/GO/fddx8PP/ww2dnZvqniCxcuZP78+X7j8d6ztLSU8vJyKisrKS4ubhF/ZWUl119/fYviaEZGRkR3pkpsM8bMBMZbaxf6ObfA83E8UGatXdx6jIiIiESXm2+G3FzYsKH9MZdeepRRoz4HYODAgSGKTEQkcsTcGpXGmAJgOZAS6AJlINZFOXbsGAMGDKBnz5787Gc/49vf/nbA4pOue+SRR3j00UeBtv8809LS2LVrF3fffTfFxcW+tSlba75W5bx583jxxRcZOXIkO3fubDHOGMNPfvITHnnkkaD8WWbNmuUr6nkNHDiQw4cPtznvdDrJyckhPz+fKVOmtCjStb5PZmYmFRUVQYlZJBiiZX0vY0w+kA1MASqttfNbnS9qfswYswlY1t1iZbSv7SUiEsuiJYeFU6zksf37Yfp0S1lZ23/Uubnw0kv1nDy5h5qaGiZMmEBCQsxNghSRGKQ1KjthrXXi7qbslKewGdzFBpvZuHEjjY2NNDY2cv7554fqsdJKWloakyZN8ntu4sSJpKWlMWbMGL/dlF7NuyrHjBnDpEmTGDp0aJtxkyZNIi0tLZDhnzWHw0FFRQXl5eUsW7aMZcuWsWLFCt/5jRs3+rofV61aFcZIRWKXtbYUKDXGDAJa7IpljHHQNn8V4Z4loK5KERGRKDd4MHz4oeHvf4elS6G6GoYMcU8LnzoVEhP7AxeFO0wRkbCJyUKlp/hYg3sauKOjLhRrbTHQ/mJ8Le/b7dd3qamp/M///A/r1q3jqquu8jtm8+bNDBgwgGHDhtG3b9/uPlL86Ggqtnfqtnen744UFhYyb948HnroIR566CG/Y1pPLQ+28vJyZs+e7fdccXExBQUFZGdnk52dzaxZs1qc1yYzImGXAizwdFU2nxXgaO8CERERiS6JiTB9uvuXiIi0FIuFylKgxtNViTGmyBhT4ClIhpXL5eLuu+9m1apV/Nu//Rt798Ktt7o30ZkzB0aOhMbGRl599VWampqYOHEiN954Y7jDjlsddVN6hWoH8PZUVlZSWVlJaWmprxOysrLSt66jd71G707XcHoDmZqaGu64444W9ykvL+fKK6/0rRkpIqFlra00xuS0KlJOwZ3b2gj1rAAREREREZFgioo1Kj1T4drlLUq2c+1MYJG1NjMAcXRrXZTi4mLmz59PUVERBQUF/PGP4F0i8P33IS8P9u/fz29+8xsAbr31Vq644oruhi1nwdtN2VmhElquVSki4RNt63sZYxbh7vqf38EYB7ADaF28PJvnxcTaXiIisSjaclg4xFIeu+eeX/L66+PJzLQsXfoVUlPdx48ePcprr73GwIEDueKKKxg8eHB4AxUR6aK4WqPSU2jscAtsY4zTWrvQ84XuMDCwWfHSCfjfJjiEXC4XhYWFwOnpwuvXuwtbiYmQk+MeN3jwYL73ve9RXV3NkCFDwhVu3Fu7di3p6emkp6d3efzkyZODHJWIRKruvFDrxArg+kBvDiciIiLh8957Tvbtu5p9++Do0dPHDx06xLZt2wD3mvoqVIpIPIr4QqW1diWw8gwuWdzqC2EGEPYveM2nEVdVVVFUVMS6dQ8AcPnl0Hwpyv79+9O/f/9whCkekydPVuFRRLrkTF6oneF9F+GeEVDenfhEREQksvTvn+X51ER6+uldvU+ePElKSgpOp5OUlJTwBCciEmZRMfX7TBhjFjTfPMcYswoo8hQ8u3vvs5pu4G8a8YgRaRw6VMnx44ZvfhOefba70YmIxLdomzbX0dRvT/HT6dkhHGNMdncLlrE0ZU5EJNZEYQ6bCYz39xLOGLPA83E8UNbRxqZn+MyYyWP/9m/uHb9TU2HXrrbnm5qaMMb4/r0QEYl0cTX1+ywUe5KjE8gkQEXK7vC3KcsXXzgA9z+/CRPCEJSIiEQkY0w+7t2/Sz1TylOAOwB1VoqISFh5clQ27pkEbWatGWOKmr+AM8ZsMsYQqGJlrPj8c/fvF17o/3xCQoL/EyIicSDmCpWead8Rkwibr03Z0sTTnzwf6+vrKSoqYsiQIeTl5TFy5MjQBCkiIiFjjMkG8oGZQIoxpgIotdaWewqTqzxDi5pdFtYXbiIiIgCeTv9SY8wgoMX6zJ4c1npN5iJgERH0/SwSbN/u/r29QqWISDyLuUJlpPHXTenmbqPs27eBUaN6AbBv3z7q6+upr6/n6quvDmGUIiISKp4p3OX4+dLmedmmeV4iIhKNUoAFnq7K5t2WHW44F2/+93+/5PDhYUDLQqW1ltraWgYMGKCOShGJaypUBlH73ZTg7ahsavqQU6euJikpiT59+jB27Fjt+C1nZPHixeTn55OdnR2Q+5WWluJ0Opk5c2ZA7iciIiIisc9aW2mMyWlVpJwClLZ3jTGmACgIenAR5Kmn/grcD0B6+im8X8mPHz/OL3/5SxISEpg2bVrA/t9eRCTaqFAZRO13UwI8AlzFiRNbKSn5jIKCAoYPH85tt90WwgglFjgcDrKzs3E6nZSWuv8/cNWqVRQVFbUYV15e7vd/eFauXElGRgbLli3j4YcfJj8/n+Li4pDELiIiIiKxo/nGb56p4PlATgfji4Eu/Y+ndzOdaPfZZ02+z2PGnP46XlNTA7g30unbt2/I4xIRiRTqKQ+SjrspAZYB/y/wPIWFhbhcrhBFJrHKW6ScOXMmDoejTbGxsrISp7PlskHl5eVUVlaSnZ1NaWmp73+QRERERCQ+GGMcHf3qxq1XANe36rCMe9/61uT/v737jW3rPO8+/rur1knWJKJp104213+o5WnaZa1KyV4T2HULU1uX2BmwidYzA90KZJaAPW2xvbHmAQ+2AQMMCgU6rNgL0hjgYUNWRcSALWnyIKK3dVmyNpaIFl2zNamOmzVL56ymj10kqbPa9/Pi/DFJkRQpiTz88/0AgqjDw8OLh6Tuc65z3fetRx75psbGHCUSt5YPDw/rkUce0YMPPqh77rknugABIGJUVLbJ888/r3379mnfvn1Nr//JT36yzVGhn5V31XYcRxMTE2s+JplMKpFIKJfLaWZmRonyoyUAAAD0NWPMpLzu2Y3Wca21sy1uNyMpU15hCc+JEx/UiROrl991110aHx/vfEAA0GVIVLbJJz/5yZYSj1evXtW3vvUt7dy5U9u3b2cAZaxboVDQxMSEUqmUHMcJKy2Xl5flOI5iMe/C+PS0NxxQLBbT9PS0Zmdn5TgOyUoAAIABYa3NS8pv5jb95OeiP0O4jDFJEpYAgGaRqOwwa6VPfUr64AelqSnpwQe95Y7j6O/+7u8kSb/927+t973vfRFGiV5VLBYVj8eVSqXCMSmDhGQ+n1cqlQoTlZI3EU8ikdDk5KS2bdumfD6vU6dORRU+AAAAepgxJiVv9u+C3208LmlKEolKAEBTSFR22He/Kz37rPdz3323EpWXLl2SJA0NDWnbtm0RRohuEnTJnp6e1tiYNw6567qan58PlweKxaLS6bQSiYRKpZIymcya25+cnJTjOMrn81pZWWnqMc0qFosqFAphYjSRSMhxnIqYA4VCQcVicVWS1HEcZbNZzc3NKZPJKBaLyXVdraysKJ1OK5VKKZ/P68yZM5qamlIsFlMmk1EikVA6nZbruspms1pcXFQikVCxWNTS0pJc19WFCxfCddfz2kqlklzX1eLiomZnZ6lEBQAAfc8Yk5Q3Qc6kpLgxZkVSwVpb9BOTi/6q5bM6bmrFZi974YV/1fT0D7V370/0+7//ET300K3ilMXFRd11113au3cvY1QCGGgkKjvs61+/dfsXfuHW7VQqpY985CO6evUq3b4ROn78uGZmZlbN4D05OalisfLCdDKZ1MrKSt1tJRKJimrKYFmQYCsf43KjXNfVmTNntLCwEC6bm5uru348Hlc2m12VqEwkEjp9+rTm5uZW3bd161adP39epVJJ58+fD19bkJQMEqKpVEqu68p1XS0tLYXLgy7y9fZZPp+vu0+OHDmiixcvKhaLqVQqKZ1Oa3l5eY29AgAA0Nv8LtxFSasO7Ky1riTT8aB6yLPPXtS3v31M3/629Iu/+Loeeshb/uMf/1gvvPCCJO84k0QlgEFGRqzDvvY17/ftt0sf/vCt5e9+97t177336v77748mMHSlQqGgVCoV/h3M2h2Px1uu4Esmk5saWyOO48hxKid4nJ6eXpUolbzXlEgkwpnHm5VIJFQoFBSPx2tuN5BMJlUqleQ4TkXF6Pj4eM2Z0AMXLlyou80gSSl57wUAAACwltdeuz28/bGP3epF96Mf/UhbtmyR5F2MB4BBRkVlB9y4IT39tPT449JXvuIt27tXGhqKNCw0cPHiRX31q19tev3Dhw83PcN7K+bn5ytm737iiSfChF+QeHRdNxyPcjMEyb9G0um0JiYmanbjlrzkoOu6SqfTmpmZCcfGrLW+4zhKJpNh5Wh5YraeIMFYL/lZLdjm4uJiuGxpaUmxWKypx1crf0w2m93ULvMAAADoT/v23Tqu/9CHbgtvv+9979Pv/d7v6c033wwTlgAwqEhUttmlS9Kjj0ovvli5/N//XXroIenJJ6UdO6KJDfXt3r1bruvq6tWra647PDys3bt3tyWOQqGgRCKhXC6nbDar06dPr1pnsye/aSZRmMlk1kxmLi8v68yZM5qZmZHjOJqcnKzoCl7reYNxJWslD/N5b3ijUqkUbr/VJGN5FWo2m9XZs2dbeny5YGzPYIZ1AAAAoJFXXvF+33OPdOedlfcZY3Rn9UIAGEDGWht1DD3DGGMlqdl9duOGl4ysTlKWO3BA+sIXXtC//du/aufOnTp27BhjVHaJ5eVlPfXUU2uud/To0XCim83kOI5GRkbCz1v5rN31knndynVdnTx5MhyLMhBMbhNYWFhQOp2uqLx0XVdbt25t+nsXTCjUqMoxl8spHo+HY1C6rqtcLqfLly+H61R3ux8ZGalZEZrL5bSwsFBRrYloGOMNi2WtZXysGlptwwAAnUMbtrZ+aMcOHpSef977/dxzUUcDAJtnM9sxKirb6OmnGycpJe/+r3zlpu644wd68803SVJ2kdHRUT333HMNqyqHh4c1OjralucvFAoVk7mU366+r9sUi0XFYrGwgjEWi+ns2bM6cuRIxXqlUqki+Tc+Pr4qUbnZgirV8iRkLBZbVZk6OztbM9kZVFIG6wcTHjmOw8zfAAAAqOnmzZt65RUjyehnf7byvhs3bmiIccEAQBKT6bTV4483t97y8v/S3r17tXfv3rbGg1u+8Y1v6Ny5czp37tyq+/L5vM6dO6d/+Zd/0aFDhxpu59ChQxoaGtI///M/69y5c2H35HLnzp3TN77xjZZjXFhYqBifMjA3Nxcm2RzH0djYmObm5lQoFJTP5ytm1y4Wi+H9wczXwbqFQkGzs7M1t5PL5ZTL5erG1mgSGslLQAbbLn9MdRfp6m0EE99Uz2i+WYrFouLxeBhHrfdrLY7jVFReOo5TkZQFAAAAqn3nO6/rjTe8QqMf//hbFff96Z/+qb74xS/qOcosAYCKynZ6443m1rt5c4d+8zd/s73BoILrunr11Vdr3vfaa6/p6tWrisViOnbsWN2qyvJqyh/+8Id69dVXNTw8vGq9V199taUkdNANuVAoKJlMhglD13W1uLioZDIZdvtOJBJhdWAwmU6QgMxkMkomk+H9sVhMuVxOyWQyTNQFCcFa2xkZGVEqlaqZgJudnW04mU48HtfU1FTYxbpUKsl13bBCsVgshonMILYgdkk6efKkTp8+rWQyGXYVn52d1czMTN2EYLFYVKFQULFYlOM4yuVyFfE7jqMjR45UJEcTiUTLlampVCp8jyRvgp7z58+3tA0AAAAMlq997b8l7ZIk7dnzk3D5O++8o2vXrknyqi4BYNCRqGyjZifJ2bmzvXFgtVgspj179tS8b9euXYrFYtq+fbuGhoZ06NChmmNVBtWUkrR9+3bt2bOn5gDYe/bsaWk8yaAbcq1JcpqZOCeYlKZWt+Xjx49rbGxMqVRKExMTa26vXlKw0aQ4klcZ2WgW8mQyWXNMx1QqpStXrlQsy2QyTc2qHTxnvdeUSCRWbbuR/fv3172vPLnZzm7qAAAA6A/vf//79NGPflOvv/5TOnz41onizZs3dfjwYZVKJe3atSvCCAGgO5CobKMTJ6Qvf7m59dBZo6OjdceWrK6wqzVWZfXYlAcPHtTBgwdrbu8zn/nMxgPeJLFYTCsrKyoWi5qfn9f8/HxF0nFpaSmsfhz0yWG6eQxQAAAA9JZUapeKxdWJyNtvv12f+MQnOh8QAHQpxqhso4cf9mb1buQjH7muD37we3r77bc7ExRaFlRVliuvpuw2xWJRx48fr3lf0F05mUzWrFIMun9PTk4y5iIAAAAAAOgoKirbaGhIevJJ6dix2rN/HzggnTjxN/qrv3pZP/MzP6Pf+q3f6nyQaEp5VWU7Z/puleM4chxHhUIhrIR0HCcc1zEYrzGY6Vq6NYFMqVTS1NRUxXaKxaLGx8db6qoOAAAAAACwGYy1NuoYeoYxxkpSq/vsxg3pmWe8WcAvXfLGpDxxQvrUp6y+8IWMrl+/rmQyqWPHjrUlbmyO5eVlPfXUUzp69KjGxsaiDgdAFWO8mTSttSbiULrSetswAED70YatrdfbsV/91ed0771Wjz56r37pl+4Ll3/rW9/Su971Lu3cuVPbt2+PMEIAWL/NbMdIVLZgsxtHa62uXbumS5cu6c4779RP//RPb8p20R43btzQX/7lX+rTn/5013b7BgYZJ3mN9foJHgD0M9qwtfVyO/ajH93U3Xd7o649+OD/0wsvfCq870/+5E909epVPfDAA/q1X/u1qEIEgA3ZzHaMrt8RMsZoeHhYw8PDUYeCJgwNDenEiRMkKQEAAAA0bXn5iqRtkqT77rt1Dn/jxg1du3ZNkrR169YoQgOArkOiEmjBli1bog4BAAAAQA+5cmVbePvEif3h7aGhIc3OzurKlSu6/fbbowgNALoOiUoAAAAAANrku9+9dfvAgXjFfbfddpvuueeeDkcEAN2LRGWEzp07p9tuu00PPPCAfv7nfz7qcAAAAAAAmyxIVL73vT/W3/7tl5t6zOHDh7Vv3742RgUA3YlEZUSuX7+uV199VZJ07733RhwNel2hUND4+Lhisdiq+xzHkeM4SqVSEUQGAAAADLZXXvF+b9vmhueAjQwPD2v37t1tjgoAutO7og5gUF2/fl0f+tCHFI/HKfXHhhSLRUlSLBaT67rK5/PK5/OamZmRJCUSCbmuK9d1owwTQBVjzKQxJtPEetlOxAMAANrj61//oSTpzjtfb2r9Q4cOMYEngIFFojIid999t9LptD73uc/p/vvvjzoc9LD5+fmwWrJQKEiSJicnFYvFlMvlwr+D2wCiZYxJGWNOSZqRtLoMunLdjKTxjgQGAAA23dtvS2+9tV2SdOPGyxoeHm64/vDwsEZHRzsRGgB0JRKVQI9zHCe8PTk5qcnJyXB5IpEI71tZWel4bABWs9YWrLVzkoqN1jPGJBrdDwAAut+1a9KePd/RHXf8QB/96E/p0KFDDdenmhLAoCNRCfS4eDy+almhUNDExATjUjZQnuDttF7vhh/lvhswKUmLUQcBAADWb+dO6Xvf+4Deeute/fVfP6rR0dG6VZVUUwIAicpI3Lx5Uy+99JJKpZKstVGHgx5XKpUq/i4Wi4rH45qeng7Hr6y13iCbm5urqDbttCeeeGJVsrJQKGh2drbiPetW2Wz7hkwMxlft9WTuRhljUpKeaGK9aWPMUjM/HQgbAACsYWhoqG5VJdWUAMCs35G4cuWKFhYWJElHjx7V2NhYxBGhW+VyOc3MzGh6ejr8nLiuq/n5+XB5ecKtWCwqnU4rkUioVCopk7k1T0enE3PFYlGFQiGciTyRSMhxHE1PT69at1AoqFgs6tSpUxXLHcdRNpvV3NycMplMOGHQysqK0um0UqmU8vm8zpw5o6mpKcViMWUyGSUSCaXTabmuq2w2q8XFxfD153K5iu7xtbZ/+fJl7d+/v2K9TCajXC4Xrid53enn5uZkrW0pjunpac3Ozla8P47jaGZmJtxPa73uWutI0vLysiYmJpqKPZfL6fz580omk3IcR/l8XslkUsViUdPT0zVnkXddVyMjIzXf83rvY7W5uTlJ3gRQ8XhciURChUJB09PTYdylUqnm8w+QmLXWNcY0XMlam5PU1AC0xhiujAEA0AVGR0f13HPP6erVq+EyqikBwGP6saLPGBOTdFrSBUlxSUvW2g2XKQUneRvdZy+99FKYqHzssce0a9eujYaGPuW6rrZu3brqM+c4jorFoiYnJ8MKvGQyWXc7+XxeqVSqY4kf13V18uTJ8HMu3UpO1UpiBQnWWuNo1tsHW7du1fnz57W0tKTjx4+Hry1I1AZJwOr9MzMzU1ERWG/7s7Oz2rZtWxhvvfWC5F6hUGgpjlwup1QqVZFALf97rdedTCbrrmOM0eLiYtj1v5nP0djYmJaXl8P1q9+/wNzcXN0kZqP3Mdju2NiYFhYWKj6vjuNoZGREV65cUSwWC/dpq8n1IKlnrW2c3WsDv92py1q7qkTUnygnZq2dqVo+aa3N+7dTkjLW2g1f0dqsNgwAsPmibMN6Ra+2Y9ns9/T225f10EPbtH//nvC9/qd/+if9wz/8Q7geBSwAetlmtmN91/XbP1k8b62dDU705CUtu8Z9992nxx57TI888oh27twZdTjoYoVCoWKcyaA7bFCFJnmJr1KpVLerrOM4isViHa1Ocxxn1TiGjSr0EolEmOxrVlCFF4/HG762YP9IXiKtXjVgtUwmozNnztQdjzHY30F1YytxBI9bTxfq4HU3ElRF1hPEHnyGguECArFYrO5zXL58ed3v48mTJzUzM7MqqR5UmfYqY8ykpEyjHz8p2cy2EpIGu987AAB94MYN6cknpc9+9l797u+O6WMfe5eefNJbLknXr18P16WaEgBu6btEpbyTwvDs3+8WdzK6cFZ7z3veo127dml8fFzvec97og4HXWx+fl4TExPh30884Q1ZF4vFKpI9jaolE4nEpk+qk06nlcvV720aVPul0+kwaRWLxWomo4JEanWlYyOO48h13Yquwo0Er79QKDSsPK31uHw+X/O+4PXHYjGlUqmW4pC896XV8SjLX3c9xWJxzXUKhUKYrJycnAzfg3LxeHxVfMViUfv3768b21rvYz6fr7ufZmdne7art7U2b62dWeNntsnNJSUljTGnjDGnJM1Iivl/Mws4AAA94NIl6aGHpEcflX7yk9skSdbu1q/8itFDD0lvvCG9+eab4fqMTQkAt/TjGJXTkipKpmp1uQsYY6b9xwA13bghPf209Pjj3kHFjh3SiRPSww9L7T6eKBQKSiQSyuVyymazOn26O4qDM5lMzdnGyy0vL+vMmTOau5cRBQAAF/lJREFUmZmR4zianJys2ZU4kEqlwvEcayWsgoRhUJW4vLzccmLr8uXLLXUnjsfjunDhQsWyXC4n13V15syZNcdi3AzNvO4gGRyMX7qwsFBz35THfvHixXB5sxMtzc/PV4yrWUu99zFIetb73EQ5uVE3KesJIClsoxLW2rmIQgIAAC24ccNLUL74Yu37X3xROnZMeuqpj+v+++/X3//931NNCQBl+ipRWVZtkjDGJOWNTxlrdILHRARo5NKl2gcaX/6ydOCA151jx472PHdQPRckhuLxeMWYg1FWnzWTVAomlMlkMuGYh9XVdsViUUtLS1pa8iYkHh8f1xNPPFGzGrCZisW1tDqTdKlUWlVB2Okuyq1Wak5OTmpiYkIzMzOrHhvEXv7+ua6reDy+at+0Mkt8M+9jUMlab5KcqD/TneS3TylJk5LixpgVSYXqsZT9JGVaXpt2SlKu0YU3AAA6xR/2ZP9aPQaMMdnqsZj73dNP109SBl58Ufr61+M6etQbzolqSgC4pa8SlZLCs++yiQhOGWMyLXS7a6vvf//7evbZZ7Vz504dPHhwYE7Me1GzV0NfeKE9lZWFQqEi0VR+u/q+blMsFhWLxcKEWCwW09mzZ3XkyJGK9UqlUkUya3x8XOl0um3JwGD27GYVCoW6VazdPKZiOp3W7Oxs3c9I9WcpmCW+Wnk3+Xw+r6mpqZrba/Z9DLrS16pE7fbP9GbyE5JFSQ2rJFu5kAYAQCf4k7wlJU1Iqj2Q9611M5LGOxFXN3n88ebXO3pU2rJlS3sDAoAe0xNjVBpjYo1+ylYNzrSXypYVJLW/f2aTXn/9db322mtaXl4OZ0VCd2r2augzz7Tn+RcWFirGpwzMzc2FFXSO42hsbExzc3MqFArK5/Ph7NqSlzAM7nddV67rhusWCgXNzs7W3E4ul2s4BmVQ7VlPqVQKt13+mOqxMqu3EUw40+rYjc3av39/3clxqgWzW9cb03IzLjK060LF4uJi02NxXrhwYdW6td6rWusFmn0fFxYWlM1mVy1vtdIVAABEw1pb8HurNTxYG+Rxld94o7n1Ll1qbxwA0Ku6vqLS71awOltTuY7rV0y60qoxKV1/nVg3dJm744479P73v1/Xrl3T3XffHXU4A+vcOe+nkR/8oLltPfaY9MEP3vr7H/+x8v5PfEL6zGe8n2a4rqtcLhdO/BIkDF3XDRNQQYIrkUiEk+UESaQgAZnJZJRMJsP7Y7GYcrmckslkmIQKEka1tjMyMqJUKlWzm/fs7KwmJibqVhXG43FNTU0pl8spHo+Hs5IH3diLxWKYyCyfCCgYa/HkyZM6ffq0kslk2FV8dnZWMzMzdbudF4tFFQoFFYtFOY6jXC63Kv5UKlVRaeg4Trj9ubm5sOLy8uXLGhkZCSv/ytcLXnu9CYqaiSN4rfUqFKufr9brrhW75I1hGY/Hw/scxwn3e/l6Kysryufz4ftw9uxZzc3NhTOGnz17Nnwu13W1bdu2mq+1mfcx2N+xWEwrKyuanZ1VoVBQLBYLZ0sflGpKAAAGRErSov97oDQ7LNT166/qmWde0tjYmHa0aywpAOhBxtr+GnbRGHNF0pi11vH/TkpattZuuHwxGKNyM/aZtZaKygj94R9Kf/RHjdeJxaT1FHpVfzyMkf7gD7znbId0Oh0m9QJbt27VlStXVt3vuq7GxsaUSqU0MTFRkRyq3s7IyIhWVlbaE3SEWpldvJNx1EtodoNOx5bP58MkeyuC/6mb8f++H21mGwYA2Fy91ob53bpjtcaf9LuHL8nr9p2x1o412E4rE5uOSd3fjj35pDd81Fp+/dcf1wc+8Ip+4zd+Q/v27Wt/YADQRpvZjnV9ReU6nJF35S7otzolqePjU168eFFf/epXm17/8OHDNFAdtHevdPhw43V+8IPmEpU7dlRWVFY7fNh7vm4QVLQVi0XNz8+HM0QHlpaWwurHxcXFCCNtn0wmo1wuF+kYk47j1OzW361WVla6ekxOAADQVWLWWreZoox+nNj04Yel/ftv6sKF+qOsffjDb+tjH7uiN9/corvuuquD0QFA9+u7RKW1ds6fQCcYl/Jyo1m/22X37t1yXVdXr15dc93h4WHt3r27A1Eh0ExX7Gavhv75n3sDYddT3RW83YrFoo4fP17zviBBl0wmlUwmlU6nK+4Pun/3s1gspvHxcTmOE1n1YrFY7Jmuzq7rrpr5HAAA9I+qMf9XaWX4LGPMZDCp6aAaGpKOH/8rXbjwAUm/UGONr+vTn/6OPv/5/yOp+ytEAaDT+i5RKXnJyqhjGBoa0qFDh/TUU0+tue6hQ4c01I5po7EhDz8sHTjQeEKdAwekX/7lzsVUzXEcOY6jQqEQVkKWj10YjJMYzOwsed1qJW/Cm2CMxGA7xWJR4+PjfT8bfbMTzbRLrSRlIpFQNpvV1NRU5PGV6/T4kfl8XouLi32fMAcAoBu0OB/AWttKyJ8fYJC98847+tKX/q+k1yT9sqQTknZKuiTpcUnP6Etf2qXPf/5/a8uWLQwHBgBV+m6MynZqdXyvGzdu6Etf+lLDqsrh4WF97nOfI1HZpd54Qzp2rHay8sABr+qSsa+B7tBr43t1GmNUAkD36rU2rNYYlX7Ss7y7yn5JSUlZSflgDoENPGdPtGO5XE4zM6uG7lwlm80ytA6AvrGZ7RiJyhasp3FcXl5uWFV59OhRjY3VHV8aXeDGDemZZ6THH5cuXZJ27pROnPAqKckvA92j107yOq1XTvAAYBD1WhvWaDKdsnWmJc00mkynxefs+nbsnXfe0X333af/+I//kLRN0t2S/lPSOxXrvfe979X27dv18ssva8uWLRFECgCbi8l0esjo6Kiee+65mlWVw8PDGh0djSAqtGJoyBuDstE4lAAAAEC/M8Yk5U1cOikpboxZkVSw1har1puWlJaU8OcOyLUy1mWvev7557Vv3z7t27dPr732q1pZ+bwkadeupEZG7g7Xe/DBB3XbbbfpL/7iL3Ty5MmowgWArkRFZQvWexWvXlUl1ZQAsHl6rRql03qhEgUABhVt2Np6rR377Gff0p/92U9Juq4vfjGr3/kdL2l58+ZN/fEf/7GstTp48KCOHDkSbaAAsAk2sx1714ajwZpGR0c1PDxcsYxqSgAAAADoT2+88R5J0tatb+njHz8YLrfW6uGHH9bHP/7xcLJLAMAtdP3ugFozgDPTNwAAAAD0p//6Ly9R+cADW5VMbg2XDw0NaXx8PKqwAKDrUVHZIeVVlVRTAgAAAED/+v73vd+7dkUbBwD0GhKVHRJUVUpUUwIAAABAv7p5U/rP//Ruk6gEgNaQqOyg0dFR7dmzh2pKAAAAAOhT//3f0v/8j3f79ddfrLjv5Zdf1vPPP69vf/vbEUQGAN2PMSo7aGhoSCdOnKCaEgAAAAD61Guv3br97LN/LulA+PdLL72kb37zm7rrrrv0cz/3c50PDgC6HBWVHbZly5aoQwAAAAAAtEl5onLHjncq7nvrrbckSXfffXcnQwKAnmGstVHH0DOMMVaS2GcA0H2MMZIka62JOJSuRBsGAN2LNmxtvdSOWSu5rvTd7/5YO3Zc0549O8rus7p+/bquX78eTrYKAL1uM9sxEpUt6KXGEQAGDSd5jdGGAUD3og1bG+0YAHSvzWzH6PoNAAAAAAAAIHIkKgEAAAAA2CQ/+UnUEQBA72LW73UISloBAOg1tGEAgF5GOwYA/Y2KSgAAAAAAAACRo6KyBYM4uLUxZslaOx51HIOEfR4N9ns02O+dY601g7a/B+31SoP3mnm9/W0QX2/UMXSzbj4XG7TP6kawr5rHvmoO+6l5vbKvqKgEAAAAAAAAEDkSlQAAAAAAAAAiR6ISAAAAAAAAQORIVAIAAAAAAACIHIlKAAAAAAAAAJEjUQkAAAAAAAAgciQqAQAAAAAAAESORCUAAAAAAACAyJGoBAAAAAAAABA5EpUAAAAAAAAAIkeiEmvJRR3AAGKfR4P9Hg32e2cN2v4etNcrDd5r5vX2N14vegXvXfPYV81jXzWH/dS8nthXxlobdQwAAAAAAAAABhwVlQAAAAAAAAAiR6ISAAAAAAAAQORIVAIAAAAAAACIHIlKAPAZY7JRxwBg8/HdBgC0gzFm0hiTiToOYNBxrNdf3h11AOhOxphT/s39ki5Ya+eijKffGWNikqYluZJGJMlaOxtpUAPGP8gcjzqOQWCMmZSUkJSXVJL32c9ba51IA+tTg/7/ZRC+24P4nfI/16clXZAUl7RkrS1GG1V7+CdfmX5+P6v5x6Gu/2es349Dy15vTJJrre2JWVkHmTEmJSkpaULSwHw3N4Lzy+YM+nHbegzCsd5G9OJxIolKrGKMyVprZ8r+XjbGiMakrU6XN0D+Pp/mQLUzjDGJqGMYMHFJGf/HlXSymxvKPjCw/18G6Ls9UN8p/yTuvLV2zP97Wl7SMh1pYO2TkjRtjKlePtOP32NjzKnyY05jTLJ6WT/xE9GL1tq8//eCMcax1hYiDg0N+O9PwRizTV6CGQ1wftmSgT1uW48BOtbbiJ47TqTrNyr4B/9u1eKsvBMAtM+kf6IVcORdoUVnpCQtRh3EgNkqacRauzU4OUPbDPL/l0H6bg/Sdyoj79hEkuSfvJ2MLpy2K0gak1dZE/zM9fFJ61T5H36l7P6IYmmroHKq6js7L4nqKfQNzi9bNsjHbesxSMd6G9FTx4kkKlEtLulUjSsTXClsr4mqE46EvO5saDO/684TUccxaKy1brdfyesjA/n/ZdC+2wP2nZqWl7wLWWurT4L7gn+Cn7HWFq21jv8epySdiTi0dir5VYUxKayYnY84pnap1VXRqbMc6FWcX7ZmII/b1mPQjvU2oteOE+n6jQrWWscYM1b1IZ5Q1QkBNlf5/jbGJP1ldIXojJi11q3RpQ5t5J94luQdvPb9+GNRGuD/LwP13R6U71TZiW7C/zz39ev1E7BhEtZ/zU6/JmZ9M/KqYy4aY87Ie71dX/2xTqU6y0ngoG9wftmaAT5uW4+BOtbbiF47TiRRiVXKB6P3r2an5HU5Qhv5+/q4vDG2+rkLW9cwxkz28clPNytIKgUn2saYLGPvtNeg/X8ZwO/2IH2nwoqcsjH9ThljMgMy2cBM+Thv/chPamTlJSwzknLyJgDoO9baojFGxphYWfJ5XFL1MqCncX7ZmkE7bluPATzW24ieO06k6zfWsiDpSC+VCfcqvxw7Z62dkHS2amwSbDK/KocTgAj43RfL9/2iGI+rrQbp/8sgfrcH7DsVVKAtlS0rSDpVY92+4ndxW4k6jnbzk5RFa+2IvGTlcWPMQsRhtdOMvOEMAjGpf4czAMT55ZoG6bhtPQbxWG8jevE4kYpK1GWMycgfFynqWPpdjavmWf+na69y9IGkbnUdlLyB+mPGmFOS8hw8tYd/hfiKpK1ln3lXZVVS2FwD+P9loL7bA/idcqVVSZygQqDfK9Bm1L9jNUqq6OZY8H/njDEF9XGC1n+NKWPMpL/I8X+AvsP55doG8LhtPQbqWG8jevU4kUQlavIPlhaDA0VjTJIGpT38ColFY8zW6hOsATjpikx1VwH/SmWi28fr6BNzVZ/rhDgpa4tB/P8yoN/tgflO+d2CXWNMouxEZFAq0CbV35PoSN7YWRVJSf897+vufcHxtnQrkRNhOEBbcH65tkE8bluPAT3W24ieO06k6zdW8f9BxiUtGWNifmn1VMRh9bMlSbmqfx4T8q4G0Rh1gN+4peVdmTsVzDSKzed/pi9XLU6ry7sf9LCB/v8yCN/tAf1OnZE3vllgSv39elX22e3r762fwNhfvsx/7V19QrURxpgrQVVQMHZfN48bBo8xJulXb03KG57gVFl1F6pwftm0gT5uW49BONbbiF49TjTW2qhjQBcpKw2ulrfWpjsdz6DwD2yCk65tkjQgkwJgAPn/Z6blnXCPSLrAYNjtw/+X/jeI3yk/QRDq9yoK/z1eljTW7yerfgJjRmWVlf2cuCvr8h2X9/090+/vMQYL55et4bgNm60XjxNJVAIAAAAAAACIHF2/AQAAAAAAAESORCUAAAAAAACAyJGoBAAAAAAAABA5EpUAAAAAAAAAIvfuqAMAMBj82cbGJclaW4g4HAAANhXtHACgF9BeodtRUQmgU1J+Q+gYYxJRBwMAwCajnQMA9ALaK3Q1Y62NOgYAPcoYk7TWFptclyt3AICeQjsHAOgFtFfoJ1RUAhEzxqSMMYvGGGuMyRhjThljssaYBWPMZNTxrWGm2RWtta6kCUml9oUDANhsPd5ObRTtHAD0mT5t12iv0DcYoxKImLW24Jfcx621s+X3GWOuGGNkrc1HFF5dxpiUpMUWHzYtKaYWGlIAQLR6tZ3aKNo5AOhP/dau0V6h31BRCXSHCUm1yu5LkvZ3OJZmpVtpwP0GtCCvUQQA9JZebKc2inYOAPpXP7VrtFfoKyQqge6w6iqYf5UvIWk+koga8Mc1adWEpJP+43u1SwUADKqeaqc2inYOAPpeX7RrtFfoRyQqgYj5DWKsfCBjv8HJSBprdlDkDjsuKdviYy7746EUJE1tfkgAgHbo0XZqo2jnAKBP9Vm7RnuFvsMYlUD0UpKcsqtZU5JK1tp09YrGmGl53RFcSUlJeWut0+wTGWOS8hpgSZqV5Eg6La/s/2QLXQYmrLW5Fp53UlKw7QVJWWNMzG8gAQDdrel2qhVls44mJRWrThibnr20TWjnAKB/rdmu+edNZ+Wde2UlxeVVIl6w1s5t5Mk38ZxMor1CH6KiEojehLyEY/CTljTuJyVDxphTkuSvU/AbyKx/RbAp/klfUdKitbboN0jzkpxmG0T/+S40+5y+/UFCtawhPd7iNgAA0ViznTLGJPwJCE4ZYyb931fW2O5xee3PnLwTtXJNt23VjDHTfgwpP46WtkU7BwB9b812zT9vKsg7b8pba3P+ehtO6G3GOZlEe4X+RUUlEL2UpOqqFEfSWPCHX3Vy2lq7tWq9rLyrcRuqamnRjFroXuDHngwSrT7H307TV/8AAJFZs53ypYOqSGPMolYnHysEJ0h+ZUnTvQMa8dsat+xEr2CMWTTGzLTQA4F2DgD6W7PtWqis6nBT2qtNQnuFvkSiEohQrfFRfElVNjrj8rodVHP8dTsp0Up3c3lX6NLl3QmMMUVJi8aYVrcFAOigFtoplSUpU5LiLXRFm5I06z9Xyl82ZoyJ+9ttajubeFGPdg4A+lQr7VqV45JyZW1d9SQ0bo1tthvtFfoSiUogWil5Zf/VEvK7FfiVJo3E1/G8+8sa16a7xPmxLK65YqWR6jFPrLUFY4wraVLShsZ4AQC0VVPtVNV4klmVJQX9xGVWXsWG5J0kzfj3TUo6Iy+x6civ6DDGTLY4Rpe0CRf1aOcAoO+12q7t97uEV1QdrqONqmVd52RBjKK9Qp9ijEogAsaYmF9yn5EUqx6PUl53uZGyhmtJtRuvcXljp7TqQjAmS4uPn2mhsiXld/2brr7iWPZ6M/74YbEWYgAAtNk62qngcackFcoTl36FiStpyb+d8Ned9Le/oFtJzHZp9qIe7RwA9KH1tmvyzpty8i6qbbb1npNJtFfoY8ZaG3UMAJpgjMlIulw+y5wxZlleZYrj/x3O2NbgdsV2ghntrLV1x2Qpe75sUAUDAEA5/+TmoqR91lo3mMTGWusYY5aDdsY/WUpXV3VUbavlWb/9579irTVVy6flzYq6Ztdv2jkAQKDW+VeTj2vrOZm/Pu0V+hYVlUCPsNbOSnLLZzJVWZLSt9zott8AJiVNGGOS/kndlKREjauHFfz7FzbjtQAA+tJZSbNlCciUanfFXlOtJGV5lUet2/7zzlVNEiB51ZoNJ/bxt0M7BwCQtOq8KbXW+lXadk7mP572Cn2NikoATeGqHQCgHv+ka1m3unCPSDplrTX+feclnZQ3XuSCpEwLk+0Ez7FirR1pdNv/e1pegtSVdyKYb2aCANo5AEAvoL1Cv2MyHQDNWok6AABAd/IrIE3V4tmy+8pn4h7ROpQnI+vd9v8uT4C2MuYX7RwAoBfQXqGvUVEJAAAAAAAAIHKMUQkAAAAAAAAgciQqAQAAAAAAAESORCUAAAAAAACAyJGoBAAAAAAAABA5EpUAAAAAAAAAIkeiEgAAAAAAAEDkSFQCAAAAAAAAiNz/B++O7+0Ts4upAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 1.0 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig3, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],almo['water2']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],rvs['water2']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "#grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='best',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2['water2']['Elec']+sapt2['water2']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2p3['water2']['Elec']+sapt2p3['water2']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['elst']+saptdft_pbe0['water2']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL']+almo['water2']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL']+almo_wb97xd['water2']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "#grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2['water2']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2p3['water2']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "#grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 1].plot(cc_ref['zn_h2o_lr']['d'], cc_ref['zn_h2o_lr']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[0, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_xlim(3,9)\n",
    "##grph[0, 1].set_ylim(-109.0,-38.0)\n",
    "#grph[0, 1].legend(loc='best',frameon=False)\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Elec']+sapt2['zn_h2o_lr']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Elec']+sapt2p3['zn_h2o_lr']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['elst']+saptdft_pbe0['zn_h2o_lr']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_xlim(3,9)\n",
    "#grph[1, 1].set_ylim(,)\n",
    "#grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL']+almo['zn_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['POL']+almo_wb97xd['zn_h2o']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[2, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_xlim(3,9)\n",
    "#grph[2, 1].set_ylim(,)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].set_xlim(3,9)\n",
    "#grph[3, 1].set_ylim(,)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(+0.9,5.1)\n",
    "grph[0, 2].set_ylim(-36,0)\n",
    "#grph[0, 2].legend(loc='best',frameon=False)\n",
    "#grph[0, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Elec']+sapt2['f_h2o']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Elec']+sapt2p3['f_h2o']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['elst']+saptdft_pbe0['f_h2o']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,50)\n",
    "#grph[1, 2].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 2].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL']+almo['f_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL']+almo_wb97xd['f_h2o']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.4,3.1)\n",
    "grph[2, 2].set_ylim(-60,2)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 2].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-15,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 2].set_title('Dispersion')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/Comparison_of_SAPT_SAPTDFT_and_EDAs/.ipynb_checkpoints/separability_all_oct2020_5A-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "f_h2o_rvs_file = 'result-f-hoh-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_lr_file = 'result-zn-hoh-rvs-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['f_h2o'] = pd.read_csv(f_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o_lr'] = pd.read_csv(zn_h2o_rvs_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>E1</th>\n",
       "      <th>Pol</th>\n",
       "      <th>Ct</th>\n",
       "      <th>E2</th>\n",
       "      <th>Tot</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.71</td>\n",
       "      <td>238.90</td>\n",
       "      <td>45.19</td>\n",
       "      <td>-67.82</td>\n",
       "      <td>-5.04</td>\n",
       "      <td>-72.86</td>\n",
       "      <td>-31.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-150.72</td>\n",
       "      <td>154.46</td>\n",
       "      <td>3.74</td>\n",
       "      <td>-60.57</td>\n",
       "      <td>-3.36</td>\n",
       "      <td>-63.93</td>\n",
       "      <td>-63.25</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-120.52</td>\n",
       "      <td>100.10</td>\n",
       "      <td>-20.43</td>\n",
       "      <td>-54.66</td>\n",
       "      <td>-2.54</td>\n",
       "      <td>-57.20</td>\n",
       "      <td>-79.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-98.88</td>\n",
       "      <td>64.95</td>\n",
       "      <td>-33.94</td>\n",
       "      <td>-49.49</td>\n",
       "      <td>-2.19</td>\n",
       "      <td>-51.68</td>\n",
       "      <td>-87.39</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-83.05</td>\n",
       "      <td>42.15</td>\n",
       "      <td>-40.90</td>\n",
       "      <td>-44.75</td>\n",
       "      <td>-2.11</td>\n",
       "      <td>-46.86</td>\n",
       "      <td>-89.12</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-71.22</td>\n",
       "      <td>27.33</td>\n",
       "      <td>-43.89</td>\n",
       "      <td>-40.29</td>\n",
       "      <td>-2.19</td>\n",
       "      <td>-42.48</td>\n",
       "      <td>-87.41</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-62.18</td>\n",
       "      <td>17.70</td>\n",
       "      <td>-44.48</td>\n",
       "      <td>-36.07</td>\n",
       "      <td>-2.34</td>\n",
       "      <td>-38.41</td>\n",
       "      <td>-83.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-55.12</td>\n",
       "      <td>11.45</td>\n",
       "      <td>-43.67</td>\n",
       "      <td>-32.08</td>\n",
       "      <td>-2.53</td>\n",
       "      <td>-34.61</td>\n",
       "      <td>-78.91</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-49.47</td>\n",
       "      <td>7.39</td>\n",
       "      <td>-42.08</td>\n",
       "      <td>-28.35</td>\n",
       "      <td>-2.71</td>\n",
       "      <td>-31.06</td>\n",
       "      <td>-73.63</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-44.86</td>\n",
       "      <td>4.77</td>\n",
       "      <td>-40.09</td>\n",
       "      <td>-24.91</td>\n",
       "      <td>-2.85</td>\n",
       "      <td>-27.76</td>\n",
       "      <td>-68.23</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-41.02</td>\n",
       "      <td>3.08</td>\n",
       "      <td>-37.93</td>\n",
       "      <td>-21.79</td>\n",
       "      <td>-2.92</td>\n",
       "      <td>-24.71</td>\n",
       "      <td>-62.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-37.75</td>\n",
       "      <td>2.00</td>\n",
       "      <td>-35.75</td>\n",
       "      <td>-19.00</td>\n",
       "      <td>-2.92</td>\n",
       "      <td>-21.92</td>\n",
       "      <td>-57.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-34.92</td>\n",
       "      <td>1.30</td>\n",
       "      <td>-33.62</td>\n",
       "      <td>-16.54</td>\n",
       "      <td>-2.83</td>\n",
       "      <td>-19.37</td>\n",
       "      <td>-53.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-32.45</td>\n",
       "      <td>0.85</td>\n",
       "      <td>-31.60</td>\n",
       "      <td>-14.39</td>\n",
       "      <td>-2.68</td>\n",
       "      <td>-17.07</td>\n",
       "      <td>-48.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-30.25</td>\n",
       "      <td>0.55</td>\n",
       "      <td>-29.70</td>\n",
       "      <td>-12.53</td>\n",
       "      <td>-2.47</td>\n",
       "      <td>-15.00</td>\n",
       "      <td>-44.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-28.29</td>\n",
       "      <td>0.37</td>\n",
       "      <td>-27.93</td>\n",
       "      <td>-10.93</td>\n",
       "      <td>-2.23</td>\n",
       "      <td>-13.16</td>\n",
       "      <td>-41.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-22.15</td>\n",
       "      <td>0.07</td>\n",
       "      <td>-22.08</td>\n",
       "      <td>-6.49</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-7.73</td>\n",
       "      <td>-29.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-17.84</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-17.82</td>\n",
       "      <td>-4.04</td>\n",
       "      <td>-0.56</td>\n",
       "      <td>-4.60</td>\n",
       "      <td>-22.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-14.67</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-14.67</td>\n",
       "      <td>-2.65</td>\n",
       "      <td>-0.22</td>\n",
       "      <td>-2.87</td>\n",
       "      <td>-17.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-12.27</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-12.27</td>\n",
       "      <td>-1.81</td>\n",
       "      <td>-0.08</td>\n",
       "      <td>-1.89</td>\n",
       "      <td>-14.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-10.42</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-10.42</td>\n",
       "      <td>-1.29</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>-1.32</td>\n",
       "      <td>-11.73</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d    Elec     Rep     E1    Pol    Ct     E2    Tot\n",
       "0   1.5 -193.71  238.90  45.19 -67.82 -5.04 -72.86 -31.69\n",
       "1   1.6 -150.72  154.46   3.74 -60.57 -3.36 -63.93 -63.25\n",
       "2   1.7 -120.52  100.10 -20.43 -54.66 -2.54 -57.20 -79.95\n",
       "3   1.8  -98.88   64.95 -33.94 -49.49 -2.19 -51.68 -87.39\n",
       "4   1.9  -83.05   42.15 -40.90 -44.75 -2.11 -46.86 -89.12\n",
       "5   2.0  -71.22   27.33 -43.89 -40.29 -2.19 -42.48 -87.41\n",
       "6   2.1  -62.18   17.70 -44.48 -36.07 -2.34 -38.41 -83.69\n",
       "7   2.2  -55.12   11.45 -43.67 -32.08 -2.53 -34.61 -78.91\n",
       "8   2.3  -49.47    7.39 -42.08 -28.35 -2.71 -31.06 -73.63\n",
       "9   2.4  -44.86    4.77 -40.09 -24.91 -2.85 -27.76 -68.23\n",
       "10  2.5  -41.02    3.08 -37.93 -21.79 -2.92 -24.71 -62.94\n",
       "11  2.6  -37.75    2.00 -35.75 -19.00 -2.92 -21.92 -57.90\n",
       "12  2.7  -34.92    1.30 -33.62 -16.54 -2.83 -19.37 -53.17\n",
       "13  2.8  -32.45    0.85 -31.60 -14.39 -2.68 -17.07 -48.81\n",
       "14  2.9  -30.25    0.55 -29.70 -12.53 -2.47 -15.00 -44.81\n",
       "15  3.0  -28.29    0.37 -27.93 -10.93 -2.23 -13.16 -41.17\n",
       "16  3.4  -22.15    0.07 -22.08  -6.49 -1.24  -7.73 -29.84\n",
       "17  3.8  -17.84    0.02 -17.82  -4.04 -0.56  -4.60 -22.44\n",
       "18  4.2  -14.67    0.00 -14.67  -2.65 -0.22  -2.87 -17.54\n",
       "19  4.6  -12.27    0.00 -12.27  -1.81 -0.08  -1.89 -14.17\n",
       "20  5.0  -10.42    0.00 -10.42  -1.29 -0.03  -1.32 -11.73"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rvs['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "f_h2o_csov_file = 'result-f-hoh-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_lr_file = 'result-zn-hoh-csov-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['f_h2o'] = pd.read_csv(f_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o_lr'] = pd.read_csv(zn_h2o_csov_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_almo_file = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['f_h2o'] = pd.read_csv(f_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd-5A.dat'\n",
    "\n",
    "almo_wb97xd = {}\n",
    "almo_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-5A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o'] = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o'] = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CCSD(T)\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_lr_file = 'zn-hoh-ccsdt-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o'] = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_lr'] = pd.read_csv(zn_h2o_cc_lr_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file = 'distance_f_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o'] = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Ajout ALMO(wB97X-D) data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Dispersion')"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 1.0 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig3, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],almo['water2']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97X-D')\n",
    "\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],rvs['water2']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "#grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='best',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2['water2']['Elec']+sapt2['water2']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2p3['water2']['Elec']+sapt2p3['water2']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['elst']+saptdft_pbe0['water2']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL']+almo['water2']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL']+almo_wb97xd['water2']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "#grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2['water2']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2p3['water2']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[3]}}$ : SAPT2+3')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "#grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 1].plot(cc_ref['zn_h2o_lr']['d'], cc_ref['zn_h2o_lr']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0')\n",
    "grph[0, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD')\n",
    "\n",
    "grph[0, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF')\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.5,4.0)\n",
    "##grph[0, 1].set_ylim(-109.0,-38.0)\n",
    "#grph[0, 1].legend(loc='best',frameon=False)\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Elec']+sapt2['zn_h2o_lr']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Elec']+sapt2p3['zn_h2o_lr']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['elst']+saptdft_pbe0['zn_h2o_lr']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(,)\n",
    "#grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL']+almo['zn_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o']['POL']+almo_wb97xd['zn_h2o_lr']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[2, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(,)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[3]}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(,)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(+0.9,5.1)\n",
    "grph[0, 2].set_ylim(-36,0)\n",
    "#grph[0, 2].legend(loc='best',frameon=False)\n",
    "#grph[0, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Elec']+sapt2['f_h2o']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Elec']+sapt2p3['f_h2o']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['elst']+saptdft_pbe0['f_h2o']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,50)\n",
    "#grph[1, 2].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 2].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL']+almo['f_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL']+almo_wb97xd['f_h2o']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.4,3.1)\n",
    "grph[2, 2].set_ylim(-60,2)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 2].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[3]}}$ : SAPT2+3')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-15,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 2].set_title('Dispersion')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig3.savefig('Comparison_of_SAPT_SAPTDFT_and_EDAs+Fluor+wB97XD_5A.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/Comparison_of_SAPT_SAPTDFT_and_EDAs/separability_all_foracsposter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Ind</th>\n",
       "      <th>Ct</th>\n",
       "      <th>Pol</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-11.335</td>\n",
       "      <td>-6.198</td>\n",
       "      <td>-5.137</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-6.018</td>\n",
       "      <td>-3.386</td>\n",
       "      <td>-2.632</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-4.456</td>\n",
       "      <td>-2.526</td>\n",
       "      <td>-1.930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-3.325</td>\n",
       "      <td>-1.905</td>\n",
       "      <td>-1.420</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-2.568</td>\n",
       "      <td>-1.490</td>\n",
       "      <td>-1.078</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-1.927</td>\n",
       "      <td>-1.135</td>\n",
       "      <td>-0.792</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-1.496</td>\n",
       "      <td>-0.892</td>\n",
       "      <td>-0.604</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-1.173</td>\n",
       "      <td>-0.704</td>\n",
       "      <td>-0.469</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-0.737</td>\n",
       "      <td>-0.445</td>\n",
       "      <td>-0.292</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-0.263</td>\n",
       "      <td>-0.149</td>\n",
       "      <td>-0.114</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.048</td>\n",
       "      <td>-0.026</td>\n",
       "      <td>-0.022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.016</td>\n",
       "      <td>-0.010</td>\n",
       "      <td>-0.006</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Ind     Ct    Pol\n",
       "1.54 -11.335 -6.198 -5.137\n",
       "1.74  -6.018 -3.386 -2.632\n",
       "1.84  -4.456 -2.526 -1.930\n",
       "1.94  -3.325 -1.905 -1.420\n",
       "2.03  -2.568 -1.490 -1.078\n",
       "2.14  -1.927 -1.135 -0.792\n",
       "2.24  -1.496 -0.892 -0.604\n",
       "2.34  -1.173 -0.704 -0.469\n",
       "2.54  -0.737 -0.445 -0.292\n",
       "3.04  -0.263 -0.149 -0.114\n",
       "4.04  -0.048 -0.026 -0.022\n",
       "5.04  -0.016 -0.010 -0.006"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "csov['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>41.199475</td>\n",
       "      <td>-86.902345</td>\n",
       "      <td>-7.742023</td>\n",
       "      <td>-8.146587</td>\n",
       "      <td>-53.444893</td>\n",
       "      <td>-53.849456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>1.557838</td>\n",
       "      <td>-77.180562</td>\n",
       "      <td>-6.006331</td>\n",
       "      <td>-6.325673</td>\n",
       "      <td>-81.629057</td>\n",
       "      <td>-81.948399</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-21.334423</td>\n",
       "      <td>-69.423250</td>\n",
       "      <td>-5.176260</td>\n",
       "      <td>-5.452620</td>\n",
       "      <td>-95.933933</td>\n",
       "      <td>-96.210294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-33.892753</td>\n",
       "      <td>-62.715653</td>\n",
       "      <td>-5.044508</td>\n",
       "      <td>-5.303099</td>\n",
       "      <td>-101.652914</td>\n",
       "      <td>-101.911502</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-40.350970</td>\n",
       "      <td>-56.651093</td>\n",
       "      <td>-5.151308</td>\n",
       "      <td>-5.403981</td>\n",
       "      <td>-102.153370</td>\n",
       "      <td>-102.406044</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-42.710648</td>\n",
       "      <td>-50.985624</td>\n",
       "      <td>-5.850978</td>\n",
       "      <td>-6.098355</td>\n",
       "      <td>-99.547250</td>\n",
       "      <td>-99.794627</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-42.686275</td>\n",
       "      <td>-45.589666</td>\n",
       "      <td>-6.915357</td>\n",
       "      <td>-7.146915</td>\n",
       "      <td>-95.191298</td>\n",
       "      <td>-95.422856</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-42.146383</td>\n",
       "      <td>-40.512778</td>\n",
       "      <td>-7.306603</td>\n",
       "      <td>-7.503415</td>\n",
       "      <td>-89.965761</td>\n",
       "      <td>-90.162573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-40.894793</td>\n",
       "      <td>-35.777681</td>\n",
       "      <td>-7.710255</td>\n",
       "      <td>-7.845476</td>\n",
       "      <td>-84.382729</td>\n",
       "      <td>-84.517950</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-38.723387</td>\n",
       "      <td>-31.402657</td>\n",
       "      <td>-8.655870</td>\n",
       "      <td>-8.696448</td>\n",
       "      <td>-78.781914</td>\n",
       "      <td>-78.822492</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-36.416616</td>\n",
       "      <td>-27.430530</td>\n",
       "      <td>-9.556154</td>\n",
       "      <td>-9.463353</td>\n",
       "      <td>-73.403300</td>\n",
       "      <td>-73.310497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-34.549747</td>\n",
       "      <td>-23.900289</td>\n",
       "      <td>-9.946762</td>\n",
       "      <td>-9.658437</td>\n",
       "      <td>-68.396798</td>\n",
       "      <td>-68.108473</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-32.622793</td>\n",
       "      <td>-20.791717</td>\n",
       "      <td>-10.422135</td>\n",
       "      <td>-9.855308</td>\n",
       "      <td>-63.836647</td>\n",
       "      <td>-63.269818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.481171</td>\n",
       "      <td>-18.073197</td>\n",
       "      <td>-15.416186</td>\n",
       "      <td>-10.274467</td>\n",
       "      <td>-63.970554</td>\n",
       "      <td>-58.828834</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.394933</td>\n",
       "      <td>-15.699449</td>\n",
       "      <td>-38.662411</td>\n",
       "      <td>-10.707551</td>\n",
       "      <td>-82.756790</td>\n",
       "      <td>-54.801930</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        FRZ        POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0   1.5  41.199475 -86.902345  -7.742023  -8.146587  -53.444893  -53.849456\n",
       "1   1.6   1.557838 -77.180562  -6.006331  -6.325673  -81.629057  -81.948399\n",
       "2   1.7 -21.334423 -69.423250  -5.176260  -5.452620  -95.933933  -96.210294\n",
       "3   1.8 -33.892753 -62.715653  -5.044508  -5.303099 -101.652914 -101.911502\n",
       "4   1.9 -40.350970 -56.651093  -5.151308  -5.403981 -102.153370 -102.406044\n",
       "5   2.0 -42.710648 -50.985624  -5.850978  -6.098355  -99.547250  -99.794627\n",
       "6   2.1 -42.686275 -45.589666  -6.915357  -7.146915  -95.191298  -95.422856\n",
       "7   2.2 -42.146383 -40.512778  -7.306603  -7.503415  -89.965761  -90.162573\n",
       "8   2.3 -40.894793 -35.777681  -7.710255  -7.845476  -84.382729  -84.517950\n",
       "9   2.4 -38.723387 -31.402657  -8.655870  -8.696448  -78.781914  -78.822492\n",
       "10  2.5 -36.416616 -27.430530  -9.556154  -9.463353  -73.403300  -73.310497\n",
       "11  2.6 -34.549747 -23.900289  -9.946762  -9.658437  -68.396798  -68.108473\n",
       "12  2.7 -32.622793 -20.791717 -10.422135  -9.855308  -63.836647  -63.269818\n",
       "13  2.8 -30.481171 -18.073197 -15.416186 -10.274467  -63.970554  -58.828834\n",
       "14  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930\n",
       "15  2.9 -28.394933 -15.699449 -38.662411 -10.707551  -82.756790  -54.801930"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "almo['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>water2_1</td>\n",
       "      <td>-19.04971</td>\n",
       "      <td>33.07735</td>\n",
       "      <td>-8.61498</td>\n",
       "      <td>-4.49728</td>\n",
       "      <td>-5.54540</td>\n",
       "      <td>-0.13274</td>\n",
       "      <td>-1.64289</td>\n",
       "      <td>-2.47481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>water2_2</td>\n",
       "      <td>-12.18824</td>\n",
       "      <td>16.61882</td>\n",
       "      <td>-4.42220</td>\n",
       "      <td>-2.11243</td>\n",
       "      <td>-3.63669</td>\n",
       "      <td>-3.62830</td>\n",
       "      <td>-0.71861</td>\n",
       "      <td>-1.59116</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>water2_3</td>\n",
       "      <td>-9.88958</td>\n",
       "      <td>11.74580</td>\n",
       "      <td>-3.20069</td>\n",
       "      <td>-1.44474</td>\n",
       "      <td>-2.95943</td>\n",
       "      <td>-4.30391</td>\n",
       "      <td>-0.48210</td>\n",
       "      <td>-1.27385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>water2_4</td>\n",
       "      <td>-8.11432</td>\n",
       "      <td>8.28536</td>\n",
       "      <td>-2.33412</td>\n",
       "      <td>-0.98798</td>\n",
       "      <td>-2.41474</td>\n",
       "      <td>-4.57782</td>\n",
       "      <td>-0.32696</td>\n",
       "      <td>-1.01919</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>water2_5</td>\n",
       "      <td>-6.82896</td>\n",
       "      <td>5.99187</td>\n",
       "      <td>-1.75586</td>\n",
       "      <td>-0.69589</td>\n",
       "      <td>-2.00545</td>\n",
       "      <td>-4.59841</td>\n",
       "      <td>-0.23071</td>\n",
       "      <td>-0.82925</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>water2_6</td>\n",
       "      <td>-5.65660</td>\n",
       "      <td>4.09991</td>\n",
       "      <td>-1.27172</td>\n",
       "      <td>-0.46333</td>\n",
       "      <td>-1.61929</td>\n",
       "      <td>-4.44771</td>\n",
       "      <td>-0.15550</td>\n",
       "      <td>-0.65289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>water2_7</td>\n",
       "      <td>-4.80417</td>\n",
       "      <td>2.87711</td>\n",
       "      <td>-0.95067</td>\n",
       "      <td>-0.31809</td>\n",
       "      <td>-1.33028</td>\n",
       "      <td>-4.20802</td>\n",
       "      <td>-0.10830</td>\n",
       "      <td>-0.52428</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>water2_8</td>\n",
       "      <td>-4.12488</td>\n",
       "      <td>2.01663</td>\n",
       "      <td>-0.71697</td>\n",
       "      <td>-0.21882</td>\n",
       "      <td>-1.09524</td>\n",
       "      <td>-3.92045</td>\n",
       "      <td>-0.07506</td>\n",
       "      <td>-0.42309</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>water2_9</td>\n",
       "      <td>-3.13020</td>\n",
       "      <td>0.98770</td>\n",
       "      <td>-0.41892</td>\n",
       "      <td>-0.10429</td>\n",
       "      <td>-0.74703</td>\n",
       "      <td>-3.30845</td>\n",
       "      <td>-0.03481</td>\n",
       "      <td>-0.27982</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>water2_10</td>\n",
       "      <td>-1.78125</td>\n",
       "      <td>0.16356</td>\n",
       "      <td>-0.12784</td>\n",
       "      <td>-0.01742</td>\n",
       "      <td>-0.29930</td>\n",
       "      <td>-2.04482</td>\n",
       "      <td>-0.00327</td>\n",
       "      <td>-0.10714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>water2_11</td>\n",
       "      <td>-0.77077</td>\n",
       "      <td>0.00433</td>\n",
       "      <td>-0.02086</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.06109</td>\n",
       "      <td>-0.84838</td>\n",
       "      <td>-0.00098</td>\n",
       "      <td>-0.01911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>water2_12</td>\n",
       "      <td>-0.40582</td>\n",
       "      <td>0.00011</td>\n",
       "      <td>-0.00556</td>\n",
       "      <td>-0.00008</td>\n",
       "      <td>-0.01760</td>\n",
       "      <td>-0.42887</td>\n",
       "      <td>-0.00037</td>\n",
       "      <td>-0.00510</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst      exch      IND      dHF     DISP     Eint  \\\n",
       "0    water2_1 -19.04971  33.07735 -8.61498 -4.49728 -5.54540 -0.13274   \n",
       "1    water2_2 -12.18824  16.61882 -4.42220 -2.11243 -3.63669 -3.62830   \n",
       "2    water2_3  -9.88958  11.74580 -3.20069 -1.44474 -2.95943 -4.30391   \n",
       "3    water2_4  -8.11432   8.28536 -2.33412 -0.98798 -2.41474 -4.57782   \n",
       "4    water2_5  -6.82896   5.99187 -1.75586 -0.69589 -2.00545 -4.59841   \n",
       "5    water2_6  -5.65660   4.09991 -1.27172 -0.46333 -1.61929 -4.44771   \n",
       "6    water2_7  -4.80417   2.87711 -0.95067 -0.31809 -1.33028 -4.20802   \n",
       "7    water2_8  -4.12488   2.01663 -0.71697 -0.21882 -1.09524 -3.92045   \n",
       "8    water2_9  -3.13020   0.98770 -0.41892 -0.10429 -0.74703 -3.30845   \n",
       "9   water2_10  -1.78125   0.16356 -0.12784 -0.01742 -0.29930 -2.04482   \n",
       "10  water2_11  -0.77077   0.00433 -0.02086 -0.00077 -0.06109 -0.84838   \n",
       "11  water2_12  -0.40582   0.00011 -0.00556 -0.00008 -0.01760 -0.42887   \n",
       "\n",
       "         CT      POL  \n",
       "0  -1.64289 -2.47481  \n",
       "1  -0.71861 -1.59116  \n",
       "2  -0.48210 -1.27385  \n",
       "3  -0.32696 -1.01919  \n",
       "4  -0.23071 -0.82925  \n",
       "5  -0.15550 -0.65289  \n",
       "6  -0.10830 -0.52428  \n",
       "7  -0.07506 -0.42309  \n",
       "8  -0.03481 -0.27982  \n",
       "9  -0.00327 -0.10714  \n",
       "10 -0.00098 -0.01911  \n",
       "11 -0.00037 -0.00510  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-19.312220</td>\n",
       "      <td>32.933480</td>\n",
       "      <td>-9.375034</td>\n",
       "      <td>-5.179996</td>\n",
       "      <td>-0.933770</td>\n",
       "      <td>-2.2844</td>\n",
       "      <td>-3.903958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.447979</td>\n",
       "      <td>16.576999</td>\n",
       "      <td>-4.829964</td>\n",
       "      <td>-3.297800</td>\n",
       "      <td>-3.998745</td>\n",
       "      <td>-1.0834</td>\n",
       "      <td>-1.974848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-10.136453</td>\n",
       "      <td>11.729751</td>\n",
       "      <td>-3.503185</td>\n",
       "      <td>-2.649937</td>\n",
       "      <td>-4.559824</td>\n",
       "      <td>-0.7633</td>\n",
       "      <td>-1.380506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.327501</td>\n",
       "      <td>8.256908</td>\n",
       "      <td>-2.551875</td>\n",
       "      <td>-2.133601</td>\n",
       "      <td>-4.756069</td>\n",
       "      <td>-0.5452</td>\n",
       "      <td>-0.955769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-7.020210</td>\n",
       "      <td>5.968655</td>\n",
       "      <td>-1.919962</td>\n",
       "      <td>-1.753830</td>\n",
       "      <td>-4.725347</td>\n",
       "      <td>-0.4054</td>\n",
       "      <td>-0.679338</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-5.824099</td>\n",
       "      <td>4.082264</td>\n",
       "      <td>-1.390235</td>\n",
       "      <td>-1.401083</td>\n",
       "      <td>-4.533153</td>\n",
       "      <td>-0.2902</td>\n",
       "      <td>-0.455553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-4.955725</td>\n",
       "      <td>2.868592</td>\n",
       "      <td>-1.040082</td>\n",
       "      <td>-1.142287</td>\n",
       "      <td>-4.269502</td>\n",
       "      <td>-0.2143</td>\n",
       "      <td>-0.314634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.254583</td>\n",
       "      <td>2.006989</td>\n",
       "      <td>-0.782521</td>\n",
       "      <td>-0.932701</td>\n",
       "      <td>-3.962817</td>\n",
       "      <td>-0.1583</td>\n",
       "      <td>-0.216672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.228769</td>\n",
       "      <td>0.982922</td>\n",
       "      <td>-0.455238</td>\n",
       "      <td>-0.629140</td>\n",
       "      <td>-3.330224</td>\n",
       "      <td>-0.0867</td>\n",
       "      <td>-0.103497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.835348</td>\n",
       "      <td>0.163655</td>\n",
       "      <td>-0.136695</td>\n",
       "      <td>-0.250236</td>\n",
       "      <td>-2.058624</td>\n",
       "      <td>-0.0194</td>\n",
       "      <td>-0.017284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.789736</td>\n",
       "      <td>0.004368</td>\n",
       "      <td>-0.021665</td>\n",
       "      <td>-0.052581</td>\n",
       "      <td>-0.859614</td>\n",
       "      <td>-0.0010</td>\n",
       "      <td>-0.000692</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.413856</td>\n",
       "      <td>0.000110</td>\n",
       "      <td>-0.005735</td>\n",
       "      <td>-0.015555</td>\n",
       "      <td>-0.435036</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000070</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec        Rep       Ind      Disp       Tot      Ct       dHF\n",
       "1.54 -19.312220  32.933480 -9.375034 -5.179996 -0.933770 -2.2844 -3.903958\n",
       "1.74 -12.447979  16.576999 -4.829964 -3.297800 -3.998745 -1.0834 -1.974848\n",
       "1.84 -10.136453  11.729751 -3.503185 -2.649937 -4.559824 -0.7633 -1.380506\n",
       "1.94  -8.327501   8.256908 -2.551875 -2.133601 -4.756069 -0.5452 -0.955769\n",
       "2.03  -7.020210   5.968655 -1.919962 -1.753830 -4.725347 -0.4054 -0.679338\n",
       "2.14  -5.824099   4.082264 -1.390235 -1.401083 -4.533153 -0.2902 -0.455553\n",
       "2.24  -4.955725   2.868592 -1.040082 -1.142287 -4.269502 -0.2143 -0.314634\n",
       "2.34  -4.254583   2.006989 -0.782521 -0.932701 -3.962817 -0.1583 -0.216672\n",
       "2.54  -3.228769   0.982922 -0.455238 -0.629140 -3.330224 -0.0867 -0.103497\n",
       "3.04  -1.835348   0.163655 -0.136695 -0.250236 -2.058624 -0.0194 -0.017284\n",
       "4.04  -0.789736   0.004368 -0.021665 -0.052581 -0.859614 -0.0010 -0.000692\n",
       "5.04  -0.413856   0.000110 -0.005735 -0.015555 -0.435036 -0.0000 -0.000070"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CCSD(T)\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1728 with 8 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 0.5 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(4, 2, figsize=(15,4*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],almo['water2']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 0].plot(d['water2']['d'],rvs['water2']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "#grph[0, 0].set_xlim(1.4,3.1)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2['water2']['Elec']+sapt2['water2']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(2)}}$ + $E\\mathrm{_{exch}^{(2)}}$ : SAPT2')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2p3['water2']['Elec']+sapt2p3['water2']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(3)}}$ + $E\\mathrm{_{exch}^{(3)}}$ : SAPT2+3')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['elst']+saptdft_pbe0['water2']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL']+almo['water2']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{(3)}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "#grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2['water2']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2p3['water2']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(3)}}$ : SAPT2+3')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "#grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.5,4.0)\n",
    "grph[0, 1].set_ylim(-109.0,-38.0)\n",
    "grph[0, 1].legend(loc='best',frameon=False)\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Elec']+sapt2['zn_h2o']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(2)}}$ + $E\\mathrm{_{exch}^{(2)}}$ : SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Elec']+sapt2p3['zn_h2o']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(3)}}$ + $E\\mathrm{_{exch}^{(3)}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['elst']+saptdft_pbe0['zn_h2o']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(,)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL']+almo['zn_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],csov['zn_h2o']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],rvs['zn_h2o']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{(3)}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(,)\n",
    "grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(3)}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(,)\n",
    "grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('Comparison_of_SAPT_SAPTDFT_and_EDAs.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAf8AAAGGCAYAAAB13Ii3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3Xd4VFX++PH3nfQE0gsJASS00EKAEBAIhKb0JiBFiiCI7q6o62JZ3V1Xl7V8/e2qrAooKl0pUZqUUEOVTgiEkoSekEZ6ncz9/XEzIZBJ0zTC5/U880zm3pmTc3nIfO4553POUVRVRQghhBCPDl1tV0AIIYQQNUuCvxBCCPGIkeAvhBBCPGIk+AshhBCPGAn+QjziFEVxVBRloKIo8xVFGfjAuS61VS8hRPWR4C+EmABEq6r6EfD6A+d8aqE+QohqJsFfiHqisAV/t7AFP67wcffB1vyDVFVdrKpqdGErP7qGqouiKD6KoqxVFOWEsYehsM5q4TU4lvP5gYXv72L8uWZqLsTDT5F5/kLUD4qi+ABdVFVdV/h6DjBeVdVBFfz8h8C/AWfAeMPQFTgB2k1CNdR5DtBVVdXnix2LAgapqlrqjUjh5xwLeyuMx8YB3VRVfbD3QgjxAAn+QtQTxpayqqophT/HAM1VVU2pwGfHAaGAc/GgqyjKOOPNRDXVudLB33htqqo6mThX7o2DEEK6/YWoN1RVTSkW6JcArxtfF3aLRxU+D1QUZZHxZqEw8H8IrAWeN1l43RIAJJdyLhqQJEUhymFe2xUQQlStwjF+n+Ld9KqqhiqKEo2W2Gcc3w8AQgtb9qW17muiBe3zwHi9s/GHwhuUALSAflJV1dByynIu57wQAgn+QtRHi4CicX5FUQYWC5rFW8xlJtQBqKp6sorrZkp08aGFwtwDowloNyihiqLsRBuaOE7psxB8gJqosxAPNen2F6IeURRlEbDIOOZd2HJ+aKfrmZqJUDiU8byiKPOLv7cwf2CxjPcLUT4J/kLUE4UBcg4QXTgFbj6FmfqF53yACYU3BIOAQeVNp6vg7z3xYDkVOVY4O2EQEFB8qh9a1/24Bz7/NMXWICgc0jBeZ9E0P8n0F6JiJNtfCFGnlTYTQQjx20nLXwhRZz2EMxGEeChIy18IIYR4xEjLXwghhHjESPAXQgghHjES/IUQQohHjAR/IYQQ4hFT71b4UxTlFOAGXKntugghhBA1oCWQoKpq54p+oN4Ff8DNwcGhsb+/f+Nq+w2qCgcOgJcXtGhRbb9GCCGEKM/p06dJTU2t1GfqY/C/4u/v33jv3r3V+1tu3tSCv05GToQQQtSe4OBg9u3bV6ne7voY/GuGt3dt10AIIYT4TaTZ+luFh8Ps2XD7dm3XRAghhKgUCf4mpKamkpKSQpmrH6anQ0gIXL1aY/USQgghqkKd7fZXFGW+qqofFf48DkgBuhiPVae0tDSWLl2KjY0NXl5eeHp64unpiZeXFw4ODiiKAo8/DgkJoCjVXR0hhBCiStXJ4K8oykC0rT4/Mm71qapqqKIoPoqidFFV9WR1/n5vb2/s7e1JS0sjKiqKqKioonM2NjaMGjWKNm3aVGcVhBBCiGrzMHT7P43W6geIBgZW9y9UFIV27dqZPGdra0vLli21F59/DkOHVnd1hBBCiCpV54J/Ycs+tNghRyC52GuXmqhHacF/6NChmJmZaS/S0uCXX7RnIYQQ4iFR54I/4FyZNyuKMkdRlOPGB9A1Njb2d1fC2PVfXLt27fDx8bl3wN9few4P/92/TwghhKgpNR78C4P1g4+BhecebPWD1uVvvCFwBJKKn1RVdbGqqgHGB3DC09OzKupJ27Zti16bm5vzxBNP3P8mY/A/ffp3/z4hhBD136pV0KEDmJtrz6tW1U49ajzhT1XVxWWc9lEUxQct2DsXJvv9AAQYzwMP3hxUm/bt23P06FEA+vbti4ODw/1v8PICFxcJ/kIIIcqUmprKjz+aM2eOXdGxiAiYMkX7efLkmq1Pner2V1V1naqq6wpfOhYeOwlFMwBSqjvTvzhvb29Gjx7NwIED8fPzK/kGRdFa/xL8hRBClCEtLY2//jXT5LkFU87VcG3qWPA3KuzKb2EM9IWvQ8vpNahyiqLQqVMnbt++zfLly02/yd8fzp0Dvb4mqyaEEOIh4u3tTVKi6Xz1C0pbLl68WKP1qZPz/Osaf39/MjNN37Hh7w85OXDpEpQyQ0AIIcSjLS5OQcEAmJU45+F0594U8hpSJ1v+dU2rVq3wNyb3PUiS/oQQQpSioABUVSXx2CaaWR4x+Z7x5h/dm0JeQyT4V4CqqqSnp5Oenl7yZJs20K8f2NmVPCeEEOKRpKqwZg20bg2vzvuEwFEjycvry5AhK3Bzi0dRDLi5xdO9+6dciv+0xusn3f4VoKoqn332Gd26dSs53c/CAnbvrp2KCSGEqHNu3IAXXlDZskWhW4DKmHFTIe5X7pibo6pb+MMftCXj8/LyWLhwIWtqoY7S8q8AnU7HyJEjTWf8G+Xna7d6QgghHllffAHt2hr4ZUsW/rzC4ee/o08fD/5v9WoG2NoyKz6+6L1D9u8nNS2NIbVQT2n5V1DHjh1LP7lqFTz7rLa9bxUsMCSEEOLhY8jP59TKS/TMiaOH7nlaPB3INncXntTrMTc3Z+aSJQC4nT1LRkYGPd5+G2p4rN9Ign8F5eXlERsbi6enJ5aWlvef7NABXn65diomhBCi1uTmwgcfQEe7vfzjb0P5LLuAvgP6oHz5C1cUhR9//BG/zp1p0qSJth080KlTp1qutQT/Crt58ybLly9n2rRpNG/e/P6Tfn7aQwghxCPj8GF4bmYB5yPNmE8YDhZ6sv46n0vPPEObVq1oCbz88svY2trWdlVLkDH/CmrcuDGTJ0+m1H0DsrIgKqpmKyWEEKLGpafDSy9Br14qVy/eZiPD+PDFOMLi40nv2JHNW7agL1z4rS4GfpCWf4VZWVnRqlWr0t/wzDNw/jxERtZcpYQQQtS4JV/ks3ChBQMHRBLz6yBafP0fsocPx8bGhiFDhqCqKubmdTu81u3a1TGJiYkkJibi6+tb8qS/P/z0E2Rmypx/IYSoZxISICYGbv3wZ5otXcHRrecJeNKXtLQIvvzyS9qHhjJixIgSW8E/KDw8nLCwMBITE3F1dSUoKKjshPJqIsG/Eo4fP86JEyd488030ekeGDHx99em+oWHQ48etVNBIYQQVUpVYcUKeOUVFXt7cLbdhau1jhDfdBTFBQcHB4YPH07Tpk3LLSs8PJwVK1YQGRnJ3bt3cXJy4tq1azzzzDM1fgMgY/6V0KNHD+bOnVuUsXkfY/amLPMrhBD1QkwMDO6fx7Rp0EqNZPNmhU07f+HTvXv5z6pV3Lp1C4AOHTqU2+IHCAsLIzw8nKSkJOzs7HB0dCQyMpKwsLDqvpQSpOVfCY6OjqWfbNoUHB3hzJmaq5AQQohqcfGCgS7+BZCXC7zCpC5XaNt6C4q5J05OTnTs2BEHB4cKl6eqKmfPniUyMpJmzZrRtGlT3NzcuH79OomJidV3IaWQln8lRUREEB0dXfKEomhd/9LyF0KIh4eisEqZTAflHOaKnnbKeVYok8lsZ8bree8R2W0Gu5cGEPDu31m5Zg2qqmJtbc2IESNo0KBBhX5Feno6q1ev5saNGzg6OuLl5YW7uzs3b97E3t4eV1fXar7IkqTlX4YPPrjOZ5/ZceeOEx4ed3nppUwaNNiDu7s7Pj4+JT/g7w+LF2vbONXSqk1CCCEqJjU1lR9tn2NO1pKiYxdox1RWYQFE/58D3q+spYlOx8mTJ7G2tiY/P7/kQm9lOHfuHFsKp/5Nnjy5qPV/4MAB7O3t8fX1JSgoqBqurmwS/EvxwQfXefPNewkcsbEuvPmmC+++O5i5cx8z/aFOnbT5/leuaLv9CSGEqLPS0tL4q92/IKvkOXfe4nKXBDIvX6ZNmzZ07tyZLl26VLjsrKwstmzZQkREBN7e3owZMwYXFxf8/Pwk278u++wz09P1vvrKib/9rZR/Nn9/7fn0aQn+QghRxzVu7E1igukN2WKVtpw9u4u8vDzatGljOtG7FBcvXmTTpk1kZ2czcOBAevbsWTRDrGPHjrUS7B8kwb8Ud+44mTweF+fE/v37ad++PS4uLvefbNcOvvsOevWq/goKIYT4XXT79mJrHkCmvmGJcx5Od5g9e3alVujLyclh27ZtnD59mkaNGjF16lQ8PDyqsspVRoJ/KTw87hIb61LieKNGd9mzZw9OTk4lg7+lJUyfXkM1FEII8Vts2QINrO/yxZhR9Gg4k113/1viPePNP8LWtuTx0kRHR/Pzzz+TlpZGnz596Nu3L2Z1OPdLsv1L8dJLmaUef+ONN0rvtomJ0bb4FUIIUadkZ8Mfx8cxfDj85/MGnHF15XTKZwwbthI3t3gUxYCbWzzdu3/KpfhPK1RmXl4eW7duZdmyZVhYWDBr1iz69+9fpwM/SMu/VG+80RTQsv1jY50xN8/lvffiC4+X4aef4NVXYeBAcHevkboKIYQoW/iJPCY+mcz5pEbMCzzAhz/0ZufOz/jvf/9Lly4X6dbtCqAF84ULF7Jm69Zyy7xx4wYhISEkJyfTo0cPBgwYgIWFRXVfSpWQln8Z3nijKbdvu9C371VsbAy8/roW+KOjo9myZQuqaiJRZPJkbXOfWpi3KYQQoqQj30fSrZvK7SSAJxn0WiyWlirDhw9nw4YN9O3bt+i9Q4YMITU1lSFDhpRanl6vZ+fOnSxduhSDwcCMGTMYPHjwQxP4QVr+FRIcnMvdu5dJSWmDk5M1CQkJREZG0r9/f2xsbO5/s4eH9hBCCFGr1Lx8WPAvPN77gHm2n/DqotZENf87WVlZ/PTTT4wePRp7e3v69++Pq6srGRkZ9Chnb5bY2FhCQkKIj4+na9euPPHEE1hZWdXQFVUdCf4V8Mwz5sAaUlKm4+TUnMDAQLp37176B1av1ub7z5pVY3UUQghxz9Yvr/H2n7MZmP05S60g4vgAPHx98QD27duHhYUFqqqiKAqKotDJuD9LKQoKCjhw4AD79u3Dzs6OKVOmlL3Nex0nwb8CvLy8UFW4cuUOzZs3L3++5+rVEBUlwV8IIWpYTrbK/EEn+fxgVzqaRTDw7f+Ho80t7uTlob91i8aNG9OnT59KzdtPSEggJCSE27dv4+fnx5AhQ0r2+j5kJPhXgK2tLStXPsfPP5sXLd2/Z88ezM3NTS/L2KmTNpckOxse8v8gQgjxsDh3Tku7Cg/vSheH7zh4dijWTafTLz+fhQsX0qxZM8aOHVvhwG8wGDhy5Ai7d+/G0tKSCRMm0K5du2q+ipohwb+CmjTJ59gxF1RV28MnKSmp9OQOf38wGLT/id261WxFhRDiUWMwwJdf8veQZ7hzx4ERw/6Ho/NRMmyHY6WqWFhYMGPGjErtwpecnMzPP//MtWvX8PX1Zfjw4RXeyOdhIMG/gjp3LmDvXhsuX86hdWtrxo0bV/qbjcv8njkjwV8IIapRfDzk3Unl4Ftv8dqQSL44+zmurnNJShrPV199xaBBg+jevTtOTqZXbQUIDw8vWm/fxcUFFxcXoqOj0el0jBkzBj8/v0oNEzwMJPhXUK9e1vznP7BrVwqtWzcq+83Nm0PDhrK9rxBCVBdVZdvfDjFjSU/atm3AWZ2OpxrmsMhdRVHMcHNzIzg4mA4dOpRZTHh4OCtWrCAyMpLk5GQyMzOxsbFh2LBhvPDCC5XqLXiYyDz/CgoOdkanK+Dw4XwAMjIyWL58ORcvXiz5Zp1OG/eX4C+EEFUuJyaWl302MuT9XrhZpPDZZxbsP3CAv779Nt988w2ZmZkoikLv3r2xszO9SZtRWFgYkZGRAEVDuebm5jg4ONTbwA8S/CvMxcWWESMO0qKFtgqUjY0NOTk5FBQUmP5Ap05at7/BUIO1FEKIekxVufr5Jrq3SuLTq6NQ+Jy/vLeDjh2hffv2WFtbk5+fT1aWiT16S3Hnzh2io6O5e/cuDRs2pH///uh0OpKSkqrxQmqfBP9KmDw5DkfHswCYmZkxe/bs0jM//f0hIwOio2uwhkIIUU8lJsLTT+P80mQa2BjY+OV1/vHuXfoN6MmpU6cA8PDwYO7cubi5uVWoyPj4eCIjI8nPz8fW1paOHTuSmJiIvb09rvV8lVYZ868EV9fG7NiRyu3b2Xh5lTOFz98frKy0jX5atqyZCgohRH2gKKxiEgt4i0h8acVlmnGN59nEB96u7DzTBHtnJ0bwN7Zt28apU6do3bo1dnZ2FUrMU1WVU6dOsXXrVry9vXF0dCQuLo6DBw9ib2+Pr6+v6Wnc9YgE/zIYDAaWLFlCcnIyr776Kmlpj/HNN73o0uUOL75ow/nz59m5cyfPP/881tbW93+4c2et5W8u/8RCCFEZq5jEFO7tjhpJWyJpizt/RWm8meS0VHSWFjRo0IABAwbQrVu3csf2jXJzc9m8eTPh4eH4+Pjw8ssvExMTU5Tt7+rqSlBQUOk7t9YTEpnKsGPHDubOnQuAoijMnTsPna6AQ4fyePFFsLOzo3HjxuTl5ZUM/nV8O0chhKiLUlNTeU/3DphIlzrJaM4eeovly5ej1+uZOXMmFhYWuLi4VKjs2NhY1q5dy927dxkwYAC9e/dGURQ6duxY74P9gyT4l2Hx4sVFP7/33ntMmTIFLy8rwsO1jNBmzZrRrFmz0gtYtkzb4nfDhuquqhBC1AtpqalcVNuYPBeJLzqdjsDAQHQ6XYXn3quqyrFjx9i+fTt2dnbMmDGj7O/uR4AE/1LExsaycePGotdZWVm8+uqrtGnzIYcPexWt9AcUbQ5RQno6JCRATg482DMghBCihMb6Atyd73AnybPEORfXJC5eTKFt27YVLi87O5uNGzdy4cIFWrduzejRo7G1ta3KKj+U6ly2v6IoHxY+zyl2bJyiKAMVRZlfU/VYunRpiWl869atw9k5hqwsay5cyAbgp59+YtmyZaYL+cMfICxMAr8QQpRDPRfBxx+pPPN2M5p4fW/yPX2776JlJRKob968yaJFi7h48SJPPvkkkyZNksBfqM4Ff2COoihRQDSAoihdAFRVDQVSjK+rkzHRz5Tr1xcyffq3QCwA3t7e+Pj4VHeVhBCifiooIPWNfzO242Xmv66Ql6eQlbyEsWPX4+YWj6IYcHOLZ+zY9SgX3sGsAvlUqqpy6NAhli5dCsCsWbN4/PHH690Svb9HXez2n62q6rpir58Gdhb+HA0MBE5WZwV27tzJtWvXTJ57443pnD59mqSkW4APAQEBZRc2fDh4eUGx/AEhhBDArVucHfUOT514k2ge48XZEYwYe5OhG2IY6nMEP79zRW+NiIhgxsKF5RaZlZVFSEgIly9fpl27dowcObJkQraok8HfR1GUgUAXVVU/AhyB5GLn70vrLBwemFPsUJvY2NjfVYEnn3wSVVWLXn/yySe88847JCcnY21tze7delavtsI4DdRgMFBQUGB6lz+DAY4c+V31EUKIeueXX8ibOovhyUfJd3CmqdNMzG2cGTTo/2EwGNi2bRtHjx4FtGV3lyxZUu5yu9euXWPdunVkZWUxbNgwAgICpLVfijrX7a+q6keFXfwuhTcB5b1/saqqAcYHcMLTs2SiyO/x+OOPM3/+fHJzcwG4cKEL333nh6pCfn4+H3zwAUdKC/D+/nDhAhR+VgghHmn5+eS++iaGocO47mrPymV5nL5ox8mTn/H666+zcOFCYmNjad++fdFH+vTpU2bgNxgM7N+/n++++w5LS0tmz55Nt27dJPCXocZb/sUT+YqJVlU1tPBccmG3fxLgA6QAzoXvcyw8XqN69uxJz549i1536WIgNNSaiIhsOnSwoWfPnjRp0sT0h/39Qa+H8+e1hX+EEOJRdfUqV8e8wrjTf6W/f2e+uDyT164sJ+iZfwBOWFhY4OTkhLm5OY0aNWL06NFkZGTQo0ePUovMyMhgw4YNREdH4+fnx7Bhw7CysqqxS3pY1XjwV1W1rMHv4xQm+gEtgEWFx4wD6z5AaPXVrnR6vZ7bt2/TtGlTgoJs+Ogj2LUrlQ4dbAgODi79g/7+2vPp0xL8hRCPtF+G/48pEUsx2Nrxzj8CaHw1lrFjx3Ly5Ek6d+5MgwYNmDZtWtH7O3XqVGZ5UVFRbNiwgby8PEaNGoW/v7+09iuoTo35q6p6UlGUOYqiJANRqqqeBFAUJaBwCCDFeKymzZgxg7CwMK5du0afPi6Ymek5ejTfWG/S09Oxs7MrmYnaogXY2mo7/AkhxKMmJ4eCvAL++Ykd753/CPuGMWz4KZ3+/ZsC8zhz5gybNm3C2dmZxx57rEJFGgwG9uzZw4EDB3Bzc2P69Om4u7tX62XUN3Uq+IPpnoFyegtqxHPPPcfQoUMxGAzY21vTuHEcFy5ogf78+fOsW7eO559/nkaNGt3/QTMz8PPTWv5CCPEoyc+H3r0JbzSYf217n7FjMzh4cBBpaZ9QUNAYMzMz/Pz8cHJyomnTphUqMjU1lfXr13P9+nW6dOnCkCFDTCdbizLVueBfVz3Ytf+3vx0jJSUKeJkmTZowdOhQGjRoYPrD/v6wejX3LQsohBD13O0EC7ymTCGnoIDTH0D79g3JyTlHTEwMX3zxBTNnzsTOzq7Cgf/SpUuEhIRQUFDAU0899citx1+VJPhXwvXr10lJScHPz4+2bV3YseMEmZmZ2Nvb061bt9I/6O8PX30F16/DI76etBCinsvMRP3TS3xp9xqvLmnLn//cjQULgtjavj0dOgzBxsYGJycnXFxcyhyfDw8PL9ppz9nZGXNzc+Li4mjUqBHjx4+v8GY+wjQJ/pUwYcIELC0t2b9/P3Z23mzaNJzHHkthxgw7srOzSUtLw8PDo+QHe/WCOXO0lr8QQtRX4eFkjp/B8xdfYSVtGToU5s3rQZMmX9KrVy/OnTtHhw4d8PT0ZPLkyWUUE86KFSuIjIwkKSmJjIwM7OzsmDJlCs899xzmslX671bn5vnXZR9//DGffvopAD4+7pw548/27dq+k9u3b2fFihWmP9ihAyxaBBVMZhFCiIeKqsKSJVwKmEz3KytZpUzBx+dbVq/OwN3dnLlz53L48GF+/vln0tPTyy0uLCyMyMhIdDodlpaWmJmZFU3fk8BfNST4V0JQUBCdC6frNWxojbd3ImfPWgIQGBjI6NGj71sZ8D4GA/zOlQeFEKLOSUuDSZNgzhz2tZhJnENrPvjgNFZWH5OYGF+0QVr//v2ZOXMmDRs2LLfIhIQErl27RlJSEnZ2dvTr1w9VVUlMTKzuq3lkSPCvBFVVCQ0N5dixYwD4+mYSFeWIwQBeXl60aNGi9DGs6dOh2EJBQgjx0Dt+nHz/bpxcG0X2P/9Ji8/8iLyoY/78zpw9e5YbN26wbNmyouXPK7L6ak5ODlevXiU7OxsLCwv8/PxITEzE3t4eV1fXGrioR4ME/0qaNm1aUdd/164qublWnD2bhaqq3Lx5k/j4eNMfnD4d/vY3GfcXQjycFKXEI7bbCAbELKGP1RFeup7HsBHD0evjAK173tXVFVdX19J7RB+QkJDAkiVLsLW1pUePHjRo0IBDhw5x9+5dfH19CTJuqCJ+Nxk8qQRFUdi6dSvNmzcHoHdvG5yckjl/PpNOnbxZvXo1bdq0YeTIkSU/PLDcbQqEEKJOW8UkFvAWkfjSlOsk4YweC5Z8bcbgwa8wfnwQ5ubmREVF0aJFC9q3b3/fGv1luXjxIhs2bMDc3Jz58+eTlpZWlO3v6upKUFCQTO2rQhL8K8nfuFwv0L+/Ky+99G8aN+6HojTh6aefLn3zCVWF8HCwtARf3xqqrRBCVI1VTGIKq4pex+ADQHvmM3HiB+h0zjzxxBMsW7aM1NRU/vCHP6DTld+5rKoq+/btY+/evXh5ed33PSrBvvpI8C/DlStw6hSkpICjo7Y0f6NGGXz//ff07NmTzp074+rqinEL4XIXqhg0CIYPh2++qYHaCyFE1VnAWyaP32Qaubm5RVn5xsTnigT+3NxcQkJCiIyMpFOnTgwfPlxW66shMuZfiitXYPduuHtXa7Tfvau9jo5WmDdvHlu3bgUgPLwnL730BAYDZGVlER4eTkZGRskCFUVb7EeW+RVCPEz0elIvXSIS0z2WGfiyadMmtmzZgqqq2Nvbl7n9rlFSUhJff/01ly5dYvDgwYwePVoCfw2Sln8pTp3Snv39ten516/DyZNw8aIdN27cKFrD39XVnoQEZ06dyqRRoxQ2bNjAhAkTaNu2bclC/f3hv//V1ruW/+RCiLouKQkmTuRIgheqbikYSr7Fl0jc3NywtraucLGXL19m/fr16HQ6pk6dWpRHJWqOtPxLkZKiPXt7Q2Qk+PjcO+7p6Vk0pa9PH1sA9u5Nx8PDgxdeeIHWrVubLtTfH/LytAKFEKIuO3MGunVj894GPBX5NVYW2Sbf1nF4OF5eXjz++OPlbqerqioHDhxg1apVODo6MmfOHAn8tUSCfykcHbXna9dAr4fCqf04OsLVq1eZN28ely9fpndvF8zN8zlyRI+5uTnu7u4lt/U1Mu5NLV3/Qoi67McfUR/vyadJzzDKsIGGTvGMHvt3xo5dj5tbPIpiwM0tnrFj19M56AYtW7Yst8i8vDzWrVtHaGgo7du3Z9asWTgav2hr2a5d8OqrMG2a9rxrV23XqPpJt38pOnfWxvjDwyEqCqytoXFj7Xh+fj5ff/01AwcOpFWrVjRpEsu5c9pKfzdv3uTWrVt07969ZKGtW2sFnTkDU6fW8BUJIUQ5Cgrgr3+FDz+k4PEgQnibUY2gYcN/cfhwKFOm2OPndw7QWvGKonDixPnSGzyF7t69y5o1a4iPj2fQoEH07Nmz3F6CmrJrFyxbBg4O4O6udc4uW6adGzCgdutWnST4l8J4I3vqFOTkaMP0/ftrx1W1JampqUVrTAcHx3P1ai7gzpUrVwgLC6NLly4lk1fMzaFjR2n5CyHqnuRkmDyZ1O2HKZj+CoYFr7E4I4mWLT3Ztm04a9Z8g16vL/reUxSFiIgInn322TKLjY6OZu3ataiqypQpUyrUS1CTtmzRAn+/fjCeqnvLAAAgAElEQVR4sNbo275dOy7B/xHVsqX28PGBEyfu7carKMp9m0vMmZPNtm3bSE9vS48ePejZs2fpWav+/rBhgzaFoI7c+QohHnF370JgIFevKQz3iqHRTSeShwdgZWXJoUOHGDp0KNnZ2fzvf/8jOTkZAAsLC5YsWVJqZr+qqhw5coQdO3bg5ubGxIkTcXZ2rsmrqpDERK3F36GD9rXcvz/s2QOlLdZaX8iYfwW4u2vPCQn3ju3fv58hQ4aQmpqKl5cXBQU6Ll26g7W1NZaWlqUX5u+vZdDeulW9lRZCiIpycuJI79fo3jCCW1nOvPWWwr//vYBPPvmEhIQEsrOz0el0jBo1qugjffr0KTXw5+fnExISwvbt2/H19eW5556rk4E/JkbL4zLmYSuK1vLPy4P6vo2AtPwrwM1Ne05IAC8v7ef8/Hxu3brF7du3ad68BZ988hrnzyezfj38+uuvWFtb4+fnV7KwMWOga9d7dxRCCFEbCgrgvfdg7Fh+uODH9DVzcXDI4O9v7qZ//8HAk+Tl5fHpp5/i4+PDU089RZMmTRg9ejQZGRn06NHDZLGpqamsWbOGuLg4+vfvT1BQUJ0Z3zfKzYUDB7R8rlat4Phx2LkT9u3TAn9qqpb8V59J8K8Aa2to2PD+lv+AAQM4e/Zs0WtPz0TCw7X9ps+ePYuDg4Pp4O/pqT2EEKI23b0LS5aQk6vw5g9+BASoFBRM4pdf8pg370kURcHS0pKRI0cWrWuiKAqdjLOWTLh69Spr165Fr9czadKk0qc916IbN7Qgn5MDAQFaZ+yePdoYf3y81uKfNq1+j/eDBP8Kc3eHO3dKP9+2bRY7djRDr4cZM2bclxNQwtatWnLNM89UfUWFEKIs0dHQtCm5DV3RHT2JmbsTv8zI5bHHrMjKWoaNjQ2HDh3C09MTHx8f2rRpU26Rqqpy7Ngxtm3bhrOzMxMnTqxz2+/m58Phw1r3vpOTltxnrOKAAfU/2D9Ign8FBQTAg0tVL1myhEWLFnHs2DG6doUtWyw4cSKT7t3tyi5s6VI4f16CvxCiZv38M0ydSuLctxl7ZD5t27oREzMYR0dHfvjhB6ysnMjPz+fs2bMkJyfjY1zdrAx6vZ4tW7Zw6tQp2rRpw5gxYyq12l9NiI2FvXshPV1bbiUgAMqZnVjvSfCvIFN5LQ4ODjz22GOkp6cTFKSt9LdnTxrt2hnYt28fnTt3pnHjxiU/+OWXpgsUQojqYDDAP/8J777LxQ5PMezHV7kZBy++qMPXdwjOzs7o9XrMzMywsLBgxowZFQrgaWlp/PDDD9y6dYu+ffsSHBxc58b3jx7Vllaxt4eRI6FwBOORJ8G/Es6fBxsbMK5GOWHCBCZMmABAr17WDBiwCw+PBpiZdSQiIoJmzZqZDv7GDEIhhKhuaWnaomIbN7LnyQ8Ye3Q+iqLnq68uMnFiG+AV9Ho93333HZ6engwbNgwbGxuTRYWHhxMWFkZiYiI6nY67d+/i4uLC008/bXo/kzpAUaBdO+jeXbZUKU6CfyWcP6+NFT24FLXBYMDGxpKxYy9iZeWIrW135s+fX/odcE4OvPGGtqpEsakzQghRpS5ehNGj4fJl0j76iqf+PQcvL8jJGcLXX+cwfXpY0bolLVq0KErsMyU8PJwVK1YQGRnJrVu3yMjIwNvbm7fffrtOBX6DQVuczdNTm50VGFjbNaqbJPhXwsiR8OAU/hdffJETJ05w9OhR7O2bsmdPDuPHq1hYlNH1ZWUFy5dDVpYEfyFE9di8GaZMQbWwRNm1i4Z9+vBzD/DzU7h9+3OcnZ25ffs2NjY2ODs7069fvzKLCwsL48KFC2RlZWFra4utrS3W1tacP3+e4ODgmrmmCjAYtC3Z8/PvTc0WJckiP5Vgau2ewMBABg8ejKqqREX58vXX4zh+PJOLFy+yYsUKDAYTe2Aqija/RJb5FUJUh1WrYORIsnw6MK7bNRaGB/GnP/2J/fsX4OAAbdu2xdXVlbVr17J169YKFRkXF8fly5fJy8ujWbNm9OnTh8zMTBITE6v5YsqnqnDhgrYJm7m51tlRyjIEopC0/CshJwcOHtQWhWjaVDs2Y8aMovN9+mhZ/nv2pDNyZD7Z2dlkZWXRoEGDkoV16qQl/hn/twohRGWVkVwXO+fvjDz+N05s1xH0pEpqaiq2trZFG/KYmZkxYcIE7O3ty/01aWlpXL58GVVVixKdb9y4gb29fa1P6UtP1zL5Y2O1123bap2romwSdSrB0hKuXgVb23vBH7Qx/9TUVHr2dMXSMpdffy3grbc60KFDh9IL8/fX7iYuXdKyUYQQooqcwY8Rv/yDpCQD332XwrRpjhQUfIdOp2P37t04OjrStWtXvCrQLx4XF8fKlStxd3enT58+3LlzhwMHDmBvb4+vry9BQUE1cEWmRUZqc/cVBYKDtY1TRcVI8K8EnU5bFKL4Sn8A3bp1o2nTpoSEhNC06S3OnavAHFd/f+35zBkJ/kKI30dVi36MV9wJIgx7g4qb21MsX57BtGk7MTMzw2AwcOfOHbKzsytU7OXLl1m7di3W1ta89dZbxMfHF2X7u7q6EhQURMeOHavrqkqVlQX798P169q4fnAwmOpgFaWT4F9Jbm7a3abBcG/Rnz/96U80bNgQgHbtstm61Z28PJXQ0F8oKChgxIgRJQvy9dW6Ek6fhkmTavAKhBD1ySomsaCD9r3k6wtvMZDPeIlBR7/jzJnZeHl5kZubC4CVlRUTJkzArAIr3Bw/fpytW7fi7u7O5MmTsbe3x8PDo1aCfXFRUdq6/Ho99OwJ7dvLBqm/hQT/SnJ3h3PntGWxXVy0Y8XH/adPz8TT8xuysiZjaWlJQUGB6YIsLbX/tZL0J4T4LQoKWMUkprAKIrRDEREwhVW8wmRmNIbGjYdiMBj45ptvsLOzY9KkSWUvPY62VG9oaCgHDx6kVatWjBs3Dqs6MIhuMGhr8EdFad/DwcHajnzit5HgX0nFt/c1Bn+A2NhYDAYD3bo5c/ZsHHFxtxk4cGDZhXXqpO0moapy6yqEqLiMDJg0iQX82+Tpb3iL/1f4s06nIzAwEDs7u3JX38vPz+enn34iIiKCgIAAhg4diu7Bdc1ryJUr2nz9lBQtyHfurOVGd+umfXXWUrXqDfnnqyR7ey2TND7+3jG9Xk+LFi34+OOPadSoERcutGf16vzyCwsI0O4m0tOrr8JCiPrl5k0ICoKtW4nE1+RbMvHl6tWrXLt2DYBOnTrRsmXLMovNyspi2bJlRERE8MQTTzBs2LBaDfy7d0NiIsTFaZn8u3dD48baTYAE/t9P/gl/Aze3+5P+zM3N+fbbb5k1axYWFhacOtWTFSs8yc7OZuHChZw4ccJ0QX/4gzaGUIGpNkIIwalT2jq1V65w9buNmFmaHrv3bW/Gtm3b2LVrF2qxZMDSJCUl8fXXXxMbG8uECRPo2bNnra7Rf+qU9ty1q7YQqnFjQeNx8ftJt/9v4O6u/ScsPkX/6aefLjrfvn0Wmzd7oNPpaNSoUVEyoBBC/GabNmnJwc7OcPAgioMTjRvHEBNTcue9N9+E4cMnYWlpWW4Qv379OqtXr0ZRFGbMmIG3t3d1XUGFXbmiXWbnztqIqKrCt99qQwCiakjL/zdo1EhbNzon596x3Nxc9u3bx40bN+jaVUGvN+fXXzMZN24crcuafDp9Orz4YvVXWgjx8PriC23ZOl9fTiw5wVV7PwoK8pk69XvGjl2Pm1s8imLAzS2esWPXc/XqAuLi4krdoMfo3LlzfP/999ja2vLcc8/VeuDPy4Ndu7T1VFJSIDxcC/zh4dp5SfCrOnWu5a8oShfAB0BV1XWFx8YBKUAXVVU/qsXqAeDtrT2KS0pKIjg4mP/85z/07av1Auzdm0FQUEMMBgOKopi+A/fw0LYKFEKI0nh5wejR7Hp2BaPH2fD44yqJieNo1KgR3bvr8PM7d9/b09OzyxzjV1WVAwcOsGvXLpo1a8bEiRPLvVGobklJEBqqbUI4bJg2zn/8uPYw6ty59upX39S54A+8qarqeEVR5hfeCACgqmqooig+iqJ0UVX1ZG1W0Kj4XH8vLy927NhB165dadCgIdbWOZw7l0dERAQhISH86U9/wsHBoWQhH9X6vYwQoi5KT9cmtA8ZAqNHsy5/FFOeUmjdGr77TuHnn2ezYMECunfvXvQR49K9/v7+pc7lLygoYMuWLZw8eZKOHTsyatSocqf/VbfISG3pdCsrGD5c61k1le1fTs6iqIQ6FfwLW/jHAIwtfEVRPgR2Fr4lGhgI1HrwP3JEW11qwoR7xwYNGlT08/vvL8PDwwo3tycIDAwse9zNYNASCEztHCSEeDS9/TYsXgzR0Sze5MncuQpt26YwdepavLxm88ILL/D888+zYMGCovVEFEWhXbt2jB8/3mSRubm5/Pjjj0RFRdGnTx/69etXq4l9+fkQFqYFem9vLbnP2AHRsqUE++pU18b8uwEuiqJ0URRlfuExRyC52Htcin9AUZQ5iqIcNz6ArrHGHR6qkbs7+Pjct6omd+7cYcmSJSQmJtKypSu3b9/Gzc2NJ554ovTNM+LitNvab7+t9joLIR4Cxi+V996DX34h39WTxYu1DoAOHV5h5cqFRSv26XQ62hhT4QELCwueeOIJk8WmpqaydOlSYmJiGDVqFP3796/VwJ+cDCEh2qI9AQHa9ckIaM2pUy3/Qkmqqp5UFGVgYU9AmVRVXQwsNr5WFGWvp6dn32qtIVrg93kgyTYmJoY5c+bg5uaGXt+CZctaEBSUTo8eDcnJyTE9pubhoY0dyEp/QoiNG+E//4EtWzA0sCe3ezA2FrB1qx4nJ3MMhq/IysoiJyeHmJgYfH196dGjB+fPnwegT58+JocXY2NjWbVqFXl5eTzzzDP4PPjlVQt+/RVyc7Xx/QrsLySqWI0Hf0VR5pg4HK2qaiiQhNa1D1qCX7fCZ+fCY46F76kT8vO1/7zGDSW6dOnC5cuXadGiBYcO3SEiohE7d8Zy8+Z2EhISeNFUVr+iaMtVSfAX4tGlqvDf/8Kf/wwBAeSnZDLzdVsSE2HQoM8ICVnL9u3bsbW1xcrKipCQEK5cuULz5s3x9vZm9OjRZGRk0MPEJvbGzXlsbGyYNWsW7sZlSmuBXq89rK2hb1/tsm1ta606j7QaD/6FLfXSrAOMrX1HtPH/aCCg8JgPEFp9taucn36Chg1h8GDttaWlZVGGbWCgK9bW2fz6q4Gnn/YjMzOz9IL8/eGbb6CgACqw4YYQoh7R6+Gll+DLL2HsWLIWLWf8dFu2boV//Qu8vT1p3LjxfQl8Q4cOJTU1tWjN/U6dOpks+tixY2zdupVGjRoxefLkWl1zRFW1pQosLbXWvnTx1646Neavqmo0kFLY3e+iquo6Y2a/oigDgZS6kukPJVf6Azh9+jTz588HVJo1SyIiwpo2bdrQpUsXk2UAWvDPzNQGv4QQj460NBgxQgv8f/kLyYvWMmiULdu2qfzjH7G89RZMmDCe1atXk5yczM8//0xBQQFWVlZltuBVVWXHjh1s2bKFVq1a8eyzz9b6YmOKAn5+WkenqH11KviD1jNQGPRff+BYaDm9BjXOzQ2ys7U9NowiIyP57LPPiI6Opn37bG7ccCQnRyUzM5OM4m8szt9fe5aufyEeHdevQ+/esHOnltX/0Uc8PUnH8eMwZswaPv64FdevXwe0LP5bt24RExNTdi8i2uY8a9eu5dChQwQGBjJx4kQsa2kmkV4P+/fDxYva6xYtSq6RImpHXUz4e2gYb7zj4++N+48ZM4axY8diaWnJ449f4fDhO1y6ZMvGjQvp3r37fdMBi7Rrp60TfObM/XMHhRD10/HjWos/Kwt++QUKvxc++kjLgm/XLpiffvqYpk2botfrMTc3JyAgAD8/vxKBPDw8nLCwMBITE2nYsCGpqakoisLgwYPp3r17rWX0p6Roi/YkJ9/7fhR1hwT/38HZWUvUT0i4l/lffN/rSZNsyMhYjLn5BEaMGFF6N52VFbRtKy1/IR4Vn36q/d2HhnIytz3bFsAf/pDKvn3fMm/ePBTFkxdeeIGoqCg2btzI1KlTcXV1NRn4V6xYQWRkJElJSaSmpuLk5MSf//xnk8l/NeXKFW3+vpmZNoWvSZNaq4oohQT/38HMDFxcSo77r1+/nh07dvC///0PMzMzbt++zcCBA8suzN9fW9RaCFE/qao2xu/gAIsWQXo6e857MGqU1pAwM/uBt9/+C/369StK4HN0dMTDwwPbUlLiw8LCiIyMxNLSEktLS6ysrLCxseHWrVs1eWVFCgrg8GE4f17bA2XAALCzq5WqiHLUuTH/h427uxb8iy/2ExUVxf79+8nPzycsbCR//GNH8vPzuXHjBnl5eaYLmjwZXntNW+1PCFH/vP469OqlJQnZ2hJyyIPBg6FpU21p2/nzZ3PixAk6derEnTt3AHBxcWHy5MmlBv/ExERiY2OJj4/H2tqa4OBg8vLySExMrMkrA7T7mp9+0gJ/p07aMr0S+OsuCf6/k5ubNt+/+FaTf/nLX7hw4QI2NjY4ONhw+bIrFy9eY+nSpdy+fdt0QYMHwyuv3NssQAhRvzz5JIwaBba2LF0K48ZBu3bZODmNQqeLRVEU/Pz8iImJ4auvviIiIqLcIrOzs0lLS0Ov1+Pn50diYiL29va4urrWwAXdc+MGrF+v3dcMHgzdu8tXWV0n3f6/k3EYPyEBnJy0n4sn2HTrpmPdOjNu3nRk4sSJeHh4lF7Y9evanUSLFtVYYyFEtSorwa6wi9DWVhsL/8tfIpg1K4LExEQ8PT0BaNasGQMHDix7K3Dg4MGDpKSk0LJlSxRF4ejRo9jb2+Pr60tQUFCVXU5FNGigfRf27SvJfQ8LCf6/k4MD9O9fcnnKd999l5s3bzJ79vsAHDqUx+DBbUyUQIW+LIQQDzcDCmdOabvTDRiQwNNPu6EoAVy4cAFzc3NOnjxJu3btsLa2plevXqWWo6oqoaGhHDx4kAEDBtCyZUsOHTpEYmIirq6uBAUF0bFjx2q5huI77VlaatuSjBqlNXyGDauWXymqiQT/30lRTO88lZ+fT05ODp07u2Brm8WxYypJSUkkJyfTqlWrmq+oEKJmFbtxz1csmMU3rOkO339/mtmze7NmzRqGDx+OhYUFiYmJbNmyhczMzDJb7QaDgc2bN3Py5Em6devGkCFD0Ol0+BvXCqlGV67A7t33Xt+8qc3hf+wxWbjnYSTBvwpkZGg99m3a3Fud9/333y86Hxx8Bje3fH799S6nTp3izTffND33tngrvxZ32xJCVJ2sLJhACFsYzj/fgZEjWxMWNu2+qXiurq7MmjWrqOvfFL1ez/r167lw4QJ9+/YlODi4Rufwnzql5SN37AiBgXD2rLa1+aVLEvwfRpKSUQUSEuDAAUgqZcuhuXNv4+u7l+7duzN79uyarZwQomaoqrYYP7CKSXTooK3d5eYGWxjKXOYyf34udna2fPHFFzg7O7N582ZiYmIA8PLyKjWY5+bmsnLlSi5cuMDgwYPp169fjS/ek5AAt2/fm5Dk5wcWFvcnO4uHhwT/KuDtDZMm3Uv+Mxo2bBh//OMf8fLyIjVVJS0N3NzcanUPbSFENSgogD/+Ed5+m1VMYgqriIjQDmdlAej4ijQ+//zzoo/k5eVx48YNbt68WWbRmZmZfP/991y7do2xY8fWyuI9KSlaCz8tzXg9EB6uPTs61nh1RBWQbv8qYGGhPR7UoUMHPD090em8+eCDNzAzi2PKFG0K4GOPPVbyA3JTIMTDae5c+PprmD+fBR9NNfmWZrzFvHlt0Ov1mJmZYW1tzaxZs8pcdz81NZXly5eTkpLCxIkTy50BUB1u3NDWHzOuyX/tGnz77b3znTvXeJVEFZDgX0WuX4fYWG1+q9GHH34IgF5fgK1tFsePG/DwCKVRo0amg78Q4uE0a5Y2GP7SS0R+AhSUfMtNsw7odAWsWrUKZ2dnhg0bVmbgT0hIYPny5eTl5TF16lSaNWtWffUvhXFc38VFW5cgLu5etr+joxb4TSU8i7pPgn8VSUrS9uXp3FmbAmOkqioFBXqaN08iIqIBq1c/Q4MHJ8IWT/RTVWjVCpo313b7EkLUTTdvwubNWqu/Rw/o0YOLF0vvwPP1BZ1Oh5eXFy4uLmUWfevWLVauXIlOp2PGjBk0atSoGi6gdAUFWib/5cvaviXBwVr+QsuWEuzrCxnzryJubtpz8XX+c3JycHd35+OPP6Z9+1xu33bE0tIRC1NjBEaKoi31u3u31pUghKibPvsM5s8v+juNiIA+fQxYW5to9gPz5mWiKAoDBgwoc2pedHQ033//PVZWVsycObPGA7/BoN3TXL4MAQEwcKAW+EX9IsG/ipgK/tbW1syZM4du3boRGKhgMOjYuTOeAwcOkJycXHphkydrf4E//FC9lRZCVF5BYXD/17/g2DHw9CQyUmsdg4Hp079i+PDVODjcRFEKsLK6THDwEpKTF2IoZ++O8+fPs3LlSpycnJg5cybOzs7VfTUl6HRaa3/QIOjSpcZ/vaghcj9XRaystNX+4uPvP/6vwqk/Xl53GDJkC2ZmHuzatQsHB4fS/7B9fbW/ulWr4OWXq7nmQogK++knePttbaP6Ro20xT3QkuEGDIB33jGwdGk0AQGJBARcuu+jGRl6Ll++TJs2plf6PHHiBJs3b8bb25vJkydjY2NT7ZdT3JUrYGMDjRtr6QuifpOWfxVycyu5vS9oO281aWLF44+fxNIyiddff7385TcnT9ZaFZcvV09lhRCVs2gRPPWUtlVd4Wpep09DejqYmWXz1Vcp3Ly5p9QNeRo0aEBLEwPmqqpy4MABNm3aRMuWLZk6dWqNB36DQbuWCuwlJOoJCf5VyN0dMjPvzYMFiIyMxM3NjU2bNmFl1YLt27UpPuWaOFFbRqu0lYOEEDVDVeEf/9AS+wYP1vJx3Nw4eBD69IE//lFlwoQJPPnkkwwYMIAlS5aYLGb8+PGYGZcALSpaZefOnYSGhtKxY0cmTpxY5gyAqpaXB3q91tU/dKg2vi8eDdLtX4WM4/7x8dp61wCtWrXi448/JjAwkH/8Q+GHH1oyc2Y0N25cZMiQIaUX1rgxHD1a7XUWQpRBr4cXX4QlS2DGDFi8GCws2LtX26++cWNYsEDh9Om5JCUlYW5ujre3N/b29qSlpRUV065dO3x8fO4r2mAwsHHjRk6fPk1gYCBDhgyp0QXA0tJg+3ZtGl///tpOg+LRIS3/KuTioiXrF+/6NzMz47XXXqNNmzYEBpqhqjp2707m3Llz5OTklF9oWprpsQQhRPXKytK6+Zcsgb/+FZYuBQsLQkO1VnKTJgV88slxGjfWVvOcNm0aKSkpbN68GV9f36JiLCwseOKJJ+4rWq/X8+OPP3L69GmCg4NrPPDfvg0hIdollpKCIOo5Cf5VyNwcPDy0xkJxOTk5HD58mJ49te68W7c8ee2118rv/s/JgaZN4d//rqYaCyFMSk7W0t03bYKFC+H990FRyM+H55/X5rp37/4mEycGk1Ds5vz69etcuHABb+NyeECfPn1wcHAoep2Tk8OKFSuIjIxk6NChNb5Bz/nzsGWLltw3ZozWeyEePdLtX8VGjix5LDQ0lBEjRrB7924aNHDk5EmlYn/s1tbw0Ucy30aImrZ4MRw/Dj/+qC1tV8jCAn75RevlU9X5jB/fFzc3N1RVRVEU/Pz8aNWqFdbW1hgMBjIyMu5biz8zM5MVK1Zw584dnnrqqfITf6uQwQAHD8KFC1qbon//+xckE48WafnXgN69exMSEkLnzp1p3vwu58/bsHfvXg4cOFD+h+fM0VbaEEJUP+Mc/vnzteBfGPjXr4fXXoOUlFRCQj7EycmAq6srw4YNIz09naVLlxJbuNiPjY0NiqLQqVMnevXqVZTkl5KSwtKlS0lMTGTSpEk1GvhzcrTW/oUL4O8PTz4pgf9RV+HgryiKfXVWpL7IytKmAkdF3Tvm6OjI6NGjcXR05MUXY5gyZTV37twhqaKZ/IcPw/Ll1VNhIYTmwAFtY/rr17X098LgvGYNPP209me4cuV63n77bU6dOlX0Mb1eT15eHvoHx/uKiY+PZ+nSpWRmZjJt2jRatWpV7ZdjlJamje/Hx2ut/cBA2UNMlNHtryjKAMA4UKUAAcCbNVGph5mNjXZH/eBymDdu3GD//v0EBrYlLi6eAQMm4OrqWrFCFy3S7ijGj9eGAoQQVc/BARo2vO/QsmXw7LPQu7e25G2DBs/Sv//jtG3blry8PCwtLXFycuL5559Hp7vXlgoPDycsLIzExETMzMxITEzE29ubZ599Fg8Pjxq9LFtbcHbWpvEZZyQJUVbLPxkIBKILH2WsRyuMFEXLBH5wA66NGzfyzDPPkJ9v4MiR7qxbl17xQidPhtRUbbBRCFG1DhzQ5vJ37AiHDmkD4mjJ/TNmQO/e+Tg4TCIp6SqKotC2bVtycnL45ptv2L9/P0CJwL9ixQq2b9/O1q1bWbFiBeHh4fTo0aNGA39EhDaP39xc6+aXwC+KKzX4q6p6SlXVN1RVPV3488c1WbGHnV5//2Z9EyZM4Pz583Tp0olDh3rzww8WrFy5kkuXLpVeiFH//toKQitXVl+FhXjUqKo2hS8oCDZs0I4V6w93cdHm8n/8cSTHju3lcrHVNi0tLWnatOl9Wf1GYWFhREZGoigKVlZWODo6YmVlxZkzZ6r9koySk7X7mIp8vYhHU4Wy/RVFsVdVNa38dwrQdvrctg1GjwZjz76bmxtuhbfePj63uXjRgYyMDPLz88sv0NxcG3RcvFjrASg2bUgI8RsY5+x9+62WVDtqVNGpS5egdWsYOjSfkSMtUJSOREVFYWtrS3Z2NqAl9Q0bNsxk0YmJidy6dQtbW1ucnJxo164dRxsaIC8AACAASURBVI4cITExsVou5coVOHUKUlK0UYuAAG0q4pgx975/hHhQRRP+ZNHHSnBw0KbVPLjJz8GDB/niiy/o0CGXuDgHJk2aQ/v27StW6JQpkJurZe4IISpHUe5/WFpqgR/gq6+KknQ++gjatYPNm1MICAjg+++/A8DW1hZVVVmzZg2rVq1CLd6t94DMzEzS09NRVZX27dsTGxuLvb19xXN8KuHKFW214bt3tWTjY8dg7VrtuAR+UZaKBn/JDa2Ehg21vLwHF+b7+eefmT9/Pl26qKiqwr59qRUvNDBQ22dz1aqqrawQj7rCrv7334fXX9fyaoODrWnRogVNmjQp9jaFoKAggoKCSl2n4/Dhw6SlpdG6dWucnJw4fPgwd+/exdfXl6CgoCqvunHSQfPm4OenTeOzs7t3XIjSVHSRn9Jvc4VJpnb4e+ONN3j33Xe5ciUDRTGwe/d1rl5dzpw5c7Cysiq7QEXREv8WLIC4OG07USFE5RRvsRcGcFWFv/8d3nsPxo/PZskSaNDAhg2FeQC5ubncuXOHpk2bmtyVzygsLIxdu3bRr18/WrduzaFDh0hMTMTV1ZWgoKBqmdefkgKJiVo3v4sLdO8OK1Zox4UoS0WDv7T8K8ndHU6c0IYWLSy0Y87OzgC0b2/FO+/8H+3aNUNRPMjNzS0/+IMW/N9/H374AebNq8baC/Ho2LFDC/zPPlvA4cPdmDHDl3Xr1hWd37lzJ2fPnmXevHnY2dmV+LyqquzZs4f9+/fj5+fH6NGj0el0+Pv7V2u9DQZtjf6kJC0VqFeve1vyOjpW668W9UCFgr+qquuruyL1jXFaTWIieHreO/7NN9+QlpZG06YuZGVl8f/ZO++wKK/sj39eigIqIio2bIiKXQFbDFY00cQWwR412USS7KbtrjFm89tEU4ykbjZrgiZGjb3FaKxgL9GAaMSCChgrFhAEROrc3x+XGRgYqjMIeD/PM8/M3LfdF2bm3HvuOd/z3HPPlfyk7drB8OFKmkuhMCNDhshg/5Ejrfnppxm0atXKaPugQYPw8PAo1PAHBwdz+PBhPD09efrpp43S/ixFZiYEB4O1NTg6Si/jkiW527t1s3gXFJWcMmv7a5rWVQhxwpydqUq4uMjn27eNjf+OHTu4desWTzzxCYsWuTB6tI7atUuo9Q+waZP5O6tQVFVOnjQo9QEGV78OjX/xMZNZhuPVKzRvfhsrK0+mTp0KQGZmJmFhYfTs2RN7e3uT7n4hBFu3biU0NLRcS/Kmpspsovh4qT5sY5Mb7e/kJA1/EasTCgVQjPHXNG0nkJC3Kc/rbkD5aVRWMuzsZOBf/oj/5cuXY2tryzffRBMV5cYXX+yidevrPPvssyU/eVYWXLkio3wUCoVp/vhD5r19+SUAK5jAx7xDJB44kkQCztTgHnufe47o6GjOnTtHtRyv2pkzZ9i5cydNmjShWY7oT150Oh2bN2/m+PHj9OnTB19f33KrzJecDCkpUrhH3zVl7BWlpbiZ/zwhxC5TGzRNU46lYjAV9GebEwAwYIAslXDligu+vralO7G/v6zQcfasEulWKAqjc2f47DOYMoUVzn9j0qTcTQnI+JuWyz5kcp8/uX37tsHwA3Tp0oWGDRuaVOTT6XT8/PPPRERE0K9fv3IryXvvnozkb9AAJkzIjSVSKMpCkYtT+Q2/pmkzNE1brWnaP4UQZk8m0TTNU9M0oWladM4jKKfdT9M0X03T3jL3NS1Ju3amq/H+7W9/IyRkBbVr3+XPP+vSt2/f0p34r3+FuXONI5cVCoX8TsydC+fOyYHx66+DoyMff2x697lzBS1atKB79+5kZWXx66+/kpAgnZ2mDH92djZr164lIiICX19fBgwYUC6G/9YtWWAoJka+V4Zf8aCUeM1f07QXgXBgHeCWMwD4zMz9cRZCaDnX8wQSc54RQoRomuamaZqnECLczNe1CE2amG6Pjo6mZs2auLklcPZsHYQQZGdnY5O/GlBh+CrNJYWiANnZcmAcFCT94h99ZNgUGWn6kLztd+/e5cyZM7i6ulKnTp0C+2ZlZbFmzRrOnz/Pk08+Sa9evcx9B4VSrx506ACNG5fbJRVVnNKEpcYIIXYJIS7meATMPvMXQoTkeesthIgBxgH6rNUYKpnaYEKCjPjPy7Zt2/jkk0/o3j2VmjXj+eijeRw5cqR0J750ScqR6euPKxSPMunpMH68NPxvvy1TYnPIzpZyvabw8NAMan1169bl1VdfNZmil5GRwYoVKzh//jxPP/10uRh+IeDECUhLkxWGe/VSRT0V5qM00f5umqYJpAF2Qwb8mYwHeFA0TfMF1uS8dcK4omDdfPtOB6bnaWobGxtriW6ViV275Drd0KEFt73ySiaNGq2hSxcvmhTmJiiMI0ekHFn37jBggHk6q1BURpKTpZD9rl3w+efw978bNmVnw1/+IqvbmeLtt3WsX7+Bli1b4uXlhb29fYF90tPTWbFiBZcvX2bUqFEWz98H2e89e6Sb38YGOna0+CUVjxglnvkLIRYCXsA8YLAFXP55GSyEKJFGlRBigRDCW/8AjjXKm1v3kPHxgcceM25LSkqib9++7NmzB4CmTZvRsrSR+8OHQ82aqtKf4tHm9m05+N27Vya65zH8Oh28+KJsHjYsDk2bDJwCsoBT9OjxH8aP15GRkUFGIaODtLQ0fvrpJ65cucKYMWPKxfCnp8OWLdLw9+qlDL/CMpRmzd8RueYfk/P+WyHEy6W9YM5MPT8x+Vz+ecPkEiEnNFd6AeJLe82Hiany3bVq1aJGjRrUrVuX7757iv37Hfjll2Rq1KhRcoEQBwc521m3Dv73PyiJQqBCUZW4dEkq9Fy+DBs3yvq7Oeh0uUX7XnstEWfn/zFjRhOuX59HbGwssbGxREffZPfudowfP97k9y41NZWffvqJW7duMXbsWDw8PCx+SykpsHUrJCXBoEGQT29IoTAbpXH7BwLH8ryvW9iORSGEWFDUdk3T3PI1rQa8c167ASFUIrKyZIUtZ+dc4R9N09i2bRsAX331J6dO1eCLL77gpZdeMhlhXCgTJ8JPP8G2bbJ+sELxqBAXJ/Vs792TUnePP260+d//hu+/h9deS2LHjt4MH/40NWvWxN3d3UiwZ//+/TRv3py2bdsaHZ+SksLSpUu5c+cOEyZMKFLT35y3tH27/M146iljcTCFwtyUJuBvrRBiof4BWDLtLkb/Qh/ZnxMHkFhZIv31WFnBoUO5KTp5EULQsWMat2878dhjw0zKhxaJr68UE1CV/hSPGnXrwssvw759BQw/wHPPwbx58N572djZVSciIsLkaWrVqlXAsCclJfHjjz+SmJjIpEmTysXwX70KmzfL34uRI5XhV1ie0hh/p5wc/7mapn0CrLVEh4QQMUKIgHxtC4QQIcV5DSoiVlYyTSe/0t+pU6do1KgRtWqdByApyZ2aNWuW7uQ2NjBunPzVSEoyU48VigrM9u1SuU/T4F//kkI+OQgha9nrdODsnMA//pGNs3Mdjh8/zsKFC02ezt/fH2tra8P7xMREfvzxR1JSUpg8eXLpY3HKwM2b8rYcHaUDz0SWoUJhdkpj/N2At4EFQBC50fiKYqhfX7r0dLrcthYtWjBkyBD69ZMGf+/eFG7lHyGUhIkTZS7Qzz+bqbcKRQUlIwNeeQVmzSqwSQh4800YOxZWrUqnb9++vPLKK4BcZnN1dS1QObN9+/a4ueWuMsbHx7No0SLS0tKYMmWKSVlfS+DiIsXAhg+XoTwKRXlQGuN/LCfH/6IQ4iIQbKlOVTVcXOQ6Xt4a2zVr1mTp0qWMGdOf3r1Dycw8wfKyRO736iU1/pXrX1GVEUJWs9yxA1auLLBpxgz4z3+koN+ECdWZPHkyY8eONeyjaRrt27c3vLe1tWXIkCGG97dv3+bHH38kOzubqVOnlj71tpTodPD77zJkQdOk8VfFOhXlSWkC/t7WNG0eMudeA1qiCvuUCH1531u3ZOBfXpKSknj++T/IyMhg8OCnEUKUTi5U02Q+04UL8helHMqJKhTlhhDw/vuyhN1//wutWxfY/PbbMr3/xRfTef31WDStBTNnzjTsc+XKFVxdXenWrRvHj0ttsr59+1K7dm0Abty4wdKlS7G2tmbq1KnU139hLUhyMpw+LbN184xJFIpyozSWYp4QorsQ4gkhxBDgJUt1qqpRu7Yc1ecv8rN+/XpatGhBWlo6Fy9m0rhxq7LphM+aBYsWKcOvqFpkZ0s3/5w5cmkr77pZDufOwVdfydi/a9fG4Os7yChn/+LFiyxatIiIiAhcXV0ZNWoUvr6+9O7dG4Br166xePFibG1tmTZtmsUNf2amfK5dWy5RKMOveFiUeOafv8hPYdX+FKZxcSkY9Oft7c0//vEPwsJqsmTJVDIyNuHrq9GqVSsaN25M7dq1SzcYuHChwMxIoaiUpKfDs8/KCL6ZM2WxHhPfBQ8PCA2VQjinTn3MpUuXjKrztWjRgqeffpoOHTqgaRpdunQxbLt8+TLLly/HwcGBqVOn4uTkZNFbuntX5vB36iT7W9rkHoXCnJTG7a94AOrXlzrdWVkySB+gefPmvPvuu3z44XwATp92wNn5EOHhMpvR3t6ekSNHFshBNsnChTB9uhQVUMogispMcjI88wyEhMiSvP/4R4Fd5syRoS7PPHOPmJhgOnceRefOnemcE/0fExNDgwYNqFGjBl5eXgBERERw4MAB4nKKbdy+fZu2bdsyZcoUHB0dLXpLN2/KcAXI1ftQKB4myviXE/Xry4nL3bsyRVlPZmYmLVvWpk6dO8TGGif3Ojg4lDzHeNgwqfRXt0zaSwpFxeD2balwEx4OixfD1KkFdvngA3jvPanZHx39KR9++CGRkZGG70paWhpr166lTZs2jB49GpCGf9myZURGRnLjxg2SkpJo2rQpkydPtojhj4qC48dlkG9Ghvzeu7nJr6mFxxkKRYlQxr+caNYMnn++4LL8J598wvfff0/jxl25ds04wnjYsGFGOchF0qSJXB9VKCorly9Lud5Ll2Tq6vDhBXb5+GOp3jdliizgl5U1Cx8fH6NBsp2dHRMnTqRevXqGtgMHDhAZGYm1tTV2dnZYWVlRrVo1jh07Rs+ePc16G1FRsHu3fJ2QANeuyXCFkSOV4VdUHMocIaZpmuUrXFQhrKxMx+ONHTuWzz77DFfXWyQm1iE1VVYVy5+DXCLu3ZPu/7NnzdBjhcLCaJrxo3lzGcGXlmbS8M+bJ3V9Jk7Mpnnz2aSl3aN69eoMGjQIgNjYWM6dOwdA06ZNjSr0xcXFERsbS3x8PLVr16Z///7cu3fPsARgTnISCmjUSBbd9PGRa/xnzpj9UgpFmSly5q9p2k4gwdQmZElfFV1WCs6fhytXZMEOPR4eHnh4eHDp0iZq1NiAtXUWVlZWRjnIJSYtTc7+33gDPv3UfB1XKCoAqakwYQJMm7aPoUM/wNOzC6Py1LTYs2cP8fHxuLu7F/CYpaenk5SURLVq1ejQoQOxsbE4OjoaeQfMRUKCXON3d4emTWUJgiVLjHU+FIqHTXFu/3mFRfVrmtbNAv2p0qSny8l5/nT8P//8k8aNk+ncOQqA/v0HGnKQS0XdujB0qBRBmTdPpf4pKgdC5L42EdEfHy8/2rNn6787A43W+PWMGTOG+/fvFzD8J0+eJCEhATc3N6ytrTly5AiOjo54eHjg4+Nj9tuxs4M7d+RgpUUL0JcVsHAygUJRKoo0/kUY/hZIkZ/j5u9S1aVTJ/nIz5w5c1i92hpr6w9JSalPUFACr712mbffLoO86MSJUut//37o3/+B+6xQPEz+8x8Z4HfwYDZfffVXpk6dSu/evQ2GPykpiSNHjjBo0CCqV69eQML3xIkT/PLLL/Ts2ZMXXniBI0eOEBcXR7169fDx8aGTqS9kGcnOBmtreOwxWWrj+nVZUlhPNzVdUlQgShzwp2nai0AAEI90+x8DNlioX48UTk6vkJrqbXgfG1uXWbPqAmUYAIwYIROIV6xQxl9RMRFClrErhm++kStYo0dDrVrx7Nq1izZt2hgEegAuXLhAeHg4np6eBVz4x48fZ9OmTbRs2ZIJEyZga2uLp6en2W8HZArv1q0y7tbLC558Mjfa38lJGv5yKA6oUJSYUkX7CyG8NU0bJITYpWnaoOKPUORn927puvT1zW1btcp05bCvv67B22+X8gIODvLXcu1aKYeabyakUDxUsrPhtdeM9flNuPq//RZefRVGjhSsXAnVq7tw/PjxApUvvby8aNu2bYH2Y8eOsXnzZtzd3Rk3bhy2trYWuR091tayGp++Ip+7uzL2iopNaRaF72ia9k+gtqZpLyAD/hSlRNMgNta47eZN0zU8C2svlokT5ZRj+/ayHa9QWIK0NKlpO38+vPBCobv9ylO88goMHy5wcXmV//u/mQghDAY+IyODNWvWGCL18xv+0NBQNm/eTOvWrRk/frxFDX9KitQk0jQZ1V/aBB2F4mFRYuMvhFgPhAghNiDd/uEW61UVxsUF7t+XPxp6GjQwlVBReHux+PpKVSFV6U9RUUhIgCeegA0b4MsvITBQuv9NPHzv/8oHH8Dq1QJbW4FVvsDVpKQkrl69ajJN7+jRo2zZsoW2bdsybtw4bGwsJ2Vy9y5s2gTBqr6pohJSYuOfs+avd1avAVTsahnQ1w3JW+Tntdfumdy3b99DpKenl/4itrZyhrVpk4w8UigeJlevymnxb79Jd/8bb5jc7Zdf5BihenXB668nY29vxTfffMPcuXPRNA2RkxVQr149Xn31VTw8PIyO/+2339i2bRseHh6MHTvWooY/Pl5+vbKyoG9fi11GobAYpXH7RwshPgMQQty1UH+qPHXrygy8vMb/7bebMXfuZRo1ikfTsqlR4wrPP7+LCROEUYWyUjF5svzBzV9KUKEoT06fht69pXrf9u0wfrzR5hUrpACOtTWMGiVXrGbPnk2vXr1ITExE0zQ0TUOn07FhwwaOHDkCUMCVf/jwYXbs2EH79u3x9/cvuTJmGbhxQybUWFvL+FoLSAUoFBanNENjL03TnIAYwA3ogYr2LzXW1nIAkL/C34wZTQgPn4CdnR0+Pj7cv3+fYcNexda2DCV+AXr1gp07H7zDCkVZOXhQKvXZ2cnU067GoqArVsCkScaHbN8OXl5jGTLkrpHWhRCC7OxssrOzTVzmICEhIXTo0IFnnnnGoob/6lX5tapRQ5YgyBduoFBUGkpT0vfTHNf/ECBKCFHaOHRFDvXry+q7QuQGOgcHB7N27VoAHB3r8csvbxIVdZc5c6RWuZ2dXdkuduMG2NvLAuIKRXly4gQ0aCAteosWBTZ//LHpwzZubM+pU18CuUbfxsYGf3//AiWu9+/fz+7du+nUqROjR48uEB9gTmJiZLZOnTqyQE8e9WCFotJRmjX/F4QQC4UQLwkhPtM07VtLdqwq4+ICmZkyYEjPggULDK9//DGIatXusWxZNb744msi9BJhpeXSJZl4vHTpA/ZYoSgF167J57/9TVbnM2H4ASIjTR+et33fvn0sXbqUjIwMI8MvhGDv3r3s3r2bLl26WNzwnzsHu3bJ7+7w4crwKyo/pfm2vKRpWgtN07rmaP6rpJYyog/607v+Y2Nj2bRpk2F7amoq1aotJiHBAQeHsbRp06ZsF2reHL74Qkr+KhTlwbffgodHrgV3cCh013zxeibb69evj4uLi9EavxCCPXv2sHfvXrp27crIkSMtavhBBvg1aSJn/NWqWfRSCkW5UBq3v3eOsM90wA9wtlivqjhOTtCuXW55z0WLFhVYy4yM/AwHh7fYtKkhb7/9AC77119/gJ4qFKVk5EgZ3FeEws3GjXIl4KWXEnj11YJaFu+8IwfADg4OdOjQgQ4dOhi2CSHYtWsXBw8exNPTk+HDhxdYCjAn9+/LWX7v3nKZTpXLUFQVivwoa5q2RtO01foHUt63FfA9oLJby4heEKRhQ9DpdCxcuNDEXtnUqLGaI0dqc+DAFS5cuFD2C27ZIn9xFQpLcO8efPKJzHtr3BjmzoVC0uw2b5ZZqH/8ARERHwATgVNAVs7zRKysVvH1118Tm08NSwhBcHAwBw8exNvb2+KGPyxMyhLcvy+/s8rwK6oSxc38V+eI+xRAyfs+GELIFPzDh4O5dOmSyX3++tdqhIX9Snj4TWrUgNaty1hBed48iIuTszIL/lgqHkHi4mTYe1iYnB7361forlu2wJgxUud+1aoEnnpqJ3AaWGm034oVKUyfPt1Iq18IwY4dOzhy5Ag9evRg6NChFjX8kKvWp9b3FVWR4qr6mTT8OdtMVvxTlIw//5TKYKNHP2EQL8nLtWvXcHJy4quvvsLV1YMRI0aU/WITJ8LLL8vpVr50K4WizFy8KCvYXL4M69cXafi3b4dnnoHOnSEgYAO//hqLv78/Tz31FNevXyc2Npbk5GTOnz/PSy+9xLBhwwzHCiHYtm0bv//+O7169eKJJ56wmOHPzoboaGjTBpyd5UOhqIooR9ZDomFDqQxWq1bBbUePHqV58+YEBwfTunVHliypye7dD3Axf3/phlVyvwpzcfy4rF17+zaEhEiFniKwtobu3WHDhhTeffdvHD58GEdHRxwcHHB3d8fHx4dhw4bxxhtvcOrUKc6dOwdIw79161Z+//13evfubVHDn5kpByl79yptLEXVRxn/h4S9vYxqNpW+7+Xlxbvvvku3bt3w8urKvn29+Ne/7rJ+/XqTXoJiqVtXztBWrpQlBRWKB2HXLjnLt7WVQj59+hS6682b8nnwYDhwAJo1q8n+/ftZuHAh7du3N3mMfkAghODXX38lNDSUPn36MGTIEIsZ/vR0uSxx/bqshK3PyFEoqirFBfwNLK+OPIokJ0vPaX5sbGx4//33ad68OW5uzejTJ5Jjx+oREXGPlLwVgUrDxIlSnuzgwQfrtOLRZuVKmTravLnU6i/EgIMUxHFzk9WlN27cyH//+zUA7u7uODg4FGr8hw0bhpWVFZs2beLYsWP4+Pjg6+trMcOfmioDEePi5CClrJm1CkVloriZ/zFN017UNO0FTdOeKZcePUJcuCDX/QuT7z9+/DhLly7lxRet0DQdCQl+1DK1TlASRoyQmqTLl5e9w4pHm5Ur5SCyd285jW/SpNBd9+2Dp5+Gli3lTHr16tWsWrWKzMxMwz6NGzcukJ/fvn17WrRowS+//MLx48fp168fAwcOtJjhT07OrX81dGihekQKRZWjSOMvhLibo+r3PbAr70BA0zTHcupjlcXFRT6bqEwKwPz585kxYwZ9+7rRps0Fli61Jj1dlM31X6OGXJddu7bw0YZCURSDB8Pf/w47dkixikI4cECK4bRoASEhgvr1YenSpWzfvt1IrMfa2pp27doZ3tva2uLr68vGjRs5ceIEAwYMYMCAARYz/AkJspJgerocqBQxllEoqhwlXvPPPxAABquBwIORX+kvPx988AHnz5+nbt26jBp1AyenW3z00fdER0eX7YITJ8pfvB07yna84tEjIwMCA+VzvXrw+eemA1VyuHpVGv6mTeG99/bx7LNDSE5OxtbWFsccVauUlBRDQF/Pnj0Nx/r4+LBr1y5OnjzJwIED6VdE9kBZiIqSY9+FC+GHH+D772X78OG5A3GF4lGhTAWvc0r6rgfQNK024A08SDz6I0n16lLlr7DI4oYNGxpeP/98I+zsfqBp06ZUK6u+6ODBMlCrLJ4DxaNBYbPsmTNL9LlxdYXPPpMG9fDh2yQkJBQoS71nzx5OnTrF66+/TkJCArVq1SIpKYklS5Zga2vLpEmTePzxx81xNwaiojDKmElNlaUvfH1VOp/i0aRMxj8vOQMBZfjLiIsL5BMyM+LGjRtMnTqVl156CUdHR9LTa2Nv36xsF7O1lXlMCoWZCQ2V4wZvb5gy5T729vb4+fkxevToAiV2n3zySbp160Z0dDTLly/n7NmzREdHk5WVRffu3Y1K+ZqL48flc4cO0KMHRETIwXdUlBQdUigeNVSq30Omfn2pjpqaanp7vXr1SE5OJi0tjdatvXjjjRHMmXOPxMTEsl80NVUKsygUhSFE7qMYjh2DIUMgIACOHDmKm5sbhw8fBjAY/szMTPbt20dWVha2tra4urpy4MABzp49y927d6lbty7u7u4kJydz4MABs99OYiKkpcnVi1u3oFOn3HaF4lFEGf+HjH7dvzDXv42NDYcPH2bChAk8/nhnWrWK5scf4ddfd5b9or16wUsvlf14hSKH48flapKTE/z8MzRv3oyePXvSsmVLo/2io6PZt2+fkZT1zZs3iYqKQghB27Zt8fT0JCkpibjCImAfACcnGaqQni7d/Poq2UXELSoUVZpi3f45wXzOQog/c963BLoB4fo2RdmpV0+6S2/dkqnThSGE4Pbt2zz11DU+/7wdd+8+gATD7NlqoVNhjE4HH3xQqkP++EOumdeqBcuWXaNp08ZoWiM2migi5eHhwSuvvGLQ68/IyODPP/9Ep9NRu3ZtGjZsyJUrV3B0dDTS9DcHFy7IIoOhodLh9dNPuduUy1/xqFKcyM8FwBe4o28TQlxERvuvtUSHNE3z0zTNV9O06Sba3rLENR8mNjbSDhcnJ6pX/Bs50h4npwSWLatRtgtqmhRZ799fvs77UDyaJCfLijvvv5/bVoLPxVdf6aUjrjN8eCc+/PBDo+1CCHbu3MnNHJk/vVFPT09n+fLl1KhRg969e2NlZcXBgwdJSEjAw8MDHx8fs93a6dOwZw/cvQsDB0KdOvKW6tSR74uoPKxQVGmKm/kHCiE2aJpWW9O0MUBL5Ix/t6ZpC8zdGU3TPIEYIUR4jrH31G8TQoRomuamaZqnECLc3Nd+mAweDA4ORe8zadIkWrdujadnV3r2DGPnTh+2b4/gySc7lU8nFVWT6GhZh0cRowAAIABJREFU7fHsWfjyS3jzzRIfGhQk5XtdXRvxz3/+k4kTJxptT0lJ4dSpU9jb29OgQQMA0tLSWLZsGdevX+eVV15BCMGBAweIi4ujXr16+Pj40KmTeT7TJ0/CkSPSo+bjI+sLKGOvUEiKM/7xkJvap2naJ0KI3Xm3WYB5wGDALcfgzwOCc7bFID0RVcr4O5ZAJaF9+/YGOdTnn8+kXbtvCA29S9++rXAobuRgiryBXGrW/2iya5cs+gRS+8HXF954o8hDzpyRu6xYAbdvn6V27dpoWmPeeeedAvvWqlWLl156Cfucmripqan89NNP3Lp1C39/f4PAj7mMfV6OH5dufjc3OcO3UtFNCoURxRn/7pqmxeR5LzRN09eE7Q5sMGdncmb8MZqmJQAv5jQ7kWfZAaib95ic5YHpeZraxhaVO1cBycyUP1ZNmhStMpaVlcWqVauoWbMmtWvfoW/fAWUz/AoFyKwPV1cZqdeqVbG7R0ZKQypjVLIYNWokjRo1Yu/evUYqfIcOHUKn0+Hj42P4fN67d4+lS5cSHx/PuHHjaGNBAf2wMAgPh9atpayFMvwKRUGKM/7+gBuQd2qoH+J3A2aZszOapjkBicBcYKGmacXO8IUQCwDDEoSmaXsbNWpkXmkwC2NtLWdUdnbFS4zOmjWLwYMH07lzf159tRnvvCMYP17N3BUlJC1N6u8OHiyVeIYOlYEnxXD+vDT8IMVy2rWzYcmSJTg5ORkZfiEEN2/eRAgpQ61pGsnJySxdupTExEQmTJhAqxIMNMrKkSPS3e/hIV39yqmlUJimuG99gBBil6kNmqYNKssF8wby5SFGCBGCnMHPFUIk5ngc/JCDAX1ouhOWW254aFhZwZQpxc9QbGxsOHjwIE2bNuXYsePMmVOb2bNv4utrU/oIafWr+Ggye7aU4IuKkovhJTD8UVEwYABkZcFPP10hMjKMdu1G07t3b6P99MZ+9OjR6HQ6NE3j7t27LFmyhJSUFCZNmkQLC1bOOXRIBvh16ACPPaY+4gpFURRX2Mek4S9uWzHnXGDiEWJiv3VIw78a6X0g57nAvlWBkrommzdvjpWVFZ06dcDb+wSRkQ0JDU02TycWLzbPeRQVD51OPs+aJevXFpVXmg97e1mkZ/du+OmnWQQEBJCcbPyZO3v2LIsWLeL+/ftomoa1tTUJCQn8+OOP3Lt3j2effdaihh/kOKZzZ+jTRxl+haI4KtRqmBAiEJiek9o3PWdgEA6gaZovkFjVIv31xMfL3+Q7d4rfd9u2bXh6ejJqVAJWVtls314Kud+8ym36R2am9Om+9JKUa1NULRYtkhYxNVVGlz75ZJG7r1gBHTtKY9qxoyzPe/CgfB0UFMSePXsKlJa2srLCxsbGoOgXHx/P4sWLSU9PZ+rUqTRt2tQit6bTyUxFgJ49pX6VQqEongpl/EEOAIQQ63LW8vVtC4QQIXnbqhq2tlLjPyclukgaNWpEo0aN6NixPh4ekSxZIkhN1ZX94jY2sGoVNGggNQDu3i37uRQVh8xMeO01+MtfpBJPCUo5r1gBkyZJ93l2tnyeNAmGDl1KRkYGNWrUoEOHDnkukQlA27ZtmTJlCtWqVeP27dssXryYzMxMpk6dSuPGjS12i7/9Bhs3SuU+hUJRciqc8X9UuXVLBiotWiTLjkZFFb5v165d2bVrFz4+PjzxxFm6dz/Ejh0PWFupfn3YsEHmcZUk91BRsYmLgyeegP/+F/7+d9i6tURath9/bLo9ONib8+fPG7XFxsbyn//8h4sXLwKgaRo3b95k8eLFCCGYNm2aUWVKS9ChA3h5ySI9CoWi5DxwVT/Fg6MvN1q7tvTCJyTklh8tSpQkOTmZxx4DR8c91KnT/8E74uUlHyDXH5QEcOXk5Ekp3BMbC0uWyGjSEhIZabpd09rRsaPxQrqjoyPNmjWjbl2ZfRsbG8vSpUuxtbVl6tSphnZzk5UlJXvbtZPjGaXPr1CUHjXzrwDoy4327i0zsLp2NW43hRCC3r17M3/+fISwJTjYqUhvQan44w+pjrJunZlOqCg31q2TH6SMDJnSVwrDn5Ul005N4eGRa/hTUlIQQlCjRg3Gjh2Lo6MjV69eZcmSJVSvXp3nnnvOYoY/MxO2b5e3duuWRS6hUDwSKONfAdCXFe3dW/745iihFlluVNM0PvnkEz755BOaNu3IvHkdmTfvnnk61K4djB8P3bub53wKy6PTwf/9n1Ts69JFKt2U8v9nYwNvFVI9Qy/gd//+fb7//nt27sytKnnp0iWWLl2Kg4MD06ZNo06dOmW9iyLJyIBt26RDY+BAcHGxyGUUikcCZfwrAHq35aVLcu3y4EHj9sIYPnw4PXr0oH//DrRrd5Zly6xITs568A5VqwbffSfTwXQ6GSWuqNhomvSF/+UvspJNo0YlPvS336ROP8C0adFo2mTgFJAFnKJHj/+gl+23s7PD29ubzp07AxATE8OyZctwdHRk2rRpOFnIB5+eDlu2yNn+oEFKo1+heFDUmn8FoFs3ucYfFiYD7a9cgWbNchXViiI2NpYffviBHj06cOpUJ9av1zFtmpk6JoT0AKSmwqZNSie1InLhgvy/tGola9Xa2JQqyX3PHin016QJPPnkLXr27IkQ8cBywz6//w5bt7amT58+1K5dm8cffzzn0hdYvXo1zs7OTJkyhZo1a5r77gApSrhli4yFGTy4VBIFCoWiENSveQXA3T233GitWjLFysWlZLObGzduEBgYSMuWl6hbN45vv32AlL/8aBr07St/eefMMd95FeYhKwuGDZOzfZD5oqUw/Nu2ycNbtpS5/DVqWFG9kLD54OBgfvrpJ7KzswGIjIxk1apV1K9fn2nTplnM8KemSv2LxEQpT6AMv0JhHtTMv4Lg7p5r7M+dk3XSS0K3bt24du0a9vb2HDhwlIiInty6ZYeLi5lyn/76V1kebfZs8PaGp582z3kVZUdfkdHGRqoyFlcQwgQbNkinTqdO8L//XcDOrj4hIXuZPn06qampXL9+ndjYWMPzY489RpcuXbC2tub06dOsX7+eRo0aMXnyZEPVPnNz7x78+qt8HjoULCgXoFA8cijjXwFp27Z0++tzqUeOvEzv3r9x69YYXFw6mqczmibX/yMiYPJkORBo3do851aUjKJm83lLM5eCK1dkPOD69Wl07z4Qb29vNmzYwJUrVwBwd3fHPY/r6eLFi3Tu3JmTJ0/y888/07RpUyZNmlSop8Ac6HRyRWPYMLCwXIBC8cih3P4VlJQUWZZUV0Iv/owZM1i7djkgEMLevIpn9vZyqmhjA6NGyc4pKiX69LjXX4e9e6FhQzu+++47AgMD0TSN9u3bmzzOwcGBlJQUfv75Z1q0aMHkyZMtZvhTU+WYplYt8PNThl+hsATK+FdQbt+WMvtxcSXbv0mTJnTq1InU1Ab07t2UFSvM3KEWLaQEcGQkPP98mWecigcgbz2GMvCf/8ilpVOnYP/+/ezdGwzAU089Rescb05hxr9Vq1Zs3ryZVq1aMXHiRKpVq1a2eyiGtDQ5zgwNle9VgR6FwjIo419Bad4cJk4seS7zG2+8wddff03//i2wt7/L559bYHbu6wtz50r94c8+M//5FQW5fNksp5k7Vyo3+/qCu7vg7bffZtasWejyuZaaNGmCnZ2dUVuDBg04evQobdu2Zfz48dja2pqlT6aws5OSvWplSaGwLGrNv4JiZZUb9CdEyWdANWvWwNMzjJ07h/LHH1LvxazMmCGnZRs3wptvlqgevKIMZGdLXf53332g0wgB//43fPihHEwuWQI2NhobN24EZDW+vFy9epW0tLQ8xwsiIiLo168fY8aMMVTtMxdRUVLJ8upVqWvh4yNTXxUKhWVRM/8KjBAyHev330u2//nz5+nXrx/29muxscniu+8s4JrXNBlhvnu3MvyW5J135OCqb9/cNk3LfZSQlSul4X/hBXj66TW89torCCFwcXHBxYRb6e7du6TnCRj5448/uHbtGm3btrWI4d+9Wxr+2FiZ5bJ7d9FFrRQKhXlQxr8Co2kydTsyUqZ0F0ebNm1YvHgxr7/+LO3bn2bZMmEZcb4aNaQUYUKCrBh3/74FLvIIkpoqrSDAq6/KGIstWx7olP7+8MMPUsHvzJkITp8+zf18/y+dTsfWrVu5fv06Bw4c4PTp01y4cIELFy6QlJSETqfj0KFDD9QPUxw/LtP4ateG0aNlLSJ9u0KhsCzK+Fdw2reX0qYxMSXbf+rUqfTp04d+/Q4zbdoy7OwsGJh39CjMny/1YRUPhk4Hjz8u0ymFAFdXGDdOjgDzBvrlf5ggK0s6Dm7elIPHsWNTsLKCOXPmsHPnThwcHIz2T01N5cKFC/z555/cvn2bmJgYLl++jE6no3fv3iQnJxNX0sjTUnDxIly/Lj/jnp5SRgKKrmmhUCjMg/LbVnAaN5ZroWfOQJs2JTvmyJEjpKefoEmTJty/n0qNkioGlZYnn5SjEqW+Unbi46W0o5UVzJolqzo9QIh7RgZMmiSL+7VoAenp/+XLL7/k8OHDNGzY0Cg9T6fToWkaNWvWJCAgAGtraxYuXEhGRgYODg64ublx9epVHB0dqVevnhluNpc//5Qfndq15a1bWUkpCVAlehWK8kDN/CsB7dvL/OySTr7279/Pzz//zM2b1kyenMqJExbsnN7wr10Lhw9b8EJVDCHgxx/liO6HH2Sbv7/xGn8pSUuDZ56Rhv+LL2D6dOjVqxeDBg0qUGJXp9OxYcMG9uzZY3i/ZMkS7O3t6dmzJ9WrV+fQoUMkJCTg4eGBj49PmfuVn6goCA6WwajNmsGJE/JPERYmt6uAP4XC8qiZfyWgTRsZ9HfmTMlsw5tvvsk///lPvvlmOQsX1sHFRRAUZMGE6fR0+Ne/IDlZKhOVoqLcI8n58xAQIFV2fHyku/8BuXdP6i/t2gXffivo1u13oCfdu3enu4nSvpqmUa1aNapXr05iYiLLli0jMTGRV199laysLA4cOEBcXBz16tXDx8eHTp06PXAfQQb17dsnPyJPPikrWR4/Ll39Tk7S8KuKfQqF5VHGvxJQrZr8QYyKgl695Pui0Lv527SpT/v2p1i2rBOffWZNrVoW6mD16lKZpWdPOXvdvbv4Tj6KZGRAYKAMv7ezgwULZFEeM1RLvH9frvEvWQKpqQvo3ftljhw5Qo8ePYz2y87OJiMjA3t7e4YPH87Nmzf54YcfyMzM5Nlnn6V5TuUccxn7/KSkyHCGIUNkskjemhYKhaL8UMa/ktC+vYz6P38eOpZAtj8pKYnZs2fTuPEo/vijKytXSjewxejYUfpux42TGQDffGPBi1VCDh2S/4AzZ+Tf6KuvzKJbm5Agky/q1ZOKkLa2cP/+FDRNMznj/+WXX7h16xYvvPACV65cYdWqVVSvXp3nn3/eZOqfubh/X6pEe3nlavYrFIqHh/oKVhLq1ZNqf+fPl2x/R0dHOnfujIdHIg0a3LZMzn9+xo6Ff/4T/vc/OQVVyPS9l1+Wrv2UFFmmbtUqsxj+mzehXz/pPMjMzOSLL+aRlpaGvb0906dPRzMRONi1a1c8PT2JjIxk2bJlODo68pe//MWihv/UKVizRq4KgTL8CkVFQM38KxH9+0O+LK0i+fHHH4mKiiI6+hA2Nt1JT2+CBYuwSebOlev+AQGyXqynp4UvWMGpXl0uar/5JsyZA2aqe3/1qpTqvXJFBvft27ePWbNm0bp1a5555hmjfbOysoiNjaVp06a4ublx69Yt1q1bR/PmzRk/frzFSvLqadZMxiSY6dbNwoIFC5g5cyYLFy4EIDQ0lMTERIKCgixyvcDAQJycnHBzcwMgPDyct956q8htgYGBhraYmBjeeustwsPD8ff3x8/Pj+7duxMTE4OTkxPT87n1QkJC8Pb2ZsGCBcTHx9O9e3f8/f0JCgoiMTGR6OhoZs6cSWJiIp6P+nf0UUUIUaUewN5+/foJhSQ1NVX8+9//Fp999ln5XfTWLSGaNhWiWTMhbt8uv+tWFK5cEeLZZ4WIi5PvMzLMevqYGCFathSiVi0hDhzIbT916pTJ/Xfu3Ck++OADkZCQIHbu3Cnee+89sWrVKpFh5n7lRacT4sIF+VwRCQ4OFn5+fkZtQUFBFrnW9OnTRXBwsOH9sWPHxPTp04vcFhwcbNSu318IIfz8/MSxY8cM79966y2jfRMSEsTatWuFEMb35ObmZnitb7fUPSvKl379+glgryiFrVQOuErGrVvw889yJlUSvvnmG+bPn8/Fi3+yeXMSSUmW7R8A9evLAMCbN2HatHK4YAUjIQE2bcrNXTNDIZwVK2RYhY0NtGsnPwe//JLCp5+OJDw8HIAOHTqYPNbHx4eRI0eye/duDh06ZJgFWqpAjxAyon/3bhnNXxEJDw8vEBOhn2Wbk5iYGEJCQvD19TW0eXp60qpVqyK3JSYmEhwcbGgPCAgo9BoBAQHMnDnT8H7BggX4+fkB4K1XTsqHvt3X15d169aV7eYUlRpl/CsZdnbyx7Wksr1Tp07lf//7H+npHRgxwtH8pX4Lw9tbpgBu2WKsSV9KbfoKi6l70j86dZL++CeeMMulVqyQwj2nT8t6P+npcvB36lQ6p0+f5uLFiwWOycrK4vDhwwYhnxMnTnDy5EkGDhzIsGHDChT0MRc6nTT658/L4L4WLR7sfBEREcyfP585c+Ywf/58IvRKQA9IaGiowd2tN355jXBp8fLyMtkeHh5u0q2ud+EXts3Pz4+QkBC8vLwIDAws0jXv5uZGTB4J0OjoaMPrwo7Tt7u5uRkNMhSPDsr4VzIcHaWQS/36JdvfxcWFsWPH0q2boGHDmwQFibKWg1eUBjPmVX78sen2oKC6nD59mjFjxhTYFhkZSXBwMJGRkSxevJiLFy8ycuRI+vbtazIQ0BxkZ0vxnuhomfVZiD0sMRERESxbtowdO3awZ88eduzYwbJly8wyAAgJCSEmJoaAgACcciQFY2JiDF6U0rJr164H7lN+jh07xrx58wgNDS1y5g+Q+ACayHfu3CnzsYrKiwr4q6RkZEhFN0fH4vfV6XTExl6nY8dDhIQ8Q2go5Ev/tix5RxtVYdaft8qShe9NCDh71vS2yEiM5Hrz0rFjR6pVq8a2bdtISUlh/PjxtCmpPnQZyMqCnTtlIOLjj8vU1OLYvn07N27cKHT77t27iYiIoEaNGjg7OxMfH8/OnTuJjY1l4MCBJo9p2LAhTz75ZJHXTUxMxNnZmenTpxuMpn7m7FSItrB+YKB3p+ensOM8PT2NXPJ69LP+wrbpAwB9fX3x9fVl8ODBRd7PgwTtOTs7l/lYReVFzfwrKZs2wYEDJdvXysqK4OBg4uL+Q/XqWVgooLl0DBoEX35Z8tzFh01mJixdCuPHl9zt8oCkpcFzz0lXuik8PIzfZ2Zm8vPPP3Pnzh2uXbvGL7/8Qnp6OlOnTrWo4c/MlKWnr12TqYclMfwlITk5mfv37+Ps7IyVlRXOzs7cv3+fZH3OYBnJu87u5OSEk5MTISEhgFwCCAkJISAggPDwcBYsWABI46/PCDBFYe16A64/f959i9qm90zoKWxwAXKNf9asWcXet0KRFzXzr6S4u0vJX70sanEEBwdz5MgRZs48ye7dXcnKssLmYf73b9yQYkB//7u8maeeko++fbF8PmIJOX5clp176imwtoYZM2SS+jPPwKJFFr20TidT+Q4dkpfbsKHgPu+8Y/z+7t27REdH4+joyNGjR3FwcODZZ58toOtvTtLTpeG/fRsGDoRWrUp+bHEz9NTUVHQ6Hc7Ozri6unLlyhXatm3L4MGDmVbGQNKYmBiCgoJwc3Nj3bp13Llzh+DgYAICAgwzYG9vb8PMXJ/65+bmRqsibm7QoEEcO3bM5LagoCACAwOJiYnB2dkZJycnw+CjsG16T0N4eDh37twxGHd92+rVq4mJiTGk+hXmkQA5oFizZg0xMTEEBgbi5+dnkeBGRSWjNKkBleHBI5Lql5oqxMKFQhw+XPJjwsLCxIwZn4itW0Ms17G8FFWMVgghLl4U4ptvhBg6VIjq1WV7zZpCjBolxKZN5dPHvCQkCLF1a+77kSNlTp2eS5eEyM6Wr4u7NzOwcKEQGzcKERUVJWCCgAgBmQIiRI8eXxn2y9b3SQgRGhoqZs+eLb799luRlJRktr4URkqKEKtXy3+luTl58qR46623xIgRI0T//v3FiBEjxFtvvSVOnjxp/ouJ3DQ7/XNCQoLw9fU1bJ83b55Ril1FZd68eSXeNzo62pAWqKi8lCXVTxNVLPpL07S9/fr167d3796H3RWLs3s3XL4sS8CXZBa/efNmli1bhru7O7Nnf4i1tWbZJfiiTp7/c3fvnryhLVvk48UX4d//lu2BgTB1Kph7tiKEDKHfsgW2bpXT7OxsGanv6goXLki3iik3f2nurRTdCQqSSo7PPCMH5pqm8dFHH/Huu+8W2H/nzp3069ePFStW0KFDB9LT0wkJCcHNzY1x48YVGg9gDtLSpING0ywr1xsREWGxIkNVlcTEREJCQor0BuhZt25difZTVGz69+/Pvn379gkh+pf0GOX2r8S0by+L/URFFVz/NUWPHj2YP38+u3f3JDBQGhsPD+k+njjRAh0sjRGsUQOGD5cPIWREI0i1wA8/lMsBbm4yyu3UKRg8WBaDLy337snSd1u3yseVK7K9a1eYOROGDcuV3m3d2jz3VgLS0+HVV2HhQqmSPGBAAmPHjuWVV14xqNDl54svvmDgwIHY2dlx7tw5oqKi6NSpE6NGjcLa2tqs/ctLRgZs3AhNm0KfPpaV6+3UqZMy9qVEH8eQmJhYZKxATEyMcv8/wijjX4lp2BCcnWWtmJIY/wYNGjBhwmamTs39t58+LXPIwUIDgLKgabnr/j4+UtFGn9awfLkcDNjYyG36WIG2bYu2QkLImf3AgdJ61awpBxD//jcMHQpNmlj+vgohNhbGjIHffpMDsTlzIDPTnvT0dI4ePcrdu3cLHFO9enX++te/GrwDUVFR9O7dmyFDhlgslU9PtWry89a4sUUvo3gASqJZoAz/o41y+1dyzpyBgwdlLffiarPcvXuXnj0dOHeuoLJbhw5yQl3hycqCI0ekq/7XX3M77eYGeaKjCyCErCzz/vtydu/jUyHKDt++DV26wN27sHgx2Nv/iq+vL3Z2duh0Oq5du8aiRYuwt7encePGNGrUiEaNGnHo0CFsbW0RQnDp0iWGDBnCY489ZtG+JiTIVZF69Sx6GYVCUUqU2/8RpHVrOHpUDgKKM/5JSUmcP29afCYyUgCVIAffxkYmkj/+uCwidOmSdN9v2ZJr/AvLva9VCz7/vHz7Wwz168NLL8nBm5XVKTp1Gk5gYCAzZszAysoKV1dXHB0dSUpKIjo62ki9TT/DHzNmjMVd43Fx8s/s4CC9FFVBrkGheJRRef6VHFtbaNNGBmAVh6urKy4u8Sa31a0bx7lz58zcu3KgeXNZMvfXXx92T0pMZqbMcDx5Ur5/910dnTtLYZ6tW7fyxhtvGPbVNI32hSTOCyGYMGGCxQ3/rVvyz2tjI1dKlOFXKCo/Fc74a5r2lqZpfpqmTc/T5qdpmq+maW89zL5VVB57DIpJmQakIRkw4IjJbX37HqRFC3cz90yRn1u3cvWNduyAU6dO0alTJ07lLF8MHTq0QMGd/MZfv1Q3bNgwWhcVlGgGYmOlU8XODkaMKFuMpUKhqHhUKOOvaZovgBBiHdBK0zQ3TdM8c9pCgET9e0Uu+plYamrxQegeHuE888x66te/habpqF//Vs77G7Rvb81vv1m+vxanghYQOnZM6t2Hhsq4xRkzpLRqrVq1yMzMLPS4hIQEdHlk/jRNIz09HTs7O4v0MyoK1q6VGZZz5shQiREjZIxkVWHBggXUqVOHdevWsW7dOmbOnFmsfn5ZCA8Pp1WrVsycOdNwHb2iX3h4OF5eXkbb9IqCISEhRsctWLDASGRIr0QYGBho1GbqtZ6ZM2caKRHq+xYQEGCkJhgeHs7gwYONzp23T3kVCQMDAwkJCTH8HRWVh4q25j8YCM15HQ34Aq0AfdmpmJy2slXfqMLcuAGbN8vAdVfXwveztbWlefNDdO6cG9137tw5bG29sLKCIUPkTK9v33Lo9CPE0aPQv7+My9i3L5MLF9YgxEQaN27Mb7/9VmiE/pkzZ9i+fTtXrlyhefPmgKzVcP78eQ4cOGB2l39UlJRbSEqSwYiOjlLc8Pp1KcRYVdBL6+pz3P38/AyG15x4enri6enJuHHj8PT0xM/Pjzp16pCQkICnpyfe3t4Fto0dOxZfX1+j40AOFBMTEw2GOq8SoKenp1GBHlPFetatW0f37t0N96zvW0BAgFHkv77mwMyZM3nrLWNnq/7vBuDv78+8efMMxy5YsEDpBlQiKtTMH4gH9FUmnJCG3wnI+0k20irVNG26pmlh+gfgFRsbWy6drUi4uEC3bsVL/cbGxnLmzBnD+4yMDE6ePMnZsztYsuRPXF3lEkKlrPJZlO7eQ8bTE/72NwgLgzNnljN58mT2798PUGRqXkxMDLdv3+b06dOGNiEE8fHxxMXFmb2fx4/LqH4nJ/D3l8F9tray/WGg90IsXCifo6LMc97w8HC6d+9u1FZeqW/Ozs5GM+38fTCVm5+YmIivry937txh9erVhn3c3NyMZuKFoS9KtHr16hL3M3+p4LwFgPTSwnn/ZtOnTzdZqEhRMaloxn8d0uCT82w6Oi0PQogFQghv/QM41qhRI0v2sUJiZQXe3kW7ZnU6HZs3bzYyJBcvXsTf358zZ84we3YAK1dep3VrqbVTJZYAHiJxcVKYMC5OGtC5c7OoXx+mTJlCSEgI/fr1M3lcRkYGiYmJnD59moiICC5cuICDgwO3b98mOzuby5cv4+joSD0L5NwlJsq5SouJAAAgAElEQVSxkqenfHTrltte3ui9EAkJsk8JCfK9OQYAoaGhhhm13l1dktz4wvAqYf1ivfBOYQONefPmmWwPCQkxHKevSqgnPr7Yn0nCwsKYN29eiQYKesaNG2f424SHhxv1Of97PXfu3Hmg8sKK8qPc3f55A/nyECOECBFCxGiatjpnXT8R6eavi7E3oPhP+iPM1asy8t+UizY4OJhLly6haRobNmygZs2ahIaG0rZtW/r06YOHhwfbty9l9ernCQpyMfzwK0rPH3/I9L3YWFkIMCVlLe+99x4HDhygbt26DBo0qNBjV65cyY0bN7h//z6urq7MmDGDTZs2ERkZyenTp3F0dMTDwwMfHx+z9VcIqTXg5CRf63TyOSJCbi9J8aiysHlz4dsOHpSD2r59ZZGjiAg5+9+yBV5/XX7O83uohg8v2XVDQkIYPHgwAQEB+Pv7G9pjYmLKVCJ3165dxV7vzp07xMTEFNg3LCyMO3fuEBQURExMjFGBoNWrV7N69WqzFWfy9vY2qmpYFH5+fgwePLiA619RNSh34y+EKHRhLcfoewshFmiaFiCEWKdpWgzgnbOLG1DyoesjyOnTMqLcza2g4N0TTzxBUaJOly9fZs2aNbz//mt8/vnn2Nk1ISFB/giX9EdVAatXy1K8zs6wfz/06AG//96cFi1aFPn3B7hx4wZ37twhLS0NHx8f+vfvj7W1NY6OjhbVuD96VCone3lJj094uHzoeRgDwXv3oE4dqSZoawudOsHPP8sAxAdBP3OePn26YZaa14Vtyu2uX1svbD27KBldkOvohRlcb29vw3YvLy8WLFjA9OlyjqRf89fP2PVV/PRr+omJicUODGJiYoiOjmbdunW4ubmxdu3aQvuSf83eycnJcM389zN37lyjNv3fsri/haJiUKEC/oQQ4TkR/n5AUJ4275xMgEQhhAr2K4L27aXuzcWLpSuvKoRg69atAKxZs4b09HSWLFnC++878t//wg8/SIOmKJpFi+Avf5Ga9999F8eZM7vp0WMsPXr0MPx9TXHs2DFiYmKIjIzEwcGBKVOm0LJlS8N2S2vcd+woZ/ceHmBvL9f49eWiu3WzXLBfUYPKtDTp6k9IkEGsERGynkCdOnK7nV3ZBqV5Z756Q7VmzRqDwV23bh2enp6sXbuWgIAAwsLCcHNzIzQ0FF9f30LX5M1h9Nzc3Ixc+np8fX1JTEwkPDyccePGERYWBkjDXtwsPjw83LCcoB9gFEb+WIRx48Yxc+ZM1q5da+TOd3Nzw83NzRBsCDLgr7BlC0XFo0IZfzCk+eVvM38YbhXF1VVGaJ8+XTrjr2kaI0aMwNbWFnd3d06fPs3SpUt5993niIyswfPPyx/jl1+2XN+rAiNGSH3+996DN998j6VLlzJgwADqm6oMmENKSgq7d+/m3r17tG7dmtGjR+Pg4GDxvqakyM9Jjx4yVkRfH8LdvWJE9nfrJtf4w8LkI297WYmJiSEoKAg3NzfWrVvHnTt3CA4ONqT56Q2vt7e3wbAFBQXh6+trlGqXn0GDBhm56/WEh4cTExPD2rVr8fb2NhoghIeHExYWZphd670Pfn5+hISEEB4ezurVq4mJiTEsC6xduxY3NzfCwsIMcQBFLVGEhIQwd+5c3Nzc8PT0NJwrMDAQT09Po2usXr0aZ2dnQkJCmDlzJrNmzcLPz88wIFiwYAExMTGGwdPatWsJDAw0bHdycjIMoBSVgNLU/60MD2Bvv379SlQDuaryxx9CBAUJER9f9nMcPnxYzJo1S3Tt2lX88cc5MXy4DJv/4gvz9bOys3y5EB06CGFtLYSTkxBLlsj2tLQ0IYQQycnJ4sSJE4Uef+/ePXH27Fnx6aefijlz5ogjR44InU5XHl0XcXFC/PSTED/+KERiYrlcskxcuCDEmjVCLFggny9csOz1jh07JqZPn254TkhIEL6+vkIIIebNmyeOHTtm2Q48AEFBQSZfK6o+/fr1E8BeUQpbWeFm/ooHp00bKSRz5oyUwC8t169fZ+fOnbRs2ZKoqCiWLfuelSs/YupUW/77X3jhBSmT/yizYkVuNUSQLvKpU2HNmuXcu/c9O3fupGbNmnTp0sXk8RkZGXzzzTfcv3+fevXq8eyzz9KgQYNy6fv161JdsFq1iq/aV95eCP1MHzA8B+dEFVb0wLe8ywWmlg4Uirwo418FsbOTLv8LF6BnTxksVRoaN26Mn58fHh4edOvWjS1btrBx4xq+/XYYWVl1qFVLRoNXQBG9cuP//s90+4kTTzFuXHiRuft37txh/fr1pKam4uHhwZgxYwpI+lqK6GjYs0ca/KFDq5Zq36NO3kA9JbSjKI6KluevMBPt28sCMhculO34Dh06YG1tTefOnenduzc7duygZcumxMQcQqeDF1+Et96qEPo55Y4QhVcPvnHDic8//xwbm4LjaiEE69at49tvvyU+Pp6xY8cyfvz4cjP8J0/Crl3QoEHVk+tVKBSlQxn/KoqLi6y7nkfMr0wEBwcTFhbGyJEjcXNz49KlSwghsLeHzz6D116TXoCqTliYVLyLi5PejsLq6eiD5vKTnp7O+vXrOXXqFHZ2drz88suFVuszN0LI9L0jR6BlSxg2DKpXL5dLKxSKCopy+1dhunWTGu06XcGc/5IyYMAA2rZti7u7O3Xq1GH//v3s3Lmdp5+2wt7+CT77TGYBfPed1ICvaoSFwezZsqSts7NMN+vfXzBq1B98+mnXAvu/807Bc0RFRbFlyxYSExPp06cPAwcOxLoc/1jh4bLfHTrICpCP6lKNQqHIRRn/KkyeNPEy4+DggHtOxFWbNm1ISUnh66+/Zvv27YSGhmFv78UHH0iDYoG6KA+NjAzw85MKdM7O8NFHUpvf0RHOn7/Ap592Q9MmIcTbgAcQSY8eu5g48XXDOYQQ7N27l/3791OtWjWmTZtmKM5TnrRvL3P3y8nRoFAoKgHK7V/Fyc6W6/737z/YedLT01mxYgUZGRk899xz+Pv7k52dxZw58Mkn0iVeFbh0ST5Xqwb160ujf/EidOjwCz/88CUgB0HTpk1DiOVAJ8AW6MTvv79hiAxPSUlh2bJl7Nu3j/r16zNp0qRyNfypqdLVr9Mpw2+K8i7pGxAQQGJiIiEhIdSpU8dQCjdv2d7AwEAjAR5TJXrzHrNgwQICAwMJDw83nDdvZcLAwEAGDx5MYmIigYGBhnvNX6pX8WiiZv5VnORkGd3dp490+5aV6tWr4+/vj4uLC/b29uh0OrZt28bNmzeJizvAgAFzARu2b4cBAyrfmvKxY9K9v3WrjJNo0wa+/14YovY3b95MaGgor776KlZWVuzZs8fkeb744guaNWvGunXrEEIwfPhwPD09i4z+twTXrkm53jZtwEyy8FWK8i7pGxAQgJOTE76+vri5uTF9+nSDQE/esr15MVWi11SpX32J4LFjxxql+Hl6ejJ9+nTCwsKM5IUtMchRVD7UzL+K4+QEo0c/mOHX07JlS2rUqIGmaXTu3JmWLVsyf/58fvjhB65du8aFC/DUUzBypJx5VgaOHZOR797esobB7NnQsKGU2+3SpQtROSXkPv/8c8LDw7GxseHXX3/l7t27Js/Xp08fVq5cSXZ2Nj169MDLy6tcDX9mpnxu3RrGjavkhl+fS2rq8YA8zJK+hVGWgkJ55Xj9/f2NSvbqJYcTExMNHilQxl8hUTP/R4AilGXLxKlTp9iwYQPjxo0jMzOTLl26kJ2dTevW8N13WQQE2PDUU3K9vCKnk925Iz0i9vbwwQfw8stZCJGIo2M9mjRpgp2dHfHx8bi7u1M7jxJOt27deOONN6hWrRpCCDIzM6lWrRr3798nKyuLnj170rNnz3IXWvnzT1lI6MknZbZHOSgEV1pCQ0MNRlBfzOZBS/qakvctDSEhISXOz9dXApw3b56hSqCvr69RhUI9fn5+zJ07Fy8vL8aNG1fhxYoU5YMy/o8IJ05IYzdw4IOfq2PHjtjY2NC2bVuaN2/O4sWLWbVqFQAbN24kKGg3L79ckyeekG70iqQgFx4uK8N98IEM5Nu4EXr3BkdHQffuvWjWrBkbNmygYcOG/P777ybP4erqir29Pff/v71zD26rPPP/98SXXEhiWU4KIYGW4wRyhUaW0wAldkCGdMpy6UgYsuVSdpEZOr0Mwy8i252d2c4Uj8RMOzDd7kjZ+W3aSZPaEpkyFHaIT7pOgQK1fJJNcUjyiw/tlmIotnySCeRqnd8fr97jI+kcXWzJkqznM+ORdG7v+x7J53mf530uBkeKixcvoqamBnPmzLEszlJM3n+fWS6WLmVOiRVDe3v2Y4zJJIxa/+go88o00t+fU7MzXdKX588HkFbvvqenB8FgMGPBnVR4JcDUinsPPPAAIpGIvsTAGRwchCRJCAaD6Orq0rMXEtULmf2rhIkJ4NQpFvo3XQRBwJo1ayAIAi5duoSOjg4sXLgQx48fx1VXXYXHHpuLnh6WYtjnYxXjamvZ6969029/KsgyW45oaQF++lPgww+ZE+P5879GQwMb01NPPYVv5VC6MJsZf+UMV8WJRoE33mAV7+6+m2V4JKwxlvT1+/1wOp1J5nOrkr5GB7xUslX06+zshNvthtvtTju2s7NTLzaUL3a7PamSHjf9G6sM8rHxYjyplfuI6oQ0/yph9WomAN9/n6X8LRS//vWvMT4+jm9+85u4fPky4vE4zpw5gzvvrMczz5xHd/fkmsPQ0GQ+/O3bC9cHI3v3As89x5zdVq8GnnwSkCTg5ZeZ/8MPf8gSEzU0AP/+7/8XTz31FKLRKFpaWvD4449nvf7ExASOHz+Oo0ePYpUh04+mMefAeDw+YzH88TgT+idOsLF+9atTz+dQMjJp6tnW9pcsyVnTN1KuJX2nsuzAKwLyPnDTf2dnp34MHy+fXBSi9DBR+VTao4KYIldcAXzpS0xQTEwU7rp33303Ojs70dTUhEceeQTxeBy/+MUv8Oijj+L558dMz/nud4F//mdgZIR9Pn4c+OUvmTn+9deZQJNl4MIFtv/8eeZAmC2VMC+2MzTExjg0BHznOyyz3b/+K3DixEUsXvwCBgYkAMCjjz6KAwcO5GTiVVUVv/3tb/GTn/wE4XAY58+fxwXeQTBrwPj4eMbSvYXk8mXgwAH2fba0AFu2VKDgz5UCOvrxkr4AE/KhUAgej0cXjMaSvs3NzXA4HBgcHIQoillL+pohy7JeNpeH+imKglAolLQvV22cl/7ljn18MmKMVPB6vUkTCbvdDlmW9fHu3Lkzp7aI2Q1p/lXEunUsZl1RrNPT5otxbVtVVTz00EPYs2cP1q9fj5dfvt70nLExoLubaf/LljGB//3vpx/3pz8BX/wi8OMfAz/4Adu2YMHk35EjQGMjsGsXsH8/8Pvfm/dxyRIN//IvAi5dEvDCCy/g61//OlwuFxYsWICOjg7LscXjcZw6dQrRaBT/L1EkobGxEevXr8f999+PcDisHzsxMYF58+bhtttuy3zDCsD588B//Rdb8t6yxTqlMJGOKIpJnu8AkmrQK4qC4eFh/VVVVSiKAlEU9fdmk0UrZz+Hw4Hh4WH9s8vlwvj4uP7ZuC/X/qe2ZfwdAkhaBgCoyA9hDgn/KuLqq5npe2iocMKfE4vFsHfvXtx2223Yvn079uzZgyuvVDEyku74tm4dSzfL+da3WL75zz5jGv7nn7P3X/gC2791K0skxLfzY+bPZ/svXGDOjFb+DENDE5iYEFBXV4c//OEPWLJkScaxnD17FrIsY3BwEKdPn8bChQuxZcsWOBwO9Pf3o7a2FjfddBPGx8dx6NAhAMDixYtx1113YcOGDXnfu1w4dQo4fJiVDr54kY11+3Y2OZq1lKBqVDmV9KUSvUQxIeFfZaxdyzTk0VG2ZFoo7HY7HnroIVx33XWora1FZ2cnjhw5hEjk/rRjP//8B/j2t8fxs5/9DADwD//gwVe+8hU888wzAIBnn30WDocD8+c/AAAYGvoPbNmyDjfffDMA4M0338Q111yDefOY5HvwwVF4vYvhcNRjaCi9bwsXfohY7AosXbrUUvBrmoY//elPiEajeP/99xGPxyGKItasWYPBwUFs3LgRDQ0NuOeee3SHv7a2NjQ2NuLs2bPYvHlz0db6T50CfvtbtpRRU8NKNC9aNBnTT8xOqEQvUUxm6yohYcH11zPP++lW+zNj1apVqK2txaVLlxCPx7FtWwzAdgDvAbgM4D0sW/YM7rxzDJs2bdLPi8fj0Axa3v79+5NMm9/97nfx0ksv6Z+3bt2qa2XxeBxLly7Fc889Z1pUBwCCwS9ZrsWfO3cOb7/9Nn7605/i5z//ORRFwY033ohHHnkEjzzyCG655RY4HA69RK/R018QBNx000249dZbi+rkd/gws3jMm8cSNjmdLP3w4cNFa5IgiFkOaf5VRn09EyL79rEJQFMTq/5XyOi0N998E7/73e9w/PhxAL8CsE/fNzIC1NZ+G4899pi+zSjYAeDkyZNJn//85z/rNe81TcOBAwewYsUKAEz4v/jii9i0aROuvXYEgvB/Mhbb4df48MMPEY1GMTQ0hMuXL+Oaa65BW1sbVq1ahRdeeAGapkEURSxevBhf+9rXCnVrpoSqsu/M6WQx/Bs2sPC+lHBxgiCInCHhX2WcOgV8+ilzEpszBxgfZyZloHATgK9+9auYm0juv2PHDnz00UcYGRnRX/ft24e1a9eiqakJdrs96XXhwoVpcfRGrV0QBGzdulX/XFtbi+985zsAgB/96EeJYju/1Pf/4Q9AX99adHR04MKFC/jjH/+IaDSKjz/+GHPnzsXGjRtxzTXXYGxsDDfeeCMAFiu9bNmywtyMaTA+zqIeFi8GTp9mZv45cyb9JShiqziEQiG4XC7dO9/tdkNRFNjt9ryT/xBEuULCv8o4fJg5yjmdzPFuaIhpkYcPF07419XV4cyZMzh9+jQaGhqwcuXKpMQ3ly5dQl1dHT799FOcPHkSE4bYw/r6etjt9rRJgd1u1+sKmBGPx7Fr1y7Tfd3d3bhw4QKOHj2Kixcv4qqrrsLdd9+N9evXY968eXjrrbcQjUaxadMmXHHFFRlDumaKEyeAt95i6/tr1rBJQDTK/jgbN5auf7MZURQhyzJcLhdcLhcikQh27NgBSZJK2q9AIKAX9kmFJyAi3wAiV0j4VxncVLx+PbMC8GxwhTYhb9u2DaOjo6ahTI2NjXj88cdRU1ODeDyO06dPIxaLYWxsTH/95JNPcPz4ccTjcf28uXPnmk4Kmpqa0NfXZ1lsZ/78+Thy5AjWr18Pp9OJhQsXYv/+/WhsbERzczM2bdqE1tZW1NfXF/YmTIFLl1ieg1OngOXLWaTDggVMy+fe/jZb4Zdqqo1QKASfz6dPGAcGBqCqqu5LwoVoPvn2c0GSJITDYT23gMfj0UP1PB4PDh48iFgsBo/Hg127dkFRFAwMDMDv9+tVAHn/ARYq6Pf7p1yVMBAI6DkOFEVJi2jw+XzYuXOnnhhIlmV4PB643W60trZiYGAAHR0dcLlcCAQCGBsbQ2trKzweD4LBIFRVxfDwMILBYFqfidJCwr/KsNmYOfm991jRHS6bi2FCbmtrMxX+999/v+4gN2fOHDQ2NuqC2Eg8HoeqqmkTg48++gjHjh1LmhjU19fj+9//Pi5evIizZ8/i7NmzGBkZQSwWw9q1a/H0009jYmICixYtwuXLlwEwCwQA3Z+g1IyNsWyEZ84Ara3Al788mddm5UoS9oUkl5K+qZnxspFLlj9ZlpPy6ouiqF9fFEXYbDbYbDaIoqiXA07F2C+Px5OUsTAfJEnKWuo3EomgtbVVv0+8T7yksNvt1ksK22w2ffLAyxYDbKJSqD4ThYOEf5WxcSNb4zeajwHguutYuthCZolbsWIFFi9ejDOGAPz6+nr9Yffyyy/j3LlzePDBBwEAJ06cwJw5c/S0uYIg6EsAqfnyJyYmoKqqPikYHR3F22+/nbRscO211+rH79u3DxcvXsSTTz6J2tranFL5ziTHjgFvv80sMXffzZIfEcUjW0lfSZLg9/shiiI6Ojpy0v65QMs0AeAJhHhb3K+Av+cYswEakxABk1n+vF4vRFGccq5+VVX1lMVAuvCXZRlutxs9PT0Zx2+326EoCpxOp+l+p9OJaDRakD4ThYOEf5XBZajRhLx6NZsMjI8Dd9xRuAkALwD07rvvAoAe/89ZunRpUorcN954A3PnztWF/+7du9HQ0IBvfOMbAFgZ04aGBqxatQo1NTVoaGhAk6Fg/bFjx5Iq7XFqampwyy236Bp/OTExwSZjH3zACvNs3UqFeWaCbCV9+Xp/IZFlGR0dHfD5fLqp31h9z2gR4NvN/AyMkwFZlpP+p8ywKjecrdRvNBqF3+9HY2Oj5bW5tSOTdSTVgpFLn4niQ3H+VcjKlYDHAzzxBHvdsIGZmT/4gOWLL2Tu/3Xr1unv29rakh4St9xyS5Ln/sMPP4z77rtP/7xq1Sp80ZDC7o033sAxQ4KCF198Ea+++qr+2SqW/+abb8aaNWuwYcOGrBX5ZpqaGva3eTOwbRsJ/pmCa9VdXV1pmrosy6bHTyfLnjFygGv4XIPnaYNT3yuKknECIsuy5dKAkUzlhgcHB+H3+5MmQ6k4nc60SYgkSZAkCb29vVnLGU+lz0TxIc2fAMAcAGtqmLPZ668Dd97JkgFNlxUrVuC+++7Ts+BlYu7cuXqIIMBCBo1873vf09fpAWDTpk34QiIHcDwexyeffILa2tokDX/58uWWRVdKyXvvMU2/oQG4/fZS96Z84VEcsVgMTz/9dNLvY6oYS/oaBTGfmJql8bUSwsZSvwMDA0nmbON1ePggMFlVz5in32azmb7PBF+ayIbVMgQfM7dyGOtc8NoGkUgEoigiHA4n3QOjr0A+5NpnoviQ8Cd01qxhE4BDh1jhmG3bWKjZdOBZ8ArBnDlzLCcHc+bMgc/nw+uvv64vM9TV1cHj8RSk7UJy7hwwOMjqExgSHRImHDhwAE8++SQA9lt69tlnp33NTCV9ufadq2YqiqIu5CORSMY1f6NjX77tpBIKhfR2sznPWTkiZir1K8uyLqRdLhdaWlqm1M+p9pkoPmT2J5K4/nq27vzxx8Brr7EiMpWCIAhJywxbtmxBQ0NDCXuUzNgYq1Uzfz7wjW+Q4AeA9vZ27N69GwCLvmhvb8eePXsAAJ9//jkefvhh/dgf/vCH2Lx5M/bv3w8AGB0dRXt7O1555RUAwMcff5y1vWwlfQFzTdmo4U8Fr9eL3t7epJK6mTTyTG1JkgSfz4fm5uaM6/EcK8uXValfSZLQ3d2tL38oioJYLIZAIABZlqEoCsLhcJKDIkdVVYRCISiKgkAgoFtC8u0zUXxI8yfSWLmSWQAOHgRefZVV3CuAtXVGyGeZYabQNFZ+OBoFbr2VFVdatKjUvSp/RkZGMDo6qn8+d+5c3iVwU8lW0hdgkwKHw4FwOIyuri5Eo1GIoqh7xmcL5zPDZrMltROLxUzb4daHTG2llgXOhtUSgpUHv8vlSjrH4XAktZdpSYKPM/We5ttnoviQ8CdMue46tu7f1wf89a9AjqHOJaeQywyF4Nw54L//G/jwQ6C5mWL1U+nv79ff19XVJX3+1a9+lXb86OgoFiVmTkuWLEk6/qqrrpp2f7hTn9Pp1J3TgsEgXC5X1syP+SQDsmoHYBOUcsgyScxuyOxPWHLttcCDD04K/hKUV69o/vpX4KWXWDGjLVtYGGUZJBGsCDKla/7xj39ctHa5oxt/5d73oijq74vZDgDLtlRVNY1EAJi1YjrRCET1IWiz7IkuCEJ/W1tbm1EjIKbPyAjw+98Dd93FMgMS1sTjLBe/LLM8Ci4XQM/l/Hj99dexbds2032vvfZaySstEkQ50d7ejkOHDh3SNK0913PI7E/kxJw5LPSvEOF/s5nPPmNJe0ZGgBtuYGv8dM/y56677sJsU0wIopygxxKRE1deCdx7L3sfj7MwNbIApPPmm6xk8tatQCJRIUEQRNlRcuEvCIJD0zTZ8NkNQAXg0DQtYLWNKB1vvQX8+c/A178OVHPUzqlTLE1yLAYsXsyyJN56K3D5cnEKJREEQRSKkjr8CYLgAhA2fHYAgKZpEgBVEASH2baSdJbQWb+evb7yCotdr0ZOnWLm/ViMefK/9x77/PHHJPgJgih/Sir8EwLd6NLaCabhI7HdZbGNKCGNjcDf/R3LBfCb3zAzd7Xxzjts+aO1ldVI4Cl6Dx8ubb+I6RMKhfRc/IFAQH9v5WlPEJVIuYX62QDEDJ+bLLYRJaahAbjnHha69uqrwCeflLpHM8PYGNDfzwognT3LiiJdey0L5QNYpUSishFFEdFoFE6nEzabTS+wE4vFsp9cRHiGPTMikci0MhAS1Ue5Cf+8EQTBKwhClP8BaBkZGSl1t6qCRYuYBWDePDYBmK23XdOA//1fZuV46SVAUZgz37x5wB//CFy6xF4BMvlXCqFQCI2NjbrQ9Pl8SVXteN756eTfN0OSJHR1delVBVtaWvQKfi0tLXp8f0tLi5561+fzAWDZ83hfeFU9vs/tdk9pchIIBPR7EAiku1P5fL6kNL6yLKO5uRk+n0/vG6/4FwgE9O2CICAUCiEQCOj3NRQKIRQK6X3O9X4Zx0kUjqI6/AmC4DXZrCTM/WaoAHhEtA0AX1E22wYA0DQtBCBkaLN/2bJlbVPuNJEXCxcyC8BvfsOKAd15J7BiRal7VRguXwZOnmSC/fRp4IorgK98BVi9GvjLX9gafzTK/jgbN5auv0Tu8Gp2PCuf2+1GKKQ/RhAKheD1euFwOBAIBEwr/aViVUDHiCzLeiY/3g9jwR+bzQabzQZRFC1L30qShHA4jGAwCL/fr2cIzBdJkpKq85mV9I1EImhtbdXvE+9TZ2cnHA4H3G43GhsbMZzQ5g0AABNZSURBVD4+DpvNpt8nURT1FL+hUCipiJDH40kr7GN27wo1TsKcogr/hGDOhx4AzsR7EQCfJJhtI8qEBQuYBeDVV5kgnA3C/9gxYGAAuHABWLqUZee77jqW7wCYTNN7+DAz9dtsTPBT+t7KQJZltLa2Jm0zFvfhNewVRck5bS8XaJkmADyrH2+L+xPw9xy+XVEU0zz5XHAqijJlgaiqql5DAEgX/rIsw+12o6enJ+M9sNvtUBQFTqfTdL/T6UQ0GtXHwqsaGjG7d4UaJ2FOSUP9EiF8TkEQ3JqmRTRNkwVBcCaiAFQeAmi2jSgv5s9nE4BKzssyOspC9urrWWKeq69ma/pWKeNXriRhXyxOnz4NTdPQ0NAAQRAKfv2BgQFd2EUiEbjd7rR69YVGlmV0dHTA5/MhHGZBTjabTW/XaBHg2/nEwIxAIJB0jhUtLS2mxXjcbje6u7vR0tKCzs7ONOtGNBqF3+/PWIWPa+xihuIfqRYMWZbR2dmZtd+cXMdJ5Eepvf0jmqY1apoWMWwLaZomGa0GZtuI8mPuXLYOHo8zh7hpFmCbUVQV2L8fOHGCfb7+eqCjw1rwE8XlzJkzeOGFF/D8889jz549OHjwII4dOwZVVQuS+Y9r1V1dXWmauplTnSRJ08qdzzV5t9uta/h8rZ+v86e+546GVuzYsQPBYNC0tK6RgwcPWu4bHByE3+9Pmgylwq0gRvhafG9vb8brp8JN9/lMrnIdJ5EfJU/yQ8w+JiaAixfZX7ly+TIT9OfOAU4nM9vffjvz3CdKz4oVK7B48WKcOXMGw8PDSaV858+fj3vvvRc33HDDlK6tqirsdju8Xm+SIObaq9n6vpUQVhRF97IfGBhIMmcbrxMKhfRr8MmGKIq6Rm6z2Uzfm8EnJw6HA6IoIhQKZfRJsFqG4GPm5vWOjo6kfcPDw4hEIhBFEeFwOM0ykmliYoUkSfD7/Xobme5dvuMk8oOEP1Fw6upY9j9BYMlw3nmHCdlyWBf/7DNgaIit6V+8CCxbxpYqBIFM+OWEIAhYu3Yt3nnnnbR9CxYswMppfFlGZzMuGHt7e+H1enXtO1fNVBRFXSBFIpGMa/5Gx75820ntPz9PVdU034VUrBwRjU54QPIkQZZlXUi7XC60tLTk3c9UjMKbt53p3uU7TiI/Kj7UjyhPuOB/5RXmBBiLAX/7GyBJbPtM8+mnzDt/3z7gf/6HOSXeey/zUyjCkjKRI7t378aRI0cAABMTE9i9ezeOHj0KALj++utNz1m/fj1qamrw+eefY/fu3TiRWKs5e/Zs1vYURdHXjyORCEKhEDweT9KatZmgNGqpU8Hr9aK3txehUAg7d+60bCeXtvgkhUcnZHNIvOOOO0y32+12PZzQ2C9JktDd3a1r3oqiIBaL6XkGFEVBOBw2NcOrqopQKARFURAIBHRtnofrNTc3Z/QhmM44ifwgzZ8oGocPM0fAW28FmppYfPzRoyx0bssWtm/ePPba2sreqyrTzq++empCmefbV1WWiOgLXwDOnGFpd+vqgHXrWHriRYsKP16isCxfvhw1NTWYmJjQty1YsABXXnnllK8piiL6+vqStqV600ciETgcDoTDYXR1dSEajUIURd0zPls4nxk2my2pnVgsZtoOF3iZ2kq9VjaslhCshKnL5Uo6x+FwYHx8POv1jH0zi1AwXiMX8h0nkR8k/ImioaosNO6ee1g2vOZmpoGrKrBkCVsKOH2aZQfkFr2TJ5lm/o//yD7/7nfABx8kTxTM3l999WS+fc7f/ga89hpw443Mee+GG5gnP1E+PPbYY/r7mpqapM/19fVwOp149913AQB1dXXwer1oaGgAwCYCxuMXFqDMJHfqczqdunNaMBiEy+VCc3NzxnPz0Uyt2gHYBCVbW7MN0upnHhL+RNGw2YDxcbbGvmEDqwTY1MTW1i0skVi3DvjiFye1/uXL2QTi/Hk2WRgfZ5kEz5+fPKeuDvjWt5jG/5e/MGF/332T2fd4yB5Reaxbt04X/lu2bNEFf7Hgjm78lXvfi6Kovy9EGKBVOwAs21JV1TLRTSQSmVY0AlF9CIUImyknBEHob2tra+vv7y91V6qeVE2cc/vt03eu0zQ2ATh/njnuXXklsGsXsyrccw9LvzsxAfznf7KJxBNPTK89ojRomoajR4/i7Nmz2Lx5M2pqakrdJYIoO9rb23Ho0KFDmqa153oOaf5E0ShmFjxBmDT7c2w2Nin47DMm+CnffuUjCAJuuummUneDIGYdJPyJojKTWfA2bqR8+wRBELlAwp+YNVC+fYIgiNwg4U/MKijfPkEQRHZI+BMEQRjgqXiN+fgVRYHdbqfKcsSsgTL8EQRBGBBFEbIs63nveerZWCxW0n7xDHtmRCKRaWUgnM1kum/lTLG/U9L8CYKoOkKhEHw+H3bt2gWAFZZRVVVPtMOTznDNv1BIkoRwOKynFPZ4PHp5X4/Hg4MHDyIWi8Hj8WDXrl16tj+/3w+bzaZbHnjK2+HhYfj9frjdbn1bPgQCAT21saIoaYVzfD4fdu7cqWcalGUZHo8Hbrcbra2tGBgYQEdHB1wuFwKBAMbGxtDa2gqPx6NX4hseHtbvqyRJcDqdUBQl6TqKoiRl9JMkCV1dXUn7e3p6MDg4mLEdn8+XVjOB37dMfZdlGU888QRcLpe+r7m5GV6vN60vsVgMfr9fLzYViURgs9kgy3La/VNVFdFoNKkIUuo95d+DsTQyv9ZUvtOc0TRtVv0B6G9ra9MIgiCs6Ovr09xud9K2YDCo7+Ovg4ODSedkYnx8PGu7fr8/6bOxD1bvw+FwWv+Gh4f143i/+P5c6evrSxqT1+tNO0YURb19Y9+M98Vms6W1L4qi/p5vHx8fT7pW6nV27NiR1J/U/fzeZWsn9T4YP1v1XdPY+FP38e809bxwOKyNj49rg4ODSd+P8RizvvA+G++D1+tNGvfg4KD+XeT6nba1tWkA+rU8ZCWZ/QmCqDpkWU6rEmcs7sNLzwaDwZxNr5IkZa05z7P6cbhfQeq5fHsoFEqzPCiKAkmS9D4br5cPqqom1Tno6upK2i/LMtxuN3p6ejJex263Q1EUOJ1O0/18u9lYjHR1dcHn81n2lWvz2drhSzW5wPtuhiiKprUVVFXVl4F6enqSSjTz78WK1HvKv8vUcskzkd6ZhD9BEFXHwMCALky4oDA+gF0uF/r6+hAMBgtm9pdlGR0dHUkCzmazweVypRXx4duNExKOsXCOLMuWwpBjVY7X7XZDkiS0tLQgEAikOTNGo1H4/f6MAo2XCxZF0dIZkm/nZnIrMk1kjAIyWztmxZuy9d0MXtLYrC/8PFVVk9Iqj42NJV0/NeVy6j21StecunxQDEj4EwRRdUiSBEVR0NXVlabdmTmHSZI0rdz5xsgBruErigJFUfQ8/qnvFUVJmpCkwgVHtgiEgwcPWu4bHByE3+/HwMBAmubPcTqdaRMAbq3o7e3NeP18SbWc9PT0oKurK29ny0zHZ+p7NBqFJEnweDxpVoienh74fL6cLS29vb2WE0ezezrTkMMfQRBVBdfIvF5vkiDmGqCZ1mUlhBVF0S0HAwMDSYLBeB0ePgggyUzMy+PabDbT95ngSxPZsCpBzMfMLQ8dHR1J+4aHhxGJRCCKIsLhcJppOtPEZCqkOuoBQGdnJxwOR96CMtNELVPfnU6nvr+lpQWhUEi3sqT2hTsp8omGqqpoamqybNfsnvp8PtOlDiuLQCEh4U8QRNmydy/w3HPA8ePA6tXAP/0TsH379K5pNCFzwdjb2wuv16tr37k+eEVR1IU8Dwm0ErZ8csHN2/m0k0ooFNLbTV0zToWbt1Ph5/F+GY+RZVmfWHBBWGxCoRB27txpuq/QE41cEEXRdBLBc0DIsozOzk5EE7nEjZYaM5O/2T3l5aKN32E2v5FCQcKfIIiyZO9e4O//fvLz0NDk56lOABRFQTAYhCiKiEQiiMVi6OvrSzJ5mwlKRVF0Z62p4PV60dvbCwDYuXMnYrFYRo08U1uSJMHn88Hv9yMWi+mhglbccccdppYEu90OWZYhyzJisZgueCVJQnd3t76OrygKYrEYAoEAXC4XFEVBOByG0+lMG4Oqqujt7YWiKAgEAnC73aZr6rzdnp4efYnDZrPpYzbuN1uXz7Wd1Dat+i7LMqLRKGw2m94fURR1vwhjX2OxGILBIMLhMERR1JcKjKGYqROyTPc0GAwiEAjoiaS4v0fRySc0oBL+QKF+BFExtLWl//3bv7F9a9ZoGqvTmPy3fDnb/+mn6edOl+HhYc3v92t9fX166FcwGNT6+vq0HTt2ZAzn4+Ff02lH0zTLtrKFfeUb6jfTpIY5Fovh4eGkULpS3JdCtUmhfgRBVB0nT5pvHxkpXpvcVOt0OtHc3AyHw4HBwUGIopg1/Mrtdltq87m2AyCntioRr9c7I1kIp2OhKQRmJv9yhMz+BEGUjP5+632rVzNTfypr1rDXJUsynz8VuFMWf+Xe9zysS1GUgjhiWbUDwLItvs5s1n4kEil7gWOz2WCz2Sx9EAqB0XGTk+m+FYPUjH5TpdjfqaAxU/msQRCE/ra2trb+Qj8VCIKYUVLX/Dm//OX0nf4IYjbR3t6OQ4cOHdI0rT3Xc8jsTxBEWbJ9OxP069YBNTXslQQ/QRQGMvsTBFG2bN9Owp4gigFp/gRBEARRZZDwJwiCIIgqg4Q/QRAEQVQZJPwJgiAIosog4U8QBEEQVQYJf4IgCIKoMkj4EwRBEESVQcKfIAiCIKqM2Zje98OGhoblX/7yl0vdFYIgCIIoOkeOHMHp06f/qmnailzPmY3C/zCApQBOlbovU2QZgCLWLSsZs3VcwOwdG42rsqBxVRaFHNdKAJ9qmrYx1xNmnfCvdARBiGqa5ix1PwrNbB0XMHvHRuOqLGhclUWpx0Vr/gRBEARRZZDwJwiCIIgqg4Q/QRAEQVQZJPzLj1CpO1AkZuu4gNk7NhpXZUHjqixKOi5y+CMIgiCIKoM0f4IgCIKoMkj4lxhBEByZ9gmC4BYEwT2TfSoEWcblFgTBJQiCdyb7RFQXgiB4E3/+LMftmKk+EUS5QGb/EiIIggtAUNO0Zov9YU3TPImHk6RpmjyzPZwamcbFJwWapsmJ42IVNC4+WWnWNM1nst8NQAXg0DQtMKOdmwY5jCvj/nIk8dtSNE1TBEEIg/0eJYvjfJqmdcx4J6dBDt+ZA4AIAJqmRWayb9Mhj/8xUdO0ivEFSPzOAKCjXJ4dpPmXkMTDSDHbl/gxDCSOC1SKgAQyjysB18TEShlX4p9XSjxwRMM/M9/PJzUSADWT5aOcyGFcGfeXMSIA3lcl8XlWkON3sjMh9MVZ9Ft0gE3oJABKhY3Lk+i3I7XfpXp2kPAvX1oBNCVM/7PGLJkQ9oogCOMAYqXuTx5kEyadYDN3vn+2CMmKFKKapoUMmqEDQDT1GEEQHGbWgAog43dSwYpDLr+1ilMcNE2TNE3rSnw063dJnh21M9EIMWXGuHlcEAR3JZnvrBAEwQb2Q+8GsEsQBFnTtExWgrIgxcToANCTcogNyZOZpqJ3qgBkG1cO4y5rElqUbCEo7DPdn0KQw3fSCuhjd1XKElQOv0VZEASuODwxo50rAAklrstkV0meHaT5ly9jmDSdq0j8Q88CvAC6Ew+kJwBUlDNjFmFSsWQbVwWP22W1Jl6hWr9Olu9kjG+vNIdhq3GZKA4VYYXiJJ55XYlxlBwS/mWG4YcRwaTZy4aEGa9SMfvBJywZqsnh5YypMAEbB9ckbWCTt0rCaly57i87BEHwcq2Xrx8bfodiIurEC8BeKevHKVh9J5WuOFiNqyIVh8TSLf99KWDjMFKSZwcJ/xKSmJE7U2bmBwEgYQpXE/uaKsnkn2VcAQBe/uCtMI/dTMKkB5OTNRFAxWiVWcZlur/cSfTTLwjCcMJMzOG/w4jhf6osNLF8yPKdVazikO23yKkwxcGFZOGuAKV/dlCoH0HkQOJBFAZbm7Mj4b0rCMKgpmktiWO8SDgqVcqkJtu4rPaXrsdEHr/FGIDWSrHY5DiuHWD/Y/YK+h+zAXgg8bGFO/+V+tlBwp8gCIIgqgwy+xMEQRBElUHCnyAIgiCqDBL+BEHMGAnP54pzsCOI2QYJf4IgZoREXHbFZAkkiNkMCX+CIGaERPgqnwAQBFFCSPgTBJETgiD4s9WZEATBliUXQGeBu0UQxBQg4U8QRK7kktf/gSx5ANyonKJHBDFrIeFPEMSMkEhxGgFp/wRRcqiqH0EQGUmY+mWwSmuZjkutTpaKU9M0X0q6XYIgSgBp/gRBWJJIOyonTPnZ0vo+kGMNimil1AggiNkKCX+CIDLRgszafE4kwvyaE8WeFACe6V6TIIipQ2Z/giAyMYjJimSW5GDyd/ACM4IgSInrEgRRIkjzJwjCkkSFMUfCTO8C0GGRoc8Fi2WBxLk7DTXNRQD2bGGDBEEUD6rqRxDEtEnUYa+IEqsEQZDmTxDENMnB5E8QRJlBwp8giOniRPZIAIIgyggy+xMEQRBElUGaP0EQBEFUGST8CYIgCKLKIOFPEARBEFUGCX+CIAiCqDJI+BMEQRBElUHCnyAIgiCqjP8PDc8ymVQMXKsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 0.5 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 0.4\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(4, 2, figsize=(15,4*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "fig1 = plt.figure(figsize=(8,6))\n",
    "grph1 = fig1.add_subplot(111)\n",
    "\n",
    "grph1.plot(d['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph1.plot(d['water2']['d'],almo['water2']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph1.plot(d['water2']['d'],rvs['water2']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph1.plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph1.plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph1.plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph1.set_xlabel(Xlabel)\n",
    "grph1.set_ylabel(Ylabel)\n",
    "#grph1.set_xlim(1.4,3.1)\n",
    "#grph1.set_ylim(-5.3,+0.9)\n",
    "grph1.legend(loc='lower right',frameon=False)\n",
    "grph1.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "fig1.savefig('water_tot_sepa.eps')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "fig2 = plt.figure(figsize=(8,6))\n",
    "grph2 = fig2.add_subplot(111)\n",
    "grph2.plot(d['water2']['d'],almo['water2']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph2.plot(d['water2']['d'],rvs['water2']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph2.plot(d['water2']['d'],sapt2['water2']['Elec']+sapt2['water2']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(2)}}$ + $E\\mathrm{_{exch}^{(2)}}$ : SAPT2')\n",
    "grph2.plot(d['water2']['d'],sapt2p3['water2']['Elec']+sapt2p3['water2']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(3)}}$ + $E\\mathrm{_{exch}^{(3)}}$ : SAPT2+3')\n",
    "grph2.plot(d['water2']['d'],saptdft_pbe0['water2']['elst']+saptdft_pbe0['water2']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph2.set_xlabel(Xlabel)\n",
    "grph2.set_ylabel(Ylabel)\n",
    "#grph2.set_xlim(1.4,3.1)\n",
    "#grph2.set_ylim(,)\n",
    "grph2.legend(loc='upper right',frameon=False)\n",
    "grph2.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "fig2.savefig('water_e1_sepa.eps')\n",
    "\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "fig3 = plt.figure(figsize=(8,6))\n",
    "grph3 = fig3.add_subplot(111)\n",
    "grph3.plot(d['water2']['d'],almo['water2']['POL']+almo['water2']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph3.plot(d['water2']['d'],csov['water2']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph3.plot(d['water2']['d'],rvs['water2']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph3.plot(d['water2']['d'],sapt2['water2']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph3.plot(d['water2']['d'],sapt2p3['water2']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{(3)}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph3.plot(d['water2']['d'],saptdft_pbe0['water2']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph3.set_xlabel(Xlabel)\n",
    "grph3.set_ylabel(Ylabel)\n",
    "#grph3.set_xlim(1.4,3.1)\n",
    "#grph3.set_ylim(,)\n",
    "grph3.legend(loc='lower right',frameon=False)\n",
    "grph3.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "fig3.savefig('water_e2_sepa.eps')\n",
    "\n",
    "## E_disp  ##\n",
    "fig4 = plt.figure(figsize=(8,6))\n",
    "grph4 = fig4.add_subplot(111)\n",
    "grph4.plot(d['water2']['d'],sapt2['water2']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph4.plot(d['water2']['d'],sapt2p3['water2']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(3)}}$ : SAPT2+3')\n",
    "grph4.plot(d['water2']['d'],saptdft_pbe0['water2']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph4.set_xlabel(Xlabel)\n",
    "grph4.set_ylabel(Ylabel)\n",
    "#grph4.set_xlim(1.4,3.1)\n",
    "#grph4.set_ylim(,)\n",
    "grph4.legend(loc='lower right',frameon=False)\n",
    "grph4.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "fig4.savefig('water_disp_sepa.eps')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "fig5 = plt.figure(figsize=(8,6))\n",
    "grph5 = fig5.add_subplot(111)\n",
    "\n",
    "grph5.plot(d['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph5.plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph5.plot(d['zn_h2o']['d'],rvs['zn_h2o']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph5.plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph5.plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph5.plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph5.set_xlabel(Xlabel)\n",
    "grph5.set_ylabel(Ylabel)\n",
    "#grph5.set_xlim(1.5,4.0)\n",
    "grph5.set_ylim(-109.0,-38.0)\n",
    "grph5.legend(loc='best',frameon=False)\n",
    "grph5.set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "fig5.savefig('zn_tot_sepa.eps')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "fig6 = plt.figure(figsize=(8,6))\n",
    "grph6 = fig6.add_subplot(111)\n",
    "grph6.plot(almo['zn_h2o']['d'],almo['zn_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph6.plot(d['zn_h2o']['d'],rvs['zn_h2o']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph6.plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Elec']+sapt2['zn_h2o']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(2)}}$ + $E\\mathrm{_{exch}^{(2)}}$ : SAPT2')\n",
    "grph6.plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Elec']+sapt2p3['zn_h2o']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(3)}}$ + $E\\mathrm{_{exch}^{(3)}}$ : SAPT2+3')\n",
    "grph6.plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['elst']+saptdft_pbe0['zn_h2o']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph6.set_xlabel(Xlabel)\n",
    "grph6.set_ylabel(Ylabel)\n",
    "#grph6.set_xlim(1.4,3.1)\n",
    "#grph6.set_ylim(,)\n",
    "grph6.legend(loc='upper right',frameon=False)\n",
    "grph6.set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "fig6.savefig('zn_e1_sepa.eps')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "fig7 = plt.figure(figsize=(8,6))\n",
    "grph7 = fig7.add_subplot(111)\n",
    "grph7.plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL']+almo['zn_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph7.plot(d['zn_h2o']['d'],csov['zn_h2o']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph7.plot(d['zn_h2o']['d'],rvs['zn_h2o']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph7.plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph7.plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{(3)}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph7.plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph7.set_xlabel(Xlabel)\n",
    "grph7.set_ylabel(Ylabel)\n",
    "#grph7.set_xlim(1.4,3.1)\n",
    "#grph7.set_ylim(,)\n",
    "grph7.legend(loc='lower right',frameon=False)\n",
    "grph7.set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "fig7.savefig('zn_e2_sepa.eps')\n",
    "\n",
    "## E_disp  ##\n",
    "fig8 = plt.figure(figsize=(8,6))\n",
    "grph8 = fig8.add_subplot(111)\n",
    "grph8.plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph8.plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(3)}}$ : SAPT2+3')\n",
    "grph8.plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph8.set_xlabel(Xlabel)\n",
    "grph8.set_ylabel(Ylabel)\n",
    "#grph8.set_xlim(1.4,3.1)\n",
    "#grph8.set_ylim(,)\n",
    "grph8.legend(loc='lower right',frameon=False)\n",
    "grph8.set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "fig8.savefig('zn_disp_sepa.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/Comparison_of_SAPT_SAPTDFT_and_EDAs/separability_all_oct2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "f_h2o_rvs_file = 'result-f-hoh-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_lr_file = 'result-zn-hoh-rvs-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['f_h2o'] = pd.read_csv(f_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o_lr'] = pd.read_csv(zn_h2o_rvs_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>E1</th>\n",
       "      <th>Pol</th>\n",
       "      <th>Ct</th>\n",
       "      <th>E2</th>\n",
       "      <th>Tot</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.71</td>\n",
       "      <td>238.90</td>\n",
       "      <td>45.19</td>\n",
       "      <td>-67.82</td>\n",
       "      <td>-5.04</td>\n",
       "      <td>-72.86</td>\n",
       "      <td>-31.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-150.72</td>\n",
       "      <td>154.46</td>\n",
       "      <td>3.74</td>\n",
       "      <td>-60.57</td>\n",
       "      <td>-3.36</td>\n",
       "      <td>-63.93</td>\n",
       "      <td>-63.25</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-120.52</td>\n",
       "      <td>100.10</td>\n",
       "      <td>-20.43</td>\n",
       "      <td>-54.66</td>\n",
       "      <td>-2.54</td>\n",
       "      <td>-57.20</td>\n",
       "      <td>-79.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-98.88</td>\n",
       "      <td>64.95</td>\n",
       "      <td>-33.94</td>\n",
       "      <td>-49.49</td>\n",
       "      <td>-2.19</td>\n",
       "      <td>-51.68</td>\n",
       "      <td>-87.39</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-83.05</td>\n",
       "      <td>42.15</td>\n",
       "      <td>-40.90</td>\n",
       "      <td>-44.75</td>\n",
       "      <td>-2.11</td>\n",
       "      <td>-46.86</td>\n",
       "      <td>-89.12</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-71.22</td>\n",
       "      <td>27.33</td>\n",
       "      <td>-43.89</td>\n",
       "      <td>-40.29</td>\n",
       "      <td>-2.19</td>\n",
       "      <td>-42.48</td>\n",
       "      <td>-87.41</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-62.18</td>\n",
       "      <td>17.70</td>\n",
       "      <td>-44.48</td>\n",
       "      <td>-36.07</td>\n",
       "      <td>-2.34</td>\n",
       "      <td>-38.41</td>\n",
       "      <td>-83.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-55.12</td>\n",
       "      <td>11.45</td>\n",
       "      <td>-43.67</td>\n",
       "      <td>-32.08</td>\n",
       "      <td>-2.53</td>\n",
       "      <td>-34.61</td>\n",
       "      <td>-78.91</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-49.47</td>\n",
       "      <td>7.39</td>\n",
       "      <td>-42.08</td>\n",
       "      <td>-28.35</td>\n",
       "      <td>-2.71</td>\n",
       "      <td>-31.06</td>\n",
       "      <td>-73.63</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-44.86</td>\n",
       "      <td>4.77</td>\n",
       "      <td>-40.09</td>\n",
       "      <td>-24.91</td>\n",
       "      <td>-2.85</td>\n",
       "      <td>-27.76</td>\n",
       "      <td>-68.23</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-41.02</td>\n",
       "      <td>3.08</td>\n",
       "      <td>-37.93</td>\n",
       "      <td>-21.79</td>\n",
       "      <td>-2.92</td>\n",
       "      <td>-24.71</td>\n",
       "      <td>-62.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-37.75</td>\n",
       "      <td>2.00</td>\n",
       "      <td>-35.75</td>\n",
       "      <td>-19.00</td>\n",
       "      <td>-2.92</td>\n",
       "      <td>-21.92</td>\n",
       "      <td>-57.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-34.92</td>\n",
       "      <td>1.30</td>\n",
       "      <td>-33.62</td>\n",
       "      <td>-16.54</td>\n",
       "      <td>-2.83</td>\n",
       "      <td>-19.37</td>\n",
       "      <td>-53.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-32.45</td>\n",
       "      <td>0.85</td>\n",
       "      <td>-31.60</td>\n",
       "      <td>-14.39</td>\n",
       "      <td>-2.68</td>\n",
       "      <td>-17.07</td>\n",
       "      <td>-48.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-30.25</td>\n",
       "      <td>0.55</td>\n",
       "      <td>-29.70</td>\n",
       "      <td>-12.53</td>\n",
       "      <td>-2.47</td>\n",
       "      <td>-15.00</td>\n",
       "      <td>-44.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-28.29</td>\n",
       "      <td>0.37</td>\n",
       "      <td>-27.93</td>\n",
       "      <td>-10.93</td>\n",
       "      <td>-2.23</td>\n",
       "      <td>-13.16</td>\n",
       "      <td>-41.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-22.15</td>\n",
       "      <td>0.07</td>\n",
       "      <td>-22.08</td>\n",
       "      <td>-6.49</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-7.73</td>\n",
       "      <td>-29.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-17.84</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-17.82</td>\n",
       "      <td>-4.04</td>\n",
       "      <td>-0.56</td>\n",
       "      <td>-4.60</td>\n",
       "      <td>-22.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-14.67</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-14.67</td>\n",
       "      <td>-2.65</td>\n",
       "      <td>-0.22</td>\n",
       "      <td>-2.87</td>\n",
       "      <td>-17.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-12.27</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-12.27</td>\n",
       "      <td>-1.81</td>\n",
       "      <td>-0.08</td>\n",
       "      <td>-1.89</td>\n",
       "      <td>-14.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-10.42</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-10.42</td>\n",
       "      <td>-1.29</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>-1.32</td>\n",
       "      <td>-11.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>5.4</td>\n",
       "      <td>-8.95</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-8.95</td>\n",
       "      <td>-0.94</td>\n",
       "      <td>-0.01</td>\n",
       "      <td>-0.95</td>\n",
       "      <td>-9.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>5.8</td>\n",
       "      <td>-7.78</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-7.78</td>\n",
       "      <td>-0.70</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.70</td>\n",
       "      <td>-8.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>6.2</td>\n",
       "      <td>-6.82</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-6.82</td>\n",
       "      <td>-0.54</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.54</td>\n",
       "      <td>-7.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>6.6</td>\n",
       "      <td>-6.02</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-6.02</td>\n",
       "      <td>-0.42</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.42</td>\n",
       "      <td>-6.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>7.0</td>\n",
       "      <td>-5.36</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-5.36</td>\n",
       "      <td>-0.33</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.33</td>\n",
       "      <td>-5.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>7.4</td>\n",
       "      <td>-4.80</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-4.80</td>\n",
       "      <td>-0.26</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.26</td>\n",
       "      <td>-5.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>7.8</td>\n",
       "      <td>-4.32</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-4.32</td>\n",
       "      <td>-0.21</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.21</td>\n",
       "      <td>-4.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>8.2</td>\n",
       "      <td>-3.91</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-3.91</td>\n",
       "      <td>-0.18</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.18</td>\n",
       "      <td>-4.09</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>8.6</td>\n",
       "      <td>-3.56</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-3.56</td>\n",
       "      <td>-0.14</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.14</td>\n",
       "      <td>-3.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>9.0</td>\n",
       "      <td>-3.25</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-3.25</td>\n",
       "      <td>-0.12</td>\n",
       "      <td>-0.00</td>\n",
       "      <td>-0.12</td>\n",
       "      <td>-3.37</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d    Elec     Rep     E1    Pol    Ct     E2    Tot\n",
       "0   1.5 -193.71  238.90  45.19 -67.82 -5.04 -72.86 -31.69\n",
       "1   1.6 -150.72  154.46   3.74 -60.57 -3.36 -63.93 -63.25\n",
       "2   1.7 -120.52  100.10 -20.43 -54.66 -2.54 -57.20 -79.95\n",
       "3   1.8  -98.88   64.95 -33.94 -49.49 -2.19 -51.68 -87.39\n",
       "4   1.9  -83.05   42.15 -40.90 -44.75 -2.11 -46.86 -89.12\n",
       "5   2.0  -71.22   27.33 -43.89 -40.29 -2.19 -42.48 -87.41\n",
       "6   2.1  -62.18   17.70 -44.48 -36.07 -2.34 -38.41 -83.69\n",
       "7   2.2  -55.12   11.45 -43.67 -32.08 -2.53 -34.61 -78.91\n",
       "8   2.3  -49.47    7.39 -42.08 -28.35 -2.71 -31.06 -73.63\n",
       "9   2.4  -44.86    4.77 -40.09 -24.91 -2.85 -27.76 -68.23\n",
       "10  2.5  -41.02    3.08 -37.93 -21.79 -2.92 -24.71 -62.94\n",
       "11  2.6  -37.75    2.00 -35.75 -19.00 -2.92 -21.92 -57.90\n",
       "12  2.7  -34.92    1.30 -33.62 -16.54 -2.83 -19.37 -53.17\n",
       "13  2.8  -32.45    0.85 -31.60 -14.39 -2.68 -17.07 -48.81\n",
       "14  2.9  -30.25    0.55 -29.70 -12.53 -2.47 -15.00 -44.81\n",
       "15  3.0  -28.29    0.37 -27.93 -10.93 -2.23 -13.16 -41.17\n",
       "16  3.4  -22.15    0.07 -22.08  -6.49 -1.24  -7.73 -29.84\n",
       "17  3.8  -17.84    0.02 -17.82  -4.04 -0.56  -4.60 -22.44\n",
       "18  4.2  -14.67    0.00 -14.67  -2.65 -0.22  -2.87 -17.54\n",
       "19  4.6  -12.27    0.00 -12.27  -1.81 -0.08  -1.89 -14.17\n",
       "20  5.0  -10.42    0.00 -10.42  -1.29 -0.03  -1.32 -11.73\n",
       "21  5.4   -8.95    0.00  -8.95  -0.94 -0.01  -0.95  -9.90\n",
       "22  5.8   -7.78   -0.00  -7.78  -0.70 -0.00  -0.70  -8.48\n",
       "23  6.2   -6.82   -0.00  -6.82  -0.54 -0.00  -0.54  -7.35\n",
       "24  6.6   -6.02   -0.00  -6.02  -0.42 -0.00  -0.42  -6.44\n",
       "25  7.0   -5.36   -0.00  -5.36  -0.33 -0.00  -0.33  -5.69\n",
       "26  7.4   -4.80   -0.00  -4.80  -0.26 -0.00  -0.26  -5.06\n",
       "27  7.8   -4.32   -0.00  -4.32  -0.21 -0.00  -0.21  -4.54\n",
       "28  8.2   -3.91   -0.00  -3.91  -0.18 -0.00  -0.18  -4.09\n",
       "29  8.6   -3.56   -0.00  -3.56  -0.14 -0.00  -0.14  -3.70\n",
       "30  9.0   -3.25   -0.00  -3.25  -0.12 -0.00  -0.12  -3.37"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rvs['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "f_h2o_csov_file = 'result-f-hoh-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_lr_file = 'result-zn-hoh-csov-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['f_h2o'] = pd.read_csv(f_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o_lr'] = pd.read_csv(zn_h2o_csov_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_almo_file = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['f_h2o'] = pd.read_csv(f_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd-9A.dat'\n",
    "\n",
    "almo_wb97xd = {}\n",
    "almo_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-9A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o'] = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o'] = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CCSD(T)\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_lr_file = 'zn-hoh-ccsdt-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o'] = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_lr'] = pd.read_csv(zn_h2o_cc_lr_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file = 'distance_f_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o'] = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Ajout ALMO(wB97X-D) data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Dispersion')"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 1.0 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig3, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],almo['water2']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],rvs['water2']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "#grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='best',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2['water2']['Elec']+sapt2['water2']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2p3['water2']['Elec']+sapt2p3['water2']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['elst']+saptdft_pbe0['water2']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL']+almo['water2']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL']+almo_wb97xd['water2']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "#grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2['water2']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2p3['water2']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "#grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 1].plot(cc_ref['zn_h2o_lr']['d'], cc_ref['zn_h2o_lr']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[0, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.5,4.0)\n",
    "##grph[0, 1].set_ylim(-109.0,-38.0)\n",
    "#grph[0, 1].legend(loc='best',frameon=False)\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Elec']+sapt2['zn_h2o_lr']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Elec']+sapt2p3['zn_h2o_lr']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['elst']+saptdft_pbe0['zn_h2o_lr']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(,)\n",
    "#grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL']+almo['zn_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o']['POL']+almo_wb97xd['zn_h2o_lr']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[2, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(,)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(,)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(+0.9,5.1)\n",
    "grph[0, 2].set_ylim(-36,0)\n",
    "#grph[0, 2].legend(loc='best',frameon=False)\n",
    "#grph[0, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Elec']+sapt2['f_h2o']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Elec']+sapt2p3['f_h2o']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['elst']+saptdft_pbe0['f_h2o']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,50)\n",
    "#grph[1, 2].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 2].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL']+almo['f_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL']+almo_wb97xd['f_h2o']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.4,3.1)\n",
    "grph[2, 2].set_ylim(-60,2)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 2].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-15,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 2].set_title('Dispersion')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig3.savefig('Comparison_of_SAPT_SAPTDFT_and_EDAs+Fluor+wB97XD_lr.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Dispersion')"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 1.0 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig3, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],almo['water2']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],rvs['water2']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "#grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='best',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2['water2']['Elec']+sapt2['water2']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2p3['water2']['Elec']+sapt2p3['water2']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['elst']+saptdft_pbe0['water2']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL']+almo['water2']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL']+almo_wb97xd['water2']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "#grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2['water2']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2p3['water2']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "#grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 1].plot(cc_ref['zn_h2o_lr']['d'], cc_ref['zn_h2o_lr']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[0, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_xlim(3,9)\n",
    "##grph[0, 1].set_ylim(-109.0,-38.0)\n",
    "#grph[0, 1].legend(loc='best',frameon=False)\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Elec']+sapt2['zn_h2o_lr']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Elec']+sapt2p3['zn_h2o_lr']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['elst']+saptdft_pbe0['zn_h2o_lr']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_xlim(3,9)\n",
    "#grph[1, 1].set_ylim(,)\n",
    "#grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL']+almo['zn_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['POL']+almo_wb97xd['zn_h2o']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[2, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_xlim(3,9)\n",
    "#grph[2, 1].set_ylim(,)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].set_xlim(3,9)\n",
    "#grph[3, 1].set_ylim(,)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0$||$ALMO')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF$||$RVS')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(+0.9,5.1)\n",
    "grph[0, 2].set_ylim(-36,0)\n",
    "#grph[0, 2].legend(loc='best',frameon=False)\n",
    "#grph[0, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Elec']+sapt2['f_h2o']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Elec']+sapt2p3['f_h2o']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['elst']+saptdft_pbe0['f_h2o']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,50)\n",
    "#grph[1, 2].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 2].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL']+almo['f_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL']+almo_wb97xd['f_h2o']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.4,3.1)\n",
    "grph[2, 2].set_ylim(-60,2)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 2].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[2+3]}}$ : SAPT2+3')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-15,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 2].set_title('Dispersion')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/Comparison_of_SAPT_SAPTDFT_and_EDAs/separability_all_oct2020_5A.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#RVS\n",
    "water2_rvs_file = 'result-water2-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_file = 'result-zn-hoh-rvs-aug-cc-pvtz.dat'\n",
    "f_h2o_rvs_file = 'result-f-hoh-rvs-aug-cc-pvtz.dat'\n",
    "zn_h2o_rvs_lr_file = 'result-zn-hoh-rvs-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "rvs = {}\n",
    "rvs['water2'] = pd.read_csv(water2_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o'] = pd.read_csv(zn_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['f_h2o'] = pd.read_csv(f_h2o_rvs_file,sep='\\s+',header=0,comment='#')\n",
    "rvs['zn_h2o_lr'] = pd.read_csv(zn_h2o_rvs_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>E1</th>\n",
       "      <th>Pol</th>\n",
       "      <th>Ct</th>\n",
       "      <th>E2</th>\n",
       "      <th>Tot</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.71</td>\n",
       "      <td>238.90</td>\n",
       "      <td>45.19</td>\n",
       "      <td>-67.82</td>\n",
       "      <td>-5.04</td>\n",
       "      <td>-72.86</td>\n",
       "      <td>-31.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-150.72</td>\n",
       "      <td>154.46</td>\n",
       "      <td>3.74</td>\n",
       "      <td>-60.57</td>\n",
       "      <td>-3.36</td>\n",
       "      <td>-63.93</td>\n",
       "      <td>-63.25</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-120.52</td>\n",
       "      <td>100.10</td>\n",
       "      <td>-20.43</td>\n",
       "      <td>-54.66</td>\n",
       "      <td>-2.54</td>\n",
       "      <td>-57.20</td>\n",
       "      <td>-79.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-98.88</td>\n",
       "      <td>64.95</td>\n",
       "      <td>-33.94</td>\n",
       "      <td>-49.49</td>\n",
       "      <td>-2.19</td>\n",
       "      <td>-51.68</td>\n",
       "      <td>-87.39</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-83.05</td>\n",
       "      <td>42.15</td>\n",
       "      <td>-40.90</td>\n",
       "      <td>-44.75</td>\n",
       "      <td>-2.11</td>\n",
       "      <td>-46.86</td>\n",
       "      <td>-89.12</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-71.22</td>\n",
       "      <td>27.33</td>\n",
       "      <td>-43.89</td>\n",
       "      <td>-40.29</td>\n",
       "      <td>-2.19</td>\n",
       "      <td>-42.48</td>\n",
       "      <td>-87.41</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-62.18</td>\n",
       "      <td>17.70</td>\n",
       "      <td>-44.48</td>\n",
       "      <td>-36.07</td>\n",
       "      <td>-2.34</td>\n",
       "      <td>-38.41</td>\n",
       "      <td>-83.69</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-55.12</td>\n",
       "      <td>11.45</td>\n",
       "      <td>-43.67</td>\n",
       "      <td>-32.08</td>\n",
       "      <td>-2.53</td>\n",
       "      <td>-34.61</td>\n",
       "      <td>-78.91</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-49.47</td>\n",
       "      <td>7.39</td>\n",
       "      <td>-42.08</td>\n",
       "      <td>-28.35</td>\n",
       "      <td>-2.71</td>\n",
       "      <td>-31.06</td>\n",
       "      <td>-73.63</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-44.86</td>\n",
       "      <td>4.77</td>\n",
       "      <td>-40.09</td>\n",
       "      <td>-24.91</td>\n",
       "      <td>-2.85</td>\n",
       "      <td>-27.76</td>\n",
       "      <td>-68.23</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-41.02</td>\n",
       "      <td>3.08</td>\n",
       "      <td>-37.93</td>\n",
       "      <td>-21.79</td>\n",
       "      <td>-2.92</td>\n",
       "      <td>-24.71</td>\n",
       "      <td>-62.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-37.75</td>\n",
       "      <td>2.00</td>\n",
       "      <td>-35.75</td>\n",
       "      <td>-19.00</td>\n",
       "      <td>-2.92</td>\n",
       "      <td>-21.92</td>\n",
       "      <td>-57.90</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-34.92</td>\n",
       "      <td>1.30</td>\n",
       "      <td>-33.62</td>\n",
       "      <td>-16.54</td>\n",
       "      <td>-2.83</td>\n",
       "      <td>-19.37</td>\n",
       "      <td>-53.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-32.45</td>\n",
       "      <td>0.85</td>\n",
       "      <td>-31.60</td>\n",
       "      <td>-14.39</td>\n",
       "      <td>-2.68</td>\n",
       "      <td>-17.07</td>\n",
       "      <td>-48.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-30.25</td>\n",
       "      <td>0.55</td>\n",
       "      <td>-29.70</td>\n",
       "      <td>-12.53</td>\n",
       "      <td>-2.47</td>\n",
       "      <td>-15.00</td>\n",
       "      <td>-44.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-28.29</td>\n",
       "      <td>0.37</td>\n",
       "      <td>-27.93</td>\n",
       "      <td>-10.93</td>\n",
       "      <td>-2.23</td>\n",
       "      <td>-13.16</td>\n",
       "      <td>-41.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-22.15</td>\n",
       "      <td>0.07</td>\n",
       "      <td>-22.08</td>\n",
       "      <td>-6.49</td>\n",
       "      <td>-1.24</td>\n",
       "      <td>-7.73</td>\n",
       "      <td>-29.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-17.84</td>\n",
       "      <td>0.02</td>\n",
       "      <td>-17.82</td>\n",
       "      <td>-4.04</td>\n",
       "      <td>-0.56</td>\n",
       "      <td>-4.60</td>\n",
       "      <td>-22.44</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-14.67</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-14.67</td>\n",
       "      <td>-2.65</td>\n",
       "      <td>-0.22</td>\n",
       "      <td>-2.87</td>\n",
       "      <td>-17.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-12.27</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-12.27</td>\n",
       "      <td>-1.81</td>\n",
       "      <td>-0.08</td>\n",
       "      <td>-1.89</td>\n",
       "      <td>-14.17</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-10.42</td>\n",
       "      <td>0.00</td>\n",
       "      <td>-10.42</td>\n",
       "      <td>-1.29</td>\n",
       "      <td>-0.03</td>\n",
       "      <td>-1.32</td>\n",
       "      <td>-11.73</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d    Elec     Rep     E1    Pol    Ct     E2    Tot\n",
       "0   1.5 -193.71  238.90  45.19 -67.82 -5.04 -72.86 -31.69\n",
       "1   1.6 -150.72  154.46   3.74 -60.57 -3.36 -63.93 -63.25\n",
       "2   1.7 -120.52  100.10 -20.43 -54.66 -2.54 -57.20 -79.95\n",
       "3   1.8  -98.88   64.95 -33.94 -49.49 -2.19 -51.68 -87.39\n",
       "4   1.9  -83.05   42.15 -40.90 -44.75 -2.11 -46.86 -89.12\n",
       "5   2.0  -71.22   27.33 -43.89 -40.29 -2.19 -42.48 -87.41\n",
       "6   2.1  -62.18   17.70 -44.48 -36.07 -2.34 -38.41 -83.69\n",
       "7   2.2  -55.12   11.45 -43.67 -32.08 -2.53 -34.61 -78.91\n",
       "8   2.3  -49.47    7.39 -42.08 -28.35 -2.71 -31.06 -73.63\n",
       "9   2.4  -44.86    4.77 -40.09 -24.91 -2.85 -27.76 -68.23\n",
       "10  2.5  -41.02    3.08 -37.93 -21.79 -2.92 -24.71 -62.94\n",
       "11  2.6  -37.75    2.00 -35.75 -19.00 -2.92 -21.92 -57.90\n",
       "12  2.7  -34.92    1.30 -33.62 -16.54 -2.83 -19.37 -53.17\n",
       "13  2.8  -32.45    0.85 -31.60 -14.39 -2.68 -17.07 -48.81\n",
       "14  2.9  -30.25    0.55 -29.70 -12.53 -2.47 -15.00 -44.81\n",
       "15  3.0  -28.29    0.37 -27.93 -10.93 -2.23 -13.16 -41.17\n",
       "16  3.4  -22.15    0.07 -22.08  -6.49 -1.24  -7.73 -29.84\n",
       "17  3.8  -17.84    0.02 -17.82  -4.04 -0.56  -4.60 -22.44\n",
       "18  4.2  -14.67    0.00 -14.67  -2.65 -0.22  -2.87 -17.54\n",
       "19  4.6  -12.27    0.00 -12.27  -1.81 -0.08  -1.89 -14.17\n",
       "20  5.0  -10.42    0.00 -10.42  -1.29 -0.03  -1.32 -11.73"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rvs['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CSOV (B3LYP)\n",
    "water2_csov_file = 'result-water2-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_file = 'result-zn-hoh-csov-aug-cc-pvtz.dat'\n",
    "f_h2o_csov_file = 'result-f-hoh-csov-aug-cc-pvtz.dat'\n",
    "zn_h2o_csov_lr_file = 'result-zn-hoh-csov-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "csov = {}\n",
    "csov['water2'] = pd.read_csv(water2_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o'] = pd.read_csv(zn_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['f_h2o'] = pd.read_csv(f_h2o_csov_file,sep='\\s+',header=0,comment='#')\n",
    "csov['zn_h2o_lr'] = pd.read_csv(zn_h2o_csov_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO (PBE0)\n",
    "\n",
    "water2_almo_file = 'result-water2-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_almo_file = 'result-zn-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_almo_file = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "\n",
    "almo = {}\n",
    "almo['water2'] = pd.read_csv(water2_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['zn_h2o'] = pd.read_csv(zn_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "almo['f_h2o'] = pd.read_csv(f_h2o_almo_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#attention No dATA for Zn...H2O at 3.O Ang with almo (not converged) --> use distance of the almo file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ALMO(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd-5A.dat'\n",
    "\n",
    "almo_wb97xd = {}\n",
    "almo_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "almo_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "almo_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)||AC||NoS^2\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-5A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o'] = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o'] = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#CCSD(T)\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_lr_file = 'zn-hoh-ccsdt-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o'] = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_lr'] = pd.read_csv(zn_h2o_cc_lr_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file = 'distance_f_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o'] = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Ajout ALMO(wB97X-D) data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Dispersion')"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x2016 with 12 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 1.0 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "almo_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "#Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(4, 3, figsize=(20,4*6))\n",
    "fig3, grph = plt.subplots(4, 3, figsize=(22,4*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],almo['water2']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],almo_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97X-D')\n",
    "\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],rvs['water2']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "#grph[0, 0].set_xlim(1.4,3.1)\n",
    "#grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='best',frameon=False)\n",
    "#grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],almo['water2']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 0].plot(d['water2']['d'],almo_wb97xd['water2']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[1, 0].plot(d['water2']['d'],rvs['water2']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2['water2']['Elec']+sapt2['water2']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 0].plot(d['water2']['d'],sapt2p3['water2']['Elec']+sapt2p3['water2']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['elst']+saptdft_pbe0['water2']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 0].set_xlabel(Xlabel_W)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_xlim(1.4,3.1)\n",
    "#grph[1, 0].set_ylim(,)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[1, 0].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],almo['water2']['POL']+almo['water2']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 0].plot(d['water2']['d'],almo_wb97xd['water2']['POL']+almo_wb97xd['water2']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97X-D$||$ALMO')\n",
    "\n",
    "grph[2, 0].plot(d['water2']['d'],csov['water2']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 0].plot(d['water2']['d'],rvs['water2']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2['water2']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 0].plot(d['water2']['d'],sapt2p3['water2']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 0].set_xlabel(Xlabel_W)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "#grph[2, 0].set_xlim(1.4,3.1)\n",
    "#grph[2, 0].set_ylim(,)\n",
    "grph[2, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[2, 0].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2['water2']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 0].plot(d['water2']['d'],sapt2p3['water2']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[3]}}$ : SAPT2+3')\n",
    "grph[3, 0].plot(d['water2']['d'],saptdft_pbe0['water2']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 0].set_xlabel(Xlabel_W)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "#grph[3, 0].set_xlim(1.4,3.1)\n",
    "#grph[3, 0].set_ylim(,)\n",
    "grph[3, 0].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "grph[3, 0].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 1].plot(cc_ref['zn_h2o_lr']['d'], cc_ref['zn_h2o_lr']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0')\n",
    "grph[0, 1].plot(almo_wb97xd['zn_h2o']['d'],almo_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD')\n",
    "\n",
    "grph[0, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF')\n",
    "\n",
    "grph[0, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "#grph[0, 1].set_xlim(1.5,4.0)\n",
    "##grph[0, 1].set_ylim(-109.0,-38.0)\n",
    "#grph[0, 1].legend(loc='best',frameon=False)\n",
    "#grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o_lr']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Elec']+sapt2['zn_h2o_lr']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Elec']+sapt2p3['zn_h2o_lr']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['elst']+saptdft_pbe0['zn_h2o_lr']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_xlim(1.4,3.1)\n",
    "#grph[1, 1].set_ylim(,)\n",
    "#grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 1].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 1].plot(almo['zn_h2o']['d'],almo['zn_h2o']['POL']+almo['zn_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 1].plot(almo_wb97xd['zn_h2o_lr']['d'],almo_wb97xd['zn_h2o']['POL']+almo_wb97xd['zn_h2o_lr']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[2, 1].plot(csov['zn_h2o_lr']['d'],csov['zn_h2o_lr']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 1].plot(rvs['zn_h2o_lr']['d'],rvs['zn_h2o_lr']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 1].plot(sapt2p3['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "#grph[2, 1].set_xlim(1.4,3.1)\n",
    "#grph[2, 1].set_ylim(,)\n",
    "#grph[2, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 1].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[3]}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "#grph[3, 1].set_xlim(1.4,3.1)\n",
    "#grph[3, 1].set_ylim(,)\n",
    "#grph[3, 1].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 1].set_title('Dispersion')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "\n",
    "##Eint##\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : PBE0')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{int}}$ : $\\omega$B97-XD')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['Tot'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}}$ : HF')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "grph[0, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[0, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[0, 2].set_xlabel(Xlabel_F)\n",
    "grph[0, 2].set_ylabel(Ylabel)\n",
    "#grph[0, 2].set_xlim(+0.9,5.1)\n",
    "grph[0, 2].set_ylim(-36,0)\n",
    "#grph[0, 2].legend(loc='best',frameon=False)\n",
    "#grph[0, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[0, 2].set_title('F$^{-}$ \\dots H$_{2}$O \\n Total Energy')\n",
    "\n",
    "##E_elst + E_exch ##\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo['f_h2o']['FRZ'], \n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : PBE0$||$ALMO')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['FRZ'], \n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "grph[1, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E1'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{elst}} + E\\mathrm{_{exch}}$ : HF$||$RVS')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Elec']+sapt2['f_h2o']['Rep'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Elec']+sapt2p3['f_h2o']['Rep'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT2+3')\n",
    "grph[1, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['elst']+saptdft_pbe0['f_h2o']['exch'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{elst}^{(1)}}$ + $E\\mathrm{_{exch}^{(1)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[1, 2].set_xlabel(Xlabel_F)\n",
    "grph[1, 2].set_ylabel(Ylabel)\n",
    "#grph[1, 2].set_xlim(1.4,3.1)\n",
    "grph[1, 2].set_ylim(-16,50)\n",
    "#grph[1, 2].legend(loc='upper right',frameon=False)\n",
    "#grph[1, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[1, 2].set_title('Electrostatic+Exchange-Repulsion')\n",
    "\n",
    "## Induction : E_ct + E_pol &  ##\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo['f_h2o']['POL']+almo['f_h2o']['SCF-Ct1'],\n",
    "                'b', linestyle='-.', marker='o',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : PBE0$||$ALMO')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],almo_wb97xd['f_h2o']['POL']+almo_wb97xd['f_h2o']['SCF-Ct1'],\n",
    "                'm', linestyle='-.', marker='*',markerfacecolor='white',\n",
    "                alpha=almo_alpha,\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : $\\omega$B97-XD$||$ALMO')\n",
    "\n",
    "\n",
    "grph[2, 2].plot(d['f_h2o']['d'],csov['f_h2o']['Ind'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : B3LYP$||$CSOV')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],rvs['f_h2o']['E2'], \n",
    "                'r', linestyle='-.', marker='s', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{pol}} + E\\mathrm{_{cd}}$ : HF$||$RVS')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Ind'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Ind'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{IND}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "grph[2, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['IND'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{IND}^{(2)}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[2, 2].set_xlabel(Xlabel_F)\n",
    "grph[2, 2].set_ylabel(Ylabel)\n",
    "#grph[2, 2].set_xlim(1.4,3.1)\n",
    "grph[2, 2].set_ylim(-60,2)\n",
    "#grph[2, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[2, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[2, 2].set_title('Induction')\n",
    "\n",
    "## E_disp  ##\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2['f_h2o']['Disp'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT2')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Disp'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{DISP}^{[3]}}$ : SAPT2+3')\n",
    "grph[3, 2].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['DISP'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{DISP}^{(2)}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "\n",
    "\n",
    "grph[3, 2].set_xlabel(Xlabel_F)\n",
    "grph[3, 2].set_ylabel(Ylabel)\n",
    "#grph[3, 2].set_xlim(1.4,3.1)\n",
    "grph[3, 2].set_ylim(-15,0.5)\n",
    "#grph[3, 2].legend(loc='lower right',frameon=False)\n",
    "#grph[3, 2].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "grph[3, 2].set_title('Dispersion')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig3.savefig('Comparison_of_SAPT_SAPTDFT_and_EDAs+Fluor+wB97XD_5A.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/SAPT_SAPTdft_and_dHF_S2_and_noS2/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as pl\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "water_sapt2=('./Result-water2-sapt2-aug-cc-pvtz.dat')\n",
    "water_sapt2p3=('./Result-water2-sapt2+3-aug-cc-pvtz.dat')\n",
    "water_saptdft_pbe0=('./result-water2-saptdft-aug-cc-pvtz-pbe0.dat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_water_sapt2 = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_water_sapt2p3 = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_water_saptdft_pbe0 = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.54</td>\n",
       "      <td>-19.312220</td>\n",
       "      <td>32.933480</td>\n",
       "      <td>-9.375034</td>\n",
       "      <td>-5.179996</td>\n",
       "      <td>-0.933770</td>\n",
       "      <td>-2.2844</td>\n",
       "      <td>-3.903958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.74</td>\n",
       "      <td>-12.447979</td>\n",
       "      <td>16.576999</td>\n",
       "      <td>-4.829964</td>\n",
       "      <td>-3.297800</td>\n",
       "      <td>-3.998745</td>\n",
       "      <td>-1.0834</td>\n",
       "      <td>-1.974848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.84</td>\n",
       "      <td>-10.136453</td>\n",
       "      <td>11.729751</td>\n",
       "      <td>-3.503185</td>\n",
       "      <td>-2.649937</td>\n",
       "      <td>-4.559824</td>\n",
       "      <td>-0.7633</td>\n",
       "      <td>-1.380506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.94</td>\n",
       "      <td>-8.327501</td>\n",
       "      <td>8.256908</td>\n",
       "      <td>-2.551875</td>\n",
       "      <td>-2.133601</td>\n",
       "      <td>-4.756069</td>\n",
       "      <td>-0.5452</td>\n",
       "      <td>-0.955769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2.03</td>\n",
       "      <td>-7.020210</td>\n",
       "      <td>5.968655</td>\n",
       "      <td>-1.919962</td>\n",
       "      <td>-1.753830</td>\n",
       "      <td>-4.725347</td>\n",
       "      <td>-0.4054</td>\n",
       "      <td>-0.679338</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.14</td>\n",
       "      <td>-5.824099</td>\n",
       "      <td>4.082264</td>\n",
       "      <td>-1.390235</td>\n",
       "      <td>-1.401083</td>\n",
       "      <td>-4.533153</td>\n",
       "      <td>-0.2902</td>\n",
       "      <td>-0.455553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.24</td>\n",
       "      <td>-4.955725</td>\n",
       "      <td>2.868592</td>\n",
       "      <td>-1.040082</td>\n",
       "      <td>-1.142287</td>\n",
       "      <td>-4.269502</td>\n",
       "      <td>-0.2143</td>\n",
       "      <td>-0.314634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.34</td>\n",
       "      <td>-4.254583</td>\n",
       "      <td>2.006989</td>\n",
       "      <td>-0.782521</td>\n",
       "      <td>-0.932701</td>\n",
       "      <td>-3.962817</td>\n",
       "      <td>-0.1583</td>\n",
       "      <td>-0.216672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.54</td>\n",
       "      <td>-3.228769</td>\n",
       "      <td>0.982922</td>\n",
       "      <td>-0.455238</td>\n",
       "      <td>-0.629140</td>\n",
       "      <td>-3.330224</td>\n",
       "      <td>-0.0867</td>\n",
       "      <td>-0.103497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>3.04</td>\n",
       "      <td>-1.835348</td>\n",
       "      <td>0.163655</td>\n",
       "      <td>-0.136695</td>\n",
       "      <td>-0.250236</td>\n",
       "      <td>-2.058624</td>\n",
       "      <td>-0.0194</td>\n",
       "      <td>-0.017284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>4.04</td>\n",
       "      <td>-0.789736</td>\n",
       "      <td>0.004368</td>\n",
       "      <td>-0.021665</td>\n",
       "      <td>-0.052581</td>\n",
       "      <td>-0.859614</td>\n",
       "      <td>-0.0010</td>\n",
       "      <td>-0.000692</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>5.04</td>\n",
       "      <td>-0.413856</td>\n",
       "      <td>0.000110</td>\n",
       "      <td>-0.005735</td>\n",
       "      <td>-0.015555</td>\n",
       "      <td>-0.435036</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000070</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       d       Elec        Rep       Ind      Disp       Tot      Ct       dHF\n",
       "0   1.54 -19.312220  32.933480 -9.375034 -5.179996 -0.933770 -2.2844 -3.903958\n",
       "1   1.74 -12.447979  16.576999 -4.829964 -3.297800 -3.998745 -1.0834 -1.974848\n",
       "2   1.84 -10.136453  11.729751 -3.503185 -2.649937 -4.559824 -0.7633 -1.380506\n",
       "3   1.94  -8.327501   8.256908 -2.551875 -2.133601 -4.756069 -0.5452 -0.955769\n",
       "4   2.03  -7.020210   5.968655 -1.919962 -1.753830 -4.725347 -0.4054 -0.679338\n",
       "5   2.14  -5.824099   4.082264 -1.390235 -1.401083 -4.533153 -0.2902 -0.455553\n",
       "6   2.24  -4.955725   2.868592 -1.040082 -1.142287 -4.269502 -0.2143 -0.314634\n",
       "7   2.34  -4.254583   2.006989 -0.782521 -0.932701 -3.962817 -0.1583 -0.216672\n",
       "8   2.54  -3.228769   0.982922 -0.455238 -0.629140 -3.330224 -0.0867 -0.103497\n",
       "9   3.04  -1.835348   0.163655 -0.136695 -0.250236 -2.058624 -0.0194 -0.017284\n",
       "10  4.04  -0.789736   0.004368 -0.021665 -0.052581 -0.859614 -0.0010 -0.000692\n",
       "11  5.04  -0.413856   0.000110 -0.005735 -0.015555 -0.435036 -0.0000 -0.000070"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_water_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>1.54</th>\n",
       "      <td>-18.978135</td>\n",
       "      <td>32.933480</td>\n",
       "      <td>-9.375034</td>\n",
       "      <td>-6.248453</td>\n",
       "      <td>-1.668142</td>\n",
       "      <td>-4.1509</td>\n",
       "      <td>-3.903958</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.74</th>\n",
       "      <td>-12.215025</td>\n",
       "      <td>16.576999</td>\n",
       "      <td>-4.829964</td>\n",
       "      <td>-3.990525</td>\n",
       "      <td>-4.458516</td>\n",
       "      <td>-1.7251</td>\n",
       "      <td>-1.974848</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.84</th>\n",
       "      <td>-9.949962</td>\n",
       "      <td>11.729751</td>\n",
       "      <td>-3.503185</td>\n",
       "      <td>-3.215462</td>\n",
       "      <td>-4.938858</td>\n",
       "      <td>-1.1467</td>\n",
       "      <td>-1.380506</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.94</th>\n",
       "      <td>-8.182104</td>\n",
       "      <td>8.256908</td>\n",
       "      <td>-2.551875</td>\n",
       "      <td>-2.596334</td>\n",
       "      <td>-5.073406</td>\n",
       "      <td>-0.7775</td>\n",
       "      <td>-0.955769</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.03</th>\n",
       "      <td>-6.906910</td>\n",
       "      <td>5.968655</td>\n",
       "      <td>-1.919962</td>\n",
       "      <td>-2.139406</td>\n",
       "      <td>-4.997622</td>\n",
       "      <td>-0.5546</td>\n",
       "      <td>-0.679338</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.14</th>\n",
       "      <td>-5.741533</td>\n",
       "      <td>4.082264</td>\n",
       "      <td>-1.390235</td>\n",
       "      <td>-1.713214</td>\n",
       "      <td>-4.762718</td>\n",
       "      <td>-0.3811</td>\n",
       "      <td>-0.455553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.24</th>\n",
       "      <td>-4.895808</td>\n",
       "      <td>2.868592</td>\n",
       "      <td>-1.040082</td>\n",
       "      <td>-1.399134</td>\n",
       "      <td>-4.466432</td>\n",
       "      <td>-0.2726</td>\n",
       "      <td>-0.314634</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.34</th>\n",
       "      <td>-4.212696</td>\n",
       "      <td>2.006989</td>\n",
       "      <td>-0.782521</td>\n",
       "      <td>-1.143712</td>\n",
       "      <td>-4.131940</td>\n",
       "      <td>-0.1957</td>\n",
       "      <td>-0.216672</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.54</th>\n",
       "      <td>-3.211450</td>\n",
       "      <td>0.982922</td>\n",
       "      <td>-0.455238</td>\n",
       "      <td>-0.771928</td>\n",
       "      <td>-3.455693</td>\n",
       "      <td>-0.1022</td>\n",
       "      <td>-0.103497</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.04</th>\n",
       "      <td>-1.842025</td>\n",
       "      <td>0.163655</td>\n",
       "      <td>-0.136695</td>\n",
       "      <td>-0.304948</td>\n",
       "      <td>-2.120012</td>\n",
       "      <td>-0.0211</td>\n",
       "      <td>-0.017284</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.04</th>\n",
       "      <td>-0.799644</td>\n",
       "      <td>0.004368</td>\n",
       "      <td>-0.021665</td>\n",
       "      <td>-0.062247</td>\n",
       "      <td>-0.879189</td>\n",
       "      <td>-0.0009</td>\n",
       "      <td>-0.000692</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.04</th>\n",
       "      <td>-0.420781</td>\n",
       "      <td>0.000110</td>\n",
       "      <td>-0.005735</td>\n",
       "      <td>-0.018053</td>\n",
       "      <td>-0.444459</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000070</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec        Rep       Ind      Disp       Tot      Ct       dHF\n",
       "1.54 -18.978135  32.933480 -9.375034 -6.248453 -1.668142 -4.1509 -3.903958\n",
       "1.74 -12.215025  16.576999 -4.829964 -3.990525 -4.458516 -1.7251 -1.974848\n",
       "1.84  -9.949962  11.729751 -3.503185 -3.215462 -4.938858 -1.1467 -1.380506\n",
       "1.94  -8.182104   8.256908 -2.551875 -2.596334 -5.073406 -0.7775 -0.955769\n",
       "2.03  -6.906910   5.968655 -1.919962 -2.139406 -4.997622 -0.5546 -0.679338\n",
       "2.14  -5.741533   4.082264 -1.390235 -1.713214 -4.762718 -0.3811 -0.455553\n",
       "2.24  -4.895808   2.868592 -1.040082 -1.399134 -4.466432 -0.2726 -0.314634\n",
       "2.34  -4.212696   2.006989 -0.782521 -1.143712 -4.131940 -0.1957 -0.216672\n",
       "2.54  -3.211450   0.982922 -0.455238 -0.771928 -3.455693 -0.1022 -0.103497\n",
       "3.04  -1.842025   0.163655 -0.136695 -0.304948 -2.120012 -0.0211 -0.017284\n",
       "4.04  -0.799644   0.004368 -0.021665 -0.062247 -0.879189 -0.0009 -0.000692\n",
       "5.04  -0.420781   0.000110 -0.005735 -0.018053 -0.444459 -0.0000 -0.000070"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_water_sapt2p3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>water2_1</td>\n",
       "      <td>-19.04971</td>\n",
       "      <td>33.07735</td>\n",
       "      <td>-8.61498</td>\n",
       "      <td>-4.49728</td>\n",
       "      <td>-5.54540</td>\n",
       "      <td>-0.13274</td>\n",
       "      <td>-1.64289</td>\n",
       "      <td>-2.47481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>water2_2</td>\n",
       "      <td>-12.18824</td>\n",
       "      <td>16.61882</td>\n",
       "      <td>-4.42220</td>\n",
       "      <td>-2.11243</td>\n",
       "      <td>-3.63669</td>\n",
       "      <td>-3.62830</td>\n",
       "      <td>-0.71861</td>\n",
       "      <td>-1.59116</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>water2_3</td>\n",
       "      <td>-9.88958</td>\n",
       "      <td>11.74580</td>\n",
       "      <td>-3.20069</td>\n",
       "      <td>-1.44474</td>\n",
       "      <td>-2.95943</td>\n",
       "      <td>-4.30391</td>\n",
       "      <td>-0.48210</td>\n",
       "      <td>-1.27385</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>water2_4</td>\n",
       "      <td>-8.11432</td>\n",
       "      <td>8.28536</td>\n",
       "      <td>-2.33412</td>\n",
       "      <td>-0.98798</td>\n",
       "      <td>-2.41474</td>\n",
       "      <td>-4.57782</td>\n",
       "      <td>-0.32696</td>\n",
       "      <td>-1.01919</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>water2_5</td>\n",
       "      <td>-6.82896</td>\n",
       "      <td>5.99187</td>\n",
       "      <td>-1.75586</td>\n",
       "      <td>-0.69589</td>\n",
       "      <td>-2.00545</td>\n",
       "      <td>-4.59841</td>\n",
       "      <td>-0.23071</td>\n",
       "      <td>-0.82925</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>water2_6</td>\n",
       "      <td>-5.65660</td>\n",
       "      <td>4.09991</td>\n",
       "      <td>-1.27172</td>\n",
       "      <td>-0.46333</td>\n",
       "      <td>-1.61929</td>\n",
       "      <td>-4.44771</td>\n",
       "      <td>-0.15550</td>\n",
       "      <td>-0.65289</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>water2_7</td>\n",
       "      <td>-4.80417</td>\n",
       "      <td>2.87711</td>\n",
       "      <td>-0.95067</td>\n",
       "      <td>-0.31809</td>\n",
       "      <td>-1.33028</td>\n",
       "      <td>-4.20802</td>\n",
       "      <td>-0.10830</td>\n",
       "      <td>-0.52428</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>water2_8</td>\n",
       "      <td>-4.12488</td>\n",
       "      <td>2.01663</td>\n",
       "      <td>-0.71697</td>\n",
       "      <td>-0.21882</td>\n",
       "      <td>-1.09524</td>\n",
       "      <td>-3.92045</td>\n",
       "      <td>-0.07506</td>\n",
       "      <td>-0.42309</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>water2_9</td>\n",
       "      <td>-3.13020</td>\n",
       "      <td>0.98770</td>\n",
       "      <td>-0.41892</td>\n",
       "      <td>-0.10429</td>\n",
       "      <td>-0.74703</td>\n",
       "      <td>-3.30845</td>\n",
       "      <td>-0.03481</td>\n",
       "      <td>-0.27982</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>water2_10</td>\n",
       "      <td>-1.78125</td>\n",
       "      <td>0.16356</td>\n",
       "      <td>-0.12784</td>\n",
       "      <td>-0.01742</td>\n",
       "      <td>-0.29930</td>\n",
       "      <td>-2.04482</td>\n",
       "      <td>-0.00327</td>\n",
       "      <td>-0.10714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>water2_11</td>\n",
       "      <td>-0.77077</td>\n",
       "      <td>0.00433</td>\n",
       "      <td>-0.02086</td>\n",
       "      <td>-0.00077</td>\n",
       "      <td>-0.06109</td>\n",
       "      <td>-0.84838</td>\n",
       "      <td>-0.00098</td>\n",
       "      <td>-0.01911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>water2_12</td>\n",
       "      <td>-0.40582</td>\n",
       "      <td>0.00011</td>\n",
       "      <td>-0.00556</td>\n",
       "      <td>-0.00008</td>\n",
       "      <td>-0.01760</td>\n",
       "      <td>-0.42887</td>\n",
       "      <td>-0.00037</td>\n",
       "      <td>-0.00510</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst      exch      IND      dHF     DISP     Eint  \\\n",
       "0    water2_1 -19.04971  33.07735 -8.61498 -4.49728 -5.54540 -0.13274   \n",
       "1    water2_2 -12.18824  16.61882 -4.42220 -2.11243 -3.63669 -3.62830   \n",
       "2    water2_3  -9.88958  11.74580 -3.20069 -1.44474 -2.95943 -4.30391   \n",
       "3    water2_4  -8.11432   8.28536 -2.33412 -0.98798 -2.41474 -4.57782   \n",
       "4    water2_5  -6.82896   5.99187 -1.75586 -0.69589 -2.00545 -4.59841   \n",
       "5    water2_6  -5.65660   4.09991 -1.27172 -0.46333 -1.61929 -4.44771   \n",
       "6    water2_7  -4.80417   2.87711 -0.95067 -0.31809 -1.33028 -4.20802   \n",
       "7    water2_8  -4.12488   2.01663 -0.71697 -0.21882 -1.09524 -3.92045   \n",
       "8    water2_9  -3.13020   0.98770 -0.41892 -0.10429 -0.74703 -3.30845   \n",
       "9   water2_10  -1.78125   0.16356 -0.12784 -0.01742 -0.29930 -2.04482   \n",
       "10  water2_11  -0.77077   0.00433 -0.02086 -0.00077 -0.06109 -0.84838   \n",
       "11  water2_12  -0.40582   0.00011 -0.00556 -0.00008 -0.01760 -0.42887   \n",
       "\n",
       "         CT      POL  \n",
       "0  -1.64289 -2.47481  \n",
       "1  -0.71861 -1.59116  \n",
       "2  -0.48210 -1.27385  \n",
       "3  -0.32696 -1.01919  \n",
       "4  -0.23071 -0.82925  \n",
       "5  -0.15550 -0.65289  \n",
       "6  -0.10830 -0.52428  \n",
       "7  -0.07506 -0.42309  \n",
       "8  -0.03481 -0.27982  \n",
       "9  -0.00327 -0.10714  \n",
       "10 -0.00098 -0.01911  \n",
       "11 -0.00037 -0.00510  "
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_water_saptdft_pbe0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = pl.figure()\n",
    "fig.subplots_adjust(hspace = 0.5, wspace = 0.6)\n",
    "grph1 = fig.add_subplot(311)\n",
    "grph2 = fig.add_subplot(312)\n",
    "grph3 = fig.add_subplot(313)\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot']-data_water_sapt2['dHF'], 'k', linestyle=':', marker='^', markeredgecolor='k', label=r'$\\mathrm{E_{tot} : RVS}$')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot'], 'k', linestyle=':', marker='^', markeredgecolor='k', label=r'$\\mathrm{E_{tot} : RVS}$')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2['Tot'], 'blue', linestyle='--', marker='o', markeredgecolor='blue', lw=2, label=r'$\\mathrm{E_{tot} : RVS}$')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_sapt2['Tot'], 'blue', linestyle='--', marker='o', markeredgecolor='blue', lw=2, label=r'$\\mathrm{E_{tot} : RVS}$')\n",
    "\n",
    "pl.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/SAPT_SAPTdft_and_dHF_S2_and_noS2/.ipynb_checkpoints/water_dhf-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "water_sapt2=('./Result-water2-sapt2-aug-cc-pvtz.dat')\n",
    "water_sapt2p3=('./Result-water2-sapt2+3-aug-cc-pvtz.dat')\n",
    "water_saptdft_pbe0=('./result-water2-saptdft-aug-cc-pvtz-pbe0.dat')\n",
    "\n",
    "zn_sapt2=('./Result-zn-hoh-sapt2-aug-cc-pvtz.dat')\n",
    "zn_sapt2p3=('./Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat')\n",
    "zn_saptdft_pbe0=('./result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat')\n",
    "\n",
    "f_sapt2=('./Result-f-hoh-sapt2-aug-cc-pvtz.dat')\n",
    "f_sapt2p3=('./Result-f-hoh-sapt2+3-aug-cc-pvtz.dat')\n",
    "f_saptdft_pbe0=('./f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_water_sapt2 = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_water_sapt2p3 = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_water_saptdft_pbe0 = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_zn_sapt2 = pd.read_csv(zn_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_zn_sapt2p3 = pd.read_csv(zn_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_zn_saptdft_pbe0 = pd.read_csv(zn_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_f_sapt2 = pd.read_csv(f_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_f_sapt2p3 = pd.read_csv(f_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_f_saptdft_pbe0 = pd.read_csv(f_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "#sapt2 = {}\n",
    "#sapt2['water2'] = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "#sapt2['zn_h2o'] = pd.read_csv(zn_sapt2,sep='\\s+',header=0,comment='#')\n",
    "#sapt2['f_h2o'] = pd.read_csv(f_sapt2,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#sapt2p3 = {}\n",
    "#sapt2p3['water2'] = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "#sapt2p3['zn_h2o'] = pd.read_csv(zn_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "#sapt2p3['f_h2o'] = pd.read_csv(f_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#saptdft_pb0 = {}\n",
    "#saptdft_pbe0['water2'] = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "#saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "#saptdft_pbe0['f_h2o'] = pd.read_csv(f_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.281790</td>\n",
       "      <td>245.138298</td>\n",
       "      <td>-86.134161</td>\n",
       "      <td>-14.866447</td>\n",
       "      <td>-49.144099</td>\n",
       "      <td>-14.1998</td>\n",
       "      <td>73.193128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-149.589346</td>\n",
       "      <td>161.031612</td>\n",
       "      <td>-75.583923</td>\n",
       "      <td>-11.840471</td>\n",
       "      <td>-75.982128</td>\n",
       "      <td>-3.9558</td>\n",
       "      <td>41.927858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-118.839769</td>\n",
       "      <td>105.895470</td>\n",
       "      <td>-67.493045</td>\n",
       "      <td>-9.304616</td>\n",
       "      <td>-89.741960</td>\n",
       "      <td>-0.3151</td>\n",
       "      <td>24.888403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-96.862001</td>\n",
       "      <td>69.709933</td>\n",
       "      <td>-60.787515</td>\n",
       "      <td>-7.249945</td>\n",
       "      <td>-95.189528</td>\n",
       "      <td>0.4159</td>\n",
       "      <td>14.708922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-80.865222</td>\n",
       "      <td>45.936701</td>\n",
       "      <td>-54.893840</td>\n",
       "      <td>-5.619525</td>\n",
       "      <td>-95.441885</td>\n",
       "      <td>0.0709</td>\n",
       "      <td>8.108718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.981460</td>\n",
       "      <td>30.303528</td>\n",
       "      <td>-49.524063</td>\n",
       "      <td>-4.343223</td>\n",
       "      <td>-92.545218</td>\n",
       "      <td>-0.5246</td>\n",
       "      <td>3.608204</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.954806</td>\n",
       "      <td>20.013049</td>\n",
       "      <td>-44.545673</td>\n",
       "      <td>-3.353079</td>\n",
       "      <td>-87.840509</td>\n",
       "      <td>-1.0404</td>\n",
       "      <td>0.496163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.937222</td>\n",
       "      <td>13.231677</td>\n",
       "      <td>-39.906589</td>\n",
       "      <td>-2.589440</td>\n",
       "      <td>-82.201575</td>\n",
       "      <td>-1.3744</td>\n",
       "      <td>-1.616148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.353481</td>\n",
       "      <td>8.757298</td>\n",
       "      <td>-35.593255</td>\n",
       "      <td>-2.002668</td>\n",
       "      <td>-76.192106</td>\n",
       "      <td>-1.5253</td>\n",
       "      <td>-2.979104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.810837</td>\n",
       "      <td>5.801503</td>\n",
       "      <td>-31.607450</td>\n",
       "      <td>-1.552738</td>\n",
       "      <td>-70.169522</td>\n",
       "      <td>-1.5312</td>\n",
       "      <td>-3.777109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-39.038604</td>\n",
       "      <td>3.846719</td>\n",
       "      <td>-27.953710</td>\n",
       "      <td>-1.208002</td>\n",
       "      <td>-64.353596</td>\n",
       "      <td>-1.4397</td>\n",
       "      <td>-4.155916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.847980</td>\n",
       "      <td>2.552670</td>\n",
       "      <td>-24.632951</td>\n",
       "      <td>-0.943753</td>\n",
       "      <td>-58.872014</td>\n",
       "      <td>-1.2936</td>\n",
       "      <td>-4.232984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-33.105514</td>\n",
       "      <td>1.695267</td>\n",
       "      <td>-21.639923</td>\n",
       "      <td>-0.740883</td>\n",
       "      <td>-53.791053</td>\n",
       "      <td>-1.1251</td>\n",
       "      <td>-4.102182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.715560</td>\n",
       "      <td>1.126716</td>\n",
       "      <td>-18.963038</td>\n",
       "      <td>-0.584724</td>\n",
       "      <td>-49.136607</td>\n",
       "      <td>-0.9555</td>\n",
       "      <td>-3.836975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.608564</td>\n",
       "      <td>0.749420</td>\n",
       "      <td>-16.585448</td>\n",
       "      <td>-0.464096</td>\n",
       "      <td>-44.908687</td>\n",
       "      <td>-0.7972</td>\n",
       "      <td>-3.493363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.733082</td>\n",
       "      <td>0.498860</td>\n",
       "      <td>-14.486606</td>\n",
       "      <td>-0.370516</td>\n",
       "      <td>-41.091345</td>\n",
       "      <td>-0.6562</td>\n",
       "      <td>-3.112785</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        Elec         Rep        Ind       Disp        Tot       Ct  \\\n",
       "0   1.5 -193.281790  245.138298 -86.134161 -14.866447 -49.144099 -14.1998   \n",
       "1   1.6 -149.589346  161.031612 -75.583923 -11.840471 -75.982128  -3.9558   \n",
       "2   1.7 -118.839769  105.895470 -67.493045  -9.304616 -89.741960  -0.3151   \n",
       "3   1.8  -96.862001   69.709933 -60.787515  -7.249945 -95.189528   0.4159   \n",
       "4   1.9  -80.865222   45.936701 -54.893840  -5.619525 -95.441885   0.0709   \n",
       "5   2.0  -68.981460   30.303528 -49.524063  -4.343223 -92.545218  -0.5246   \n",
       "6   2.1  -59.954806   20.013049 -44.545673  -3.353079 -87.840509  -1.0404   \n",
       "7   2.2  -52.937222   13.231677 -39.906589  -2.589440 -82.201575  -1.3744   \n",
       "8   2.3  -47.353481    8.757298 -35.593255  -2.002668 -76.192106  -1.5253   \n",
       "9   2.4  -42.810837    5.801503 -31.607450  -1.552738 -70.169522  -1.5312   \n",
       "10  2.5  -39.038604    3.846719 -27.953710  -1.208002 -64.353596  -1.4397   \n",
       "11  2.6  -35.847980    2.552670 -24.632951  -0.943753 -58.872014  -1.2936   \n",
       "12  2.7  -33.105514    1.695267 -21.639923  -0.740883 -53.791053  -1.1251   \n",
       "13  2.8  -30.715560    1.126716 -18.963038  -0.584724 -49.136607  -0.9555   \n",
       "14  2.9  -28.608564    0.749420 -16.585448  -0.464096 -44.908687  -0.7972   \n",
       "15  3.0  -26.733082    0.498860 -14.486606  -0.370516 -41.091345  -0.6562   \n",
       "\n",
       "          dHF  \n",
       "0   73.193128  \n",
       "1   41.927858  \n",
       "2   24.888403  \n",
       "3   14.708922  \n",
       "4    8.108718  \n",
       "5    3.608204  \n",
       "6    0.496163  \n",
       "7   -1.616148  \n",
       "8   -2.979104  \n",
       "9   -3.777109  \n",
       "10  -4.155916  \n",
       "11  -4.232984  \n",
       "12  -4.102182  \n",
       "13  -3.836975  \n",
       "14  -3.493363  \n",
       "15  -3.112785  "
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.7</td>\n",
       "      <td>-60.849058</td>\n",
       "      <td>423.467701</td>\n",
       "      <td>-214.708805</td>\n",
       "      <td>-40.759837</td>\n",
       "      <td>107.150001</td>\n",
       "      <td>-58.2824</td>\n",
       "      <td>44.166126</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.8</td>\n",
       "      <td>-91.438237</td>\n",
       "      <td>323.703816</td>\n",
       "      <td>-164.596062</td>\n",
       "      <td>-30.808220</td>\n",
       "      <td>36.861297</td>\n",
       "      <td>-45.5570</td>\n",
       "      <td>-5.291586</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9</td>\n",
       "      <td>-94.423595</td>\n",
       "      <td>243.761847</td>\n",
       "      <td>-124.563901</td>\n",
       "      <td>-23.460858</td>\n",
       "      <td>1.313492</td>\n",
       "      <td>-34.7213</td>\n",
       "      <td>-23.317225</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0</td>\n",
       "      <td>-86.678275</td>\n",
       "      <td>181.599041</td>\n",
       "      <td>-93.824486</td>\n",
       "      <td>-18.045638</td>\n",
       "      <td>-16.949358</td>\n",
       "      <td>-25.6319</td>\n",
       "      <td>-26.693300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.1</td>\n",
       "      <td>-75.732020</td>\n",
       "      <td>134.291681</td>\n",
       "      <td>-70.768891</td>\n",
       "      <td>-14.020428</td>\n",
       "      <td>-26.229657</td>\n",
       "      <td>-18.5161</td>\n",
       "      <td>-24.105774</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.2</td>\n",
       "      <td>-64.773876</td>\n",
       "      <td>98.820816</td>\n",
       "      <td>-53.677165</td>\n",
       "      <td>-10.993817</td>\n",
       "      <td>-30.624042</td>\n",
       "      <td>-13.3200</td>\n",
       "      <td>-19.694342</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.3</td>\n",
       "      <td>-55.004688</td>\n",
       "      <td>72.493573</td>\n",
       "      <td>-41.056299</td>\n",
       "      <td>-8.691071</td>\n",
       "      <td>-32.258485</td>\n",
       "      <td>-9.7038</td>\n",
       "      <td>-15.256757</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.4</td>\n",
       "      <td>-46.734001</td>\n",
       "      <td>53.084855</td>\n",
       "      <td>-31.722831</td>\n",
       "      <td>-6.919147</td>\n",
       "      <td>-32.291123</td>\n",
       "      <td>-7.2326</td>\n",
       "      <td>-11.455352</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-39.898025</td>\n",
       "      <td>38.848185</td>\n",
       "      <td>-24.781730</td>\n",
       "      <td>-5.541795</td>\n",
       "      <td>-31.373364</td>\n",
       "      <td>-5.5224</td>\n",
       "      <td>-8.436069</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-34.304928</td>\n",
       "      <td>28.433839</td>\n",
       "      <td>-19.578017</td>\n",
       "      <td>-4.462174</td>\n",
       "      <td>-29.911279</td>\n",
       "      <td>-4.2958</td>\n",
       "      <td>-6.135858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-18.311732</td>\n",
       "      <td>6.090438</td>\n",
       "      <td>-7.069220</td>\n",
       "      <td>-1.611799</td>\n",
       "      <td>-20.902312</td>\n",
       "      <td>-1.3044</td>\n",
       "      <td>-1.148561</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-11.627167</td>\n",
       "      <td>1.385121</td>\n",
       "      <td>-3.155186</td>\n",
       "      <td>-0.626710</td>\n",
       "      <td>-14.023941</td>\n",
       "      <td>-0.3943</td>\n",
       "      <td>-0.194147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.1</td>\n",
       "      <td>-8.171533</td>\n",
       "      <td>0.336917</td>\n",
       "      <td>-1.625552</td>\n",
       "      <td>-0.256735</td>\n",
       "      <td>-9.716904</td>\n",
       "      <td>-0.1253</td>\n",
       "      <td>-0.022490</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.6</td>\n",
       "      <td>-6.095307</td>\n",
       "      <td>0.086541</td>\n",
       "      <td>-0.927147</td>\n",
       "      <td>-0.111719</td>\n",
       "      <td>-7.047632</td>\n",
       "      <td>-0.0408</td>\n",
       "      <td>0.004648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.1</td>\n",
       "      <td>-4.734700</td>\n",
       "      <td>0.023043</td>\n",
       "      <td>-0.572175</td>\n",
       "      <td>-0.052624</td>\n",
       "      <td>-5.336456</td>\n",
       "      <td>-0.0138</td>\n",
       "      <td>0.006178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-3.788739</td>\n",
       "      <td>0.006276</td>\n",
       "      <td>-0.374973</td>\n",
       "      <td>-0.026776</td>\n",
       "      <td>-4.184212</td>\n",
       "      <td>-0.0050</td>\n",
       "      <td>0.004343</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.1</td>\n",
       "      <td>-3.101601</td>\n",
       "      <td>0.001749</td>\n",
       "      <td>-0.257222</td>\n",
       "      <td>-0.014576</td>\n",
       "      <td>-3.371650</td>\n",
       "      <td>-0.0019</td>\n",
       "      <td>0.002764</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d       Elec         Rep         Ind       Disp         Tot       Ct  \\\n",
       "0   0.7 -60.849058  423.467701 -214.708805 -40.759837  107.150001 -58.2824   \n",
       "1   0.8 -91.438237  323.703816 -164.596062 -30.808220   36.861297 -45.5570   \n",
       "2   0.9 -94.423595  243.761847 -124.563901 -23.460858    1.313492 -34.7213   \n",
       "3   1.0 -86.678275  181.599041  -93.824486 -18.045638  -16.949358 -25.6319   \n",
       "4   1.1 -75.732020  134.291681  -70.768891 -14.020428  -26.229657 -18.5161   \n",
       "5   1.2 -64.773876   98.820816  -53.677165 -10.993817  -30.624042 -13.3200   \n",
       "6   1.3 -55.004688   72.493573  -41.056299  -8.691071  -32.258485  -9.7038   \n",
       "7   1.4 -46.734001   53.084855  -31.722831  -6.919147  -32.291123  -7.2326   \n",
       "8   1.5 -39.898025   38.848185  -24.781730  -5.541795  -31.373364  -5.5224   \n",
       "9   1.6 -34.304928   28.433839  -19.578017  -4.462174  -29.911279  -4.2958   \n",
       "10  2.1 -18.311732    6.090438   -7.069220  -1.611799  -20.902312  -1.3044   \n",
       "11  2.6 -11.627167    1.385121   -3.155186  -0.626710  -14.023941  -0.3943   \n",
       "12  3.1  -8.171533    0.336917   -1.625552  -0.256735   -9.716904  -0.1253   \n",
       "13  3.6  -6.095307    0.086541   -0.927147  -0.111719   -7.047632  -0.0408   \n",
       "14  4.1  -4.734700    0.023043   -0.572175  -0.052624   -5.336456  -0.0138   \n",
       "15  4.6  -3.788739    0.006276   -0.374973  -0.026776   -4.184212  -0.0050   \n",
       "16  5.1  -3.101601    0.001749   -0.257222  -0.014576   -3.371650  -0.0019   \n",
       "\n",
       "          dHF  \n",
       "0   44.166126  \n",
       "1   -5.291586  \n",
       "2  -23.317225  \n",
       "3  -26.693300  \n",
       "4  -24.105774  \n",
       "5  -19.694342  \n",
       "6  -15.256757  \n",
       "7  -11.455352  \n",
       "8   -8.436069  \n",
       "9   -6.135858  \n",
       "10  -1.148561  \n",
       "11  -0.194147  \n",
       "12  -0.022490  \n",
       "13   0.004648  \n",
       "14   0.006178  \n",
       "15   0.004343  \n",
       "16   0.002764  "
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_f_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Zn-H2O_1</td>\n",
       "      <td>-190.14066</td>\n",
       "      <td>241.69198</td>\n",
       "      <td>-82.30614</td>\n",
       "      <td>22.90396</td>\n",
       "      <td>-14.26529</td>\n",
       "      <td>-45.02018</td>\n",
       "      <td>-44.18460</td>\n",
       "      <td>-61.02556</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Zn-H2O_2</td>\n",
       "      <td>-147.21223</td>\n",
       "      <td>157.71320</td>\n",
       "      <td>-73.10873</td>\n",
       "      <td>19.08742</td>\n",
       "      <td>-11.67085</td>\n",
       "      <td>-74.27856</td>\n",
       "      <td>-35.30046</td>\n",
       "      <td>-56.89564</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Zn-H2O_3</td>\n",
       "      <td>-117.06507</td>\n",
       "      <td>103.12625</td>\n",
       "      <td>-65.60911</td>\n",
       "      <td>14.54263</td>\n",
       "      <td>-9.38497</td>\n",
       "      <td>-88.93284</td>\n",
       "      <td>-27.58975</td>\n",
       "      <td>-52.56192</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Zn-H2O_4</td>\n",
       "      <td>-95.55833</td>\n",
       "      <td>67.59047</td>\n",
       "      <td>-59.18807</td>\n",
       "      <td>10.02507</td>\n",
       "      <td>-7.46498</td>\n",
       "      <td>-94.62103</td>\n",
       "      <td>-21.19740</td>\n",
       "      <td>-48.01587</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Zn-H2O_5</td>\n",
       "      <td>-79.89921</td>\n",
       "      <td>44.38636</td>\n",
       "      <td>-53.44992</td>\n",
       "      <td>5.98516</td>\n",
       "      <td>-5.89346</td>\n",
       "      <td>-94.85624</td>\n",
       "      <td>-16.02216</td>\n",
       "      <td>-43.41294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Zn-H2O_6</td>\n",
       "      <td>-68.26991</td>\n",
       "      <td>29.20879</td>\n",
       "      <td>-48.21550</td>\n",
       "      <td>2.64184</td>\n",
       "      <td>-4.63033</td>\n",
       "      <td>-91.90697</td>\n",
       "      <td>-11.95287</td>\n",
       "      <td>-38.90448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Zn-H2O_7</td>\n",
       "      <td>-59.42001</td>\n",
       "      <td>19.25126</td>\n",
       "      <td>-43.37212</td>\n",
       "      <td>0.05355</td>\n",
       "      <td>-3.62711</td>\n",
       "      <td>-87.16799</td>\n",
       "      <td>-8.79794</td>\n",
       "      <td>-34.62773</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Zn-H2O_8</td>\n",
       "      <td>-52.52548</td>\n",
       "      <td>12.70899</td>\n",
       "      <td>-38.87230</td>\n",
       "      <td>-1.82109</td>\n",
       "      <td>-2.83675</td>\n",
       "      <td>-81.52555</td>\n",
       "      <td>-6.40119</td>\n",
       "      <td>-30.65003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Zn-H2O_9</td>\n",
       "      <td>-47.03622</td>\n",
       "      <td>8.40266</td>\n",
       "      <td>-34.70681</td>\n",
       "      <td>-3.07573</td>\n",
       "      <td>-2.21828</td>\n",
       "      <td>-75.55865</td>\n",
       "      <td>-4.60834</td>\n",
       "      <td>-27.02274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Zn-H2O_10</td>\n",
       "      <td>-42.56012</td>\n",
       "      <td>5.56156</td>\n",
       "      <td>-30.86313</td>\n",
       "      <td>-3.82393</td>\n",
       "      <td>-1.73598</td>\n",
       "      <td>-69.59767</td>\n",
       "      <td>-3.28374</td>\n",
       "      <td>-23.75545</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Zn-H2O_11</td>\n",
       "      <td>-38.83989</td>\n",
       "      <td>3.68480</td>\n",
       "      <td>-27.34136</td>\n",
       "      <td>-4.17964</td>\n",
       "      <td>-1.36096</td>\n",
       "      <td>-63.85740</td>\n",
       "      <td>-2.32297</td>\n",
       "      <td>-20.83874</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Zn-H2O_12</td>\n",
       "      <td>-35.68302</td>\n",
       "      <td>2.44318</td>\n",
       "      <td>-24.14521</td>\n",
       "      <td>-4.24401</td>\n",
       "      <td>-1.06976</td>\n",
       "      <td>-58.45481</td>\n",
       "      <td>-1.63451</td>\n",
       "      <td>-18.26669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Zn-H2O_13</td>\n",
       "      <td>-32.96555</td>\n",
       "      <td>1.62142</td>\n",
       "      <td>-21.25892</td>\n",
       "      <td>-4.10808</td>\n",
       "      <td>-0.84370</td>\n",
       "      <td>-53.44676</td>\n",
       "      <td>-1.14349</td>\n",
       "      <td>-16.00735</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Zn-H2O_14</td>\n",
       "      <td>-30.59390</td>\n",
       "      <td>1.07693</td>\n",
       "      <td>-18.70984</td>\n",
       "      <td>-3.84030</td>\n",
       "      <td>-0.66849</td>\n",
       "      <td>-48.89529</td>\n",
       "      <td>-0.79811</td>\n",
       "      <td>-14.07143</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Zn-H2O_15</td>\n",
       "      <td>-28.50059</td>\n",
       "      <td>0.71591</td>\n",
       "      <td>-16.36677</td>\n",
       "      <td>-3.49537</td>\n",
       "      <td>-0.53109</td>\n",
       "      <td>-44.68253</td>\n",
       "      <td>-0.55124</td>\n",
       "      <td>-12.32016</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Zn-H2O_16</td>\n",
       "      <td>-26.63526</td>\n",
       "      <td>0.47607</td>\n",
       "      <td>-14.32264</td>\n",
       "      <td>-3.11406</td>\n",
       "      <td>-0.42406</td>\n",
       "      <td>-40.90590</td>\n",
       "      <td>-0.38056</td>\n",
       "      <td>-10.82802</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol       elst       exch       IND       dHF      DISP      Eint  \\\n",
       "0    Zn-H2O_1 -190.14066  241.69198 -82.30614  22.90396 -14.26529 -45.02018   \n",
       "1    Zn-H2O_2 -147.21223  157.71320 -73.10873  19.08742 -11.67085 -74.27856   \n",
       "2    Zn-H2O_3 -117.06507  103.12625 -65.60911  14.54263  -9.38497 -88.93284   \n",
       "3    Zn-H2O_4  -95.55833   67.59047 -59.18807  10.02507  -7.46498 -94.62103   \n",
       "4    Zn-H2O_5  -79.89921   44.38636 -53.44992   5.98516  -5.89346 -94.85624   \n",
       "5    Zn-H2O_6  -68.26991   29.20879 -48.21550   2.64184  -4.63033 -91.90697   \n",
       "6    Zn-H2O_7  -59.42001   19.25126 -43.37212   0.05355  -3.62711 -87.16799   \n",
       "7    Zn-H2O_8  -52.52548   12.70899 -38.87230  -1.82109  -2.83675 -81.52555   \n",
       "8    Zn-H2O_9  -47.03622    8.40266 -34.70681  -3.07573  -2.21828 -75.55865   \n",
       "9   Zn-H2O_10  -42.56012    5.56156 -30.86313  -3.82393  -1.73598 -69.59767   \n",
       "10  Zn-H2O_11  -38.83989    3.68480 -27.34136  -4.17964  -1.36096 -63.85740   \n",
       "11  Zn-H2O_12  -35.68302    2.44318 -24.14521  -4.24401  -1.06976 -58.45481   \n",
       "12  Zn-H2O_13  -32.96555    1.62142 -21.25892  -4.10808  -0.84370 -53.44676   \n",
       "13  Zn-H2O_14  -30.59390    1.07693 -18.70984  -3.84030  -0.66849 -48.89529   \n",
       "14  Zn-H2O_15  -28.50059    0.71591 -16.36677  -3.49537  -0.53109 -44.68253   \n",
       "15  Zn-H2O_16  -26.63526    0.47607 -14.32264  -3.11406  -0.42406 -40.90590   \n",
       "\n",
       "          CT       POL  \n",
       "0  -44.18460 -61.02556  \n",
       "1  -35.30046 -56.89564  \n",
       "2  -27.58975 -52.56192  \n",
       "3  -21.19740 -48.01587  \n",
       "4  -16.02216 -43.41294  \n",
       "5  -11.95287 -38.90448  \n",
       "6   -8.79794 -34.62773  \n",
       "7   -6.40119 -30.65003  \n",
       "8   -4.60834 -27.02274  \n",
       "9   -3.28374 -23.75545  \n",
       "10  -2.32297 -20.83874  \n",
       "11  -1.63451 -18.26669  \n",
       "12  -1.14349 -16.00735  \n",
       "13  -0.79811 -14.07143  \n",
       "14  -0.55124 -12.32016  \n",
       "15  -0.38056 -10.82802  "
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_saptdft_pbe0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Also include the CCSD(T) references"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-45.08</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-74.38</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-89.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-95.77</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-96.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-94.22</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-89.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-84.67</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-78.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-73.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-67.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-62.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-56.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-52.21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-47.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-43.83</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d   Eint\n",
       "0   1.5 -45.08\n",
       "1   1.6 -74.38\n",
       "2   1.7 -89.49\n",
       "3   1.8 -95.77\n",
       "4   1.9 -96.62\n",
       "5   2.0 -94.22\n",
       "6   2.1 -89.95\n",
       "7   2.2 -84.67\n",
       "8   2.3 -78.96\n",
       "9   2.4 -73.16\n",
       "10  2.5 -67.48\n",
       "11  2.6 -62.05\n",
       "12  2.7 -56.95\n",
       "13  2.8 -52.21\n",
       "14  2.9 -47.84\n",
       "15  3.0 -43.83"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_dhf3_file = 'water2-sapt2+3-deltahf3.dat'\n",
    "zn_h2o_dhf3_file = 'zn-hoh-sapt2+3-delthf3.dat'\n",
    "f_h2o_dhf3_file  = 'result-f-hoh-deltahf3.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'zn-hoh-sapt2+3-delthf3.dat'"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "zn_h2o_dhf3_file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "dhf3 = {}\n",
    "dhf3['water2'] = pd.read_csv(water2_dhf3_file,sep='\\s+',header=0)\n",
    "dhf3['zn_h2o'] = pd.read_csv(zn_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['f_h2o']  = pd.read_csv(f_h2o_dhf3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>387.739330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>178.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>74.721548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>26.533203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>5.482008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>-2.763852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>-5.255836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-5.357654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-0.865607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-0.192964</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-0.046835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-0.012235</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-0.004391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-0.001112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-0.000422</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "0.7  387.739330\n",
       "0.8  178.002100\n",
       "0.9   74.721548\n",
       "1.0   26.533203\n",
       "1.1    5.482008\n",
       "1.2   -2.763852\n",
       "1.3   -5.255836\n",
       "1.4   -5.357654\n",
       "1.5   -4.611929\n",
       "1.6   -4.611929\n",
       "2.1   -0.865607\n",
       "2.6   -0.192964\n",
       "3.1   -0.046835\n",
       "3.6   -0.012235\n",
       "4.1   -0.004391\n",
       "4.6   -0.001112\n",
       "5.1   -0.000422"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x1368 with 9 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "cc_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "xmin = 1.4\n",
    "xmax = 5.1\n",
    "ymin = -5.3\n",
    "ymax = 2.1\n",
    "\n",
    "xmin_zn = 1.4\n",
    "xmax_zn = 3.1\n",
    "ymin_zn = -130\n",
    "ymax_zn = -50\n",
    "#fig = plt.figure(figsize=(15, 15))\n",
    "#fig = plt.figure(figsize=(21,17)) # taille horizontale x verticale\n",
    "fig = plt.figure(figsize=(22,19)) # taille horizontale x verticale\n",
    "\n",
    "#fig.subplots_adjust(hspace=0.5, wspace=0.5)\n",
    "grph1 = fig.add_subplot(331)\n",
    "grph2 = fig.add_subplot(334)\n",
    "grph3 = fig.add_subplot(337)\n",
    "\n",
    "grph4 = fig.add_subplot(332)\n",
    "grph5 = fig.add_subplot(335)\n",
    "grph6 = fig.add_subplot(338)\n",
    "\n",
    "grph7 = fig.add_subplot(333)\n",
    "grph8 = fig.add_subplot(336)\n",
    "grph9 = fig.add_subplot(339)\n",
    "\n",
    "grph1.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot']-data_water_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "#grph1.set_xlim(xmin, xmax)\n",
    "#grph1.set_ylim(ymin,ymax)\n",
    "grph1.set_xlabel(Xlabel_W)\n",
    "grph1.set_ylabel(Ylabel)\n",
    "grph1.fill_between(data_water_sapt2['d'],data_water_sapt2['Tot']-data_water_sapt2['dHF'],data_water_sapt2['Tot'],alpha=0.2,facecolor='yellow')\n",
    "grph1.legend(loc='lower right',frameon=False)\n",
    "grph1.set_title(Title_W)\n",
    "\n",
    "grph2.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o',  alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot']-dhf3['water2']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E{\\mathrm{_{int}^{[3]}}}$ : SAPT2+3')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph2.set_xlim(xmin, xmax)\n",
    "#grph2.set_ylim(ymin,ymax)\n",
    "grph2.set_xlabel(Xlabel_W)\n",
    "grph2.set_ylabel(Ylabel)\n",
    "grph2.fill_between(data_water_sapt2['d'],data_water_sapt2p3['Tot']-dhf3['water2']['dHF3'],data_water_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph2.legend(loc='lower right',frameon=False)\n",
    "grph2.set_title(Title_W)\n",
    "\n",
    "grph3.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph3.set_xlim(xmin, xmax)\n",
    "#grph3.set_ylim(ymin,ymax)\n",
    "grph3.set_xlabel(Xlabel_W)\n",
    "grph3.set_ylabel(Ylabel)\n",
    "grph3.fill_between(data_water_sapt2['d'],data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'],data_water_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph3.legend(loc='upper right',frameon=False)\n",
    "grph3.set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph4.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot']-data_zn_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph4.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph4.set_ylim(ymin_zn,ymax_zn)\n",
    "grph4.set_xlabel(Xlabel_Zn)\n",
    "grph4.set_ylabel(Ylabel)\n",
    "grph4.fill_between(data_zn_sapt2['d'],data_zn_sapt2['Tot']-data_zn_sapt2['dHF'],data_zn_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph4.legend(loc='lower right',frameon=False)\n",
    "grph4.set_title(Title_Zn)\n",
    "\n",
    "grph5.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot']-dhf3['zn_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph5.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph5.set_ylim(ymin_zn,ymax_zn)\n",
    "grph5.set_xlabel(Xlabel_Zn)\n",
    "grph5.set_ylabel(Ylabel)\n",
    "grph5.fill_between(data_zn_sapt2['d'],data_zn_sapt2p3['Tot']-dhf3['zn_h2o']['dHF3'],\n",
    "                   data_zn_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph5.legend(loc='lower right',frameon=False)\n",
    "grph5.set_title(Title_Zn)\n",
    "\n",
    "grph6.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph6.set_xlim(xmin, xmax)\n",
    "#grph6.set_ylim(ymin,ymax)\n",
    "grph6.set_xlabel(Xlabel_Zn)\n",
    "grph6.set_ylabel(Ylabel)\n",
    "grph6.fill_between(data_zn_sapt2['d'],data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'],data_zn_saptdft_pbe0['Eint'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph6.legend(loc='best',frameon=False)\n",
    "grph6.set_title(Title_Zn)\n",
    "\n",
    "\n",
    "# F-..H2O\n",
    "##########\n",
    "grph7.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot']-data_f_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph7.set_xlim(xmin, xmax)\n",
    "grph7.set_ylim(-35,+30)\n",
    "grph7.set_xlabel(Xlabel_F)\n",
    "grph7.set_ylabel(Ylabel)\n",
    "grph7.fill_between(data_f_sapt2['d'],data_f_sapt2['Tot']-data_f_sapt2['dHF'],data_f_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph7.legend(loc='lower right',frameon=False)\n",
    "grph7.set_title(Title_F)\n",
    "\n",
    "grph8.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot']-dhf3['f_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph8.set_xlim(xmin, xmax)\n",
    "#grph8.set_ylim(-35,+30)\n",
    "grph8.set_xlabel(Xlabel_F)\n",
    "grph8.set_ylabel(Ylabel)\n",
    "grph8.fill_between(data_f_sapt2['d'],data_f_sapt2p3['Tot']-dhf3['f_h2o']['dHF3'],\n",
    "                   data_f_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph8.legend(loc='lower right',frameon=False)\n",
    "grph8.set_title(Title_F)\n",
    "\n",
    "grph9.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph9.set_xlim(xmin, xmax)\n",
    "grph9.set_ylim(-35,+30)\n",
    "grph9.set_xlabel(Xlabel_F)\n",
    "grph9.set_ylabel(Ylabel)\n",
    "grph9.fill_between(data_f_sapt2['d'],data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'],data_f_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph9.legend(loc='upper right',frameon=False)\n",
    "grph9.set_title(Title_F)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('SAPT_SAPTdft_and_dHF_S2_and_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/SAPT_SAPTdft_and_dHF_S2_and_noS2/.ipynb_checkpoints/water_dhf_5A-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "water_sapt2=('./Result-water2-sapt2-aug-cc-pvtz.dat')\n",
    "water_sapt2p3=('./Result-water2-sapt2+3-aug-cc-pvtz.dat')\n",
    "water_saptdft_pbe0=('./result-water2-saptdft-aug-cc-pvtz-pbe0.dat')\n",
    "\n",
    "zn_sapt2=('./Result-zn-hoh-sapt2-aug-cc-pvtz-5A.dat')\n",
    "zn_sapt2p3=('./Result-zn-hoh-sapt2+3-aug-cc-pvtz-5A.dat')\n",
    "zn_saptdft_pbe0=('./result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-5A.dat')\n",
    "\n",
    "f_sapt2=('./Result-f-hoh-sapt2-aug-cc-pvtz.dat')\n",
    "f_sapt2p3=('./Result-f-hoh-sapt2+3-aug-cc-pvtz.dat')\n",
    "f_saptdft_pbe0=('./f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_water_sapt2 = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_water_sapt2p3 = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_water_saptdft_pbe0 = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_zn_sapt2 = pd.read_csv(zn_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_zn_sapt2p3 = pd.read_csv(zn_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_zn_saptdft_pbe0 = pd.read_csv(zn_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_f_sapt2 = pd.read_csv(f_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_f_sapt2p3 = pd.read_csv(f_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_f_saptdft_pbe0 = pd.read_csv(f_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#sapt2 = {}\n",
    "#sapt2['water2'] = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "#sapt2['zn_h2o'] = pd.read_csv(zn_sapt2,sep='\\s+',header=0,comment='#')\n",
    "#sapt2['f_h2o'] = pd.read_csv(f_sapt2,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#sapt2p3 = {}\n",
    "#sapt2p3['water2'] = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "#sapt2p3['zn_h2o'] = pd.read_csv(zn_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "#sapt2p3['f_h2o'] = pd.read_csv(f_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#saptdft_pb0 = {}\n",
    "#saptdft_pbe0['water2'] = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "#saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "#saptdft_pbe0['f_h2o'] = pd.read_csv(f_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.281790</td>\n",
       "      <td>245.138298</td>\n",
       "      <td>-86.134161</td>\n",
       "      <td>-14.866447</td>\n",
       "      <td>-49.144099</td>\n",
       "      <td>-14.1998</td>\n",
       "      <td>73.193128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-149.589346</td>\n",
       "      <td>161.031612</td>\n",
       "      <td>-75.583923</td>\n",
       "      <td>-11.840471</td>\n",
       "      <td>-75.982128</td>\n",
       "      <td>-3.9558</td>\n",
       "      <td>41.927858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-118.839769</td>\n",
       "      <td>105.895470</td>\n",
       "      <td>-67.493045</td>\n",
       "      <td>-9.304616</td>\n",
       "      <td>-89.741960</td>\n",
       "      <td>-0.3151</td>\n",
       "      <td>24.888403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-96.862001</td>\n",
       "      <td>69.709933</td>\n",
       "      <td>-60.787515</td>\n",
       "      <td>-7.249945</td>\n",
       "      <td>-95.189528</td>\n",
       "      <td>0.4159</td>\n",
       "      <td>14.708922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-80.865222</td>\n",
       "      <td>45.936701</td>\n",
       "      <td>-54.893840</td>\n",
       "      <td>-5.619525</td>\n",
       "      <td>-95.441885</td>\n",
       "      <td>0.0709</td>\n",
       "      <td>8.108718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.981460</td>\n",
       "      <td>30.303528</td>\n",
       "      <td>-49.524063</td>\n",
       "      <td>-4.343223</td>\n",
       "      <td>-92.545218</td>\n",
       "      <td>-0.5246</td>\n",
       "      <td>3.608204</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.954806</td>\n",
       "      <td>20.013049</td>\n",
       "      <td>-44.545673</td>\n",
       "      <td>-3.353079</td>\n",
       "      <td>-87.840509</td>\n",
       "      <td>-1.0404</td>\n",
       "      <td>0.496163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.937222</td>\n",
       "      <td>13.231677</td>\n",
       "      <td>-39.906589</td>\n",
       "      <td>-2.589440</td>\n",
       "      <td>-82.201575</td>\n",
       "      <td>-1.3744</td>\n",
       "      <td>-1.616148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.353481</td>\n",
       "      <td>8.757298</td>\n",
       "      <td>-35.593255</td>\n",
       "      <td>-2.002668</td>\n",
       "      <td>-76.192106</td>\n",
       "      <td>-1.5253</td>\n",
       "      <td>-2.979104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.810837</td>\n",
       "      <td>5.801503</td>\n",
       "      <td>-31.607450</td>\n",
       "      <td>-1.552738</td>\n",
       "      <td>-70.169522</td>\n",
       "      <td>-1.5312</td>\n",
       "      <td>-3.777109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-39.038604</td>\n",
       "      <td>3.846719</td>\n",
       "      <td>-27.953710</td>\n",
       "      <td>-1.208002</td>\n",
       "      <td>-64.353596</td>\n",
       "      <td>-1.4397</td>\n",
       "      <td>-4.155916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.847980</td>\n",
       "      <td>2.552670</td>\n",
       "      <td>-24.632951</td>\n",
       "      <td>-0.943753</td>\n",
       "      <td>-58.872014</td>\n",
       "      <td>-1.2936</td>\n",
       "      <td>-4.232984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-33.105514</td>\n",
       "      <td>1.695267</td>\n",
       "      <td>-21.639923</td>\n",
       "      <td>-0.740883</td>\n",
       "      <td>-53.791053</td>\n",
       "      <td>-1.1251</td>\n",
       "      <td>-4.102182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.715560</td>\n",
       "      <td>1.126716</td>\n",
       "      <td>-18.963038</td>\n",
       "      <td>-0.584724</td>\n",
       "      <td>-49.136607</td>\n",
       "      <td>-0.9555</td>\n",
       "      <td>-3.836975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.608564</td>\n",
       "      <td>0.749420</td>\n",
       "      <td>-16.585448</td>\n",
       "      <td>-0.464096</td>\n",
       "      <td>-44.908687</td>\n",
       "      <td>-0.7972</td>\n",
       "      <td>-3.493363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.733082</td>\n",
       "      <td>0.498860</td>\n",
       "      <td>-14.486606</td>\n",
       "      <td>-0.370516</td>\n",
       "      <td>-41.091345</td>\n",
       "      <td>-0.6562</td>\n",
       "      <td>-3.112785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-20.891570</td>\n",
       "      <td>0.098763</td>\n",
       "      <td>-8.415316</td>\n",
       "      <td>-0.159840</td>\n",
       "      <td>-29.367963</td>\n",
       "      <td>-0.2747</td>\n",
       "      <td>-1.683697</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-16.802946</td>\n",
       "      <td>0.019743</td>\n",
       "      <td>-5.001032</td>\n",
       "      <td>-0.075865</td>\n",
       "      <td>-21.860100</td>\n",
       "      <td>-0.1025</td>\n",
       "      <td>-0.776562</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-13.811220</td>\n",
       "      <td>0.003924</td>\n",
       "      <td>-3.123305</td>\n",
       "      <td>-0.039362</td>\n",
       "      <td>-16.969964</td>\n",
       "      <td>-0.0356</td>\n",
       "      <td>-0.330573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-11.554667</td>\n",
       "      <td>0.000777</td>\n",
       "      <td>-2.066835</td>\n",
       "      <td>-0.022015</td>\n",
       "      <td>-13.642739</td>\n",
       "      <td>-0.0125</td>\n",
       "      <td>-0.138681</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-9.808470</td>\n",
       "      <td>0.000159</td>\n",
       "      <td>-1.438326</td>\n",
       "      <td>-0.013062</td>\n",
       "      <td>-11.259698</td>\n",
       "      <td>-0.0046</td>\n",
       "      <td>-0.060389</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        Elec         Rep        Ind       Disp        Tot       Ct  \\\n",
       "0   1.5 -193.281790  245.138298 -86.134161 -14.866447 -49.144099 -14.1998   \n",
       "1   1.6 -149.589346  161.031612 -75.583923 -11.840471 -75.982128  -3.9558   \n",
       "2   1.7 -118.839769  105.895470 -67.493045  -9.304616 -89.741960  -0.3151   \n",
       "3   1.8  -96.862001   69.709933 -60.787515  -7.249945 -95.189528   0.4159   \n",
       "4   1.9  -80.865222   45.936701 -54.893840  -5.619525 -95.441885   0.0709   \n",
       "5   2.0  -68.981460   30.303528 -49.524063  -4.343223 -92.545218  -0.5246   \n",
       "6   2.1  -59.954806   20.013049 -44.545673  -3.353079 -87.840509  -1.0404   \n",
       "7   2.2  -52.937222   13.231677 -39.906589  -2.589440 -82.201575  -1.3744   \n",
       "8   2.3  -47.353481    8.757298 -35.593255  -2.002668 -76.192106  -1.5253   \n",
       "9   2.4  -42.810837    5.801503 -31.607450  -1.552738 -70.169522  -1.5312   \n",
       "10  2.5  -39.038604    3.846719 -27.953710  -1.208002 -64.353596  -1.4397   \n",
       "11  2.6  -35.847980    2.552670 -24.632951  -0.943753 -58.872014  -1.2936   \n",
       "12  2.7  -33.105514    1.695267 -21.639923  -0.740883 -53.791053  -1.1251   \n",
       "13  2.8  -30.715560    1.126716 -18.963038  -0.584724 -49.136607  -0.9555   \n",
       "14  2.9  -28.608564    0.749420 -16.585448  -0.464096 -44.908687  -0.7972   \n",
       "15  3.0  -26.733082    0.498860 -14.486606  -0.370516 -41.091345  -0.6562   \n",
       "16  3.4  -20.891570    0.098763  -8.415316  -0.159840 -29.367963  -0.2747   \n",
       "17  3.8  -16.802946    0.019743  -5.001032  -0.075865 -21.860100  -0.1025   \n",
       "18  4.2  -13.811220    0.003924  -3.123305  -0.039362 -16.969964  -0.0356   \n",
       "19  4.6  -11.554667    0.000777  -2.066835  -0.022015 -13.642739  -0.0125   \n",
       "20  5.0   -9.808470    0.000159  -1.438326  -0.013062 -11.259698  -0.0046   \n",
       "\n",
       "          dHF  \n",
       "0   73.193128  \n",
       "1   41.927858  \n",
       "2   24.888403  \n",
       "3   14.708922  \n",
       "4    8.108718  \n",
       "5    3.608204  \n",
       "6    0.496163  \n",
       "7   -1.616148  \n",
       "8   -2.979104  \n",
       "9   -3.777109  \n",
       "10  -4.155916  \n",
       "11  -4.232984  \n",
       "12  -4.102182  \n",
       "13  -3.836975  \n",
       "14  -3.493363  \n",
       "15  -3.112785  \n",
       "16  -1.683697  \n",
       "17  -0.776562  \n",
       "18  -0.330573  \n",
       "19  -0.138681  \n",
       "20  -0.060389  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.7</td>\n",
       "      <td>-60.849058</td>\n",
       "      <td>423.467701</td>\n",
       "      <td>-214.708805</td>\n",
       "      <td>-40.759837</td>\n",
       "      <td>107.150001</td>\n",
       "      <td>-58.2824</td>\n",
       "      <td>44.166126</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.8</td>\n",
       "      <td>-91.438237</td>\n",
       "      <td>323.703816</td>\n",
       "      <td>-164.596062</td>\n",
       "      <td>-30.808220</td>\n",
       "      <td>36.861297</td>\n",
       "      <td>-45.5570</td>\n",
       "      <td>-5.291586</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9</td>\n",
       "      <td>-94.423595</td>\n",
       "      <td>243.761847</td>\n",
       "      <td>-124.563901</td>\n",
       "      <td>-23.460858</td>\n",
       "      <td>1.313492</td>\n",
       "      <td>-34.7213</td>\n",
       "      <td>-23.317225</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0</td>\n",
       "      <td>-86.678275</td>\n",
       "      <td>181.599041</td>\n",
       "      <td>-93.824486</td>\n",
       "      <td>-18.045638</td>\n",
       "      <td>-16.949358</td>\n",
       "      <td>-25.6319</td>\n",
       "      <td>-26.693300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.1</td>\n",
       "      <td>-75.732020</td>\n",
       "      <td>134.291681</td>\n",
       "      <td>-70.768891</td>\n",
       "      <td>-14.020428</td>\n",
       "      <td>-26.229657</td>\n",
       "      <td>-18.5161</td>\n",
       "      <td>-24.105774</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.2</td>\n",
       "      <td>-64.773876</td>\n",
       "      <td>98.820816</td>\n",
       "      <td>-53.677165</td>\n",
       "      <td>-10.993817</td>\n",
       "      <td>-30.624042</td>\n",
       "      <td>-13.3200</td>\n",
       "      <td>-19.694342</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.3</td>\n",
       "      <td>-55.004688</td>\n",
       "      <td>72.493573</td>\n",
       "      <td>-41.056299</td>\n",
       "      <td>-8.691071</td>\n",
       "      <td>-32.258485</td>\n",
       "      <td>-9.7038</td>\n",
       "      <td>-15.256757</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.4</td>\n",
       "      <td>-46.734001</td>\n",
       "      <td>53.084855</td>\n",
       "      <td>-31.722831</td>\n",
       "      <td>-6.919147</td>\n",
       "      <td>-32.291123</td>\n",
       "      <td>-7.2326</td>\n",
       "      <td>-11.455352</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-39.898025</td>\n",
       "      <td>38.848185</td>\n",
       "      <td>-24.781730</td>\n",
       "      <td>-5.541795</td>\n",
       "      <td>-31.373364</td>\n",
       "      <td>-5.5224</td>\n",
       "      <td>-8.436069</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-34.304928</td>\n",
       "      <td>28.433839</td>\n",
       "      <td>-19.578017</td>\n",
       "      <td>-4.462174</td>\n",
       "      <td>-29.911279</td>\n",
       "      <td>-4.2958</td>\n",
       "      <td>-6.135858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-18.311732</td>\n",
       "      <td>6.090438</td>\n",
       "      <td>-7.069220</td>\n",
       "      <td>-1.611799</td>\n",
       "      <td>-20.902312</td>\n",
       "      <td>-1.3044</td>\n",
       "      <td>-1.148561</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-11.627167</td>\n",
       "      <td>1.385121</td>\n",
       "      <td>-3.155186</td>\n",
       "      <td>-0.626710</td>\n",
       "      <td>-14.023941</td>\n",
       "      <td>-0.3943</td>\n",
       "      <td>-0.194147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.1</td>\n",
       "      <td>-8.171533</td>\n",
       "      <td>0.336917</td>\n",
       "      <td>-1.625552</td>\n",
       "      <td>-0.256735</td>\n",
       "      <td>-9.716904</td>\n",
       "      <td>-0.1253</td>\n",
       "      <td>-0.022490</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.6</td>\n",
       "      <td>-6.095307</td>\n",
       "      <td>0.086541</td>\n",
       "      <td>-0.927147</td>\n",
       "      <td>-0.111719</td>\n",
       "      <td>-7.047632</td>\n",
       "      <td>-0.0408</td>\n",
       "      <td>0.004648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.1</td>\n",
       "      <td>-4.734700</td>\n",
       "      <td>0.023043</td>\n",
       "      <td>-0.572175</td>\n",
       "      <td>-0.052624</td>\n",
       "      <td>-5.336456</td>\n",
       "      <td>-0.0138</td>\n",
       "      <td>0.006178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-3.788739</td>\n",
       "      <td>0.006276</td>\n",
       "      <td>-0.374973</td>\n",
       "      <td>-0.026776</td>\n",
       "      <td>-4.184212</td>\n",
       "      <td>-0.0050</td>\n",
       "      <td>0.004343</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.1</td>\n",
       "      <td>-3.101601</td>\n",
       "      <td>0.001749</td>\n",
       "      <td>-0.257222</td>\n",
       "      <td>-0.014576</td>\n",
       "      <td>-3.371650</td>\n",
       "      <td>-0.0019</td>\n",
       "      <td>0.002764</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d       Elec         Rep         Ind       Disp         Tot       Ct  \\\n",
       "0   0.7 -60.849058  423.467701 -214.708805 -40.759837  107.150001 -58.2824   \n",
       "1   0.8 -91.438237  323.703816 -164.596062 -30.808220   36.861297 -45.5570   \n",
       "2   0.9 -94.423595  243.761847 -124.563901 -23.460858    1.313492 -34.7213   \n",
       "3   1.0 -86.678275  181.599041  -93.824486 -18.045638  -16.949358 -25.6319   \n",
       "4   1.1 -75.732020  134.291681  -70.768891 -14.020428  -26.229657 -18.5161   \n",
       "5   1.2 -64.773876   98.820816  -53.677165 -10.993817  -30.624042 -13.3200   \n",
       "6   1.3 -55.004688   72.493573  -41.056299  -8.691071  -32.258485  -9.7038   \n",
       "7   1.4 -46.734001   53.084855  -31.722831  -6.919147  -32.291123  -7.2326   \n",
       "8   1.5 -39.898025   38.848185  -24.781730  -5.541795  -31.373364  -5.5224   \n",
       "9   1.6 -34.304928   28.433839  -19.578017  -4.462174  -29.911279  -4.2958   \n",
       "10  2.1 -18.311732    6.090438   -7.069220  -1.611799  -20.902312  -1.3044   \n",
       "11  2.6 -11.627167    1.385121   -3.155186  -0.626710  -14.023941  -0.3943   \n",
       "12  3.1  -8.171533    0.336917   -1.625552  -0.256735   -9.716904  -0.1253   \n",
       "13  3.6  -6.095307    0.086541   -0.927147  -0.111719   -7.047632  -0.0408   \n",
       "14  4.1  -4.734700    0.023043   -0.572175  -0.052624   -5.336456  -0.0138   \n",
       "15  4.6  -3.788739    0.006276   -0.374973  -0.026776   -4.184212  -0.0050   \n",
       "16  5.1  -3.101601    0.001749   -0.257222  -0.014576   -3.371650  -0.0019   \n",
       "\n",
       "          dHF  \n",
       "0   44.166126  \n",
       "1   -5.291586  \n",
       "2  -23.317225  \n",
       "3  -26.693300  \n",
       "4  -24.105774  \n",
       "5  -19.694342  \n",
       "6  -15.256757  \n",
       "7  -11.455352  \n",
       "8   -8.436069  \n",
       "9   -6.135858  \n",
       "10  -1.148561  \n",
       "11  -0.194147  \n",
       "12  -0.022490  \n",
       "13   0.004648  \n",
       "14   0.006178  \n",
       "15   0.004343  \n",
       "16   0.002764  "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_f_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-190.14066</td>\n",
       "      <td>241.69198</td>\n",
       "      <td>-82.30614</td>\n",
       "      <td>22.90396</td>\n",
       "      <td>-14.26529</td>\n",
       "      <td>-45.02018</td>\n",
       "      <td>-44.18460</td>\n",
       "      <td>-61.02556</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-147.21223</td>\n",
       "      <td>157.71320</td>\n",
       "      <td>-73.10873</td>\n",
       "      <td>19.08742</td>\n",
       "      <td>-11.67085</td>\n",
       "      <td>-74.27856</td>\n",
       "      <td>-35.30046</td>\n",
       "      <td>-56.89564</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-117.06507</td>\n",
       "      <td>103.12625</td>\n",
       "      <td>-65.60911</td>\n",
       "      <td>14.54263</td>\n",
       "      <td>-9.38497</td>\n",
       "      <td>-88.93284</td>\n",
       "      <td>-27.58975</td>\n",
       "      <td>-52.56192</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-95.55833</td>\n",
       "      <td>67.59047</td>\n",
       "      <td>-59.18807</td>\n",
       "      <td>10.02507</td>\n",
       "      <td>-7.46498</td>\n",
       "      <td>-94.62103</td>\n",
       "      <td>-21.19740</td>\n",
       "      <td>-48.01587</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-79.89921</td>\n",
       "      <td>44.38636</td>\n",
       "      <td>-53.44992</td>\n",
       "      <td>5.98516</td>\n",
       "      <td>-5.89346</td>\n",
       "      <td>-94.85624</td>\n",
       "      <td>-16.02216</td>\n",
       "      <td>-43.41294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.26991</td>\n",
       "      <td>29.20879</td>\n",
       "      <td>-48.21550</td>\n",
       "      <td>2.64184</td>\n",
       "      <td>-4.63033</td>\n",
       "      <td>-91.90697</td>\n",
       "      <td>-11.95287</td>\n",
       "      <td>-38.90448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.42001</td>\n",
       "      <td>19.25126</td>\n",
       "      <td>-43.37212</td>\n",
       "      <td>0.05355</td>\n",
       "      <td>-3.62711</td>\n",
       "      <td>-87.16799</td>\n",
       "      <td>-8.79794</td>\n",
       "      <td>-34.62773</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.52548</td>\n",
       "      <td>12.70899</td>\n",
       "      <td>-38.87230</td>\n",
       "      <td>-1.82109</td>\n",
       "      <td>-2.83675</td>\n",
       "      <td>-81.52555</td>\n",
       "      <td>-6.40119</td>\n",
       "      <td>-30.65003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.03622</td>\n",
       "      <td>8.40266</td>\n",
       "      <td>-34.70681</td>\n",
       "      <td>-3.07573</td>\n",
       "      <td>-2.21828</td>\n",
       "      <td>-75.55865</td>\n",
       "      <td>-4.60834</td>\n",
       "      <td>-27.02274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.56012</td>\n",
       "      <td>5.56156</td>\n",
       "      <td>-30.86313</td>\n",
       "      <td>-3.82393</td>\n",
       "      <td>-1.73598</td>\n",
       "      <td>-69.59767</td>\n",
       "      <td>-3.28374</td>\n",
       "      <td>-23.75545</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-38.83989</td>\n",
       "      <td>3.68480</td>\n",
       "      <td>-27.34136</td>\n",
       "      <td>-4.17964</td>\n",
       "      <td>-1.36096</td>\n",
       "      <td>-63.85740</td>\n",
       "      <td>-2.32297</td>\n",
       "      <td>-20.83874</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.68302</td>\n",
       "      <td>2.44318</td>\n",
       "      <td>-24.14521</td>\n",
       "      <td>-4.24401</td>\n",
       "      <td>-1.06976</td>\n",
       "      <td>-58.45481</td>\n",
       "      <td>-1.63451</td>\n",
       "      <td>-18.26669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-32.96555</td>\n",
       "      <td>1.62142</td>\n",
       "      <td>-21.25892</td>\n",
       "      <td>-4.10808</td>\n",
       "      <td>-0.84370</td>\n",
       "      <td>-53.44676</td>\n",
       "      <td>-1.14349</td>\n",
       "      <td>-16.00735</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.59390</td>\n",
       "      <td>1.07693</td>\n",
       "      <td>-18.70984</td>\n",
       "      <td>-3.84030</td>\n",
       "      <td>-0.66849</td>\n",
       "      <td>-48.89529</td>\n",
       "      <td>-0.79811</td>\n",
       "      <td>-14.07143</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.50059</td>\n",
       "      <td>0.71591</td>\n",
       "      <td>-16.36677</td>\n",
       "      <td>-3.49537</td>\n",
       "      <td>-0.53109</td>\n",
       "      <td>-44.68253</td>\n",
       "      <td>-0.55124</td>\n",
       "      <td>-12.32016</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.63526</td>\n",
       "      <td>0.47607</td>\n",
       "      <td>-14.32264</td>\n",
       "      <td>-3.11406</td>\n",
       "      <td>-0.42406</td>\n",
       "      <td>-40.90590</td>\n",
       "      <td>-0.38056</td>\n",
       "      <td>-10.82802</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-20.81539</td>\n",
       "      <td>0.09353</td>\n",
       "      <td>-8.36810</td>\n",
       "      <td>-1.68437</td>\n",
       "      <td>-0.18127</td>\n",
       "      <td>-29.27123</td>\n",
       "      <td>-0.08406</td>\n",
       "      <td>-6.59967</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-16.73847</td>\n",
       "      <td>0.01849</td>\n",
       "      <td>-4.98240</td>\n",
       "      <td>-0.77676</td>\n",
       "      <td>-0.08456</td>\n",
       "      <td>-21.78694</td>\n",
       "      <td>-0.01789</td>\n",
       "      <td>-4.18775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-13.75496</td>\n",
       "      <td>0.00363</td>\n",
       "      <td>-3.11353</td>\n",
       "      <td>-0.33071</td>\n",
       "      <td>-0.04317</td>\n",
       "      <td>-16.90802</td>\n",
       "      <td>-0.00374</td>\n",
       "      <td>-2.77908</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-11.50788</td>\n",
       "      <td>0.00072</td>\n",
       "      <td>-2.06127</td>\n",
       "      <td>-0.13879</td>\n",
       "      <td>-0.02386</td>\n",
       "      <td>-13.59230</td>\n",
       "      <td>-0.00080</td>\n",
       "      <td>-1.92168</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-9.76707</td>\n",
       "      <td>0.00015</td>\n",
       "      <td>-1.43442</td>\n",
       "      <td>-0.06046</td>\n",
       "      <td>-0.01404</td>\n",
       "      <td>-11.21538</td>\n",
       "      <td>-0.00027</td>\n",
       "      <td>-1.37369</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d       elst       exch       IND       dHF      DISP      Eint  \\\n",
       "0   1.5 -190.14066  241.69198 -82.30614  22.90396 -14.26529 -45.02018   \n",
       "1   1.6 -147.21223  157.71320 -73.10873  19.08742 -11.67085 -74.27856   \n",
       "2   1.7 -117.06507  103.12625 -65.60911  14.54263  -9.38497 -88.93284   \n",
       "3   1.8  -95.55833   67.59047 -59.18807  10.02507  -7.46498 -94.62103   \n",
       "4   1.9  -79.89921   44.38636 -53.44992   5.98516  -5.89346 -94.85624   \n",
       "5   2.0  -68.26991   29.20879 -48.21550   2.64184  -4.63033 -91.90697   \n",
       "6   2.1  -59.42001   19.25126 -43.37212   0.05355  -3.62711 -87.16799   \n",
       "7   2.2  -52.52548   12.70899 -38.87230  -1.82109  -2.83675 -81.52555   \n",
       "8   2.3  -47.03622    8.40266 -34.70681  -3.07573  -2.21828 -75.55865   \n",
       "9   2.4  -42.56012    5.56156 -30.86313  -3.82393  -1.73598 -69.59767   \n",
       "10  2.5  -38.83989    3.68480 -27.34136  -4.17964  -1.36096 -63.85740   \n",
       "11  2.6  -35.68302    2.44318 -24.14521  -4.24401  -1.06976 -58.45481   \n",
       "12  2.7  -32.96555    1.62142 -21.25892  -4.10808  -0.84370 -53.44676   \n",
       "13  2.8  -30.59390    1.07693 -18.70984  -3.84030  -0.66849 -48.89529   \n",
       "14  2.9  -28.50059    0.71591 -16.36677  -3.49537  -0.53109 -44.68253   \n",
       "15  3.0  -26.63526    0.47607 -14.32264  -3.11406  -0.42406 -40.90590   \n",
       "16  3.4  -20.81539    0.09353  -8.36810  -1.68437  -0.18127 -29.27123   \n",
       "17  3.8  -16.73847    0.01849  -4.98240  -0.77676  -0.08456 -21.78694   \n",
       "18  4.2  -13.75496    0.00363  -3.11353  -0.33071  -0.04317 -16.90802   \n",
       "19  4.6  -11.50788    0.00072  -2.06127  -0.13879  -0.02386 -13.59230   \n",
       "20  5.0   -9.76707    0.00015  -1.43442  -0.06046  -0.01404 -11.21538   \n",
       "\n",
       "          CT       POL  \n",
       "0  -44.18460 -61.02556  \n",
       "1  -35.30046 -56.89564  \n",
       "2  -27.58975 -52.56192  \n",
       "3  -21.19740 -48.01587  \n",
       "4  -16.02216 -43.41294  \n",
       "5  -11.95287 -38.90448  \n",
       "6   -8.79794 -34.62773  \n",
       "7   -6.40119 -30.65003  \n",
       "8   -4.60834 -27.02274  \n",
       "9   -3.28374 -23.75545  \n",
       "10  -2.32297 -20.83874  \n",
       "11  -1.63451 -18.26669  \n",
       "12  -1.14349 -16.00735  \n",
       "13  -0.79811 -14.07143  \n",
       "14  -0.55124 -12.32016  \n",
       "15  -0.38056 -10.82802  \n",
       "16  -0.08406  -6.59967  \n",
       "17  -0.01789  -4.18775  \n",
       "18  -0.00374  -2.77908  \n",
       "19  -0.00080  -1.92168  \n",
       "20  -0.00027  -1.37369  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_saptdft_pbe0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Also include the CCSD(T) references"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz-5A.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-45.08</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-74.38</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-89.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-95.77</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-96.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-94.22</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-89.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-84.67</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-78.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-73.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-67.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-62.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-56.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-52.21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-47.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-43.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-31.19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-22.88</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-17.47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-13.88</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-11.38</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d   Eint\n",
       "0   1.5 -45.08\n",
       "1   1.6 -74.38\n",
       "2   1.7 -89.49\n",
       "3   1.8 -95.77\n",
       "4   1.9 -96.62\n",
       "5   2.0 -94.22\n",
       "6   2.1 -89.95\n",
       "7   2.2 -84.67\n",
       "8   2.3 -78.96\n",
       "9   2.4 -73.16\n",
       "10  2.5 -67.48\n",
       "11  2.6 -62.05\n",
       "12  2.7 -56.95\n",
       "13  2.8 -52.21\n",
       "14  2.9 -47.84\n",
       "15  3.0 -43.83\n",
       "16  3.4 -31.19\n",
       "17  3.8 -22.88\n",
       "18  4.2 -17.47\n",
       "19  4.6 -13.88\n",
       "20  5.0 -11.38"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_dhf3_file = 'water2-sapt2+3-deltahf3.dat'\n",
    "zn_h2o_dhf3_file = 'zn-hoh-sapt2+3-delthf3-5A.dat'\n",
    "f_h2o_dhf3_file  = 'result-f-hoh-deltahf3.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'zn-hoh-sapt2+3-delthf3-5A.dat'"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "zn_h2o_dhf3_file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "dhf3 = {}\n",
    "dhf3['water2'] = pd.read_csv(water2_dhf3_file,sep='\\s+',header=0)\n",
    "dhf3['zn_h2o'] = pd.read_csv(zn_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['f_h2o']  = pd.read_csv(f_h2o_dhf3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>387.739330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>178.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>74.721548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>26.533203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>5.482008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>-2.763852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>-5.255836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-5.357654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-3.684390</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-0.865607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-0.192964</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-0.046835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-0.012235</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-0.004391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-0.001112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-0.000422</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "0.7  387.739330\n",
       "0.8  178.002100\n",
       "0.9   74.721548\n",
       "1.0   26.533203\n",
       "1.1    5.482008\n",
       "1.2   -2.763852\n",
       "1.3   -5.255836\n",
       "1.4   -5.357654\n",
       "1.5   -4.611929\n",
       "1.6   -3.684390\n",
       "2.1   -0.865607\n",
       "2.6   -0.192964\n",
       "3.1   -0.046835\n",
       "3.6   -0.012235\n",
       "4.1   -0.004391\n",
       "4.6   -0.001112\n",
       "5.1   -0.000422"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x1368 with 9 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "cc_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "xmin = 1.4\n",
    "xmax = 5.1\n",
    "ymin = -5.3\n",
    "ymax = 2.1\n",
    "\n",
    "xmin_zn = 1.4\n",
    "xmax_zn = 3.1\n",
    "ymin_zn = -130\n",
    "ymax_zn = -50\n",
    "#fig = plt.figure(figsize=(15, 15))\n",
    "#fig = plt.figure(figsize=(21,17)) # taille horizontale x verticale\n",
    "fig = plt.figure(figsize=(22,19)) # taille horizontale x verticale\n",
    "\n",
    "#fig.subplots_adjust(hspace=0.5, wspace=0.5)\n",
    "grph1 = fig.add_subplot(331)\n",
    "grph2 = fig.add_subplot(334)\n",
    "grph3 = fig.add_subplot(337)\n",
    "\n",
    "grph4 = fig.add_subplot(332)\n",
    "grph5 = fig.add_subplot(335)\n",
    "grph6 = fig.add_subplot(338)\n",
    "\n",
    "grph7 = fig.add_subplot(333)\n",
    "grph8 = fig.add_subplot(336)\n",
    "grph9 = fig.add_subplot(339)\n",
    "\n",
    "grph1.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot']-data_water_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "#grph1.set_xlim(xmin, xmax)\n",
    "#grph1.set_ylim(ymin,ymax)\n",
    "grph1.set_xlabel(Xlabel_W)\n",
    "grph1.set_ylabel(Ylabel)\n",
    "grph1.fill_between(data_water_sapt2['d'],data_water_sapt2['Tot']-data_water_sapt2['dHF'],data_water_sapt2['Tot'],alpha=0.2,facecolor='yellow')\n",
    "grph1.legend(loc='lower right',frameon=False)\n",
    "grph1.set_title(Title_W)\n",
    "\n",
    "grph2.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o',  alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot']-dhf3['water2']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E{\\mathrm{_{int}^{[3]}}}$ : SAPT2+3')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph2.set_xlim(xmin, xmax)\n",
    "#grph2.set_ylim(ymin,ymax)\n",
    "grph2.set_xlabel(Xlabel_W)\n",
    "grph2.set_ylabel(Ylabel)\n",
    "grph2.fill_between(data_water_sapt2['d'],data_water_sapt2p3['Tot']-dhf3['water2']['dHF3'],data_water_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph2.legend(loc='lower right',frameon=False)\n",
    "grph2.set_title(Title_W)\n",
    "\n",
    "grph3.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph3.set_xlim(xmin, xmax)\n",
    "#grph3.set_ylim(ymin,ymax)\n",
    "grph3.set_xlabel(Xlabel_W)\n",
    "grph3.set_ylabel(Ylabel)\n",
    "grph3.fill_between(data_water_sapt2['d'],data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'],data_water_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph3.legend(loc='upper right',frameon=False)\n",
    "grph3.set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph4.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot']-data_zn_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph4.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph4.set_ylim(ymin_zn,ymax_zn)\n",
    "grph4.set_xlabel(Xlabel_Zn)\n",
    "grph4.set_ylabel(Ylabel)\n",
    "grph4.fill_between(data_zn_sapt2['d'],data_zn_sapt2['Tot']-data_zn_sapt2['dHF'],data_zn_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph4.legend(loc='lower right',frameon=False)\n",
    "grph4.set_title(Title_Zn)\n",
    "\n",
    "grph5.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot']-dhf3['zn_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph5.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph5.set_ylim(ymin_zn,ymax_zn)\n",
    "grph5.set_xlabel(Xlabel_Zn)\n",
    "grph5.set_ylabel(Ylabel)\n",
    "grph5.fill_between(data_zn_sapt2['d'],data_zn_sapt2p3['Tot']-dhf3['zn_h2o']['dHF3'],\n",
    "                   data_zn_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph5.legend(loc='lower right',frameon=False)\n",
    "grph5.set_title(Title_Zn)\n",
    "\n",
    "grph6.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph6.set_xlim(xmin, xmax)\n",
    "#grph6.set_ylim(ymin,ymax)\n",
    "grph6.set_xlabel(Xlabel_Zn)\n",
    "grph6.set_ylabel(Ylabel)\n",
    "grph6.fill_between(data_zn_sapt2['d'],data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'],data_zn_saptdft_pbe0['Eint'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph6.legend(loc='best',frameon=False)\n",
    "grph6.set_title(Title_Zn)\n",
    "\n",
    "\n",
    "# F-..H2O\n",
    "##########\n",
    "grph7.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot']-data_f_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph7.set_xlim(xmin, xmax)\n",
    "grph7.set_ylim(-35,+30)\n",
    "grph7.set_xlabel(Xlabel_F)\n",
    "grph7.set_ylabel(Ylabel)\n",
    "grph7.fill_between(data_f_sapt2['d'],data_f_sapt2['Tot']-data_f_sapt2['dHF'],data_f_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph7.legend(loc='lower right',frameon=False)\n",
    "grph7.set_title(Title_F)\n",
    "\n",
    "grph8.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot']-dhf3['f_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph8.set_xlim(xmin, xmax)\n",
    "#grph8.set_ylim(-35,+30)\n",
    "grph8.set_xlabel(Xlabel_F)\n",
    "grph8.set_ylabel(Ylabel)\n",
    "grph8.fill_between(data_f_sapt2['d'],data_f_sapt2p3['Tot']-dhf3['f_h2o']['dHF3'],\n",
    "                   data_f_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph8.legend(loc='lower right',frameon=False)\n",
    "grph8.set_title(Title_F)\n",
    "\n",
    "grph9.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph9.set_xlim(xmin, xmax)\n",
    "grph9.set_ylim(-35,+30)\n",
    "grph9.set_xlabel(Xlabel_F)\n",
    "grph9.set_ylabel(Ylabel)\n",
    "grph9.fill_between(data_f_sapt2['d'],data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'],data_f_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph9.legend(loc='upper right',frameon=False)\n",
    "grph9.set_title(Title_F)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('SAPT_SAPTdft_and_dHF_S2_and_noS2_5A.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/SAPT_SAPTdft_and_dHF_S2_and_noS2/water_dhf.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "water_sapt2=('./Result-water2-sapt2-aug-cc-pvtz.dat')\n",
    "water_sapt2p3=('./Result-water2-sapt2+3-aug-cc-pvtz.dat')\n",
    "water_saptdft_pbe0=('./result-water2-saptdft-aug-cc-pvtz-pbe0.dat')\n",
    "\n",
    "zn_sapt2=('./Result-zn-hoh-sapt2-aug-cc-pvtz.dat')\n",
    "zn_sapt2p3=('./Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat')\n",
    "zn_saptdft_pbe0=('./result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat')\n",
    "\n",
    "f_sapt2=('./Result-f-hoh-sapt2-aug-cc-pvtz.dat')\n",
    "f_sapt2p3=('./Result-f-hoh-sapt2+3-aug-cc-pvtz.dat')\n",
    "f_saptdft_pbe0=('./f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_water_sapt2 = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_water_sapt2p3 = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_water_saptdft_pbe0 = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_zn_sapt2 = pd.read_csv(zn_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_zn_sapt2p3 = pd.read_csv(zn_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_zn_saptdft_pbe0 = pd.read_csv(zn_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_f_sapt2 = pd.read_csv(f_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_f_sapt2p3 = pd.read_csv(f_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_f_saptdft_pbe0 = pd.read_csv(f_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#sapt2 = {}\n",
    "#sapt2['water2'] = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "#sapt2['zn_h2o'] = pd.read_csv(zn_sapt2,sep='\\s+',header=0,comment='#')\n",
    "#sapt2['f_h2o'] = pd.read_csv(f_sapt2,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#sapt2p3 = {}\n",
    "#sapt2p3['water2'] = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "#sapt2p3['zn_h2o'] = pd.read_csv(zn_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "#sapt2p3['f_h2o'] = pd.read_csv(f_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#saptdft_pb0 = {}\n",
    "#saptdft_pbe0['water2'] = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "#saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "#saptdft_pbe0['f_h2o'] = pd.read_csv(f_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.281790</td>\n",
       "      <td>245.138298</td>\n",
       "      <td>-86.134161</td>\n",
       "      <td>-14.866447</td>\n",
       "      <td>-49.144099</td>\n",
       "      <td>-14.1998</td>\n",
       "      <td>73.193128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-149.589346</td>\n",
       "      <td>161.031612</td>\n",
       "      <td>-75.583923</td>\n",
       "      <td>-11.840471</td>\n",
       "      <td>-75.982128</td>\n",
       "      <td>-3.9558</td>\n",
       "      <td>41.927858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-118.839769</td>\n",
       "      <td>105.895470</td>\n",
       "      <td>-67.493045</td>\n",
       "      <td>-9.304616</td>\n",
       "      <td>-89.741960</td>\n",
       "      <td>-0.3151</td>\n",
       "      <td>24.888403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-96.862001</td>\n",
       "      <td>69.709933</td>\n",
       "      <td>-60.787515</td>\n",
       "      <td>-7.249945</td>\n",
       "      <td>-95.189528</td>\n",
       "      <td>0.4159</td>\n",
       "      <td>14.708922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-80.865222</td>\n",
       "      <td>45.936701</td>\n",
       "      <td>-54.893840</td>\n",
       "      <td>-5.619525</td>\n",
       "      <td>-95.441885</td>\n",
       "      <td>0.0709</td>\n",
       "      <td>8.108718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.981460</td>\n",
       "      <td>30.303528</td>\n",
       "      <td>-49.524063</td>\n",
       "      <td>-4.343223</td>\n",
       "      <td>-92.545218</td>\n",
       "      <td>-0.5246</td>\n",
       "      <td>3.608204</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.954806</td>\n",
       "      <td>20.013049</td>\n",
       "      <td>-44.545673</td>\n",
       "      <td>-3.353079</td>\n",
       "      <td>-87.840509</td>\n",
       "      <td>-1.0404</td>\n",
       "      <td>0.496163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.937222</td>\n",
       "      <td>13.231677</td>\n",
       "      <td>-39.906589</td>\n",
       "      <td>-2.589440</td>\n",
       "      <td>-82.201575</td>\n",
       "      <td>-1.3744</td>\n",
       "      <td>-1.616148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.353481</td>\n",
       "      <td>8.757298</td>\n",
       "      <td>-35.593255</td>\n",
       "      <td>-2.002668</td>\n",
       "      <td>-76.192106</td>\n",
       "      <td>-1.5253</td>\n",
       "      <td>-2.979104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.810837</td>\n",
       "      <td>5.801503</td>\n",
       "      <td>-31.607450</td>\n",
       "      <td>-1.552738</td>\n",
       "      <td>-70.169522</td>\n",
       "      <td>-1.5312</td>\n",
       "      <td>-3.777109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-39.038604</td>\n",
       "      <td>3.846719</td>\n",
       "      <td>-27.953710</td>\n",
       "      <td>-1.208002</td>\n",
       "      <td>-64.353596</td>\n",
       "      <td>-1.4397</td>\n",
       "      <td>-4.155916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.847980</td>\n",
       "      <td>2.552670</td>\n",
       "      <td>-24.632951</td>\n",
       "      <td>-0.943753</td>\n",
       "      <td>-58.872014</td>\n",
       "      <td>-1.2936</td>\n",
       "      <td>-4.232984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-33.105514</td>\n",
       "      <td>1.695267</td>\n",
       "      <td>-21.639923</td>\n",
       "      <td>-0.740883</td>\n",
       "      <td>-53.791053</td>\n",
       "      <td>-1.1251</td>\n",
       "      <td>-4.102182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.715560</td>\n",
       "      <td>1.126716</td>\n",
       "      <td>-18.963038</td>\n",
       "      <td>-0.584724</td>\n",
       "      <td>-49.136607</td>\n",
       "      <td>-0.9555</td>\n",
       "      <td>-3.836975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.608564</td>\n",
       "      <td>0.749420</td>\n",
       "      <td>-16.585448</td>\n",
       "      <td>-0.464096</td>\n",
       "      <td>-44.908687</td>\n",
       "      <td>-0.7972</td>\n",
       "      <td>-3.493363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.733082</td>\n",
       "      <td>0.498860</td>\n",
       "      <td>-14.486606</td>\n",
       "      <td>-0.370516</td>\n",
       "      <td>-41.091345</td>\n",
       "      <td>-0.6562</td>\n",
       "      <td>-3.112785</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        Elec         Rep        Ind       Disp        Tot       Ct  \\\n",
       "0   1.5 -193.281790  245.138298 -86.134161 -14.866447 -49.144099 -14.1998   \n",
       "1   1.6 -149.589346  161.031612 -75.583923 -11.840471 -75.982128  -3.9558   \n",
       "2   1.7 -118.839769  105.895470 -67.493045  -9.304616 -89.741960  -0.3151   \n",
       "3   1.8  -96.862001   69.709933 -60.787515  -7.249945 -95.189528   0.4159   \n",
       "4   1.9  -80.865222   45.936701 -54.893840  -5.619525 -95.441885   0.0709   \n",
       "5   2.0  -68.981460   30.303528 -49.524063  -4.343223 -92.545218  -0.5246   \n",
       "6   2.1  -59.954806   20.013049 -44.545673  -3.353079 -87.840509  -1.0404   \n",
       "7   2.2  -52.937222   13.231677 -39.906589  -2.589440 -82.201575  -1.3744   \n",
       "8   2.3  -47.353481    8.757298 -35.593255  -2.002668 -76.192106  -1.5253   \n",
       "9   2.4  -42.810837    5.801503 -31.607450  -1.552738 -70.169522  -1.5312   \n",
       "10  2.5  -39.038604    3.846719 -27.953710  -1.208002 -64.353596  -1.4397   \n",
       "11  2.6  -35.847980    2.552670 -24.632951  -0.943753 -58.872014  -1.2936   \n",
       "12  2.7  -33.105514    1.695267 -21.639923  -0.740883 -53.791053  -1.1251   \n",
       "13  2.8  -30.715560    1.126716 -18.963038  -0.584724 -49.136607  -0.9555   \n",
       "14  2.9  -28.608564    0.749420 -16.585448  -0.464096 -44.908687  -0.7972   \n",
       "15  3.0  -26.733082    0.498860 -14.486606  -0.370516 -41.091345  -0.6562   \n",
       "\n",
       "          dHF  \n",
       "0   73.193128  \n",
       "1   41.927858  \n",
       "2   24.888403  \n",
       "3   14.708922  \n",
       "4    8.108718  \n",
       "5    3.608204  \n",
       "6    0.496163  \n",
       "7   -1.616148  \n",
       "8   -2.979104  \n",
       "9   -3.777109  \n",
       "10  -4.155916  \n",
       "11  -4.232984  \n",
       "12  -4.102182  \n",
       "13  -3.836975  \n",
       "14  -3.493363  \n",
       "15  -3.112785  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.7</td>\n",
       "      <td>-60.849058</td>\n",
       "      <td>423.467701</td>\n",
       "      <td>-214.708805</td>\n",
       "      <td>-40.759837</td>\n",
       "      <td>107.150001</td>\n",
       "      <td>-58.2824</td>\n",
       "      <td>44.166126</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.8</td>\n",
       "      <td>-91.438237</td>\n",
       "      <td>323.703816</td>\n",
       "      <td>-164.596062</td>\n",
       "      <td>-30.808220</td>\n",
       "      <td>36.861297</td>\n",
       "      <td>-45.5570</td>\n",
       "      <td>-5.291586</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9</td>\n",
       "      <td>-94.423595</td>\n",
       "      <td>243.761847</td>\n",
       "      <td>-124.563901</td>\n",
       "      <td>-23.460858</td>\n",
       "      <td>1.313492</td>\n",
       "      <td>-34.7213</td>\n",
       "      <td>-23.317225</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0</td>\n",
       "      <td>-86.678275</td>\n",
       "      <td>181.599041</td>\n",
       "      <td>-93.824486</td>\n",
       "      <td>-18.045638</td>\n",
       "      <td>-16.949358</td>\n",
       "      <td>-25.6319</td>\n",
       "      <td>-26.693300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.1</td>\n",
       "      <td>-75.732020</td>\n",
       "      <td>134.291681</td>\n",
       "      <td>-70.768891</td>\n",
       "      <td>-14.020428</td>\n",
       "      <td>-26.229657</td>\n",
       "      <td>-18.5161</td>\n",
       "      <td>-24.105774</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.2</td>\n",
       "      <td>-64.773876</td>\n",
       "      <td>98.820816</td>\n",
       "      <td>-53.677165</td>\n",
       "      <td>-10.993817</td>\n",
       "      <td>-30.624042</td>\n",
       "      <td>-13.3200</td>\n",
       "      <td>-19.694342</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.3</td>\n",
       "      <td>-55.004688</td>\n",
       "      <td>72.493573</td>\n",
       "      <td>-41.056299</td>\n",
       "      <td>-8.691071</td>\n",
       "      <td>-32.258485</td>\n",
       "      <td>-9.7038</td>\n",
       "      <td>-15.256757</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.4</td>\n",
       "      <td>-46.734001</td>\n",
       "      <td>53.084855</td>\n",
       "      <td>-31.722831</td>\n",
       "      <td>-6.919147</td>\n",
       "      <td>-32.291123</td>\n",
       "      <td>-7.2326</td>\n",
       "      <td>-11.455352</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-39.898025</td>\n",
       "      <td>38.848185</td>\n",
       "      <td>-24.781730</td>\n",
       "      <td>-5.541795</td>\n",
       "      <td>-31.373364</td>\n",
       "      <td>-5.5224</td>\n",
       "      <td>-8.436069</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-34.304928</td>\n",
       "      <td>28.433839</td>\n",
       "      <td>-19.578017</td>\n",
       "      <td>-4.462174</td>\n",
       "      <td>-29.911279</td>\n",
       "      <td>-4.2958</td>\n",
       "      <td>-6.135858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-18.311732</td>\n",
       "      <td>6.090438</td>\n",
       "      <td>-7.069220</td>\n",
       "      <td>-1.611799</td>\n",
       "      <td>-20.902312</td>\n",
       "      <td>-1.3044</td>\n",
       "      <td>-1.148561</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-11.627167</td>\n",
       "      <td>1.385121</td>\n",
       "      <td>-3.155186</td>\n",
       "      <td>-0.626710</td>\n",
       "      <td>-14.023941</td>\n",
       "      <td>-0.3943</td>\n",
       "      <td>-0.194147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.1</td>\n",
       "      <td>-8.171533</td>\n",
       "      <td>0.336917</td>\n",
       "      <td>-1.625552</td>\n",
       "      <td>-0.256735</td>\n",
       "      <td>-9.716904</td>\n",
       "      <td>-0.1253</td>\n",
       "      <td>-0.022490</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.6</td>\n",
       "      <td>-6.095307</td>\n",
       "      <td>0.086541</td>\n",
       "      <td>-0.927147</td>\n",
       "      <td>-0.111719</td>\n",
       "      <td>-7.047632</td>\n",
       "      <td>-0.0408</td>\n",
       "      <td>0.004648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.1</td>\n",
       "      <td>-4.734700</td>\n",
       "      <td>0.023043</td>\n",
       "      <td>-0.572175</td>\n",
       "      <td>-0.052624</td>\n",
       "      <td>-5.336456</td>\n",
       "      <td>-0.0138</td>\n",
       "      <td>0.006178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-3.788739</td>\n",
       "      <td>0.006276</td>\n",
       "      <td>-0.374973</td>\n",
       "      <td>-0.026776</td>\n",
       "      <td>-4.184212</td>\n",
       "      <td>-0.0050</td>\n",
       "      <td>0.004343</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.1</td>\n",
       "      <td>-3.101601</td>\n",
       "      <td>0.001749</td>\n",
       "      <td>-0.257222</td>\n",
       "      <td>-0.014576</td>\n",
       "      <td>-3.371650</td>\n",
       "      <td>-0.0019</td>\n",
       "      <td>0.002764</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d       Elec         Rep         Ind       Disp         Tot       Ct  \\\n",
       "0   0.7 -60.849058  423.467701 -214.708805 -40.759837  107.150001 -58.2824   \n",
       "1   0.8 -91.438237  323.703816 -164.596062 -30.808220   36.861297 -45.5570   \n",
       "2   0.9 -94.423595  243.761847 -124.563901 -23.460858    1.313492 -34.7213   \n",
       "3   1.0 -86.678275  181.599041  -93.824486 -18.045638  -16.949358 -25.6319   \n",
       "4   1.1 -75.732020  134.291681  -70.768891 -14.020428  -26.229657 -18.5161   \n",
       "5   1.2 -64.773876   98.820816  -53.677165 -10.993817  -30.624042 -13.3200   \n",
       "6   1.3 -55.004688   72.493573  -41.056299  -8.691071  -32.258485  -9.7038   \n",
       "7   1.4 -46.734001   53.084855  -31.722831  -6.919147  -32.291123  -7.2326   \n",
       "8   1.5 -39.898025   38.848185  -24.781730  -5.541795  -31.373364  -5.5224   \n",
       "9   1.6 -34.304928   28.433839  -19.578017  -4.462174  -29.911279  -4.2958   \n",
       "10  2.1 -18.311732    6.090438   -7.069220  -1.611799  -20.902312  -1.3044   \n",
       "11  2.6 -11.627167    1.385121   -3.155186  -0.626710  -14.023941  -0.3943   \n",
       "12  3.1  -8.171533    0.336917   -1.625552  -0.256735   -9.716904  -0.1253   \n",
       "13  3.6  -6.095307    0.086541   -0.927147  -0.111719   -7.047632  -0.0408   \n",
       "14  4.1  -4.734700    0.023043   -0.572175  -0.052624   -5.336456  -0.0138   \n",
       "15  4.6  -3.788739    0.006276   -0.374973  -0.026776   -4.184212  -0.0050   \n",
       "16  5.1  -3.101601    0.001749   -0.257222  -0.014576   -3.371650  -0.0019   \n",
       "\n",
       "          dHF  \n",
       "0   44.166126  \n",
       "1   -5.291586  \n",
       "2  -23.317225  \n",
       "3  -26.693300  \n",
       "4  -24.105774  \n",
       "5  -19.694342  \n",
       "6  -15.256757  \n",
       "7  -11.455352  \n",
       "8   -8.436069  \n",
       "9   -6.135858  \n",
       "10  -1.148561  \n",
       "11  -0.194147  \n",
       "12  -0.022490  \n",
       "13   0.004648  \n",
       "14   0.006178  \n",
       "15   0.004343  \n",
       "16   0.002764  "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_f_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Zn-H2O_1</td>\n",
       "      <td>-190.14066</td>\n",
       "      <td>241.69198</td>\n",
       "      <td>-82.30614</td>\n",
       "      <td>22.90396</td>\n",
       "      <td>-14.26529</td>\n",
       "      <td>-45.02018</td>\n",
       "      <td>-44.18460</td>\n",
       "      <td>-61.02556</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Zn-H2O_2</td>\n",
       "      <td>-147.21223</td>\n",
       "      <td>157.71320</td>\n",
       "      <td>-73.10873</td>\n",
       "      <td>19.08742</td>\n",
       "      <td>-11.67085</td>\n",
       "      <td>-74.27856</td>\n",
       "      <td>-35.30046</td>\n",
       "      <td>-56.89564</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Zn-H2O_3</td>\n",
       "      <td>-117.06507</td>\n",
       "      <td>103.12625</td>\n",
       "      <td>-65.60911</td>\n",
       "      <td>14.54263</td>\n",
       "      <td>-9.38497</td>\n",
       "      <td>-88.93284</td>\n",
       "      <td>-27.58975</td>\n",
       "      <td>-52.56192</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Zn-H2O_4</td>\n",
       "      <td>-95.55833</td>\n",
       "      <td>67.59047</td>\n",
       "      <td>-59.18807</td>\n",
       "      <td>10.02507</td>\n",
       "      <td>-7.46498</td>\n",
       "      <td>-94.62103</td>\n",
       "      <td>-21.19740</td>\n",
       "      <td>-48.01587</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Zn-H2O_5</td>\n",
       "      <td>-79.89921</td>\n",
       "      <td>44.38636</td>\n",
       "      <td>-53.44992</td>\n",
       "      <td>5.98516</td>\n",
       "      <td>-5.89346</td>\n",
       "      <td>-94.85624</td>\n",
       "      <td>-16.02216</td>\n",
       "      <td>-43.41294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Zn-H2O_6</td>\n",
       "      <td>-68.26991</td>\n",
       "      <td>29.20879</td>\n",
       "      <td>-48.21550</td>\n",
       "      <td>2.64184</td>\n",
       "      <td>-4.63033</td>\n",
       "      <td>-91.90697</td>\n",
       "      <td>-11.95287</td>\n",
       "      <td>-38.90448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Zn-H2O_7</td>\n",
       "      <td>-59.42001</td>\n",
       "      <td>19.25126</td>\n",
       "      <td>-43.37212</td>\n",
       "      <td>0.05355</td>\n",
       "      <td>-3.62711</td>\n",
       "      <td>-87.16799</td>\n",
       "      <td>-8.79794</td>\n",
       "      <td>-34.62773</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Zn-H2O_8</td>\n",
       "      <td>-52.52548</td>\n",
       "      <td>12.70899</td>\n",
       "      <td>-38.87230</td>\n",
       "      <td>-1.82109</td>\n",
       "      <td>-2.83675</td>\n",
       "      <td>-81.52555</td>\n",
       "      <td>-6.40119</td>\n",
       "      <td>-30.65003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Zn-H2O_9</td>\n",
       "      <td>-47.03622</td>\n",
       "      <td>8.40266</td>\n",
       "      <td>-34.70681</td>\n",
       "      <td>-3.07573</td>\n",
       "      <td>-2.21828</td>\n",
       "      <td>-75.55865</td>\n",
       "      <td>-4.60834</td>\n",
       "      <td>-27.02274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Zn-H2O_10</td>\n",
       "      <td>-42.56012</td>\n",
       "      <td>5.56156</td>\n",
       "      <td>-30.86313</td>\n",
       "      <td>-3.82393</td>\n",
       "      <td>-1.73598</td>\n",
       "      <td>-69.59767</td>\n",
       "      <td>-3.28374</td>\n",
       "      <td>-23.75545</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Zn-H2O_11</td>\n",
       "      <td>-38.83989</td>\n",
       "      <td>3.68480</td>\n",
       "      <td>-27.34136</td>\n",
       "      <td>-4.17964</td>\n",
       "      <td>-1.36096</td>\n",
       "      <td>-63.85740</td>\n",
       "      <td>-2.32297</td>\n",
       "      <td>-20.83874</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Zn-H2O_12</td>\n",
       "      <td>-35.68302</td>\n",
       "      <td>2.44318</td>\n",
       "      <td>-24.14521</td>\n",
       "      <td>-4.24401</td>\n",
       "      <td>-1.06976</td>\n",
       "      <td>-58.45481</td>\n",
       "      <td>-1.63451</td>\n",
       "      <td>-18.26669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Zn-H2O_13</td>\n",
       "      <td>-32.96555</td>\n",
       "      <td>1.62142</td>\n",
       "      <td>-21.25892</td>\n",
       "      <td>-4.10808</td>\n",
       "      <td>-0.84370</td>\n",
       "      <td>-53.44676</td>\n",
       "      <td>-1.14349</td>\n",
       "      <td>-16.00735</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Zn-H2O_14</td>\n",
       "      <td>-30.59390</td>\n",
       "      <td>1.07693</td>\n",
       "      <td>-18.70984</td>\n",
       "      <td>-3.84030</td>\n",
       "      <td>-0.66849</td>\n",
       "      <td>-48.89529</td>\n",
       "      <td>-0.79811</td>\n",
       "      <td>-14.07143</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Zn-H2O_15</td>\n",
       "      <td>-28.50059</td>\n",
       "      <td>0.71591</td>\n",
       "      <td>-16.36677</td>\n",
       "      <td>-3.49537</td>\n",
       "      <td>-0.53109</td>\n",
       "      <td>-44.68253</td>\n",
       "      <td>-0.55124</td>\n",
       "      <td>-12.32016</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Zn-H2O_16</td>\n",
       "      <td>-26.63526</td>\n",
       "      <td>0.47607</td>\n",
       "      <td>-14.32264</td>\n",
       "      <td>-3.11406</td>\n",
       "      <td>-0.42406</td>\n",
       "      <td>-40.90590</td>\n",
       "      <td>-0.38056</td>\n",
       "      <td>-10.82802</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol       elst       exch       IND       dHF      DISP      Eint  \\\n",
       "0    Zn-H2O_1 -190.14066  241.69198 -82.30614  22.90396 -14.26529 -45.02018   \n",
       "1    Zn-H2O_2 -147.21223  157.71320 -73.10873  19.08742 -11.67085 -74.27856   \n",
       "2    Zn-H2O_3 -117.06507  103.12625 -65.60911  14.54263  -9.38497 -88.93284   \n",
       "3    Zn-H2O_4  -95.55833   67.59047 -59.18807  10.02507  -7.46498 -94.62103   \n",
       "4    Zn-H2O_5  -79.89921   44.38636 -53.44992   5.98516  -5.89346 -94.85624   \n",
       "5    Zn-H2O_6  -68.26991   29.20879 -48.21550   2.64184  -4.63033 -91.90697   \n",
       "6    Zn-H2O_7  -59.42001   19.25126 -43.37212   0.05355  -3.62711 -87.16799   \n",
       "7    Zn-H2O_8  -52.52548   12.70899 -38.87230  -1.82109  -2.83675 -81.52555   \n",
       "8    Zn-H2O_9  -47.03622    8.40266 -34.70681  -3.07573  -2.21828 -75.55865   \n",
       "9   Zn-H2O_10  -42.56012    5.56156 -30.86313  -3.82393  -1.73598 -69.59767   \n",
       "10  Zn-H2O_11  -38.83989    3.68480 -27.34136  -4.17964  -1.36096 -63.85740   \n",
       "11  Zn-H2O_12  -35.68302    2.44318 -24.14521  -4.24401  -1.06976 -58.45481   \n",
       "12  Zn-H2O_13  -32.96555    1.62142 -21.25892  -4.10808  -0.84370 -53.44676   \n",
       "13  Zn-H2O_14  -30.59390    1.07693 -18.70984  -3.84030  -0.66849 -48.89529   \n",
       "14  Zn-H2O_15  -28.50059    0.71591 -16.36677  -3.49537  -0.53109 -44.68253   \n",
       "15  Zn-H2O_16  -26.63526    0.47607 -14.32264  -3.11406  -0.42406 -40.90590   \n",
       "\n",
       "          CT       POL  \n",
       "0  -44.18460 -61.02556  \n",
       "1  -35.30046 -56.89564  \n",
       "2  -27.58975 -52.56192  \n",
       "3  -21.19740 -48.01587  \n",
       "4  -16.02216 -43.41294  \n",
       "5  -11.95287 -38.90448  \n",
       "6   -8.79794 -34.62773  \n",
       "7   -6.40119 -30.65003  \n",
       "8   -4.60834 -27.02274  \n",
       "9   -3.28374 -23.75545  \n",
       "10  -2.32297 -20.83874  \n",
       "11  -1.63451 -18.26669  \n",
       "12  -1.14349 -16.00735  \n",
       "13  -0.79811 -14.07143  \n",
       "14  -0.55124 -12.32016  \n",
       "15  -0.38056 -10.82802  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_saptdft_pbe0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Also include the CCSD(T) references"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-45.08</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-74.38</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-89.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-95.77</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-96.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-94.22</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-89.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-84.67</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-78.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-73.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-67.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-62.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-56.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-52.21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-47.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-43.83</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d   Eint\n",
       "0   1.5 -45.08\n",
       "1   1.6 -74.38\n",
       "2   1.7 -89.49\n",
       "3   1.8 -95.77\n",
       "4   1.9 -96.62\n",
       "5   2.0 -94.22\n",
       "6   2.1 -89.95\n",
       "7   2.2 -84.67\n",
       "8   2.3 -78.96\n",
       "9   2.4 -73.16\n",
       "10  2.5 -67.48\n",
       "11  2.6 -62.05\n",
       "12  2.7 -56.95\n",
       "13  2.8 -52.21\n",
       "14  2.9 -47.84\n",
       "15  3.0 -43.83"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_dhf3_file = 'water2-sapt2+3-deltahf3.dat'\n",
    "zn_h2o_dhf3_file = 'zn-hoh-sapt2+3-delthf3.dat'\n",
    "f_h2o_dhf3_file  = 'result-f-hoh-deltahf3.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'zn-hoh-sapt2+3-delthf3.dat'"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "zn_h2o_dhf3_file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "dhf3 = {}\n",
    "dhf3['water2'] = pd.read_csv(water2_dhf3_file,sep='\\s+',header=0)\n",
    "dhf3['zn_h2o'] = pd.read_csv(zn_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['f_h2o']  = pd.read_csv(f_h2o_dhf3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>387.739330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>178.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>74.721548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>26.533203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>5.482008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>-2.763852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>-5.255836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-5.357654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-3.684390</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-0.865607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-0.192964</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-0.046835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-0.012235</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-0.004391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-0.001112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-0.000422</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "0.7  387.739330\n",
       "0.8  178.002100\n",
       "0.9   74.721548\n",
       "1.0   26.533203\n",
       "1.1    5.482008\n",
       "1.2   -2.763852\n",
       "1.3   -5.255836\n",
       "1.4   -5.357654\n",
       "1.5   -4.611929\n",
       "1.6   -3.684390\n",
       "2.1   -0.865607\n",
       "2.6   -0.192964\n",
       "3.1   -0.046835\n",
       "3.6   -0.012235\n",
       "4.1   -0.004391\n",
       "4.6   -0.001112\n",
       "5.1   -0.000422"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x1368 with 9 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "cc_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "xmin = 1.4\n",
    "xmax = 5.1\n",
    "ymin = -5.3\n",
    "ymax = 2.1\n",
    "\n",
    "xmin_zn = 1.4\n",
    "xmax_zn = 3.1\n",
    "ymin_zn = -130\n",
    "ymax_zn = -50\n",
    "#fig = plt.figure(figsize=(15, 15))\n",
    "#fig = plt.figure(figsize=(21,17)) # taille horizontale x verticale\n",
    "fig = plt.figure(figsize=(22,19)) # taille horizontale x verticale\n",
    "\n",
    "#fig.subplots_adjust(hspace=0.5, wspace=0.5)\n",
    "grph1 = fig.add_subplot(331)\n",
    "grph2 = fig.add_subplot(334)\n",
    "grph3 = fig.add_subplot(337)\n",
    "\n",
    "grph4 = fig.add_subplot(332)\n",
    "grph5 = fig.add_subplot(335)\n",
    "grph6 = fig.add_subplot(338)\n",
    "\n",
    "grph7 = fig.add_subplot(333)\n",
    "grph8 = fig.add_subplot(336)\n",
    "grph9 = fig.add_subplot(339)\n",
    "\n",
    "grph1.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot']-data_water_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "#grph1.set_xlim(xmin, xmax)\n",
    "#grph1.set_ylim(ymin,ymax)\n",
    "grph1.set_xlabel(Xlabel_W)\n",
    "grph1.set_ylabel(Ylabel)\n",
    "grph1.fill_between(data_water_sapt2['d'],data_water_sapt2['Tot']-data_water_sapt2['dHF'],data_water_sapt2['Tot'],alpha=0.2,facecolor='yellow')\n",
    "grph1.legend(loc='lower right',frameon=False)\n",
    "grph1.set_title(Title_W)\n",
    "\n",
    "grph2.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o',  alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot']-dhf3['water2']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E{\\mathrm{_{int}^{[3]}}}$ : SAPT2+3')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph2.set_xlim(xmin, xmax)\n",
    "#grph2.set_ylim(ymin,ymax)\n",
    "grph2.set_xlabel(Xlabel_W)\n",
    "grph2.set_ylabel(Ylabel)\n",
    "grph2.fill_between(data_water_sapt2['d'],data_water_sapt2p3['Tot']-dhf3['water2']['dHF3'],data_water_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph2.legend(loc='lower right',frameon=False)\n",
    "grph2.set_title(Title_W)\n",
    "\n",
    "grph3.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph3.set_xlim(xmin, xmax)\n",
    "#grph3.set_ylim(ymin,ymax)\n",
    "grph3.set_xlabel(Xlabel_W)\n",
    "grph3.set_ylabel(Ylabel)\n",
    "grph3.fill_between(data_water_sapt2['d'],data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'],data_water_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph3.legend(loc='upper right',frameon=False)\n",
    "grph3.set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph4.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot']-data_zn_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph4.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph4.set_ylim(ymin_zn,ymax_zn)\n",
    "grph4.set_xlabel(Xlabel_Zn)\n",
    "grph4.set_ylabel(Ylabel)\n",
    "grph4.fill_between(data_zn_sapt2['d'],data_zn_sapt2['Tot']-data_zn_sapt2['dHF'],data_zn_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph4.legend(loc='lower right',frameon=False)\n",
    "grph4.set_title(Title_Zn)\n",
    "\n",
    "grph5.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot']-dhf3['zn_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph5.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph5.set_ylim(ymin_zn,ymax_zn)\n",
    "grph5.set_xlabel(Xlabel_Zn)\n",
    "grph5.set_ylabel(Ylabel)\n",
    "grph5.fill_between(data_zn_sapt2['d'],data_zn_sapt2p3['Tot']-dhf3['zn_h2o']['dHF3'],\n",
    "                   data_zn_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph5.legend(loc='lower right',frameon=False)\n",
    "grph5.set_title(Title_Zn)\n",
    "\n",
    "grph6.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph6.set_xlim(xmin, xmax)\n",
    "#grph6.set_ylim(ymin,ymax)\n",
    "grph6.set_xlabel(Xlabel_Zn)\n",
    "grph6.set_ylabel(Ylabel)\n",
    "grph6.fill_between(data_zn_sapt2['d'],data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'],data_zn_saptdft_pbe0['Eint'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph6.legend(loc='best',frameon=False)\n",
    "grph6.set_title(Title_Zn)\n",
    "\n",
    "\n",
    "# F-..H2O\n",
    "##########\n",
    "grph7.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot']-data_f_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph7.set_xlim(xmin, xmax)\n",
    "grph7.set_ylim(-35,+30)\n",
    "grph7.set_xlabel(Xlabel_F)\n",
    "grph7.set_ylabel(Ylabel)\n",
    "grph7.fill_between(data_f_sapt2['d'],data_f_sapt2['Tot']-data_f_sapt2['dHF'],data_f_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph7.legend(loc='lower right',frameon=False)\n",
    "grph7.set_title(Title_F)\n",
    "\n",
    "grph8.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot']-dhf3['f_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2+3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph8.set_xlim(xmin, xmax)\n",
    "#grph8.set_ylim(-35,+30)\n",
    "grph8.set_xlabel(Xlabel_F)\n",
    "grph8.set_ylabel(Ylabel)\n",
    "grph8.fill_between(data_f_sapt2['d'],data_f_sapt2p3['Tot']-dhf3['f_h2o']['dHF3'],\n",
    "                   data_f_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph8.legend(loc='lower right',frameon=False)\n",
    "grph8.set_title(Title_F)\n",
    "\n",
    "grph9.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph9.set_xlim(xmin, xmax)\n",
    "grph9.set_ylim(-35,+30)\n",
    "grph9.set_xlabel(Xlabel_F)\n",
    "grph9.set_ylabel(Ylabel)\n",
    "grph9.fill_between(data_f_sapt2['d'],data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'],data_f_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph9.legend(loc='upper right',frameon=False)\n",
    "grph9.set_title(Title_F)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('SAPT_SAPTdft_and_dHF_S2_and_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/SAPT_SAPTdft_and_dHF_S2_and_noS2/water_dhf_5A.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "water_sapt2=('./Result-water2-sapt2-aug-cc-pvtz.dat')\n",
    "water_sapt2p3=('./Result-water2-sapt2+3-aug-cc-pvtz.dat')\n",
    "water_saptdft_pbe0=('./result-water2-saptdft-aug-cc-pvtz-pbe0.dat')\n",
    "\n",
    "zn_sapt2=('./Result-zn-hoh-sapt2-aug-cc-pvtz-5A.dat')\n",
    "zn_sapt2p3=('./Result-zn-hoh-sapt2+3-aug-cc-pvtz-5A.dat')\n",
    "zn_saptdft_pbe0=('./result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-5A.dat')\n",
    "\n",
    "f_sapt2=('./Result-f-hoh-sapt2-aug-cc-pvtz.dat')\n",
    "f_sapt2p3=('./Result-f-hoh-sapt2+3-aug-cc-pvtz.dat')\n",
    "f_saptdft_pbe0=('./f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_water_sapt2 = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_water_sapt2p3 = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_water_saptdft_pbe0 = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_zn_sapt2 = pd.read_csv(zn_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_zn_sapt2p3 = pd.read_csv(zn_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_zn_saptdft_pbe0 = pd.read_csv(zn_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_f_sapt2 = pd.read_csv(f_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_f_sapt2p3 = pd.read_csv(f_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_f_saptdft_pbe0 = pd.read_csv(f_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#sapt2 = {}\n",
    "#sapt2['water2'] = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "#sapt2['zn_h2o'] = pd.read_csv(zn_sapt2,sep='\\s+',header=0,comment='#')\n",
    "#sapt2['f_h2o'] = pd.read_csv(f_sapt2,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#sapt2p3 = {}\n",
    "#sapt2p3['water2'] = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "#sapt2p3['zn_h2o'] = pd.read_csv(zn_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "#sapt2p3['f_h2o'] = pd.read_csv(f_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#saptdft_pb0 = {}\n",
    "#saptdft_pbe0['water2'] = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "#saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "#saptdft_pbe0['f_h2o'] = pd.read_csv(f_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.281790</td>\n",
       "      <td>245.138298</td>\n",
       "      <td>-86.134161</td>\n",
       "      <td>-14.866447</td>\n",
       "      <td>-49.144099</td>\n",
       "      <td>-14.1998</td>\n",
       "      <td>73.193128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-149.589346</td>\n",
       "      <td>161.031612</td>\n",
       "      <td>-75.583923</td>\n",
       "      <td>-11.840471</td>\n",
       "      <td>-75.982128</td>\n",
       "      <td>-3.9558</td>\n",
       "      <td>41.927858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-118.839769</td>\n",
       "      <td>105.895470</td>\n",
       "      <td>-67.493045</td>\n",
       "      <td>-9.304616</td>\n",
       "      <td>-89.741960</td>\n",
       "      <td>-0.3151</td>\n",
       "      <td>24.888403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-96.862001</td>\n",
       "      <td>69.709933</td>\n",
       "      <td>-60.787515</td>\n",
       "      <td>-7.249945</td>\n",
       "      <td>-95.189528</td>\n",
       "      <td>0.4159</td>\n",
       "      <td>14.708922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-80.865222</td>\n",
       "      <td>45.936701</td>\n",
       "      <td>-54.893840</td>\n",
       "      <td>-5.619525</td>\n",
       "      <td>-95.441885</td>\n",
       "      <td>0.0709</td>\n",
       "      <td>8.108718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.981460</td>\n",
       "      <td>30.303528</td>\n",
       "      <td>-49.524063</td>\n",
       "      <td>-4.343223</td>\n",
       "      <td>-92.545218</td>\n",
       "      <td>-0.5246</td>\n",
       "      <td>3.608204</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.954806</td>\n",
       "      <td>20.013049</td>\n",
       "      <td>-44.545673</td>\n",
       "      <td>-3.353079</td>\n",
       "      <td>-87.840509</td>\n",
       "      <td>-1.0404</td>\n",
       "      <td>0.496163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.937222</td>\n",
       "      <td>13.231677</td>\n",
       "      <td>-39.906589</td>\n",
       "      <td>-2.589440</td>\n",
       "      <td>-82.201575</td>\n",
       "      <td>-1.3744</td>\n",
       "      <td>-1.616148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.353481</td>\n",
       "      <td>8.757298</td>\n",
       "      <td>-35.593255</td>\n",
       "      <td>-2.002668</td>\n",
       "      <td>-76.192106</td>\n",
       "      <td>-1.5253</td>\n",
       "      <td>-2.979104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.810837</td>\n",
       "      <td>5.801503</td>\n",
       "      <td>-31.607450</td>\n",
       "      <td>-1.552738</td>\n",
       "      <td>-70.169522</td>\n",
       "      <td>-1.5312</td>\n",
       "      <td>-3.777109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-39.038604</td>\n",
       "      <td>3.846719</td>\n",
       "      <td>-27.953710</td>\n",
       "      <td>-1.208002</td>\n",
       "      <td>-64.353596</td>\n",
       "      <td>-1.4397</td>\n",
       "      <td>-4.155916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.847980</td>\n",
       "      <td>2.552670</td>\n",
       "      <td>-24.632951</td>\n",
       "      <td>-0.943753</td>\n",
       "      <td>-58.872014</td>\n",
       "      <td>-1.2936</td>\n",
       "      <td>-4.232984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-33.105514</td>\n",
       "      <td>1.695267</td>\n",
       "      <td>-21.639923</td>\n",
       "      <td>-0.740883</td>\n",
       "      <td>-53.791053</td>\n",
       "      <td>-1.1251</td>\n",
       "      <td>-4.102182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.715560</td>\n",
       "      <td>1.126716</td>\n",
       "      <td>-18.963038</td>\n",
       "      <td>-0.584724</td>\n",
       "      <td>-49.136607</td>\n",
       "      <td>-0.9555</td>\n",
       "      <td>-3.836975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.608564</td>\n",
       "      <td>0.749420</td>\n",
       "      <td>-16.585448</td>\n",
       "      <td>-0.464096</td>\n",
       "      <td>-44.908687</td>\n",
       "      <td>-0.7972</td>\n",
       "      <td>-3.493363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.733082</td>\n",
       "      <td>0.498860</td>\n",
       "      <td>-14.486606</td>\n",
       "      <td>-0.370516</td>\n",
       "      <td>-41.091345</td>\n",
       "      <td>-0.6562</td>\n",
       "      <td>-3.112785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-20.891570</td>\n",
       "      <td>0.098763</td>\n",
       "      <td>-8.415316</td>\n",
       "      <td>-0.159840</td>\n",
       "      <td>-29.367963</td>\n",
       "      <td>-0.2747</td>\n",
       "      <td>-1.683697</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-16.802946</td>\n",
       "      <td>0.019743</td>\n",
       "      <td>-5.001032</td>\n",
       "      <td>-0.075865</td>\n",
       "      <td>-21.860100</td>\n",
       "      <td>-0.1025</td>\n",
       "      <td>-0.776562</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-13.811220</td>\n",
       "      <td>0.003924</td>\n",
       "      <td>-3.123305</td>\n",
       "      <td>-0.039362</td>\n",
       "      <td>-16.969964</td>\n",
       "      <td>-0.0356</td>\n",
       "      <td>-0.330573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-11.554667</td>\n",
       "      <td>0.000777</td>\n",
       "      <td>-2.066835</td>\n",
       "      <td>-0.022015</td>\n",
       "      <td>-13.642739</td>\n",
       "      <td>-0.0125</td>\n",
       "      <td>-0.138681</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-9.808470</td>\n",
       "      <td>0.000159</td>\n",
       "      <td>-1.438326</td>\n",
       "      <td>-0.013062</td>\n",
       "      <td>-11.259698</td>\n",
       "      <td>-0.0046</td>\n",
       "      <td>-0.060389</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        Elec         Rep        Ind       Disp        Tot       Ct  \\\n",
       "0   1.5 -193.281790  245.138298 -86.134161 -14.866447 -49.144099 -14.1998   \n",
       "1   1.6 -149.589346  161.031612 -75.583923 -11.840471 -75.982128  -3.9558   \n",
       "2   1.7 -118.839769  105.895470 -67.493045  -9.304616 -89.741960  -0.3151   \n",
       "3   1.8  -96.862001   69.709933 -60.787515  -7.249945 -95.189528   0.4159   \n",
       "4   1.9  -80.865222   45.936701 -54.893840  -5.619525 -95.441885   0.0709   \n",
       "5   2.0  -68.981460   30.303528 -49.524063  -4.343223 -92.545218  -0.5246   \n",
       "6   2.1  -59.954806   20.013049 -44.545673  -3.353079 -87.840509  -1.0404   \n",
       "7   2.2  -52.937222   13.231677 -39.906589  -2.589440 -82.201575  -1.3744   \n",
       "8   2.3  -47.353481    8.757298 -35.593255  -2.002668 -76.192106  -1.5253   \n",
       "9   2.4  -42.810837    5.801503 -31.607450  -1.552738 -70.169522  -1.5312   \n",
       "10  2.5  -39.038604    3.846719 -27.953710  -1.208002 -64.353596  -1.4397   \n",
       "11  2.6  -35.847980    2.552670 -24.632951  -0.943753 -58.872014  -1.2936   \n",
       "12  2.7  -33.105514    1.695267 -21.639923  -0.740883 -53.791053  -1.1251   \n",
       "13  2.8  -30.715560    1.126716 -18.963038  -0.584724 -49.136607  -0.9555   \n",
       "14  2.9  -28.608564    0.749420 -16.585448  -0.464096 -44.908687  -0.7972   \n",
       "15  3.0  -26.733082    0.498860 -14.486606  -0.370516 -41.091345  -0.6562   \n",
       "16  3.4  -20.891570    0.098763  -8.415316  -0.159840 -29.367963  -0.2747   \n",
       "17  3.8  -16.802946    0.019743  -5.001032  -0.075865 -21.860100  -0.1025   \n",
       "18  4.2  -13.811220    0.003924  -3.123305  -0.039362 -16.969964  -0.0356   \n",
       "19  4.6  -11.554667    0.000777  -2.066835  -0.022015 -13.642739  -0.0125   \n",
       "20  5.0   -9.808470    0.000159  -1.438326  -0.013062 -11.259698  -0.0046   \n",
       "\n",
       "          dHF  \n",
       "0   73.193128  \n",
       "1   41.927858  \n",
       "2   24.888403  \n",
       "3   14.708922  \n",
       "4    8.108718  \n",
       "5    3.608204  \n",
       "6    0.496163  \n",
       "7   -1.616148  \n",
       "8   -2.979104  \n",
       "9   -3.777109  \n",
       "10  -4.155916  \n",
       "11  -4.232984  \n",
       "12  -4.102182  \n",
       "13  -3.836975  \n",
       "14  -3.493363  \n",
       "15  -3.112785  \n",
       "16  -1.683697  \n",
       "17  -0.776562  \n",
       "18  -0.330573  \n",
       "19  -0.138681  \n",
       "20  -0.060389  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.7</td>\n",
       "      <td>-60.849058</td>\n",
       "      <td>423.467701</td>\n",
       "      <td>-214.708805</td>\n",
       "      <td>-40.759837</td>\n",
       "      <td>107.150001</td>\n",
       "      <td>-58.2824</td>\n",
       "      <td>44.166126</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.8</td>\n",
       "      <td>-91.438237</td>\n",
       "      <td>323.703816</td>\n",
       "      <td>-164.596062</td>\n",
       "      <td>-30.808220</td>\n",
       "      <td>36.861297</td>\n",
       "      <td>-45.5570</td>\n",
       "      <td>-5.291586</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9</td>\n",
       "      <td>-94.423595</td>\n",
       "      <td>243.761847</td>\n",
       "      <td>-124.563901</td>\n",
       "      <td>-23.460858</td>\n",
       "      <td>1.313492</td>\n",
       "      <td>-34.7213</td>\n",
       "      <td>-23.317225</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0</td>\n",
       "      <td>-86.678275</td>\n",
       "      <td>181.599041</td>\n",
       "      <td>-93.824486</td>\n",
       "      <td>-18.045638</td>\n",
       "      <td>-16.949358</td>\n",
       "      <td>-25.6319</td>\n",
       "      <td>-26.693300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.1</td>\n",
       "      <td>-75.732020</td>\n",
       "      <td>134.291681</td>\n",
       "      <td>-70.768891</td>\n",
       "      <td>-14.020428</td>\n",
       "      <td>-26.229657</td>\n",
       "      <td>-18.5161</td>\n",
       "      <td>-24.105774</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.2</td>\n",
       "      <td>-64.773876</td>\n",
       "      <td>98.820816</td>\n",
       "      <td>-53.677165</td>\n",
       "      <td>-10.993817</td>\n",
       "      <td>-30.624042</td>\n",
       "      <td>-13.3200</td>\n",
       "      <td>-19.694342</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.3</td>\n",
       "      <td>-55.004688</td>\n",
       "      <td>72.493573</td>\n",
       "      <td>-41.056299</td>\n",
       "      <td>-8.691071</td>\n",
       "      <td>-32.258485</td>\n",
       "      <td>-9.7038</td>\n",
       "      <td>-15.256757</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.4</td>\n",
       "      <td>-46.734001</td>\n",
       "      <td>53.084855</td>\n",
       "      <td>-31.722831</td>\n",
       "      <td>-6.919147</td>\n",
       "      <td>-32.291123</td>\n",
       "      <td>-7.2326</td>\n",
       "      <td>-11.455352</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-39.898025</td>\n",
       "      <td>38.848185</td>\n",
       "      <td>-24.781730</td>\n",
       "      <td>-5.541795</td>\n",
       "      <td>-31.373364</td>\n",
       "      <td>-5.5224</td>\n",
       "      <td>-8.436069</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-34.304928</td>\n",
       "      <td>28.433839</td>\n",
       "      <td>-19.578017</td>\n",
       "      <td>-4.462174</td>\n",
       "      <td>-29.911279</td>\n",
       "      <td>-4.2958</td>\n",
       "      <td>-6.135858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-18.311732</td>\n",
       "      <td>6.090438</td>\n",
       "      <td>-7.069220</td>\n",
       "      <td>-1.611799</td>\n",
       "      <td>-20.902312</td>\n",
       "      <td>-1.3044</td>\n",
       "      <td>-1.148561</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-11.627167</td>\n",
       "      <td>1.385121</td>\n",
       "      <td>-3.155186</td>\n",
       "      <td>-0.626710</td>\n",
       "      <td>-14.023941</td>\n",
       "      <td>-0.3943</td>\n",
       "      <td>-0.194147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.1</td>\n",
       "      <td>-8.171533</td>\n",
       "      <td>0.336917</td>\n",
       "      <td>-1.625552</td>\n",
       "      <td>-0.256735</td>\n",
       "      <td>-9.716904</td>\n",
       "      <td>-0.1253</td>\n",
       "      <td>-0.022490</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.6</td>\n",
       "      <td>-6.095307</td>\n",
       "      <td>0.086541</td>\n",
       "      <td>-0.927147</td>\n",
       "      <td>-0.111719</td>\n",
       "      <td>-7.047632</td>\n",
       "      <td>-0.0408</td>\n",
       "      <td>0.004648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.1</td>\n",
       "      <td>-4.734700</td>\n",
       "      <td>0.023043</td>\n",
       "      <td>-0.572175</td>\n",
       "      <td>-0.052624</td>\n",
       "      <td>-5.336456</td>\n",
       "      <td>-0.0138</td>\n",
       "      <td>0.006178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-3.788739</td>\n",
       "      <td>0.006276</td>\n",
       "      <td>-0.374973</td>\n",
       "      <td>-0.026776</td>\n",
       "      <td>-4.184212</td>\n",
       "      <td>-0.0050</td>\n",
       "      <td>0.004343</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.1</td>\n",
       "      <td>-3.101601</td>\n",
       "      <td>0.001749</td>\n",
       "      <td>-0.257222</td>\n",
       "      <td>-0.014576</td>\n",
       "      <td>-3.371650</td>\n",
       "      <td>-0.0019</td>\n",
       "      <td>0.002764</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d       Elec         Rep         Ind       Disp         Tot       Ct  \\\n",
       "0   0.7 -60.849058  423.467701 -214.708805 -40.759837  107.150001 -58.2824   \n",
       "1   0.8 -91.438237  323.703816 -164.596062 -30.808220   36.861297 -45.5570   \n",
       "2   0.9 -94.423595  243.761847 -124.563901 -23.460858    1.313492 -34.7213   \n",
       "3   1.0 -86.678275  181.599041  -93.824486 -18.045638  -16.949358 -25.6319   \n",
       "4   1.1 -75.732020  134.291681  -70.768891 -14.020428  -26.229657 -18.5161   \n",
       "5   1.2 -64.773876   98.820816  -53.677165 -10.993817  -30.624042 -13.3200   \n",
       "6   1.3 -55.004688   72.493573  -41.056299  -8.691071  -32.258485  -9.7038   \n",
       "7   1.4 -46.734001   53.084855  -31.722831  -6.919147  -32.291123  -7.2326   \n",
       "8   1.5 -39.898025   38.848185  -24.781730  -5.541795  -31.373364  -5.5224   \n",
       "9   1.6 -34.304928   28.433839  -19.578017  -4.462174  -29.911279  -4.2958   \n",
       "10  2.1 -18.311732    6.090438   -7.069220  -1.611799  -20.902312  -1.3044   \n",
       "11  2.6 -11.627167    1.385121   -3.155186  -0.626710  -14.023941  -0.3943   \n",
       "12  3.1  -8.171533    0.336917   -1.625552  -0.256735   -9.716904  -0.1253   \n",
       "13  3.6  -6.095307    0.086541   -0.927147  -0.111719   -7.047632  -0.0408   \n",
       "14  4.1  -4.734700    0.023043   -0.572175  -0.052624   -5.336456  -0.0138   \n",
       "15  4.6  -3.788739    0.006276   -0.374973  -0.026776   -4.184212  -0.0050   \n",
       "16  5.1  -3.101601    0.001749   -0.257222  -0.014576   -3.371650  -0.0019   \n",
       "\n",
       "          dHF  \n",
       "0   44.166126  \n",
       "1   -5.291586  \n",
       "2  -23.317225  \n",
       "3  -26.693300  \n",
       "4  -24.105774  \n",
       "5  -19.694342  \n",
       "6  -15.256757  \n",
       "7  -11.455352  \n",
       "8   -8.436069  \n",
       "9   -6.135858  \n",
       "10  -1.148561  \n",
       "11  -0.194147  \n",
       "12  -0.022490  \n",
       "13   0.004648  \n",
       "14   0.006178  \n",
       "15   0.004343  \n",
       "16   0.002764  "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_f_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-190.14066</td>\n",
       "      <td>241.69198</td>\n",
       "      <td>-82.30614</td>\n",
       "      <td>22.90396</td>\n",
       "      <td>-14.26529</td>\n",
       "      <td>-45.02018</td>\n",
       "      <td>-44.18460</td>\n",
       "      <td>-61.02556</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-147.21223</td>\n",
       "      <td>157.71320</td>\n",
       "      <td>-73.10873</td>\n",
       "      <td>19.08742</td>\n",
       "      <td>-11.67085</td>\n",
       "      <td>-74.27856</td>\n",
       "      <td>-35.30046</td>\n",
       "      <td>-56.89564</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-117.06507</td>\n",
       "      <td>103.12625</td>\n",
       "      <td>-65.60911</td>\n",
       "      <td>14.54263</td>\n",
       "      <td>-9.38497</td>\n",
       "      <td>-88.93284</td>\n",
       "      <td>-27.58975</td>\n",
       "      <td>-52.56192</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-95.55833</td>\n",
       "      <td>67.59047</td>\n",
       "      <td>-59.18807</td>\n",
       "      <td>10.02507</td>\n",
       "      <td>-7.46498</td>\n",
       "      <td>-94.62103</td>\n",
       "      <td>-21.19740</td>\n",
       "      <td>-48.01587</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-79.89921</td>\n",
       "      <td>44.38636</td>\n",
       "      <td>-53.44992</td>\n",
       "      <td>5.98516</td>\n",
       "      <td>-5.89346</td>\n",
       "      <td>-94.85624</td>\n",
       "      <td>-16.02216</td>\n",
       "      <td>-43.41294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.26991</td>\n",
       "      <td>29.20879</td>\n",
       "      <td>-48.21550</td>\n",
       "      <td>2.64184</td>\n",
       "      <td>-4.63033</td>\n",
       "      <td>-91.90697</td>\n",
       "      <td>-11.95287</td>\n",
       "      <td>-38.90448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.42001</td>\n",
       "      <td>19.25126</td>\n",
       "      <td>-43.37212</td>\n",
       "      <td>0.05355</td>\n",
       "      <td>-3.62711</td>\n",
       "      <td>-87.16799</td>\n",
       "      <td>-8.79794</td>\n",
       "      <td>-34.62773</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.52548</td>\n",
       "      <td>12.70899</td>\n",
       "      <td>-38.87230</td>\n",
       "      <td>-1.82109</td>\n",
       "      <td>-2.83675</td>\n",
       "      <td>-81.52555</td>\n",
       "      <td>-6.40119</td>\n",
       "      <td>-30.65003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.03622</td>\n",
       "      <td>8.40266</td>\n",
       "      <td>-34.70681</td>\n",
       "      <td>-3.07573</td>\n",
       "      <td>-2.21828</td>\n",
       "      <td>-75.55865</td>\n",
       "      <td>-4.60834</td>\n",
       "      <td>-27.02274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.56012</td>\n",
       "      <td>5.56156</td>\n",
       "      <td>-30.86313</td>\n",
       "      <td>-3.82393</td>\n",
       "      <td>-1.73598</td>\n",
       "      <td>-69.59767</td>\n",
       "      <td>-3.28374</td>\n",
       "      <td>-23.75545</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-38.83989</td>\n",
       "      <td>3.68480</td>\n",
       "      <td>-27.34136</td>\n",
       "      <td>-4.17964</td>\n",
       "      <td>-1.36096</td>\n",
       "      <td>-63.85740</td>\n",
       "      <td>-2.32297</td>\n",
       "      <td>-20.83874</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.68302</td>\n",
       "      <td>2.44318</td>\n",
       "      <td>-24.14521</td>\n",
       "      <td>-4.24401</td>\n",
       "      <td>-1.06976</td>\n",
       "      <td>-58.45481</td>\n",
       "      <td>-1.63451</td>\n",
       "      <td>-18.26669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-32.96555</td>\n",
       "      <td>1.62142</td>\n",
       "      <td>-21.25892</td>\n",
       "      <td>-4.10808</td>\n",
       "      <td>-0.84370</td>\n",
       "      <td>-53.44676</td>\n",
       "      <td>-1.14349</td>\n",
       "      <td>-16.00735</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.59390</td>\n",
       "      <td>1.07693</td>\n",
       "      <td>-18.70984</td>\n",
       "      <td>-3.84030</td>\n",
       "      <td>-0.66849</td>\n",
       "      <td>-48.89529</td>\n",
       "      <td>-0.79811</td>\n",
       "      <td>-14.07143</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.50059</td>\n",
       "      <td>0.71591</td>\n",
       "      <td>-16.36677</td>\n",
       "      <td>-3.49537</td>\n",
       "      <td>-0.53109</td>\n",
       "      <td>-44.68253</td>\n",
       "      <td>-0.55124</td>\n",
       "      <td>-12.32016</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.63526</td>\n",
       "      <td>0.47607</td>\n",
       "      <td>-14.32264</td>\n",
       "      <td>-3.11406</td>\n",
       "      <td>-0.42406</td>\n",
       "      <td>-40.90590</td>\n",
       "      <td>-0.38056</td>\n",
       "      <td>-10.82802</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-20.81539</td>\n",
       "      <td>0.09353</td>\n",
       "      <td>-8.36810</td>\n",
       "      <td>-1.68437</td>\n",
       "      <td>-0.18127</td>\n",
       "      <td>-29.27123</td>\n",
       "      <td>-0.08406</td>\n",
       "      <td>-6.59967</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-16.73847</td>\n",
       "      <td>0.01849</td>\n",
       "      <td>-4.98240</td>\n",
       "      <td>-0.77676</td>\n",
       "      <td>-0.08456</td>\n",
       "      <td>-21.78694</td>\n",
       "      <td>-0.01789</td>\n",
       "      <td>-4.18775</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-13.75496</td>\n",
       "      <td>0.00363</td>\n",
       "      <td>-3.11353</td>\n",
       "      <td>-0.33071</td>\n",
       "      <td>-0.04317</td>\n",
       "      <td>-16.90802</td>\n",
       "      <td>-0.00374</td>\n",
       "      <td>-2.77908</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-11.50788</td>\n",
       "      <td>0.00072</td>\n",
       "      <td>-2.06127</td>\n",
       "      <td>-0.13879</td>\n",
       "      <td>-0.02386</td>\n",
       "      <td>-13.59230</td>\n",
       "      <td>-0.00080</td>\n",
       "      <td>-1.92168</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-9.76707</td>\n",
       "      <td>0.00015</td>\n",
       "      <td>-1.43442</td>\n",
       "      <td>-0.06046</td>\n",
       "      <td>-0.01404</td>\n",
       "      <td>-11.21538</td>\n",
       "      <td>-0.00027</td>\n",
       "      <td>-1.37369</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d       elst       exch       IND       dHF      DISP      Eint  \\\n",
       "0   1.5 -190.14066  241.69198 -82.30614  22.90396 -14.26529 -45.02018   \n",
       "1   1.6 -147.21223  157.71320 -73.10873  19.08742 -11.67085 -74.27856   \n",
       "2   1.7 -117.06507  103.12625 -65.60911  14.54263  -9.38497 -88.93284   \n",
       "3   1.8  -95.55833   67.59047 -59.18807  10.02507  -7.46498 -94.62103   \n",
       "4   1.9  -79.89921   44.38636 -53.44992   5.98516  -5.89346 -94.85624   \n",
       "5   2.0  -68.26991   29.20879 -48.21550   2.64184  -4.63033 -91.90697   \n",
       "6   2.1  -59.42001   19.25126 -43.37212   0.05355  -3.62711 -87.16799   \n",
       "7   2.2  -52.52548   12.70899 -38.87230  -1.82109  -2.83675 -81.52555   \n",
       "8   2.3  -47.03622    8.40266 -34.70681  -3.07573  -2.21828 -75.55865   \n",
       "9   2.4  -42.56012    5.56156 -30.86313  -3.82393  -1.73598 -69.59767   \n",
       "10  2.5  -38.83989    3.68480 -27.34136  -4.17964  -1.36096 -63.85740   \n",
       "11  2.6  -35.68302    2.44318 -24.14521  -4.24401  -1.06976 -58.45481   \n",
       "12  2.7  -32.96555    1.62142 -21.25892  -4.10808  -0.84370 -53.44676   \n",
       "13  2.8  -30.59390    1.07693 -18.70984  -3.84030  -0.66849 -48.89529   \n",
       "14  2.9  -28.50059    0.71591 -16.36677  -3.49537  -0.53109 -44.68253   \n",
       "15  3.0  -26.63526    0.47607 -14.32264  -3.11406  -0.42406 -40.90590   \n",
       "16  3.4  -20.81539    0.09353  -8.36810  -1.68437  -0.18127 -29.27123   \n",
       "17  3.8  -16.73847    0.01849  -4.98240  -0.77676  -0.08456 -21.78694   \n",
       "18  4.2  -13.75496    0.00363  -3.11353  -0.33071  -0.04317 -16.90802   \n",
       "19  4.6  -11.50788    0.00072  -2.06127  -0.13879  -0.02386 -13.59230   \n",
       "20  5.0   -9.76707    0.00015  -1.43442  -0.06046  -0.01404 -11.21538   \n",
       "\n",
       "          CT       POL  \n",
       "0  -44.18460 -61.02556  \n",
       "1  -35.30046 -56.89564  \n",
       "2  -27.58975 -52.56192  \n",
       "3  -21.19740 -48.01587  \n",
       "4  -16.02216 -43.41294  \n",
       "5  -11.95287 -38.90448  \n",
       "6   -8.79794 -34.62773  \n",
       "7   -6.40119 -30.65003  \n",
       "8   -4.60834 -27.02274  \n",
       "9   -3.28374 -23.75545  \n",
       "10  -2.32297 -20.83874  \n",
       "11  -1.63451 -18.26669  \n",
       "12  -1.14349 -16.00735  \n",
       "13  -0.79811 -14.07143  \n",
       "14  -0.55124 -12.32016  \n",
       "15  -0.38056 -10.82802  \n",
       "16  -0.08406  -6.59967  \n",
       "17  -0.01789  -4.18775  \n",
       "18  -0.00374  -2.77908  \n",
       "19  -0.00080  -1.92168  \n",
       "20  -0.00027  -1.37369  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_saptdft_pbe0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Also include the CCSD(T) references"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz-5A.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-45.08</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-74.38</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-89.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-95.77</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-96.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-94.22</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-89.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-84.67</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-78.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-73.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-67.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-62.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-56.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-52.21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-47.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-43.83</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-31.19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-22.88</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-17.47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-13.88</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-11.38</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d   Eint\n",
       "0   1.5 -45.08\n",
       "1   1.6 -74.38\n",
       "2   1.7 -89.49\n",
       "3   1.8 -95.77\n",
       "4   1.9 -96.62\n",
       "5   2.0 -94.22\n",
       "6   2.1 -89.95\n",
       "7   2.2 -84.67\n",
       "8   2.3 -78.96\n",
       "9   2.4 -73.16\n",
       "10  2.5 -67.48\n",
       "11  2.6 -62.05\n",
       "12  2.7 -56.95\n",
       "13  2.8 -52.21\n",
       "14  2.9 -47.84\n",
       "15  3.0 -43.83\n",
       "16  3.4 -31.19\n",
       "17  3.8 -22.88\n",
       "18  4.2 -17.47\n",
       "19  4.6 -13.88\n",
       "20  5.0 -11.38"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_dhf3_file = 'water2-sapt2+3-deltahf3.dat'\n",
    "zn_h2o_dhf3_file = 'zn-hoh-sapt2+3-delthf3-5A.dat'\n",
    "f_h2o_dhf3_file  = 'result-f-hoh-deltahf3.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'zn-hoh-sapt2+3-delthf3-5A.dat'"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "zn_h2o_dhf3_file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "dhf3 = {}\n",
    "dhf3['water2'] = pd.read_csv(water2_dhf3_file,sep='\\s+',header=0)\n",
    "dhf3['zn_h2o'] = pd.read_csv(zn_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['f_h2o']  = pd.read_csv(f_h2o_dhf3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>387.739330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>178.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>74.721548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>26.533203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>5.482008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>-2.763852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>-5.255836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-5.357654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-3.684390</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-0.865607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-0.192964</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-0.046835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-0.012235</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-0.004391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-0.001112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-0.000422</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "0.7  387.739330\n",
       "0.8  178.002100\n",
       "0.9   74.721548\n",
       "1.0   26.533203\n",
       "1.1    5.482008\n",
       "1.2   -2.763852\n",
       "1.3   -5.255836\n",
       "1.4   -5.357654\n",
       "1.5   -4.611929\n",
       "1.6   -3.684390\n",
       "2.1   -0.865607\n",
       "2.6   -0.192964\n",
       "3.1   -0.046835\n",
       "3.6   -0.012235\n",
       "4.1   -0.004391\n",
       "4.6   -0.001112\n",
       "5.1   -0.000422"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1584x1368 with 9 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "cc_alpha = 1.0\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "xmin = 1.4\n",
    "xmax = 5.1\n",
    "ymin = -5.3\n",
    "ymax = 2.1\n",
    "\n",
    "xmin_zn = 1.4\n",
    "xmax_zn = 3.1\n",
    "ymin_zn = -130\n",
    "ymax_zn = -50\n",
    "#fig = plt.figure(figsize=(15, 15))\n",
    "#fig = plt.figure(figsize=(21,17)) # taille horizontale x verticale\n",
    "fig = plt.figure(figsize=(22,19)) # taille horizontale x verticale\n",
    "\n",
    "#fig.subplots_adjust(hspace=0.5, wspace=0.5)\n",
    "grph1 = fig.add_subplot(331)\n",
    "grph2 = fig.add_subplot(334)\n",
    "grph3 = fig.add_subplot(337)\n",
    "\n",
    "grph4 = fig.add_subplot(332)\n",
    "grph5 = fig.add_subplot(335)\n",
    "grph6 = fig.add_subplot(338)\n",
    "\n",
    "grph7 = fig.add_subplot(333)\n",
    "grph8 = fig.add_subplot(336)\n",
    "grph9 = fig.add_subplot(339)\n",
    "\n",
    "grph1.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot']-data_water_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "#grph1.set_xlim(xmin, xmax)\n",
    "#grph1.set_ylim(ymin,ymax)\n",
    "grph1.set_xlabel(Xlabel_W)\n",
    "grph1.set_ylabel(Ylabel)\n",
    "grph1.fill_between(data_water_sapt2['d'],data_water_sapt2['Tot']-data_water_sapt2['dHF'],data_water_sapt2['Tot'],alpha=0.2,facecolor='yellow')\n",
    "grph1.legend(loc='lower right',frameon=False)\n",
    "grph1.set_title(Title_W)\n",
    "\n",
    "grph2.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o',  alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot']-dhf3['water2']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E{\\mathrm{_{int}^{[3]}}}$ : SAPT2+3')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph2.set_xlim(xmin, xmax)\n",
    "#grph2.set_ylim(ymin,ymax)\n",
    "grph2.set_xlabel(Xlabel_W)\n",
    "grph2.set_ylabel(Ylabel)\n",
    "grph2.fill_between(data_water_sapt2['d'],data_water_sapt2p3['Tot']-dhf3['water2']['dHF3'],data_water_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph2.legend(loc='lower right',frameon=False)\n",
    "grph2.set_title(Title_W)\n",
    "\n",
    "grph3.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph3.set_xlim(xmin, xmax)\n",
    "#grph3.set_ylim(ymin,ymax)\n",
    "grph3.set_xlabel(Xlabel_W)\n",
    "grph3.set_ylabel(Ylabel)\n",
    "grph3.fill_between(data_water_sapt2['d'],data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'],data_water_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph3.legend(loc='upper right',frameon=False)\n",
    "grph3.set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph4.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot']-data_zn_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph4.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph4.set_ylim(ymin_zn,ymax_zn)\n",
    "grph4.set_xlabel(Xlabel_Zn)\n",
    "grph4.set_ylabel(Ylabel)\n",
    "grph4.fill_between(data_zn_sapt2['d'],data_zn_sapt2['Tot']-data_zn_sapt2['dHF'],data_zn_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph4.legend(loc='lower right',frameon=False)\n",
    "grph4.set_title(Title_Zn)\n",
    "\n",
    "grph5.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot']-dhf3['zn_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph5.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph5.set_ylim(ymin_zn,ymax_zn)\n",
    "grph5.set_xlabel(Xlabel_Zn)\n",
    "grph5.set_ylabel(Ylabel)\n",
    "grph5.fill_between(data_zn_sapt2['d'],data_zn_sapt2p3['Tot']-dhf3['zn_h2o']['dHF3'],\n",
    "                   data_zn_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph5.legend(loc='lower right',frameon=False)\n",
    "grph5.set_title(Title_Zn)\n",
    "\n",
    "grph6.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph6.set_xlim(xmin, xmax)\n",
    "#grph6.set_ylim(ymin,ymax)\n",
    "grph6.set_xlabel(Xlabel_Zn)\n",
    "grph6.set_ylabel(Ylabel)\n",
    "grph6.fill_between(data_zn_sapt2['d'],data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'],data_zn_saptdft_pbe0['Eint'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph6.legend(loc='best',frameon=False)\n",
    "grph6.set_title(Title_Zn)\n",
    "\n",
    "\n",
    "# F-..H2O\n",
    "##########\n",
    "grph7.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot']-data_f_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph7.set_xlim(xmin, xmax)\n",
    "grph7.set_ylim(-35,+30)\n",
    "grph7.set_xlabel(Xlabel_F)\n",
    "grph7.set_ylabel(Ylabel)\n",
    "grph7.fill_between(data_f_sapt2['d'],data_f_sapt2['Tot']-data_f_sapt2['dHF'],data_f_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph7.legend(loc='lower right',frameon=False)\n",
    "grph7.set_title(Title_F)\n",
    "\n",
    "grph8.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot']-dhf3['f_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph8.set_xlim(xmin, xmax)\n",
    "#grph8.set_ylim(-35,+30)\n",
    "grph8.set_xlabel(Xlabel_F)\n",
    "grph8.set_ylabel(Ylabel)\n",
    "grph8.fill_between(data_f_sapt2['d'],data_f_sapt2p3['Tot']-dhf3['f_h2o']['dHF3'],\n",
    "                   data_f_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph8.legend(loc='lower right',frameon=False)\n",
    "grph8.set_title(Title_F)\n",
    "\n",
    "grph9.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph9.set_xlim(xmin, xmax)\n",
    "grph9.set_ylim(-35,+30)\n",
    "grph9.set_xlabel(Xlabel_F)\n",
    "grph9.set_ylabel(Ylabel)\n",
    "grph9.fill_between(data_f_sapt2['d'],data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'],data_f_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph9.legend(loc='upper right',frameon=False)\n",
    "grph9.set_title(Title_F)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('SAPT_SAPTdft_and_dHF_S2_and_noS2_5A.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/SAPT_SAPTdft_and_dHF_S2_and_noS2/water_dhf_old.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "water_sapt2=('./Result-water2-sapt2-aug-cc-pvtz.dat')\n",
    "water_sapt2p3=('./Result-water2-sapt2+3-aug-cc-pvtz.dat')\n",
    "water_saptdft_pbe0=('./result-water2-saptdft-aug-cc-pvtz-pbe0.dat')\n",
    "\n",
    "zn_sapt2=('./Result-zn-hoh-sapt2-aug-cc-pvtz.dat')\n",
    "zn_sapt2p3=('./Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat')\n",
    "zn_saptdft_pbe0=('./result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat')\n",
    "\n",
    "f_sapt2=('./Result-f-hoh-sapt2-aug-cc-pvtz.dat')\n",
    "f_sapt2p3=('./Result-f-hoh-sapt2+3-aug-cc-pvtz.dat')\n",
    "f_saptdft_pbe0=('./f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_water_sapt2 = pd.read_csv(water_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_water_sapt2p3 = pd.read_csv(water_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_water_saptdft_pbe0 = pd.read_csv(water_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_zn_sapt2 = pd.read_csv(zn_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_zn_sapt2p3 = pd.read_csv(zn_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_zn_saptdft_pbe0 = pd.read_csv(zn_saptdft_pbe0,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "data_f_sapt2 = pd.read_csv(f_sapt2,sep='\\s+',header=0,comment='#')\n",
    "data_f_sapt2p3 = pd.read_csv(f_sapt2p3,sep='\\s+',header=0,comment='#')\n",
    "data_f_saptdft_pbe0 = pd.read_csv(f_saptdft_pbe0,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.281790</td>\n",
       "      <td>245.138298</td>\n",
       "      <td>-86.134161</td>\n",
       "      <td>-14.866447</td>\n",
       "      <td>-49.144099</td>\n",
       "      <td>-14.1998</td>\n",
       "      <td>73.193128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-149.589346</td>\n",
       "      <td>161.031612</td>\n",
       "      <td>-75.583923</td>\n",
       "      <td>-11.840471</td>\n",
       "      <td>-75.982128</td>\n",
       "      <td>-3.9558</td>\n",
       "      <td>41.927858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-118.839769</td>\n",
       "      <td>105.895470</td>\n",
       "      <td>-67.493045</td>\n",
       "      <td>-9.304616</td>\n",
       "      <td>-89.741960</td>\n",
       "      <td>-0.3151</td>\n",
       "      <td>24.888403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-96.862001</td>\n",
       "      <td>69.709933</td>\n",
       "      <td>-60.787515</td>\n",
       "      <td>-7.249945</td>\n",
       "      <td>-95.189528</td>\n",
       "      <td>0.4159</td>\n",
       "      <td>14.708922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-80.865222</td>\n",
       "      <td>45.936701</td>\n",
       "      <td>-54.893840</td>\n",
       "      <td>-5.619525</td>\n",
       "      <td>-95.441885</td>\n",
       "      <td>0.0709</td>\n",
       "      <td>8.108718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.981460</td>\n",
       "      <td>30.303528</td>\n",
       "      <td>-49.524063</td>\n",
       "      <td>-4.343223</td>\n",
       "      <td>-92.545218</td>\n",
       "      <td>-0.5246</td>\n",
       "      <td>3.608204</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.954806</td>\n",
       "      <td>20.013049</td>\n",
       "      <td>-44.545673</td>\n",
       "      <td>-3.353079</td>\n",
       "      <td>-87.840509</td>\n",
       "      <td>-1.0404</td>\n",
       "      <td>0.496163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.937222</td>\n",
       "      <td>13.231677</td>\n",
       "      <td>-39.906589</td>\n",
       "      <td>-2.589440</td>\n",
       "      <td>-82.201575</td>\n",
       "      <td>-1.3744</td>\n",
       "      <td>-1.616148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.353481</td>\n",
       "      <td>8.757298</td>\n",
       "      <td>-35.593255</td>\n",
       "      <td>-2.002668</td>\n",
       "      <td>-76.192106</td>\n",
       "      <td>-1.5253</td>\n",
       "      <td>-2.979104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.810837</td>\n",
       "      <td>5.801503</td>\n",
       "      <td>-31.607450</td>\n",
       "      <td>-1.552738</td>\n",
       "      <td>-70.169522</td>\n",
       "      <td>-1.5312</td>\n",
       "      <td>-3.777109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-39.038604</td>\n",
       "      <td>3.846719</td>\n",
       "      <td>-27.953710</td>\n",
       "      <td>-1.208002</td>\n",
       "      <td>-64.353596</td>\n",
       "      <td>-1.4397</td>\n",
       "      <td>-4.155916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.847980</td>\n",
       "      <td>2.552670</td>\n",
       "      <td>-24.632951</td>\n",
       "      <td>-0.943753</td>\n",
       "      <td>-58.872014</td>\n",
       "      <td>-1.2936</td>\n",
       "      <td>-4.232984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-33.105514</td>\n",
       "      <td>1.695267</td>\n",
       "      <td>-21.639923</td>\n",
       "      <td>-0.740883</td>\n",
       "      <td>-53.791053</td>\n",
       "      <td>-1.1251</td>\n",
       "      <td>-4.102182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.715560</td>\n",
       "      <td>1.126716</td>\n",
       "      <td>-18.963038</td>\n",
       "      <td>-0.584724</td>\n",
       "      <td>-49.136607</td>\n",
       "      <td>-0.9555</td>\n",
       "      <td>-3.836975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.608564</td>\n",
       "      <td>0.749420</td>\n",
       "      <td>-16.585448</td>\n",
       "      <td>-0.464096</td>\n",
       "      <td>-44.908687</td>\n",
       "      <td>-0.7972</td>\n",
       "      <td>-3.493363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.733082</td>\n",
       "      <td>0.498860</td>\n",
       "      <td>-14.486606</td>\n",
       "      <td>-0.370516</td>\n",
       "      <td>-41.091345</td>\n",
       "      <td>-0.6562</td>\n",
       "      <td>-3.112785</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        Elec         Rep        Ind       Disp        Tot       Ct  \\\n",
       "0   1.5 -193.281790  245.138298 -86.134161 -14.866447 -49.144099 -14.1998   \n",
       "1   1.6 -149.589346  161.031612 -75.583923 -11.840471 -75.982128  -3.9558   \n",
       "2   1.7 -118.839769  105.895470 -67.493045  -9.304616 -89.741960  -0.3151   \n",
       "3   1.8  -96.862001   69.709933 -60.787515  -7.249945 -95.189528   0.4159   \n",
       "4   1.9  -80.865222   45.936701 -54.893840  -5.619525 -95.441885   0.0709   \n",
       "5   2.0  -68.981460   30.303528 -49.524063  -4.343223 -92.545218  -0.5246   \n",
       "6   2.1  -59.954806   20.013049 -44.545673  -3.353079 -87.840509  -1.0404   \n",
       "7   2.2  -52.937222   13.231677 -39.906589  -2.589440 -82.201575  -1.3744   \n",
       "8   2.3  -47.353481    8.757298 -35.593255  -2.002668 -76.192106  -1.5253   \n",
       "9   2.4  -42.810837    5.801503 -31.607450  -1.552738 -70.169522  -1.5312   \n",
       "10  2.5  -39.038604    3.846719 -27.953710  -1.208002 -64.353596  -1.4397   \n",
       "11  2.6  -35.847980    2.552670 -24.632951  -0.943753 -58.872014  -1.2936   \n",
       "12  2.7  -33.105514    1.695267 -21.639923  -0.740883 -53.791053  -1.1251   \n",
       "13  2.8  -30.715560    1.126716 -18.963038  -0.584724 -49.136607  -0.9555   \n",
       "14  2.9  -28.608564    0.749420 -16.585448  -0.464096 -44.908687  -0.7972   \n",
       "15  3.0  -26.733082    0.498860 -14.486606  -0.370516 -41.091345  -0.6562   \n",
       "\n",
       "          dHF  \n",
       "0   73.193128  \n",
       "1   41.927858  \n",
       "2   24.888403  \n",
       "3   14.708922  \n",
       "4    8.108718  \n",
       "5    3.608204  \n",
       "6    0.496163  \n",
       "7   -1.616148  \n",
       "8   -2.979104  \n",
       "9   -3.777109  \n",
       "10  -4.155916  \n",
       "11  -4.232984  \n",
       "12  -4.102182  \n",
       "13  -3.836975  \n",
       "14  -3.493363  \n",
       "15  -3.112785  "
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.7</td>\n",
       "      <td>-60.849058</td>\n",
       "      <td>423.467701</td>\n",
       "      <td>-214.708805</td>\n",
       "      <td>-40.759837</td>\n",
       "      <td>107.150001</td>\n",
       "      <td>-58.2824</td>\n",
       "      <td>44.166126</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.8</td>\n",
       "      <td>-91.438237</td>\n",
       "      <td>323.703816</td>\n",
       "      <td>-164.596062</td>\n",
       "      <td>-30.808220</td>\n",
       "      <td>36.861297</td>\n",
       "      <td>-45.5570</td>\n",
       "      <td>-5.291586</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9</td>\n",
       "      <td>-94.423595</td>\n",
       "      <td>243.761847</td>\n",
       "      <td>-124.563901</td>\n",
       "      <td>-23.460858</td>\n",
       "      <td>1.313492</td>\n",
       "      <td>-34.7213</td>\n",
       "      <td>-23.317225</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0</td>\n",
       "      <td>-86.678275</td>\n",
       "      <td>181.599041</td>\n",
       "      <td>-93.824486</td>\n",
       "      <td>-18.045638</td>\n",
       "      <td>-16.949358</td>\n",
       "      <td>-25.6319</td>\n",
       "      <td>-26.693300</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.1</td>\n",
       "      <td>-75.732020</td>\n",
       "      <td>134.291681</td>\n",
       "      <td>-70.768891</td>\n",
       "      <td>-14.020428</td>\n",
       "      <td>-26.229657</td>\n",
       "      <td>-18.5161</td>\n",
       "      <td>-24.105774</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.2</td>\n",
       "      <td>-64.773876</td>\n",
       "      <td>98.820816</td>\n",
       "      <td>-53.677165</td>\n",
       "      <td>-10.993817</td>\n",
       "      <td>-30.624042</td>\n",
       "      <td>-13.3200</td>\n",
       "      <td>-19.694342</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.3</td>\n",
       "      <td>-55.004688</td>\n",
       "      <td>72.493573</td>\n",
       "      <td>-41.056299</td>\n",
       "      <td>-8.691071</td>\n",
       "      <td>-32.258485</td>\n",
       "      <td>-9.7038</td>\n",
       "      <td>-15.256757</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.4</td>\n",
       "      <td>-46.734001</td>\n",
       "      <td>53.084855</td>\n",
       "      <td>-31.722831</td>\n",
       "      <td>-6.919147</td>\n",
       "      <td>-32.291123</td>\n",
       "      <td>-7.2326</td>\n",
       "      <td>-11.455352</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-39.898025</td>\n",
       "      <td>38.848185</td>\n",
       "      <td>-24.781730</td>\n",
       "      <td>-5.541795</td>\n",
       "      <td>-31.373364</td>\n",
       "      <td>-5.5224</td>\n",
       "      <td>-8.436069</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-34.304928</td>\n",
       "      <td>28.433839</td>\n",
       "      <td>-19.578017</td>\n",
       "      <td>-4.462174</td>\n",
       "      <td>-29.911279</td>\n",
       "      <td>-4.2958</td>\n",
       "      <td>-6.135858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-18.311732</td>\n",
       "      <td>6.090438</td>\n",
       "      <td>-7.069220</td>\n",
       "      <td>-1.611799</td>\n",
       "      <td>-20.902312</td>\n",
       "      <td>-1.3044</td>\n",
       "      <td>-1.148561</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-11.627167</td>\n",
       "      <td>1.385121</td>\n",
       "      <td>-3.155186</td>\n",
       "      <td>-0.626710</td>\n",
       "      <td>-14.023941</td>\n",
       "      <td>-0.3943</td>\n",
       "      <td>-0.194147</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.1</td>\n",
       "      <td>-8.171533</td>\n",
       "      <td>0.336917</td>\n",
       "      <td>-1.625552</td>\n",
       "      <td>-0.256735</td>\n",
       "      <td>-9.716904</td>\n",
       "      <td>-0.1253</td>\n",
       "      <td>-0.022490</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.6</td>\n",
       "      <td>-6.095307</td>\n",
       "      <td>0.086541</td>\n",
       "      <td>-0.927147</td>\n",
       "      <td>-0.111719</td>\n",
       "      <td>-7.047632</td>\n",
       "      <td>-0.0408</td>\n",
       "      <td>0.004648</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.1</td>\n",
       "      <td>-4.734700</td>\n",
       "      <td>0.023043</td>\n",
       "      <td>-0.572175</td>\n",
       "      <td>-0.052624</td>\n",
       "      <td>-5.336456</td>\n",
       "      <td>-0.0138</td>\n",
       "      <td>0.006178</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-3.788739</td>\n",
       "      <td>0.006276</td>\n",
       "      <td>-0.374973</td>\n",
       "      <td>-0.026776</td>\n",
       "      <td>-4.184212</td>\n",
       "      <td>-0.0050</td>\n",
       "      <td>0.004343</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.1</td>\n",
       "      <td>-3.101601</td>\n",
       "      <td>0.001749</td>\n",
       "      <td>-0.257222</td>\n",
       "      <td>-0.014576</td>\n",
       "      <td>-3.371650</td>\n",
       "      <td>-0.0019</td>\n",
       "      <td>0.002764</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d       Elec         Rep         Ind       Disp         Tot       Ct  \\\n",
       "0   0.7 -60.849058  423.467701 -214.708805 -40.759837  107.150001 -58.2824   \n",
       "1   0.8 -91.438237  323.703816 -164.596062 -30.808220   36.861297 -45.5570   \n",
       "2   0.9 -94.423595  243.761847 -124.563901 -23.460858    1.313492 -34.7213   \n",
       "3   1.0 -86.678275  181.599041  -93.824486 -18.045638  -16.949358 -25.6319   \n",
       "4   1.1 -75.732020  134.291681  -70.768891 -14.020428  -26.229657 -18.5161   \n",
       "5   1.2 -64.773876   98.820816  -53.677165 -10.993817  -30.624042 -13.3200   \n",
       "6   1.3 -55.004688   72.493573  -41.056299  -8.691071  -32.258485  -9.7038   \n",
       "7   1.4 -46.734001   53.084855  -31.722831  -6.919147  -32.291123  -7.2326   \n",
       "8   1.5 -39.898025   38.848185  -24.781730  -5.541795  -31.373364  -5.5224   \n",
       "9   1.6 -34.304928   28.433839  -19.578017  -4.462174  -29.911279  -4.2958   \n",
       "10  2.1 -18.311732    6.090438   -7.069220  -1.611799  -20.902312  -1.3044   \n",
       "11  2.6 -11.627167    1.385121   -3.155186  -0.626710  -14.023941  -0.3943   \n",
       "12  3.1  -8.171533    0.336917   -1.625552  -0.256735   -9.716904  -0.1253   \n",
       "13  3.6  -6.095307    0.086541   -0.927147  -0.111719   -7.047632  -0.0408   \n",
       "14  4.1  -4.734700    0.023043   -0.572175  -0.052624   -5.336456  -0.0138   \n",
       "15  4.6  -3.788739    0.006276   -0.374973  -0.026776   -4.184212  -0.0050   \n",
       "16  5.1  -3.101601    0.001749   -0.257222  -0.014576   -3.371650  -0.0019   \n",
       "\n",
       "          dHF  \n",
       "0   44.166126  \n",
       "1   -5.291586  \n",
       "2  -23.317225  \n",
       "3  -26.693300  \n",
       "4  -24.105774  \n",
       "5  -19.694342  \n",
       "6  -15.256757  \n",
       "7  -11.455352  \n",
       "8   -8.436069  \n",
       "9   -6.135858  \n",
       "10  -1.148561  \n",
       "11  -0.194147  \n",
       "12  -0.022490  \n",
       "13   0.004648  \n",
       "14   0.006178  \n",
       "15   0.004343  \n",
       "16   0.002764  "
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_f_sapt2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Zn-H2O_1</td>\n",
       "      <td>-190.14066</td>\n",
       "      <td>241.69198</td>\n",
       "      <td>-82.30614</td>\n",
       "      <td>22.90396</td>\n",
       "      <td>-14.26529</td>\n",
       "      <td>-45.02018</td>\n",
       "      <td>-44.18460</td>\n",
       "      <td>-61.02556</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Zn-H2O_2</td>\n",
       "      <td>-147.21223</td>\n",
       "      <td>157.71320</td>\n",
       "      <td>-73.10873</td>\n",
       "      <td>19.08742</td>\n",
       "      <td>-11.67085</td>\n",
       "      <td>-74.27856</td>\n",
       "      <td>-35.30046</td>\n",
       "      <td>-56.89564</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Zn-H2O_3</td>\n",
       "      <td>-117.06507</td>\n",
       "      <td>103.12625</td>\n",
       "      <td>-65.60911</td>\n",
       "      <td>14.54263</td>\n",
       "      <td>-9.38497</td>\n",
       "      <td>-88.93284</td>\n",
       "      <td>-27.58975</td>\n",
       "      <td>-52.56192</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Zn-H2O_4</td>\n",
       "      <td>-95.55833</td>\n",
       "      <td>67.59047</td>\n",
       "      <td>-59.18807</td>\n",
       "      <td>10.02507</td>\n",
       "      <td>-7.46498</td>\n",
       "      <td>-94.62103</td>\n",
       "      <td>-21.19740</td>\n",
       "      <td>-48.01587</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Zn-H2O_5</td>\n",
       "      <td>-79.89921</td>\n",
       "      <td>44.38636</td>\n",
       "      <td>-53.44992</td>\n",
       "      <td>5.98516</td>\n",
       "      <td>-5.89346</td>\n",
       "      <td>-94.85624</td>\n",
       "      <td>-16.02216</td>\n",
       "      <td>-43.41294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Zn-H2O_6</td>\n",
       "      <td>-68.26991</td>\n",
       "      <td>29.20879</td>\n",
       "      <td>-48.21550</td>\n",
       "      <td>2.64184</td>\n",
       "      <td>-4.63033</td>\n",
       "      <td>-91.90697</td>\n",
       "      <td>-11.95287</td>\n",
       "      <td>-38.90448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Zn-H2O_7</td>\n",
       "      <td>-59.42001</td>\n",
       "      <td>19.25126</td>\n",
       "      <td>-43.37212</td>\n",
       "      <td>0.05355</td>\n",
       "      <td>-3.62711</td>\n",
       "      <td>-87.16799</td>\n",
       "      <td>-8.79794</td>\n",
       "      <td>-34.62773</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Zn-H2O_8</td>\n",
       "      <td>-52.52548</td>\n",
       "      <td>12.70899</td>\n",
       "      <td>-38.87230</td>\n",
       "      <td>-1.82109</td>\n",
       "      <td>-2.83675</td>\n",
       "      <td>-81.52555</td>\n",
       "      <td>-6.40119</td>\n",
       "      <td>-30.65003</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Zn-H2O_9</td>\n",
       "      <td>-47.03622</td>\n",
       "      <td>8.40266</td>\n",
       "      <td>-34.70681</td>\n",
       "      <td>-3.07573</td>\n",
       "      <td>-2.21828</td>\n",
       "      <td>-75.55865</td>\n",
       "      <td>-4.60834</td>\n",
       "      <td>-27.02274</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Zn-H2O_10</td>\n",
       "      <td>-42.56012</td>\n",
       "      <td>5.56156</td>\n",
       "      <td>-30.86313</td>\n",
       "      <td>-3.82393</td>\n",
       "      <td>-1.73598</td>\n",
       "      <td>-69.59767</td>\n",
       "      <td>-3.28374</td>\n",
       "      <td>-23.75545</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Zn-H2O_11</td>\n",
       "      <td>-38.83989</td>\n",
       "      <td>3.68480</td>\n",
       "      <td>-27.34136</td>\n",
       "      <td>-4.17964</td>\n",
       "      <td>-1.36096</td>\n",
       "      <td>-63.85740</td>\n",
       "      <td>-2.32297</td>\n",
       "      <td>-20.83874</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Zn-H2O_12</td>\n",
       "      <td>-35.68302</td>\n",
       "      <td>2.44318</td>\n",
       "      <td>-24.14521</td>\n",
       "      <td>-4.24401</td>\n",
       "      <td>-1.06976</td>\n",
       "      <td>-58.45481</td>\n",
       "      <td>-1.63451</td>\n",
       "      <td>-18.26669</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Zn-H2O_13</td>\n",
       "      <td>-32.96555</td>\n",
       "      <td>1.62142</td>\n",
       "      <td>-21.25892</td>\n",
       "      <td>-4.10808</td>\n",
       "      <td>-0.84370</td>\n",
       "      <td>-53.44676</td>\n",
       "      <td>-1.14349</td>\n",
       "      <td>-16.00735</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Zn-H2O_14</td>\n",
       "      <td>-30.59390</td>\n",
       "      <td>1.07693</td>\n",
       "      <td>-18.70984</td>\n",
       "      <td>-3.84030</td>\n",
       "      <td>-0.66849</td>\n",
       "      <td>-48.89529</td>\n",
       "      <td>-0.79811</td>\n",
       "      <td>-14.07143</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Zn-H2O_15</td>\n",
       "      <td>-28.50059</td>\n",
       "      <td>0.71591</td>\n",
       "      <td>-16.36677</td>\n",
       "      <td>-3.49537</td>\n",
       "      <td>-0.53109</td>\n",
       "      <td>-44.68253</td>\n",
       "      <td>-0.55124</td>\n",
       "      <td>-12.32016</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Zn-H2O_16</td>\n",
       "      <td>-26.63526</td>\n",
       "      <td>0.47607</td>\n",
       "      <td>-14.32264</td>\n",
       "      <td>-3.11406</td>\n",
       "      <td>-0.42406</td>\n",
       "      <td>-40.90590</td>\n",
       "      <td>-0.38056</td>\n",
       "      <td>-10.82802</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol       elst       exch       IND       dHF      DISP      Eint  \\\n",
       "0    Zn-H2O_1 -190.14066  241.69198 -82.30614  22.90396 -14.26529 -45.02018   \n",
       "1    Zn-H2O_2 -147.21223  157.71320 -73.10873  19.08742 -11.67085 -74.27856   \n",
       "2    Zn-H2O_3 -117.06507  103.12625 -65.60911  14.54263  -9.38497 -88.93284   \n",
       "3    Zn-H2O_4  -95.55833   67.59047 -59.18807  10.02507  -7.46498 -94.62103   \n",
       "4    Zn-H2O_5  -79.89921   44.38636 -53.44992   5.98516  -5.89346 -94.85624   \n",
       "5    Zn-H2O_6  -68.26991   29.20879 -48.21550   2.64184  -4.63033 -91.90697   \n",
       "6    Zn-H2O_7  -59.42001   19.25126 -43.37212   0.05355  -3.62711 -87.16799   \n",
       "7    Zn-H2O_8  -52.52548   12.70899 -38.87230  -1.82109  -2.83675 -81.52555   \n",
       "8    Zn-H2O_9  -47.03622    8.40266 -34.70681  -3.07573  -2.21828 -75.55865   \n",
       "9   Zn-H2O_10  -42.56012    5.56156 -30.86313  -3.82393  -1.73598 -69.59767   \n",
       "10  Zn-H2O_11  -38.83989    3.68480 -27.34136  -4.17964  -1.36096 -63.85740   \n",
       "11  Zn-H2O_12  -35.68302    2.44318 -24.14521  -4.24401  -1.06976 -58.45481   \n",
       "12  Zn-H2O_13  -32.96555    1.62142 -21.25892  -4.10808  -0.84370 -53.44676   \n",
       "13  Zn-H2O_14  -30.59390    1.07693 -18.70984  -3.84030  -0.66849 -48.89529   \n",
       "14  Zn-H2O_15  -28.50059    0.71591 -16.36677  -3.49537  -0.53109 -44.68253   \n",
       "15  Zn-H2O_16  -26.63526    0.47607 -14.32264  -3.11406  -0.42406 -40.90590   \n",
       "\n",
       "          CT       POL  \n",
       "0  -44.18460 -61.02556  \n",
       "1  -35.30046 -56.89564  \n",
       "2  -27.58975 -52.56192  \n",
       "3  -21.19740 -48.01587  \n",
       "4  -16.02216 -43.41294  \n",
       "5  -11.95287 -38.90448  \n",
       "6   -8.79794 -34.62773  \n",
       "7   -6.40119 -30.65003  \n",
       "8   -4.60834 -27.02274  \n",
       "9   -3.28374 -23.75545  \n",
       "10  -2.32297 -20.83874  \n",
       "11  -1.63451 -18.26669  \n",
       "12  -1.14349 -16.00735  \n",
       "13  -0.79811 -14.07143  \n",
       "14  -0.55124 -12.32016  \n",
       "15  -0.38056 -10.82802  "
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "data_zn_saptdft_pbe0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Also include the CCSD(T) references"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-45.08</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-74.38</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-89.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-95.77</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-96.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-94.22</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-89.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-84.67</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-78.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-73.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-67.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-62.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-56.95</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-52.21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-47.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-43.83</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d   Eint\n",
       "0   1.5 -45.08\n",
       "1   1.6 -74.38\n",
       "2   1.7 -89.49\n",
       "3   1.8 -95.77\n",
       "4   1.9 -96.62\n",
       "5   2.0 -94.22\n",
       "6   2.1 -89.95\n",
       "7   2.2 -84.67\n",
       "8   2.3 -78.96\n",
       "9   2.4 -73.16\n",
       "10  2.5 -67.48\n",
       "11  2.6 -62.05\n",
       "12  2.7 -56.95\n",
       "13  2.8 -52.21\n",
       "14  2.9 -47.84\n",
       "15  3.0 -43.83"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_dhf3_file = 'water2-sapt2+3-deltahf3.dat'\n",
    "zn_h2o_dhf3_file = 'zn-hoh-sapt2+3-delthf3.dat'\n",
    "f_h2o_dhf3_file  = 'result-f-hoh-deltahf3.dat'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'zn-hoh-sapt2+3-delthf3.dat'"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "zn_h2o_dhf3_file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "dhf3 = {}\n",
    "dhf3['water2'] = pd.read_csv(water2_dhf3_file,sep='\\s+',header=0)\n",
    "dhf3['zn_h2o'] = pd.read_csv(zn_h2o_dhf3_file,sep='\\s+',header=0,comment='#')\n",
    "dhf3['f_h2o']  = pd.read_csv(f_h2o_dhf3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>dHF3</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>387.739330</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>178.002100</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>74.721548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>26.533203</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>5.482008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>-2.763852</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>-5.255836</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-5.357654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-4.611929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-0.865607</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-0.192964</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-0.046835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-0.012235</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-0.004391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-0.001112</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-0.000422</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           dHF3\n",
       "0.7  387.739330\n",
       "0.8  178.002100\n",
       "0.9   74.721548\n",
       "1.0   26.533203\n",
       "1.1    5.482008\n",
       "1.2   -2.763852\n",
       "1.3   -5.255836\n",
       "1.4   -5.357654\n",
       "1.5   -4.611929\n",
       "1.6   -4.611929\n",
       "2.1   -0.865607\n",
       "2.6   -0.192964\n",
       "3.1   -0.046835\n",
       "3.6   -0.012235\n",
       "4.1   -0.004391\n",
       "4.6   -0.001112\n",
       "5.1   -0.000422"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dhf3['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1512x1224 with 9 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "xmin = 1.4\n",
    "xmax = 5.1\n",
    "ymin = -5.3\n",
    "ymax = 2.1\n",
    "\n",
    "xmin_zn = 1.4\n",
    "xmax_zn = 3.1\n",
    "ymin_zn = -130\n",
    "ymax_zn = -50\n",
    "#fig = plt.figure(figsize=(15, 15))\n",
    "fig = plt.figure(figsize=(21,17)) # taille horizontale x verticale\n",
    "\n",
    "#fig.subplots_adjust(hspace=0.5, wspace=0.5)\n",
    "grph1 = fig.add_subplot(331)\n",
    "grph2 = fig.add_subplot(334)\n",
    "grph3 = fig.add_subplot(337)\n",
    "\n",
    "grph4 = fig.add_subplot(332)\n",
    "grph5 = fig.add_subplot(335)\n",
    "grph6 = fig.add_subplot(338)\n",
    "\n",
    "grph7 = fig.add_subplot(333)\n",
    "grph8 = fig.add_subplot(336)\n",
    "grph9 = fig.add_subplot(339)\n",
    "\n",
    "grph1.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot']-data_water_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph1.plot(data_water_sapt2['d'], data_water_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "\n",
    "#grph1.set_xlim(xmin, xmax)\n",
    "#grph1.set_ylim(ymin,ymax)\n",
    "grph1.set_xlabel(Xlabel)\n",
    "grph1.set_ylabel(Ylabel)\n",
    "grph1.fill_between(data_water_sapt2['d'],data_water_sapt2['Tot']-data_water_sapt2['dHF'],data_water_sapt2['Tot'],alpha=0.2,facecolor='yellow')\n",
    "grph1.legend(loc='lower right',frameon=False)\n",
    "grph1.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph2.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o',  alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot']+data_water_sapt2p3['dHF']-dhf3['water2']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E{\\mathrm{_{int}^{[3]}}}$ : SAPT2+3')\n",
    "grph2.plot(data_water_sapt2['d'], data_water_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph2.set_xlim(xmin, xmax)\n",
    "#grph2.set_ylim(ymin,ymax)\n",
    "grph2.set_xlabel(Xlabel)\n",
    "grph2.set_ylabel(Ylabel)\n",
    "grph2.fill_between(data_water_sapt2['d'],data_water_sapt2p3['Tot']+data_water_sapt2p3['dHF']-dhf3['water2']['dHF3'],data_water_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph2.legend(loc='lower right',frameon=False)\n",
    "grph2.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph3.plot(cc_ref['water2']['d'], cc_ref['water2']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph3.plot(data_water_sapt2['d'], data_water_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph3.set_xlim(xmin, xmax)\n",
    "#grph3.set_ylim(ymin,ymax)\n",
    "grph3.set_xlabel(Xlabel)\n",
    "grph3.set_ylabel(Ylabel)\n",
    "grph3.fill_between(data_water_sapt2['d'],data_water_saptdft_pbe0['Eint']-data_water_saptdft_pbe0['dHF'],data_water_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph3.legend(loc='lower right',frameon=False)\n",
    "grph3.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph4.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot']-data_zn_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph4.plot(data_zn_sapt2['d'], data_zn_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph4.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph4.set_ylim(ymin_zn,ymax_zn)\n",
    "grph4.set_xlabel(Xlabel)\n",
    "grph4.set_ylabel(Ylabel)\n",
    "grph4.fill_between(data_zn_sapt2['d'],data_zn_sapt2['Tot']-data_zn_sapt2['dHF'],data_zn_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph4.legend(loc='lower right',frameon=False)\n",
    "grph4.set_title('H$_{2}$O \\dots Zn$^{2+}$')\n",
    "\n",
    "grph5.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot']+data_zn_sapt2p3['dHF']-dhf3['zn_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph5.plot(data_zn_sapt2['d'], data_zn_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph5.set_xlim(xmin_zn, xmax_zn)\n",
    "#grph5.set_ylim(ymin_zn,ymax_zn)\n",
    "grph5.set_xlabel(Xlabel)\n",
    "grph5.set_ylabel(Ylabel)\n",
    "grph5.fill_between(data_zn_sapt2['d'],data_zn_sapt2p3['Tot']+data_zn_sapt2p3['dHF']-dhf3['zn_h2o']['dHF3'],\n",
    "                   data_zn_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph5.legend(loc='lower right',frameon=False)\n",
    "grph5.set_title('H$_{2}$O \\dots Zn$^{2+}$')\n",
    "\n",
    "grph6.plot(cc_ref['zn_h2o']['d'], cc_ref['zn_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph6.plot(data_zn_sapt2['d'], data_zn_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph6.set_xlim(xmin, xmax)\n",
    "#grph6.set_ylim(ymin,ymax)\n",
    "grph6.set_xlabel(Xlabel)\n",
    "grph6.set_ylabel(Ylabel)\n",
    "grph6.fill_between(data_zn_sapt2['d'],data_zn_saptdft_pbe0['Eint']-data_zn_saptdft_pbe0['dHF'],data_zn_saptdft_pbe0['Eint'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph6.legend(loc='lower right',frameon=False)\n",
    "grph6.set_title('H$_{2}$O \\dots Zn$^{2+}$')\n",
    "\n",
    "\n",
    "# F-..H2O\n",
    "##########\n",
    "grph7.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot']-data_f_sapt2['dHF'], \n",
    "           'r', linestyle=':', marker='^', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph7.plot(data_f_sapt2['d'], data_f_sapt2['Tot'], \n",
    "           'b', linestyle=':', marker='^', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT2')\n",
    "#grph7.set_xlim(xmin, xmax)\n",
    "grph7.set_ylim(-35,+30)\n",
    "grph7.set_xlabel(Xlabel)\n",
    "grph7.set_ylabel(Ylabel)\n",
    "grph7.fill_between(data_f_sapt2['d'],data_f_sapt2['Tot']-data_f_sapt2['dHF'],data_f_sapt2['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph7.legend(loc='lower right',frameon=False)\n",
    "grph7.set_title('H$_{2}$O \\dots F$^{-}$')\n",
    "\n",
    "grph8.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot']+data_f_sapt2p3['dHF']-dhf3['f_h2o']['dHF3'], \n",
    "           'r', linestyle=':', marker='v', markeredgecolor='r',  markerfacecolor='white',\n",
    "           label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph8.plot(data_f_sapt2['d'], data_f_sapt2p3['Tot'], \n",
    "           'b', linestyle=':', marker='v', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[3]}+\\delta^{HF}_{int}[3]}$ : SAPT2+3')\n",
    "#grph8.set_xlim(xmin, xmax)\n",
    "#grph8.set_ylim(-35,+30)\n",
    "grph8.set_xlabel(Xlabel)\n",
    "grph8.set_ylabel(Ylabel)\n",
    "grph8.fill_between(data_f_sapt2['d'],data_f_sapt2p3['Tot']+data_f_sapt2p3['dHF']-dhf3['f_h2o']['dHF3'],\n",
    "                   data_f_sapt2p3['Tot'],\n",
    "                   alpha=0.2,facecolor='yellow')\n",
    "grph8.legend(loc='lower right',frameon=False)\n",
    "grph8.set_title('H$_{2}$O \\dots F$^{-}$')\n",
    "\n",
    "grph9.plot(cc_ref['f_h2o']['d'], cc_ref['f_h2o']['Eint'],\n",
    "          'k', linestyle='-', marker='o', alpha=cc_alpha,\n",
    "          label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'], \n",
    "           'r', linestyle='--', marker='o', markeredgecolor='r', markerfacecolor='white', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph9.plot(data_f_sapt2['d'], data_f_saptdft_pbe0['Eint'], \n",
    "           'b', linestyle='--', marker='o', markeredgecolor='b', \n",
    "           label=r'$E\\mathrm{_{int}^{[2]}+\\delta^{HF}_{int}[2]}$ : SAPT(DFT)[PBE0/AC]')\n",
    "#grph9.set_xlim(xmin, xmax)\n",
    "grph9.set_ylim(-35,+30)\n",
    "grph9.set_xlabel(Xlabel)\n",
    "grph9.set_ylabel(Ylabel)\n",
    "grph9.fill_between(data_f_sapt2['d'],data_f_saptdft_pbe0['Eint']-data_f_saptdft_pbe0['dHF'],data_f_saptdft_pbe0['Eint'],alpha=0.2,facecolor='yellow')\n",
    "grph9.legend(loc='lower right',frameon=False)\n",
    "grph9.set_title('H$_{2}$O \\dots F$^{-}$')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('SAPT_SAPTdft_and_dhf.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'Result-water2-saptdft_pbe0-aug-cc-pvtz.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'Result-zn-hoh-saptdft_pbe0-aug-cc-pvtz.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'Result-f-hoh-saptdft_pbe0-aug-cc-pvtz.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'Result-cl-hoh-saptdft_pbe0-aug-cc-pvtz.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'Result-f-hoh-saptdft_pbe0-aug-cc-pvtz.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/.ipynb_checkpoints/tot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>161.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>70.72</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>21.67</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-5.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-19.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-27.20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-30.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-31.61</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-31.18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-29.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-20.91</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-13.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-9.59</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-6.93</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-5.23</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-4.10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>-3.30</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   161.48\n",
       "1    70.72\n",
       "2    21.67\n",
       "3    -5.16\n",
       "4   -19.70\n",
       "5   -27.20\n",
       "6   -30.62\n",
       "7   -31.61\n",
       "8   -31.18\n",
       "9   -29.94\n",
       "10  -20.91\n",
       "11  -13.92\n",
       "12   -9.59\n",
       "13   -6.93\n",
       "14   -5.23\n",
       "15   -4.10\n",
       "16   -3.30"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-53.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>-81.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-96.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-102.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-103.47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-101.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-97.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-92.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-86.55</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-81.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-75.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-70.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-66.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-61.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-57.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-56.49</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   -53.06\n",
       "1   -81.73\n",
       "2   -96.49\n",
       "3  -102.62\n",
       "4  -103.47\n",
       "5  -101.16\n",
       "6   -97.05\n",
       "7   -92.00\n",
       "8   -86.55\n",
       "9   -81.06\n",
       "10  -75.73\n",
       "11  -70.70\n",
       "12  -66.03\n",
       "13  -61.76\n",
       "14  -57.92\n",
       "15  -56.49"
      ]
     },
     "execution_count": 108,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_b3lyp['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>393.736595</td>\n",
       "      <td>-193.433756</td>\n",
       "      <td>-42.052793</td>\n",
       "      <td>-43.289657</td>\n",
       "      <td>158.250043</td>\n",
       "      <td>157.013182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>244.867192</td>\n",
       "      <td>-138.550272</td>\n",
       "      <td>-38.481878</td>\n",
       "      <td>-39.655143</td>\n",
       "      <td>67.835045</td>\n",
       "      <td>66.661777</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>151.312865</td>\n",
       "      <td>-98.556655</td>\n",
       "      <td>-33.743867</td>\n",
       "      <td>-34.815747</td>\n",
       "      <td>19.012340</td>\n",
       "      <td>17.940463</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>91.296996</td>\n",
       "      <td>-70.278588</td>\n",
       "      <td>-28.596338</td>\n",
       "      <td>-29.562493</td>\n",
       "      <td>-7.577930</td>\n",
       "      <td>-8.544085</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>52.286957</td>\n",
       "      <td>-50.581566</td>\n",
       "      <td>-23.557539</td>\n",
       "      <td>-24.418052</td>\n",
       "      <td>-21.852148</td>\n",
       "      <td>-22.712660</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>26.804553</td>\n",
       "      <td>-36.858731</td>\n",
       "      <td>-19.041952</td>\n",
       "      <td>-19.799792</td>\n",
       "      <td>-29.096130</td>\n",
       "      <td>-29.853970</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>10.225871</td>\n",
       "      <td>-27.206830</td>\n",
       "      <td>-15.268630</td>\n",
       "      <td>-15.936570</td>\n",
       "      <td>-32.249589</td>\n",
       "      <td>-32.917532</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-0.405989</td>\n",
       "      <td>-20.361290</td>\n",
       "      <td>-12.237589</td>\n",
       "      <td>-12.830784</td>\n",
       "      <td>-33.004865</td>\n",
       "      <td>-33.598061</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-7.041767</td>\n",
       "      <td>-15.486937</td>\n",
       "      <td>-9.836762</td>\n",
       "      <td>-10.366039</td>\n",
       "      <td>-32.365468</td>\n",
       "      <td>-32.894743</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-11.006839</td>\n",
       "      <td>-12.005015</td>\n",
       "      <td>-7.931308</td>\n",
       "      <td>-8.403711</td>\n",
       "      <td>-30.943163</td>\n",
       "      <td>-31.415565</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-14.016980</td>\n",
       "      <td>-4.545639</td>\n",
       "      <td>-2.834612</td>\n",
       "      <td>-3.083781</td>\n",
       "      <td>-21.397230</td>\n",
       "      <td>-21.646400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-10.822699</td>\n",
       "      <td>-2.378103</td>\n",
       "      <td>-1.046954</td>\n",
       "      <td>-1.170985</td>\n",
       "      <td>-14.247753</td>\n",
       "      <td>-14.371785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-8.019843</td>\n",
       "      <td>-1.380337</td>\n",
       "      <td>-0.442150</td>\n",
       "      <td>-0.509328</td>\n",
       "      <td>-9.842331</td>\n",
       "      <td>-9.909509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-6.110264</td>\n",
       "      <td>-0.844514</td>\n",
       "      <td>-0.156877</td>\n",
       "      <td>-0.198227</td>\n",
       "      <td>-7.111655</td>\n",
       "      <td>-7.153005</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-4.723460</td>\n",
       "      <td>-0.542358</td>\n",
       "      <td>-0.089353</td>\n",
       "      <td>-0.116866</td>\n",
       "      <td>-5.355173</td>\n",
       "      <td>-5.382684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-3.818159</td>\n",
       "      <td>-0.363483</td>\n",
       "      <td>0.005456</td>\n",
       "      <td>-0.012908</td>\n",
       "      <td>-4.176186</td>\n",
       "      <td>-4.194550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-3.086384</td>\n",
       "      <td>-0.252195</td>\n",
       "      <td>-0.013427</td>\n",
       "      <td>-0.025508</td>\n",
       "      <td>-3.352006</td>\n",
       "      <td>-3.364088</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "            FRZ         POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0.7  393.736595 -193.433756 -42.052793 -43.289657  158.250043  157.013182\n",
       "0.8  244.867192 -138.550272 -38.481878 -39.655143   67.835045   66.661777\n",
       "0.9  151.312865  -98.556655 -33.743867 -34.815747   19.012340   17.940463\n",
       "1.0   91.296996  -70.278588 -28.596338 -29.562493   -7.577930   -8.544085\n",
       "1.1   52.286957  -50.581566 -23.557539 -24.418052  -21.852148  -22.712660\n",
       "1.2   26.804553  -36.858731 -19.041952 -19.799792  -29.096130  -29.853970\n",
       "1.3   10.225871  -27.206830 -15.268630 -15.936570  -32.249589  -32.917532\n",
       "1.4   -0.405989  -20.361290 -12.237589 -12.830784  -33.004865  -33.598061\n",
       "1.5   -7.041767  -15.486937  -9.836762 -10.366039  -32.365468  -32.894743\n",
       "1.6  -11.006839  -12.005015  -7.931308  -8.403711  -30.943163  -31.415565\n",
       "2.1  -14.016980   -4.545639  -2.834612  -3.083781  -21.397230  -21.646400\n",
       "2.6  -10.822699   -2.378103  -1.046954  -1.170985  -14.247753  -14.371785\n",
       "3.1   -8.019843   -1.380337  -0.442150  -0.509328   -9.842331   -9.909509\n",
       "3.6   -6.110264   -0.844514  -0.156877  -0.198227   -7.111655   -7.153005\n",
       "4.1   -4.723460   -0.542358  -0.089353  -0.116866   -5.355173   -5.382684\n",
       "4.6   -3.818159   -0.363483   0.005456  -0.012908   -4.176186   -4.194550\n",
       "5.1   -3.086384   -0.252195  -0.013427  -0.025508   -3.352006   -3.364088"
      ]
     },
     "execution_count": 99,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_pbe0['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.74</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.24</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.34</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>3.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>4.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>5.04</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       d\n",
       "0   1.54\n",
       "1   1.74\n",
       "2   1.84\n",
       "3   1.94\n",
       "4   2.03\n",
       "5   2.14\n",
       "6   2.24\n",
       "7   2.34\n",
       "8   2.54\n",
       "9   3.04\n",
       "10  4.04\n",
       "11  5.04"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 160,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x2160 with 10 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(5, 2, figsize=(15,30))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[B3LYP/AC]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{+2}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[B3LYP/AC]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{+2}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0_noac['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/noAC]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].legend(loc='upper right',frameon=False)\n",
    "grph[3, 0].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_noac['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/noAC]')\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].legend(loc='upper right',frameon=False)\n",
    "grph[3, 1].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[4, 0].set_xlabel(Xlabel)\n",
    "grph[4, 0].set_ylabel(Ylabel)\n",
    "grph[4, 0].legend(loc='upper right',frameon=False)\n",
    "grph[4, 0].set_title('OH$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_noac['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/noAC]')\n",
    "grph[4, 1].set_xlabel(Xlabel)\n",
    "grph[4, 1].set_ylabel(Ylabel)\n",
    "grph[4, 1].legend(loc='upper right',frameon=False)\n",
    "grph[4, 1].set_title('OH$^{-}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/.ipynb_checkpoints/tot_ajm-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "\n",
    "dft_wb97xd = {}\n",
    "dft_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'H$_{2}$O \\\\dots OH$^{-}$')"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x2160 with 10 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(5, 2, figsize=(15,5*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('H$_{2}$O \\dots Zn$^{2+}$')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-37.0,+30.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0_noac['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-37.0,+30.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('H$_{2}$O \\dots F$^{-}$')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_ylim(-18.0,+15.0)\n",
    "grph[3, 0].legend(loc='upper right',frameon=False)\n",
    "grph[3, 0].set_title('H$_{2}$O \\dots Cl$^{-}$')\n",
    "\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_noac['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].set_ylim(-18.0,+15.0)\n",
    "grph[3, 1].legend(loc='upper right',frameon=False)\n",
    "grph[3, 1].set_title('H$_{2}$O \\dots Cl$^{-}$')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[4, 0].set_xlabel(Xlabel)\n",
    "grph[4, 0].set_ylabel(Ylabel)\n",
    "grph[4, 0].set_ylim(-48.0,+25.0)\n",
    "grph[4, 0].legend(loc='upper right',frameon=False)\n",
    "grph[4, 0].set_title('H$_{2}$O \\dots OH$^{-}$')\n",
    "\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_noac['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[4, 1].set_xlabel(Xlabel)\n",
    "grph[4, 1].set_ylabel(Ylabel)\n",
    "grph[4, 1].set_ylim(-48.0,+25.0)\n",
    "grph[4, 1].legend(loc='upper right',frameon=False)\n",
    "grph[4, 1].set_title('H$_{2}$O \\dots OH$^{-}$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig.savefig('TOT_SAPT_SAPTDFT_DFT_noAC_all.pdf')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA4YAAALMCAYAAAC4x6yzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3Xd4VFX+x/H3nZn0HkIKqSaUECCwdFelCIhlVVBxV7Cu+wPFRbChq2JBFwV1LWtBcFV0YV1hLWtbBY1YVkF6CTUhCZCQhPRCyszc3x8JIUpRlpDJJJ/X88yTmTs3d75XQ04+99xzjmGaJiIiIiIiItJxWVxdgIiIiIiIiLiWgqGIiIiIiEgHp2AoIiIiIiLSwSkYioiIiIiIdHAKhiIiIiIiIh2cgqGIiIiIiEgHp2Ao0kIMw0g0DGOpYRhrDcPo37jtCsMwTMMwZhqGEXyC7x3duG//w8/bYp2tXauIiLg/tY8i7sHQOoYiLccwjMnAANM0pzTblgGMMU0z8wTfE2ya5rxm264ABpmmeXdbqdNVtYqIiPtT+yjS9qnHUMSFGq8+zm3ekACYprkMuMIwjETXVHY0d6pVRETcmzu1Oe5Uq8iJKBiKuNZAoPg472UC/Vuxlp/jTrWKiIh7c6c2x51qFTkum6sLEGmHEn8yriD08JPGq4oDaWgk1v3McUJ/5v1T9YvrNE1zxc8c63TXKiIi7k/to0gbpmAo0vIyG28fAcAwjLnN3rsSWGGa5grDMJYDE4Dj3WKSyM83jqfiZOpcAazBdbWKiIj7U/so0obpVlKRVmSa5gLTNDMbZzvLNE2zFJhiGMbM5vs1DmJfcKKB7q1ZZ+O2NlmriIi4P7WPIq6nYCjSQhoHl48BBjaf5pqG20iu+Mk0178F7oaGRgbIbJziuml66xPNYtY4lfZR02Yfa/tPt/2vdf6vtYqISMem9lHEPWi5CpFW1thYrABC2/JVRHepU0RE2gd3aXfcpU6Rk6UeQ5FW1NiYzAWWAlN+ZneXcZc6RUSkfXCXdsdd6hT5X6jHUEREREREpINTj6GIiIiIiEgHp2AoIiIiIiLSwSkYioiIiIiIdHAKhiIiIiIiIh2czdUFtDTDMNYDnYHdrq5FREROq65AoWmav3J1Ie5CbaSISIdx0m1kuwuGQOegoKDofv36Rbu6EBEROX02bNhAWVmZq8twN2ojRUQ6gP+ljWyPwXB3v379or/88ktX1yEiIqfRiBEjWLlypXq+To7aSBGRDuB/aSM1xlBERERERKSDUzAUERERERHp4BQMRUREREREOjgFQxERERERkQ5OwVBERERERKSDUzAUERERERHp4BQMRUREREREOjgFQxERERERkQ5OwVBERERERKSDUzAUERERERHp4BQMRUREREREOjgFQxERERERkQ5OwVBERERERKSDUzAUERERERHp4BQMRUREREREOjgFQxERERERkQ5OwVBERERERKSDUzAUERERERHp4BQMRUREREREOjgFQxERERERkQ5OwVBERERERKSDUzAUERERERHp4BQMRUREREREOjgFQxERERERkQ5OwVBERERERKSDUzAUERERERHp4BQMRUREREREOjgFQxERERERkQ5OwVBERERERKSDUzAUERERERHp4BQMRUREREREOjgFQxERERERkQ5OwVBERERERKSDUzAUERERERHp4BQMRUREREREOjgFQxERERERkQ5OwVBERERERKSDs7m6gF/CMIwrgFKgv2ma81xdj4iISFug9lFERFpKm+8xNAyjP4BpmiuA0sOvRUREOjK1jyIi0pLafDAEfkvD1VCATGC0C2sRERFpK9Q+iohIi3GHYBgMFDd73clVhYiIiLQhah9FRKTFuMUYwxMxDGMyMLnZph55eXmuKkdERKTNUBspIiK/lDv0GJYCoY3Pg4Gi5m+aprnANM2Bhx/A2qioqNauUUREpLWdsH0EtZEiIvLLuUMw/CeQ2Pg8EVjhwlpERETaCrWPIiLSYtp8MDRNcx2AYRijgdLDr0VERDoyV7SPS5ZA795gszV8XbLkdH+iiIi0FrcYY2ia5gJX1yAiItLWtGb7uGQJTJp05PXWrUdeT5zYWlWIiMjp0uZ7DEVERMT15sw5ue0iIuJeFAxFRETkZ23ffnLbRUTEvSgYioiIyM9KTj657SIi4l4UDEVERORn3XvvyW0XERH3omAoIiIiP2viRFi8GMLCGl736tXwWhPPiIi0D24xK6mIiIi43sSJUFICf/wjrFgBkZGurkhERFqKegxFRETkF+vdGy68EGprXV2JiIi0JPUYHkNBVQEA4X7hLq5ERESkbRk+vOEhIiLti3oMf6KgqoCRi0YyctHIpoAoIiItq6CqQL9jRURE2hAFw2YOh8L0wnTSC9MVDkVETgNdgHN/qalwxx2urkJERFqSgmGj5qEwpXMKKZ1TFA5FRFqYLsC1D04nZGS4ugoREWlJCoYcHQrTrksj7bo0hUMRkRakC3Dub8mSJfTu3ZutWz/m00/TWbJkiatLEhFpF8rKyigtLcU0TZfV0OGD4bFCYbhfOOF+4QqHIiItRBfg3N+SJUuYNGkSW7duBbKpqQln0qRJCociIi2gvLycZ599lqFD12C11mMYJhZLHaNGbWu1sNjhg6GIiJxePw2Fyy9YTuH1hRReX8jyC5YrHLqJOXPmAFcBm4HJQBhwfeN2ERE5FTExMXzyyUWsXj0Ip9MDMDBNT774oidDh65hx44dp72GDh8Mj9cz2PwPGQpp6kkUEZFfxjRN9pbtZXnGcg5WHwQgPiuenYk7KVxWSOGyQnYm7iQuO87FlcovkZ7eD1gC9AasjVtfa9wuIiKnwjAMfvih7zHfW7u2H127dj3tNWgdQ46Ew7hZcaTTEA6BhlBYAD2+76FQKCJyApV1lWwp2MKm/E1syt/Mmr2b2FK4iSpHKQB+NX78at8gLlh5wVHfm7QyCQakkHanLsC1ZZ6eD1JbC488AjNmwDPPwKxZDdtFROTkpafn89ZbWSxY0ImDBzvhdAYfcz+Hw4bVapz2ehQMG4X7hfN0v6eZumoq6aQ3bKwCFsEDCx5waW0iIm2Fw+kgsySTTfmb2FywmU35m1i3fxPZFUemqPSoDqFr+hjG7LmEngeS6FHmR6zdhoVjN2qLe/6A5z/+RvgLCoVtWX19EtAQCv39Ydq0hmB4eLuIiBybacLKlSW8++5+1q2rYONGPyorEzDNCCACAKu1DjDhGG2lYdQBXqe9TgXDZm6+9mYAZmyYQZ1/HV75Xry64FUmTpzo4spERFpf8aHihgCYv7mxJ3ATm/O3cMhR3bCDacF6sBuxu0ZzQdbd9MiPJbnSg0SHBY/Ghq3Grxajn5PQYSHEnhfLvUu/46q/+f/oc0qXfsDU63a19unJSerZ08LWrQ09hdOmQVjYke0iItLANGHLllJeeimX7Oz9bN7szd69A4GQxkctNls6AQHFDB68iosuimDYsEDs9gKuu66C7dtHHXXMfv3WAWee9toVDH/i5mtv5rLLLqPL7V0IjQ1VKBSRdq/OUceOgzuaegAPP/ZX7G/ax1YXijM3lfCMGQzdm0qPwi4kVzvpbjrwaRyuXu9Zj7OnndCzwog7L46AwQF4RXthGEeufr489jfcWfYxtTv/i4mFlXvOZ+o1u3jhhbNa/bzl5Nx7L0ya1NBLOGvWj7eLiHRU+fnlzJ27n3ffNSgq8qO62heHoxMQCKRgs+URELAXP79ihgzJ44UXziYyMpWioiJMM5Xw8HAMw8DpjOPQoUT8/B6ipuZqHA4rhlGPaS4gIuIj4JPTfi4KhscQ4R9BQF0AJWaJq0sREWkxpmlyoPLAkfBX0PB1W+E26p31AFhMD7wrkqnNGUFI1kB67OtFclFnetRXkEwtwY3NhsNahz3JTsjQEGLHxBI0JAifbj4Ylp8fA/Hk0gspqBoIoDGFbuTwddKbb66jvNwDLy8niYlWdP1URDqKXbuqeP/9bJYvL+Hrr6Ox22uor+8K9AQabgeNi/uW7t0rqK7OZ9iwOu64YyIhIVHU1NRgtQ7Aw8MDgPDwH7d/y5cvJzs7G8P4PX36PI2/vz+rVq3C4XBw660ft8r5KRgeR5hHGBkeGdQ56vC0erq6HBGRk1JdX016YfqPegA35W+i6FBR0z7+zhhsB3tjZo7FN+dXdM/tQXJZAMnmAXpQQyQNjZfTKMEeU0/A4ABiRsUQPDQYvz5+WDz+91sIFQjd08SJsHVrEXPmRJGamsvBg7GuLklE5LTIyqrh889388UXBXz5ZRi5ucmAH5ACODGMEmJjISHhOwYO9MfHZyNnnOHkN7+5iIiICEzT/NEdM97e3if8vLFjx7p0cXtQMDyuaL9oMowM9pXvIzEk0dXliIgck9N0kl2afVQv4O7i3ThNJwCehi+h9X2w5F2CbXsqxt5+JOV3JbnWTjJ76UE1cXhioRwop75zPb79fYkeFU3w0GAC+gdg9bOeuBDpMPr2DQLsOJ2l7NsXi8MBVv14iIgbKy6u45lncvnggzpKSqrIy+tMXV0MDcvzAFRgGKXEx1dy6aU7mDq1H/X1xezdu5f+/fs39v796kfHbB4K3YWC4XEkdUriK+dX7MjfoWAoIm1CWU3ZUeMANxdsprKuEgADg3BbEv7VfYjMvpLCzak49vajS0kkPSihJ1n0oJIkHHiwGwB7oB2vvr5EjYwi5MwQAgcF4tHJw5WnKW3c+PG+BAWFERc3i3Hj+lBfr2AoIu6jpMTOe+9l849/FLN1q4Pyci8qK7sDCQB4eBwkNHQrpvkFffuGcdFFJtOmXYhp+rJ16wHi4s4kODgYiKJXr16uPJUWp2B4HCnRKbAXNmRt4ILko9fdEhE5XexOO7uKdh3VC5hTltO0T4BHMFGWVM4ou56KXb3Yvz6V+n19oN5GLEX0IJNkyulOFr40TCLj8HJg6+1H5PBIQn8d2jA5TIyXW17VFNfx8ID4+Ggcji+4//7pri5HROS46uocpKVl8v77uSxZkkh5eSdM0xtIanzYCQ/Ponv39ZjmIfr3z2bs2FAmTLgMgIKCAkJCQrBYDMBKamqqC8/m9FMwPI7UhFTIgW2521xdioi0YwVVBUeNA0wvTKfWUQuAzWIj3q8Hkfaz6FJ5MwfTe5G9KpWKojis1JNMIf3ZTTKFJPMNwfgA4LQ6sfTwJ/yccELPCiVgUAC+3X1/0eQwIj+nqup+1qzJJDcXvLygUydXVyQiHV1VlZNFi/JYsaKYHTsOkZHRidraWKBb48OJzVZFt25bufjiInr0qKKmZj/R0RFceumlANjtdmy2I/HopxPEtHcKhsfRNaErfASZRZmuLkVE2oEaew3bCrf9qBdwc/5m8qvym/aJ9IskwTeV4d7TsO9PJXdDLzJW9STjkA+52OlBAQPYySTWkcwmIgkAwDRMSAik06870ensTgQOCmyYHMZT68vJ6VFRMYiionCio2HePLjrLldXJCIdSW2tyX/+s5/XXisjP38/O3cGUlzcH4hufBTg55eOr28VZ52VzbXXpjB0qD979uygrq6OUaNGHfNumeahsCPq2Gd/AtHR0VAG+wP3//zOIuIWCqoKgNM7I6Zpmuwt33vUOMAdB3fgMB0AeNu8SQnrxeCQC/G2pFK9J5XsH1LYsS6cA/UWPHDS1Sigh7mNS/iInliIIwRL46LxZmQwwUOCCTsnjIBBAfj398fmr1/n0noiIg5RUBBJcLBJTo56oUXk9DFNkw0b9vPEEyWsWOFPaWkA9fUBQAzQBUjGxyeLiIjteHnlcs45hTzzzIWEhJxDXl4ehYUO+vSJx2azERsb4eKzadv0l8RxeHl54V3rzUH7QVeXIiItoKCqgJGLRgKQdl1ai4TDitoKthRs+VEA3JS/ibLasqZ9EoIT6B2WypDAy7AeTKV0Ryq7vk9k0xYr6+wWLJjEGwV0N7cyipX0ALrSCQ/TBhiYwZ0IGBjQFAIDBgXgGaYldMS14uJMNm9OIDy8luzsE0/BLiLySzkc8PHHhXz++T6+/baGjRsTqK930BACYwATm+0Q/fqtpH9/BwcObKZvXztTpkwiPj6VioozKC0tJSQkGKvVSkxMDDExMS4+K/ehYHgCIUYIBywHcDgdWC2ack3EXR0OhemF6QCMXDTypMKhw+kgoyTjqACYWXLkVvMAzwBSI1K5sudEgutScexPpWBLbza9488nWw0cDgMwibIcpLvzK24knx44SSYMH9MbsGD6hOPbz7cpBAYODsQrVpPDSNvTo4cnH33khZ9fETk5CoYicvKcTvjii2K++iqDVatKWbMmiuLiFKBz46MCwyggPr6GPn0yGDMmAtNcRU3NAcaPH0/37t2x28dQX1+Pj0/D+PqAgAACAgJceVpuTcHwBCK9I8mz5JFXmUdMoK42iLij5qEwpXMKAOmF6ccNh0XVRUfdBrqlYAuH7IcAsBgWunfqzsAuA7mm1+/xrUylek8fsjbGs3YJvLqNxhAIodaDdHN8wSRyScZBTyOMYGcAYMW0ReHdy5tOZ3UicHAgAYMD8O2hyWHEPfTtGwBkY7PZ2b1bM8+IyM/bvr2YOXOK+fprK+XldZSUdME0Q4FQAGy2A1it2XTrVsGVV+7jzjtHsH9/PatXr2XIkCH06NED0+wBHFkj0GazdfhxgS1J/yVPICEkgfWsJ6skS8FQxA39NBSmXZcG0LTtzL+dye1n3k5OaU7TkhC5FblN3x/mG0bfiL7cNPAmugel4lHch+KdKWxZ7cPatSbLtoHT2dA4+VsP0tW5nsvNfSRTT4oRSoQjDLBhGrF4dvUk9KxQAgc1hED/Pv5YvDQ5jLinq64K5YYbvOnVaz633JKEaYI6tkUEwDRh8+Zy3nknh48+qmX3bhtVVd7U13flcAj09t5L167f4XRm0LNnZy6+2MrkyeNxOBx88803xMT0ICDAl+TkZJKTk5uOrTtoTi8FwxPoEdEDKmDr/q2cHX+2q8sRkZNwrFB4uHcw7bq0pvf++PEf8bB40Cu8F6MTR5MankpSQB/MA6ns2RzB+uUG/1lr8sx2MM2GBsnHVkiCcx2/ceaQTC09jRDiHFFY8ADOwBptbVgsfnAggYMDGyaHCdCvW2k/PDw86NKlC6b5Lddd93+uLkdEXMQ0Ye/eSj77bCefflrMRx/14dChTkAg0BuowzAcxMbuplu377HZSklO3klKih+TJ08GYOfOnU23f1qtVoYPH+6y8+no9JfKCaTGp8IW2Lx3s6tLEZHT5IygJOYmryRnazTrvoKFa0127jwSAr08Col2rmOMmUkyNfQ0gujqiMNmegHdMEINgocEN4XAgIEBeIZrchhp/2prF7ByZSGrVkFcHERFuboiETlZZWVlmKbJRx8F8dhjBtu3Q3Iy3HsvTJx49P67dlUzf/4BvvuumpwcOwcORONwhAL9G/eoxWYronfvHH7/ezs9ezrYuXMzDoedP/7xjxiGQXHxmU1jAgG6d+/eKucqP0/B8AS6J3SHVbCrYJerSxGRkxTuF86TY55kwtIJpBemc/HzF/Pi9y8CMHXoVNJr0rEWp7DniTSurGroSfTyLKCTcx3nmLtIppqeRgA9nGfg4/ABeoIvBA4MJGhwEAGDG2YI9Y731q0t0iE5nV05cCCMoUNh/nyYMsXVFYnIySovL2fGjNW8887lTdu2boVJk6CoqA7T3MM//uGkrGwv2dmdqa7uAyTSMDvoDkJCVmO3+zBmTDG33nomKSm+rF+/hX379jFx4kQ8PDwYMWIoVqu1qa0MDQ11zcnKz1IwPIG4uDgog5ygHFeXIiInYX3eeh748gE+3PkhoT6hxG3vw9w3H6OCCgDmvjeXmy6fS94nz9KjejE9qSQZP3o5uxJoDwT6gA38+voRNCSoYYbQQYH4JvtiWBUCRQA6d66mqCgUm01rGYq4q5iYGFasCDrme7fe6gn0AEwgntDQTKKjN+JwbGPMmAoefHAcEREXsG/fPjZv3ky/fkH4+/szatSoHx1Hk8O4D/2f+om6gjp23dLQQ9j1+a5YKiwU1Ba4uCoR+SW2FmzlwS8f5F/b/kWIdwhzzp3DhWHTWHhfBlDyo32f/Nef8CcX+BUY4N3Dm6AhQQ2TwwwKwL+vJocROZHYWDvbt8cSFeUkO1tLOom4I8MwKC8/3vIOJrNmpbFr1xd07+7JlVdeTq9eAygv78a2bdsICAjAYrEQFxfX0Jkibk/BsJny1eWsG7Ku6XXhskL6j+7P+m7rMU1Tt4uJtFE7i3by0JcP8daWt/D39OfB4Q9yY6/b+OsTQQx6xiTEnsQVrPnR92wkhC0c4sUvuhEwIABboH4dipyMrl1tLF/uSWBgJTk5/q4uR0ROUmWlg0mTNnBkfODRZs8+F4djOFlZWU0LxQcGBjJkyJBWqlJak/4SaiZ/Sf5R28buG8sayxoKqwt/8WLYItI69pTsYfZXs3lj4xt427y5+6y7uW3InXzwdicGXOnkYKHJGJZxI36A74++9376EB09k5CR81xTvIgbcjqdLFy4kOLiYvr2HQd8g69vooKhiBsxTbjppixefTUQu30AUM1P20gAqzUP6ILVaiUpKam1yxQX0H1SzcTfG3/Uto1DNwKQXZrd2uWIyHHsLdvLTR/eRPfnu/PWlreYMWQGe6bv4UKvxzh/eCh/+APEFq/iJf7On+hMQJzBU3zFMrxZRhduIgiYyLx5/Vx9KiJu5bPPPuOmm27i3nvvZf/+fwDncM45abz+uqsrE5FfYv36AwQFZbNgQQIOhy9/+tNy/P1vO+a+Xbo818rViau5TTA0DOP4/dwt5FhTzEfHRwOQUZRxuj9eRH5GXkUet35yK13/2pVX17/KlAFTyLg1g1uTn2La78MZNgxKtuxjNq/xlKOW5PA4kt9M5vw953PV4q582esPzLemYOt1DYsX/4aJx5qLW8TNtEb7eNiCBQuanj/11FP4+PhgmmsZMaK1KhCR/0VmZi3nnvtf+vf3o6IiiqCg75k58xn69DlIZeUCQkOn0blzAYbhxNc3E5jIyy9rPcGOxi1uJTUMYzTwMnDa+7H7r+7P/uf2k//3fBJmJ5ASmQK5sDlnM79L/d3p/ngROYbCqkLmfTuPF354gTpHHTf0u4H7h91PmEc8c+fCE0+YeNdVcQvvMa4+Eot3PAn3JRB7eyxW34ZJMSZOnKggKO1Oa7aPeXl5/Pvf/256XV1djdX6Oe++W8+vfw1Dh0LjECQRaSPq6+GWW7aycGEC8Gu6dFnDG290ZuTIwWzfHkhycjJXXXUVpmmyadMmKit3MXToUKzWJa4uXVzALYKhaZorDMPIbI3PChwUiN98P/L/no9hM0iOT4Y9sP3A9tb4eBFppuRQCU999xTPrnqW6vpqrk69mgeGPcAZwUksWQL33GNSsN/kMsvHTHIa+BvRhF0bRvfHu+MV6eXq8kVOu9ZsH1999VUcDsePtjkc3uTlhTJhAixZAldd1RqViMgvMXv2AebM8aC2theenl8yfPhuxo4tY8SIGVgsFlJSUpr2NQyDvn37uq5YaRPcIhi2NqufFY8wD2qyaoi/LB5KGya5EJHWUV5bzjPfP8NfvvsLZbVl/LbXb3loxEMkhyWzejVcPR2+/95klMc65pJFtLMTXmd70eelPvj31iQYIi3t8KQzR8uitvbXAGRrKL5Im5CTU8Gvf32A/fu7AXauvfbfvPzyWEpKeuBwOLBatbyMHJvbB0PDMCYDk5tt6pGXl3fKx/VO8KYmu4Zusd2gFPKqT/2YInJiVXVVPL/6eeb9dx7Fh4oZlzyOh0c8TGpEKrm5cN118MYb0MdjH8/yLan1ETjigukzvw+dLujk6vJF2pyWaiOXL19O9jGT3x5gAqGhWuRexNWKipz83/9t5L334jHNRLy913PzzWlceukAvL29iIqKcnWJ0sa1iWDY2HD9VKZpmit+7ntN01wANI2GNwzjy6ioqFMeLesV70XVlip8fX3xrvWm2Fl8qocUkeM4VH+I+Wvm8/i3j1NQVcCF3S5k9ojZDOgygJoamDMH5swxCTxUxf3Gp4yq70SdfwiJjycSMyUGi81t5tESOSmn0j5Cy7WRY8eOxTRNANLS0hg3bhyfffYZ8+c7eP11Dzp1qiUnR7dvi7iC0wkPPbSHP/85GKezH4GBG3nhBStXX/0r1q0zSU5OdnWJ4ibaRDBsbLjaFO8Eb4o/LsY0TUKtoeRacimtKSXYO9jVpYm0G7X2Wv62/m/8+es/k1uRy6gzRvHIyEc4M/ZMTBOWLYO77jIpyHJwrTWN8U6wWIMImRpCr0d7aVF6affaYvs4fPhwSktLMQyDtWt/4PXX/0Fg4FiysxUMRVrb3/5WyvTpDqqqzsBmW8WAAd9zySWVXHLJNAD692+1SYulHXCLv6oMw7gCGGgYxhWmaS5rjc/0jvfGechJfWE9XXy7kEsu2aXZBEcqGIqcqnpHPW9sfIPZX80mpyyHs+POZvFlixmRMAKADRtgxgz4eqWTyzw3M5F9hDj8MMYaDFkwBO84b9eegEgb4Yr20WI50kN/3nkhwEQmTHiHK64Y3xofLyJAaWk9w4dnsGlTMuDk3HP/xb/+NRrowe7du/H313h7OXluEQwbG7tWafAO805o+MOzJquGM0LPYA1ryC7Lpm+kZmwS+V85nA6WbF7CwysfJqMkg8HRg1l48ULGJI7BMAwKCmDWLFi4wMlZHnn8jTUk1AVxqJuFfm/0I3ioLsyINOeK9hHg8ccfxzAMpk+fDkBNTTpJSQqGIqdbdTVMm7aDN94Iwm5PxsNjC5Mnf86oUXEEBwcBMHDgQBdXKe7KLYKhK3jHNwbD7Bp6RvWE6oYlKy7pcYmLKxNxP07TybL0ZTz05UNsO7iNfpH9+OCqD7io20UYhkFdHTz/PDz8sEl4RQVPGF8xoN6fyiAr8c/Fk3BNAoahiS1E2oq1a9ditVrx9vbGZkvn9derCAyEK6+E6GhXVyfS/pgmvPhiPrffDnV13fD03Mbjj+9m5syzWLeuloiICFeXKO2AguFxNAXDrBpS4lJgM2zdv9XFVYm4F9M0+ff12kKvAAAgAElEQVSOf/PAlw+wKX8TvTr3YtmEZYzvOR6LYcE04cMP4Y47oHBnLVM9vme06aDOZsXvdj+GPTIMi6cmlhFpa5YuXdr03Nu7lqKiIG6/Hbp1UzAUaWkff3yIiRMPUVYWgWFsIinpFa65xuTqq2/AMAwGDBjg6hKlnVAwPA5bkA1bsI2a7Brizo6DbyDjYIaryxJxC6Zp8p/d/+GBLx9gTe4auoV2Y/Fli/ltr99itTSsn7RtG9x2G3z5qYNrPLdyGQfwqLdQd1E9oxaNwrOTp4vPQkR+iZCQMvLyGnorcnJcXIxIO1JbazJ+/C4++aQb4E3v3u/z4YcDiIy8k7S0NIKDNbxCWpYuxZ+Ad4I3NVk1xMXFQRnsq9jn6pJE2rwv9nzB2a+dzYVLLuRg9UFeu/Q10m9JZ2KfiVgtVoqLYfp0SO3txPbFXt5kOZPqiqnsWUb/Tf254MMLFApF2ritW7cybtw4tm7dSlRULXZ7Zzw9TQVDkRZQVwd33bWPkJB9fPJJd6zWnVx11TPcdlsRcXHReHl5cf755+Pn5+fqUqWdUY/hCXjFe1GTUUNkZCRGuUFhfaGrSxJps77J+YZZabP4MutLYgJjmH/RfG741Q14WhtCnt0OCxbArFkm8SWlvGT8QNd6T/JDyoicn8CIK0e49gRE5BczDIPdu3dTXFxMQgKsXm0jIsJBTo7V1aWJuLVlyyq48cZyysu7YBh7uOWWj3j22fPZunUUtbW1ri5P2jkFwxPwjvem9PNSLBYLQWYQpUYp1fXV+Hr4uro0kTbjh/0/MCttFp9mfEqEXwTPnv8skwdMxtt2ZEmJFSsabhst3VLNTI91DDHtFNsqcd4dzJWPXolh0cQyIu4kJSWFLVu2ALB69XLefvsJQkNvJjtbU+SL/C9Wr3Zw8cXlFBSEAAeIiJjNzTd7M2HCJVitVlJTU11donQAupX0BLwTvHFUOrCX2Inwahw/Uab7ZEQANh7YyKVvXcrgVwazJncNT4x5gszpmdw65NamULh7N4wbB5ePqee8nZt5je9Ira8g/zf5XFR0EefOOVehUMTNDRsWDMzk9tu/ZcUKV1cj4l4cDrj55gyGDLFQUBBMZOTHrFlTS27uA/Ttm0xQUJCrS5QORD2GJ9B8ZtK4wDh2sIPs0mySw5JdXJmI66QXpvPglw+yLH0Zwd7BPDryUW4dcisBXgFN+5SXw5//DC887eAS514WsxufOoM9Pfdw0dKLiOoV5cIzEJGWcP/991NYWMjDDz8M+JGXtw8fH1dXJeIenE6YM6eIp54qp7Q0CYslgxEjljJunB99+56HxWJh3Lhxri5TOhj1GP7EkiXQuzfYbHDNXUfWMuwW3g2AzOJMV5Yn4jK7inZx9TtX0/vF3ny6+1NmDZvFnul7uG/YfU2h0OmEV1+F7t1Mvp9XwCuOlUx2ZJEbnEngPwP5Q/ofFApF2gmHw4Hdbic8PBxIZ+HCodx+O+Tnu7oykbYtLa2WLl32MWtWKKWlXlx++VLKy6NYuPBK4uLisNvtri5ROij1GDazZAlMmnTk9XeZDcHwv+/UkPLrFMiD9Nx0F1Un4hpZpVk8svIRFm1chJfNi5lnzeSuX99FJ99OP9rvm28aZhs9tK6ch2xbSKaOvZb9FN3ly/899n9aoF6knXnssceannt7H+DgwUiefrrh9nGttS1ytJ07Tc47r4zs7GDAICjoQWbMCGDMmF/j5+dLYmIiiYmJri5TOjD1GDYzZ07D10cegYoKuGu2jWqsrPu4hjPiz4By2Jm/07VFirSSfeX7uPnDm+n+1+4s3ryYaYOnkXlrJo+PfvxHoTAnB373O7jinBou3byRF1lHhD2frRdsZVzhOC5//HKFQpF2Lji4hOrqhonZtGSFyI+ZJjz++H569HCSnR2Mn99XfPDBLkpLZ9OvXzd8dA+2tBHqMWxm+/aGrzNmgL8/zLjNYOkDXngWH1nLMLss27VFipxmByoP8Pg3jzN/zXycppM/9P8D951zH9GB0T/ar6oK5s2D5+famVCfxRvkYNbX83239Vz29mWM7zfeRWcgIq1hx44dTJw4kSeeeIKIiEMcOBACKBiKHGaa8Nxz1cybl0tublcMI4uePd9gypRgRoz4PYDGEUqboh7DZpIb55R55hmorISnn4YDeBPnXUtsbCyUwoGaA64tUuQ0OVh9kJnLZ5L4bCLPr36eq1OvZue0nbx40Ys/CoWmCYsXQ8/uTjbM3s+r9d/wO+c+1gaswlxkcs/Oe+jer7sLz0REWkNwcDCdO3fGZrMRG+sErISGmmTr+qkI69c76dFjPzNm+JKbG8bZZ79Jbq4fK1dOxdfXl0OHDrm6RJGjqMewmXvvbRhjOGtWwwNgOt4MsZQTFBSEZ40nZc4y6hx1TYt2i7i70ppSnvrvUzyz6hmq6qqYlDqJB4c/SNfQrkft+8MPMP1WE+f3xcyx7iCGOrYYW9h/q4U7nrgDT0/9uxDpKCIiIvjPf/4DwFdf/ZMPP7yVyMgnKSnR7wHpuPLy4LzzytmyxR/wws/vYW6+2YtRo/oRGdkZgBtvvFFDLKRNUo9hMxMnNvSE9OrV8DosDEZe5Y2l2o69zE5nW2cwGsZeibi7itoKHv3qURKeSeDRrx/lgq4XsGXqFt4c/+ZRoTA3F66/Hn43uJIr16zncTaDI5MvRn7B5XsvZ+qzUxUKRTqwQYOCgb/y4otrePttV1cj4hqLFxcTHV3Hli2B2GwbmT8/jYqKBxg1qh91dXWYpgmgUChtVosGQ8MwAlvyeK4wcSJs2QJdu8LIkXDmuCNLVkT7N9xOl12q+2TEfVXVVTHv23mc8ewZzEqbxYiEEWyYsoG3J7xNSueUH+1bUwOPPQZDutYS8cZ2FvIDifb9vB/7Pl2/7srsL2YTFaXlJ0R+TntoH4/lzjvvZPjw4Q3j8OnO2rVFri5JpNW9+mo9ycm7ufrqUEyzkKioR3juuVWMHz8cwzAYO3Ysl1xyiQKhtHmndCupYRijgKDDL4GBwJ9Otai2IDERMjPBO+FIMEzqlMRqVmsCGnFLNfYaXl7zMo998xj5Vfmc3/V8Zo+YzaDoQUfta5rwzjtw3x0OhmTvZaGRhdW087HPf+gztw9P3fIUFotuOBA5nvbcPjbXrVs3nE5nwzh8/sNLL8F338GCBRAS4urqRE6vXbvgmmvyWbUqAoimZ89XWbp0GGeccQevvPIKxcXFhIeHKxCK2zjVMYbFwBjgLRoavnaz+EpSEqxeDd7xjcEwq4bkqGSww+7C3S6uTuSXq3PU8er6V3n0q0fZX7GfkQkj+deV/+KsuLOOuf/GjTBjuonXynz+bNlNJ+x8xVfU31DPrKdnERQUdMzvE5EfabftY3NTpkxpem6zrefgwW4sWwb33adgKO1XaSlcckkl33zjjWn64O39KFdccYgJE4aQkpKEYRj88Y9/1AVUcTunFAxN01wPrG+2af3x9nU3SUkN//ArbB5YvC3UZNeQ2C8RNkB6nha5l7bP7rTzxsY3eOSrR8gqzeKs2LN4c/ybjDxj5DH3LyxsmHTphwUlTDV2k0QV25zb+XjQD9y56E569uzZymcg4r7ac/t4LKZpEhBQTFVVw8XUnBzo18/FRYmcBitWVHPhhVBf749hZDBr1qfcf/9M1q1bx4YNG6ipqcHHx0ehUNxSi/3UtrfxE0lJDV/37DHwiveiJqtxLcNSyCzKdG1xIifgcDpYvGkxKS+kcOO/byTMN4xPJn3C1zd8fcxQWFfXsDTL8MRq4l7ezFPmRvyce3i588t0eSeKV1a9olAocgraW/vYXE5ODhERESxevJjOnauoq2s4VS1ZIe3Ne++ZDBqUxZgxvtTXVxIY+AQvv5zGtdeeh6enJ4MHD2by5MlarF7cWktezhjdgsdyucTGm34yMhrGGdZm1zYFw9yqXNcWJ3IMTtPJsvRlpM5P5ep3r8bXw5f3f/c+q/+wmvO7nn/MMQ4ffwxDU+rYc/sunqtcTV/287rH6+x5MIPXcl7j0vGXamyEyKlrV+1jcxEREVxyySUkJCQQG+sALHh6apF7aT/27YMLLihm/HiDNWtiiIx8hRUr9lBUdBu1tTXkNP6wWywW9RKK22vJdQzb1V+PzYNhv3hvDq47SHR0NJRBkb0Ip+nEYugXgLieaZp8sPMDHkh7gI35G+kZ1pOlE5ZyWc/Ljvszum0b3DXDid9n+3jEyMaHej7gA8rHlfPoXx8lJiamlc9CpF1rV+1jc15eXixcuBCAwYM38/nn4+jV619YLFYXVyZyaqqrYeLEaj74wAOn0xcPj3mcfXY2M2aMZcSIgVitViZPnqylmqRdaclgaLbgsVzO3x8iIhpnJk30pr6wHkudhSAziDKjjLyKPKIDo11dpnRgpmnyWcZnzEqbxQ+5P9A1tCt/H/93ftf7d1iP80dZSQk8/JDJ5ucL+T8zk0hq+N5czZc9vuC+hfdxzjnntPJZiHQIbt8+lpWVYZomQUFBx7yLoK6ujj59goH3+fvfd5CSknL0QUTcxLp1doYPr6ayMhAo5IYbXuYvf/kjBw4c4L333mPQoEFERUUpFEq7ox7DE0hMbLyV9NzGmUlzaoj0iaSMMrJKsxQMxWW+zPqS+7+4n2/3fkt8UDx/u+RvXNv3WmyWY/+Tttth4UJ4454yJpVnMI5yMshmdsAirpx3JR/930dYrbrCL3KauH37WF5ezquvvoqPjw9dunQhKiqKqKgounTpwkMPPcTbb7/N0qVLgZEsX16KcqG4o6++gtmz9/P555GAA2/v+cyd62TkyEsJDg4mKCiI6dOnaxyhtFstFgxN0/xXSx2rrUhKgpUrf7xkRUJwAjvYQXZZNmdx7On+RU6X/+79L7PSZvHFni+IDojmpYte4ve/+j2e1uNftfz8c5g99RDDdu7hMQooNip4igXE3xTPskeXERoa2opnINLxtIf2MSYmhsDAQMrLy8nIyCAjI6Ppvc6dOzN16tTGtQxf4fnnfXjrLfjyS/DyclnJIr/YwYMwY0YFixf7AVEEBCzihRfCmTRpMm+++Sbr1q2jd+/eGIahUCjtWkv2GB7FMIx+pmluOJ2fcTolJcHixWBEHVnkvkdkDz7lU7JKs1xbnHQoa3LX8EDaA3yy+xMi/CJ4ZuwzTBk4BW+b93G/JyMD7p1uJ+ijbO5jH6Zh5w1zMfvO2seTLzxJampqK56BiDTnbu2jYRikpKTw/fffH/VeUFAQN998M6ZpAl9RVNSX3bth//4j4/VF2qL6epg6tY7XXzew232wWF4kJeU7Hn98IqNGjcJisXDFFVfg4+OjidikQzjlYGgYxmdASfNNzZ7/Cuh2qp/hKomJYJqQW+uJ4WFQk1VD17iusA92HNjh6vKkA9iUv4kH0h7g/R3v08mnE3NHz+WWQbfg5+l33O+pqIA5jzjZ+Zc8rnVkEUQ9n7KcjyM/5L5n7mPChAlq4ERaQXtrH48XDC+88ELq6+txOBz4+RVSVdVwB0NOjoKhtF27d5sMG1ZKXl4IUMV55z3MK69Mw8PjChYsWEBMTAx9+/bFz+/47a1Ie9MSPYZzTdP8/FhvGIbxqxY4vsscXsswc49BaJwXtdm1xA6NhS2ws3Cna4uTdm1b4TYeWvkQb299myCvIB4Z+Qi3DrmVQK/jL4fmdMKi103evqOY35ZmMJZqNhnbWWB7nsv/dDnf3f0dvr6+rXgWIh1eu2ofm99OelhKSgrBwcH4+Pjwl7/8hU6d/MnJCQC0lqG0TRs2wIMPHuSDDwIxTQ88Pf/BzJl7uPzyiY23Q8O0adMICQlxcaUire+U11v4aaNnGMZdhmH80zCMO03TXH+qx3elpmCY2TDOsGmR+zLYW77XtcVJu7S7eDfXvHsNvV/qzce7Pub+c+5nz/Q93D/s/hOGwm+/hUt7V1J840buLt2Ml3U/93M/K8ct54MdH/Dwww8rFIq0svbWPhqGQc+ePZtee3h4cN555xESEsKcOXM4++yz6dKlrul9rWUobUlFBUyfXkP//nb+/e9QbLZ/MWfOv6iqmsCgQb1Zvnw5dXUNP78KhdJRtegYQ8Mw/g9YBywDEhsbvydb8jNaU0QE+Po2jNUaneBN8SfFdI/rDqVQUFuAaZq6JU9+kYKqAgDC/cKP+X52aTaPfPUIr294HU+rJ3eceQczz5pJmG/YCY+bkwMP31pLp/f3cBsHOGSt56+O+ezqvou/PPcXRo9ut+tqi7iV9tI+9urVi1WrVgEwbNgwgoKCAPjTn/4EwKBBn7BmzRDOOut7goPVPorrOZ0wa5aDp55yUFvrDbxGdPS7vPbaNAYOHIjNZmP06NGce+65Wn5COryWnnwms9kV0j3uHpoMo9mSFQO9qcurI8QvBI8qD+qp52D1QTr7dXZ1mdLGFVQVMHLRSADSrkv7UTjcX76fP3/9Z15Z9wqGYXDLoFv40zl/ItI/8oTHrK6GJx91kPPEXibYc7AZDpbxHu/7LWPm7Jm8NfUtPDw8Tut5ichJaRftY0xMDGPHjiUzM5NevXo1ba+trSU3N5fk5DDs9tW89VY+kZEn/j0mcrrl5sL555eyeXMw4KB379v5+9+vo1u33/Lss89it9u54IILdEeNSKNTvpX0JxINwzjXMIwEwzDOpWFwvVtLSmoMhgkNsz/W7quls2dDGMwu0wAKObHDoTC9MJ30wnRGLhpJQVUB+ZX53Paf20h6LomF6xZy469uJOPWDJ694NkThkLThH8sNvlDTB49H1vF1fYs1nuu53rzGupvrGb9rvVMnz5doVCk7WkX7aNhGMTGxrJr1y4KCwubtj/wwAMkJycTHR0NTGLp0lLXFSkdXkYGXHVVGfHxNWze7IPV+m+uv/4uliy5gb59++Lr68v111/P2LFjXV2qSJvSoj2GpmkuNAzjLmAKDVdH/9SSx3eFpCT49FPwijuylmFMQAy55JJVmsXALgNdXKG0Vc1DYUrnhtWe0wvTSXkhher6auocdVzb91pmDZvFGSFn/Ozx1qyBZ68vYdjWDCZTyR7vg8yueZiAAQG899x7DByon0WRtqo9tY+RkZHcfffdeHsfWS5nwoQJ9OrVqzEYPsjTT4fx3HOwc2fD3TcireHQIZg7186jjzpwOPyBj5g6dTfz5k1h48Yw3nnnHSIiIggPDycqKsrV5Yq0OS09xjCQhjEUmY2vXzJN8+aW/IzWlpgINTVQ7ntkLcNuYd1YzWqyS9VjKMf201CYdl0aQNO2IK8gPr/2c86MPfNnj5WXB4/fUk34uxncSBElnvU8UjeX7cHbeHze40yaNAmLpaU7/0WkJbWn9tFqtWK1Wn+0beDAgQwcOJCSkhJgDaWl4ZSUQFERhJ14qLTIKTNNePppk/vvt3PokAfwHp06vcqiRbcwYMBE/Pz8GDx4MDExMYSHH3usv4i0/K2k84BEILTx0amFj9/qDs9Mml3lCdaGHsOusV2hFjKLM11bnLRJxwqF4X7hhPuFk3ZdGimdUyirLeMPH/yhaVKaY6mpgSdn1fFk/C4ufvcHBlqLWOT5Ftc4xzPo7oFs37mda665RqFQxD20q/YxPT2d7777rum10+kkIyOD6upqbLZ9TWsZaskKOd2Ki+G88yq44w6DQ4cMoqLu47PPgigs/IjMzEw++eQTAGw2W8PM8iJyXC09+czS5tNzG4axvIWP3+oOB8M9ORa6xzSsZRh/bjz8ADvztZahtDzThPeWOll+0z4uLMnmVzhYGbCWv1Y8ylnnn8X6p9fTrZtbrYstIu2sfdy1axd79+7lzDMb7npwOp0kJyczc+ZMQkI6U1joAzTMnDxggCsrlfYqPx/uuaeaf/7T5NAhXwzjU849901eeGEW3bt3xzAMxo8f3zRzroj8vJYOhsGGYfyThltlDGAUMKiFP6NVxceDxdIwkDm1+VqGK2BPyR5Xlydt0OGeweGvDW+acOant5I270lsbuNGk4WTCvn11kyupIbtwQd5vPROPCM9+fs//s5FF13kilMSkVPXrtrHiy666Ee3k9psNpYsWUKvXr348MMPODwvjdYylJZWXw8vvujknntqqanxBr5h/PgvmD9/KpWV3XjzzTe57LLL6NOnDzExMa4uV8SttHQwTATuafa6qIWP3+o8PSE29sjMpKVppcTGxkIp5B3Kc3V50kaFeIcQ4R/B9qLtTeEQOG4oLCyEZ6eUEfVuBldQToG/g3sOPcBW+yZmzZ3F9OnT8fLyctXpiMipa1fto8129J8PEyZMAKB//5fYv78Xw4ZtRX+XS0t64w245RY7lZU24GsCAp7lueeu5PzzbyI8PJzOnTtz2WWXkZKS4upSRdxSSw9OWmua5p7DD8Ctb5U5LCkJMjPBO96b2v21REdGQylUO6spqylzdXnSxpimybRPprEyeyXPjH2GlM4pTctV/DQU1tfDi7MOMT96K6PfXU+8ZyUvB/6dqyrPo/vEJHbs2MHMmTMVCkXcX7tqHw8dOsQnn3xCVlZW07aCggLS0tJISoqgqCidxYsPcfnlrqtR2o+qKvj976u47jqTykoLfn6P8frrBygt/QBfXx8WL16M3W7HMAz69Olz1ORIIvLLtHQwvMcwjB8Mw/jUMIzPgKUtfHyXaFrkPsEbnGApshBgBgBay1CO9vT3T/Py2pe556x7mD50etOEMz8NhZ8ss/NAZAZdH13NEMdBPotcx4S6sezqtoGvv/2aN954gy5durj4bESkhbSr9tFms7Fx40YOHjzYtG3RokWce+65hIWFAXezYEEpDofrahT3V1YGU6bUER1dwWuv+QFppKZezvr1V3DVVb/DYrEwbNgwLr/88mP2YovIyWnpf0VzfzK4flRLHNQwjMmNT5NM07y7JY55MpKSGm71c3Y+spZhtG8029lOdmk2qRGprV2StFHvbX+POz+7kwkpE/jzqD8DsOL9cBx/S2PXLjj3xXBuuMZJ8Rt5DErPYgz1bO1SwuzcKRgO+OvCv3LDDTfoaqdI+9Ou2kcPDw/uvvtujGaLFE6YMIGBAwdSX18PjOTJJwOZNw/272+tqqS9cDph0SK47bZDlJV5A9sZOnQRixZNITJyEX/9618588wzOffcc4mMjHR1uSLtRksvcP/5iV7/LwzDGA2sME0z0zCMpYZhjDZNc8WpHvdkHJ6ZNJ+G2/lqsms4I/SMhmCoHkNptDZ3LZPemcTg6MEsGrcIi2FhyRK4ZVId0ykETL7Z6iTsnhwGUM3eMIPZNXezKX8t02ZM48EHHyQ4ONjVpyEip0F7bB+Nn6xcn5CQQEJCApmZmcAuKitjKC1tWHrH27u1qhJ39+GHcO21dkpKbMAGfHwe4957hzJ16n2EhoYCcP7559O9e3fXFirSDrnDAmiJwOjG55mNr5sYhjHZMIw1hx/AgLy8lp0UJrHxE7OqvcGA2uxaukZ1BbtmJpUGe8v2cvE/Lqazb2fe/937+Hg0TNW++P5y3uW/jKCQERzkfrbjhYMHbWFce3AEoUMC2LRpE08//bRCoYicrBO2j3B628ht27axdOlSTNMEGsZXp6WlUVxcDGRRXd1w7Xnv3hb5OGmHRo/egWHUYhgmFkstiYn5XHyxSUmJFav1ZR577CtKSpYyYsQwXnrpJUpLSwEYMGAAAQEBLq5epP1p8zdkm6a5oNnL/sA/j/F+0z6GYXwZFRU1vCVrONxjmJFjITLKk5qsGuJ7x0MWZBzMaMmPEjdUUVvBb/7xG6rqq1h+zXIi/COa3kvck3/U/t8Sxlf2M3jnnXf4f/buPC6qen3g+OcwbIoooOCCoM64AqWipt5Ks9CbmbmBdrXSNLHU9q6mrXZLf5KVuVSg3XtbJHPXNLVwq+yaC1oq4gICiiIgDjsMzJzfHwOTKJoLcFie9+vFS+Z8z5x5xmy+85zv8gwdOvSqu+5CCHEj/qp/vOycSukjc3NzSU9Px2Qy4eTkhKIojBw5kuHDh9OgQStycqyzbJKSQEqvistlZmYyfPg5tm/vZDumqk6cPt0UOI+PzyQ2bXoPg8GAk5MTd955JzqdTpJBISpZpY4YKorSpQKvFQhEq6oaXVHXvFFubuDhUbIzaWtnChJLahlmwqmLp6o6HFGNFFuKeXT1oxxNPcrKkJX4e/mXad9vp171nK9phZPTaYYNGyZJoRB1VG3oH7t3784zzzxTZtfkTZs28dZbb9G0aR5gAqSWobhaVlYWu3Zd626BB6dPr+Wnn35i8+bNADRs2JDevXvL+nshKtltjxiW7K52qbwmoCvwl/cJL1s8f7n4K9ZKBGmx8Uwpg6FkZ9JWzmTtybImhkZIzpZV9XXZS1tf4vuT3/PZoM8YYBhQpu3ItgL+aUm76jlGHFFMs4CvqyhKIYQW6kr/eLm77roLgM6dT6HT9eD++3+X0UJxlZYtW15nx1pHTp06Qa9evWjcuHFVhiVEnVcRU0nnXmsRvaIoXW/kAldMhynvOqGqqoaV/F7lm8+AdZ3hvn3g3N2ZtJVptPNuB5lgLDaSX5RvW1Mm6o6Fvy1k4d6FvNz7ZSZ1n1Sm7WJSMYceOowbZmaxB3/uAzyIIhcYjZ/fH1qELISoWrW+f1y9ejXe3t706tULgNOnT7Nr1y58fJqxZct3fPKJKjMjxFWs/ybMwNUjgDpdMW3btpXRQSE0cNtTSa/T6bUG2tzu9Ut2XZurKEqcoijl3XmtEgYDJCaCQ0tn1GIVN7Mbumzrh5bsTFr3bDqxiRe2vsCQDkOYGzS3TFtxoYV13WNobsrlHbsv2MkMFtObxXTgOIHAN8ycOVObwIUQVaYu9I+FhYUl5Smsdu7cyZNPPkmDBg3Iy/s/5s3LJe3qiROijvvpJwvX+grq7b1FkkIhNFKhawwVRZlYsvPZVqyL3Xvc7jVVVY1SVdVdVVVDyZ9VPloI1sTQbIas+tY9t22gac4AACAASURBVE1nTHg5WguVJxolMaxLfk/5nUdXP0qXZl1YNnwZOruyHdiye+IwpGWw1OUYyc22sHjxYvz9/dHpdPj7+7Ns2TJGjx6tUfRCCC3U1v5x9OjR3HvvvbbHQ4cO5eTJk3Tu3BkIYt48R+6+u6qjEtXZpUswZEg6kEGHDtHodMWAik5XjMGwhc8+q/b7IgpRa1X4/32qqnZXFOUBVVW3VVQB3+qgtGTFObMTDliL3Ps28uU852XEsA45l32Oh795GDdnN777x3e4OLqUaf9uQjKt9iezuUERqwqe5+fVP9GrVy8mT56sUcRCiOqitvaPl3N3d8fd3b2krEAChYVtSEqyFiy3qwkFskSlysiAHj2yMBrd6N59Oi+80J1Tp74DwMHBgSlTptCoUSONoxSi7qroj+kMRVFeARopivIU1sX1tUJpyYr4XOuIYWFiIW2btgWLjBjWFbmmXAZ/MxhjgZGN/9hIC9cWZdr3f3KR+v8+SbRzfeblDOaTTxbb1t0IIeq8Wtk/nj59mvDwcFt9OYDly5eXFLk/TV6ejsJCZDqpwGKBgQMvEh/fgPr157Jly+v06dPH1t6nTx9JCoXQWIWOGKqqulpRlC6qqh5SFGUiUOWlJSqLtzc4OkLcWR0BXg4UJBTQ2rc1ZEGCMUHr8EQlM1vMjFkzhkMph9jw6AY6N+tcpj35lxzSpsZwXlef1wpCmDDxCSZOnKhRtEKI6qa29o+Ojo40aNCA4uJi27FZs2bRqVMndLqOFBU5ANaSFU2bXusqoi6YOdPM3r2NUZTniIjoSVZWFq1bt2bo0KHk5OTIjVQhqoEKX2MIBJU8XAG4VeT1tWRnB23alJSsuLyWoRFOpp3UOjxRyaZHTWf98fXM//t8BrUfVKYtL9nEvv6HyVN1vOXwLp17NmfhwoUaRSqEqI5qa//o7e3NmDFjaNKkie3Ytm3b+Oabb/DyysLZ+SIgtQzrulmzzMydqwO+4Msve5Kdnc2ePXtQFIXOnTtz9913y4YzQlQDFb3GME5V1e0Aqqpm1rYtqm21DNs7k3MoBx8fH9gsU0lru/D94Xzwvw949q5nebbns2XazPlmtnQ/TL2CIt7x+Jkih72sXn2gTMFnIYSglvePl2vRwjrNvlOnY2Rnj2LYsCj8/DQOSmhm/354+207IJ9x447z2GOzMZlMWCwWrUMTQlyhohPDboqiuAHxgB64C1hTwa+hGYMBfv4ZnPo7k74hHZ+WPpAJaYVpFJmLcNA5aB2iqGA/xP3AlO+n8FC7h/jw7x+WaVMtKlvui8UtJZtPvPLYn/E227dvx9vbW6NohRDVWK3tH9etW0dxcTHBwcEAxMbGsnLlSpo2bcrx4z8xY4bGAQrN5OfD2LG5gB1eXmN55plXsFgsODo6ah2aEKIcFTqVVFXV94HGwNOAXlXVVyvy+lrT6yE7G4obO6MWqjR3ag5GUFE5m3VW6/BEBTuSeoSQlSH4e/mzfMRy7O3K3kf5dWICLnvTWOnuxurUIXz00Udltm0XQohStbl/bNy4MZ6enrbHJ0+e5M0338TFxYXk5IW8+qqZ2FgNAxSaKCyEwYMLiIlxoXHjqXz33Sts3ryZEydOaB2aEOIaKnTEUFGUp1RVXQIsKXn8qaqqz1Tka2ipdGfSiw7WnUntM+xxKXYhl1wSMxNp437b9YpFNXEh5wIPRz6Mi4MLG/+xEVcn1zLtxxekUPTvRLY7e/LZpb6MHTuGKVOmaBStEKK6q83945U3xAYMGEBeXh6RkZEsXdqezz+HqCjrlEJRN6gqjBqVw7Zt9VGUD9i8+Wl69OhBs2bNrMtwhBDVUkWXq3haUZTWiqJ0URTlB6zTZWqN0sQwudi6fqwgoYCWDVoCsjNpbZJflM+Q5UNIy0vju398h0+jsp1Y2jYjZ144ziE7NxbYTSYwsBWffvoptXnNkBDittXq/hFAVVUAnJycqFevnnWDNhIwmSwkylL8OmXxYli/vgHwIW+/nUfbtm0B8PX1lb5SiGqsoqeSdgcMwAwgGJhUkdfXWpuSAcFT2X/WMmzT2HpQNqCpHSyqhSfWPcHe5L0sG76Mbi26lWnPO5VH9KAjnFOd+aTpchzqx7BmzRrq1aunUcRCiJqgNvePaWlpvP/++xw/ftx2bPHixezduxdIID9fIT0d8vK0i1FUnf/8R+W551RgA888k0Dr1q348ssvMZvNWocmhPgLtz2VVFGUFYB6+SGsd0KXYi3g2+52X6O6qFcPWrSAE2ft6eNhT0FCAW182qDkKCRmSmJYG7y+/XVWxaxiXv95DO04tExb0aUifrnnMAWFsKTNeeIS3+fHH3+kVatWGkUrhKjO6kr/6OrqSseOHXF1/XPK/bfffltSrLwDRUXWrxpnzkCHDhoFKarE4cMwYYKKqlro3HkZ8+d/RW5uLkajUcpRCFEDVMQaw29VVV1dXoOiKA9UwPWrFYMB4uPBuVVJLcM+vqinVOIz4rUOTdym/xz8D3N+mcOkbpN4qfdLZdosJgu/Bh1FuVBAREtPfjndl3nzwrj//vs1ilYIUQPUif7R2dmZwYMHlzm2fft27O3tadhwJI6OZ7h40YfEREkMazOzGZ57zoSq6nBwGMfy5bNwdHTE0dERd3d3rcMTQtyA255Keq1Or6Rt2+1ev7qx1TJs7UxBQkmR+0yIvyiJYU224/QOQjeG0l/fn4UDF5ZZA6GqKofGnkCNNrLUvTXfn72bRx8dyUsvvXSdKwoh6rq61j8WFxfbfre3t953btv2FIGB/+Srr+COO7SKTFQ2iwWmTrWwc6cjOt0UNm58gtWrV7Nv3z6tQxNC3ISK3nym1tPr4dw5sPe2jhj6+PiAEc7nnceiSrHWmig2PZbhK4bTvnF7VoasvKoe5ek5Z8hansJyB1+2mEdx552+LF26VBbQCyFEiS1btvDxxx/bHh89epTQ0FCaNGlCSkoMjz0GzZtrGKCoVFOnmvjsM4ClLFrUhQceeIB77rkHPz8/rUMTQtwESQxvUunOpNkuzljyLHi7eIMRitVizmef1zY4cdPSctMYFDkIR50jm0ZvopFzo7Lta9JIfC2eHXiytfnH6HQnWLNmDS4uLhpFLIQQ1Y/BYKBnz562nUmzsrJYt24drq6uxMR8zpNPwm+/aRykqBQrV8KnnzoCaxkwYD3jx49Hp9PRt29f6SuFqGFuOzFUFKVOLbIqTQzTddaSFW4mN5Qs68iRbEBTsxQUFzDs22Gcyz7H+kfX09qtdZn27APZHH70GMdwZaN/DIlnFhIZGYmh9B+BEEJcR13qH9u1a8c999xjm0nRq1cvUlNT6dWrF2azM+vXW3j1VY2DFBVu61YYM8aCnd0eunadx4wZL7NkyRLyZAtaIWqkith85oCiKBOx7ryWoarqmgq4ZrWlL6k8lWRypgNgTjbj5ejFBS6QaEzkbz5/0zQ+cWNUVWXChgnsPrObFcEr6NWyV5n2grMF7P/7YVKLHPi6YwOij45i9uz3ePDBBzWKWAhRA9Wp/rGoqAiz2Yyzs7MtQbTWMjxNcbEfSUnaxicqVmIiDBpkxmxWcHObzvr1KygqKiI3N1dKOAlRQ912YqiqaiawBEBRlEaXd4JAlKqqWbf7GtVJkybg6grHjdbEsCChgNburbnABSlyX4PM2jWLyMORzL5/NiH+IWXainOKOfD3I+RfNLOoRUd+O9GO4cOH8arc7hZC3IS61D8WFxczZ84c+vTpw3333QfAnDlzOHnyJNCF/HxruQqLBexkEUuNp6rwyisqZrMOeImVK9+w7rkA6EvvoAshapyKGDG0ubITBPoriuJOLeoEFcU6nfR4sj26hjoKEgto492GfQX7ZCppDfH1H18za9csnuzyJK/eUzbZU80qR0YdozAmh7D6AcTkP0SHDi3473//K5vNCCFuWW3vH+3t7RkwYADe3t62YydPnuTixYtAAsXF1hp2KSnWesCi5lJVmDsXVq1SgNeZPduT5ORkDh48SNeuXbUOTwhxGyo0MbxcSSe4GmydYHdge2W9XlXS6+HoUcVayzChAJ+OPqiXVBkxrAF+TvyZCRsm0K91Pz57+LOrkr1Tr8Rh/P4iC5W2JLd4G3Pqcdau3VumcLMQQtyO2to/9upVdkr+v//9b8xmM05OD9CyZRyJiQaSkiQxrOnefNPMu+/aAesYMyaRF16IYPXq1Tg4OPzlc4UQ1VuVTOhQVTVTVdUa3+mVMhjg9GlwKi1y7+uLapQi99XdqYxTDPt2GG3c2rB65GocdY5l2pM/SyZ5/llW482ZwN2cOrWYr776ig5SkVkIUUlqU/9YXFxMenq6bWdSAJ1OR8uWCdx11/vs3An+/trFJ27f9u0we7YC/IaPz+tERIRTr149xowZQ0BAgNbhCSFuk8z0vwUGA5hMUNzksiL3RjiTdaZMhyiqj4z8DAZFDgJg0+hNuNdzL9v+QwYnppxkDx7sCbRw4MCjvPXWWzzyyCNahCuEEDXOgQMHWLx4sW1HytjYWAYOHIi7uzsXLsTSu7d1jb6omQ4dgqFDVRwc4mnUaCQbNixj8+bNFBQUyFILIWoJSQxvQWm1gqx6zpizzLR0bwmZUGAuID0vXdvgxFVMZhPDvx1OgjGBdY+uw+BRttxEbkwuh0ccJREXlhlacfD3Hjz88MO8+eabGkUshBA1T9u2bRk2bBj29tZVKk5OTqSmptKkSRN2745k2DCIitI4SHFLjEb429/MZGdDYeEYVq36N3Z2diQmJmIymbQOTwhRQSptjWFtVrrhVorqRDOgqaUpGK3HEjMT8XTx1Cw2UZaqqoR+F8quxF0sG76Me3zvKdNuSjXx+8DDGPPtmOPqR0ZmX/T6Znz11VfYydZ5Qghxwxo3bkzjxo1tj9u0acOBAweYOXMmUVFp/Pxzc+ztFYKCNAxS3JJ//hPy83XAR8yZM4ygkv+InTp1krWFQtQilfbNV1GUhiU/XSrrNbTi6wv29pBY6AyA4yVHnAusvycaZWfS6mTOL3P44vcveLvv24y+Y3SZNnOBmSNDj5B71sRMNQB773+Snx/L2rVrcXNz0yhiIURtV5v7x4yMDNLTy86csZYxOI3Fokotwxroyy9h6VKAT3jooSgGDBhAUsl/SEkKhahdKiUxVBRlBDADGAnUunuD9vbQqhUcy7Amg4WJhfg0tNbvkZIV1ce3R77lte2v8didj/Fm37LTQlVV5fj442T9L4t3LR1x772ZmJhP+eKLL/CX3RGEEJWktveP33zzDdu2bbM9fv311/n222+BBAoLkcSwhvnoI5Vx4yzodD/j77+Eb775hj179rBnzx6tQxNCVILKmkoajXVyZbyqqqcr6TU0pdfD0bMO2NW3oyCxgNbNWhNXHCcjhtXE/878j7HrxnKP7z0sHbz0qoXxCbMSSP0mlQjaYL77Ert3/4NXX32VESNGaBSxEKKOqNX948CBA6lXr57tsbOzMx4eHlhrGdqRkQE5OdCggXYxihtz6BDMmGFGVc/i4PAk69ZtoWHDhowfP17r0IQQlaRSEsOSzq7WdXiXMxjg2/1/1jJs5dsKJUshITNB69DqvNOXTjNk+RBaNmzJ2lFrcbJ3KtN+YdkFEmcl8qN9M/5o78GJvS0YMGAA7777rkYRCyHqitreP+pLF+GXeP3118nMzGTt2gfw9z/J0aPtSEoCPz+NAhQ35MwZGDxYxc4uC+jFihVLyMrKwmKx4OzsrHV4QohKUplrDCcqivKZoihbK+s1tGQwwKVLoPP+s5ahOd1MwqUErUOr04wFRgZFDqLYUsym0ZtoUr9JmfbM3ZnEjo8l1rkR//UwcDHjPlq29OSbb75Bp9NpFLUQoi6pzf1jQUEBcXFxFBQU2I41atSIhg1Pcs89S4mLg/btNQxQ/KXCQujatZizZyE/fzj/+tdUDAYD3333HXFxcVqHJ4SoRJW57eI+VVWfxrqOotYpvSla0Mg6Yujj4wNGSDAmaBpXXVZkLiJkZQinMk6xZtQaOjQpW5g+Pz6fw0OPkG7vzOtmfzybP0tm5jHWrl1bMtVJCCGqRK3tH1NSUvj6669JTk4GIC4ujoCAANzc3Dhz5iyurtZ1+qL6mjEDLl60B1byyCONmDlzJn5+fowbN4527dppHZ4QohJVZmL4tKIorwD/V4mvoZnSWoaXHJ0ozijGt4kvZEKWKYuswixtg6uDVFVlyvdTiIqPImJwBPe1vq9Me5GxiMODDpOXo/J83h10vncVv/8eztKlS+ncubM2QQsh6qpa2z82b96csWPH0rJlS8BawsJgMNCsWTO2bv2UYcNg40aNgxTXtHkzfPyxioPD9/j4/JNFixaRnZ0NQKtWrTSOTghR2SozMVwJLAEiKvE1NFM6Ynhetc61b27X/M9ahrIBTZWb9+s8lkQvYeY9MxnXZVyZNkuRhZiQGHJP5jOtIICODySxffsYXnzxRUaPHl3+BYUQovLU2v7RycmJ1q1b4+RkXdvt5ubG+vXr6dq1K4qSwIED8O23GgcpyvXVVzB0qBlHxxM4OY3nhx+2sm3bNr766issFovW4QkhqkCFT+goqcuUCQSW/OiBZyr6dbTm6gqenhCf60w7wK3QzZYYJhgTuKPpHZrGV5esObaG6VHTGek/kn/d/68ybaqqcnLqSS5FXeJD+w7oAnX88ksP7rvvPsLCwjSKWAhRF9WV/vHcuXPk5OTQ/rLFhL6+vhQXn8LB4Q6SkpTrPFto4fRpmDKlCJMpB3iEdevC6dixI56enmRlZWFnV5njCEKI6uK2E0NFUT4FDmDdens71k4PrHdEL2Ht+GolgwGOXnTm74DlnIUmDk1IJ11qGVahfcn7eGzNY/Rs2ZP/DvkvdkrZzuvsR2c5H3GeDa6+HGzoBRd64OXlzooVK7CXhS5CiEpUV/vHX3/9lXPnztkSw3/+85+sXLkSeA6TCRKli6xWMjNh8GAoLjYDdzFjRgh9+/YFrFOBGzdurG2AQogqUxHfjDNVVV1a+kBV1dOKorQB+gNxJZ1hrWQwwO6fHVEcFQoSC2jVpBUZlgyZSlpFkjKTeGT5IzRt0JR1o9ZRz6Femfb09enEvRLH0SaefJbdmoAWk/njjxh++eUXPD09NYpaCFGH1Mn+8YEHHigzwnTHHXeQlJREYuJpzGaFs2fBbAbZCFp7FgsEBpqJj7fDzu4fPPRQe5599lkWLVrEQw89RGBgoNYhCiGqUEXMDdhX+ouiKCMURbkfuKiq6hJgUgVcv9oyGCDprIKT75+1DO1z7WXEsApkFWbxcOTD5BXlsWn0Jpo2aFqmPftgNjGjY8jwdOXl9I7cH/QN+/aF89lnn9G9e3eNohZC1DF1sn90d3enUaNGtsdPPPEE//d//wds46674jCbISVFu/jEn958UyU+Xgfspk2bwyxbtgwvLy/uvvtuOnbsqHV4QogqVhGJoWr7RVVXU3b77agKuH61pddb77ZZvP6sZVh8sVhGDCtZsaWYR1c9SkxaDKtCVuHnWbZScmFyIYcHH6bQ2YGJqQH0f/gkmzY9xuTJkxk3bpw2QQsh6qI62T+aTCYOHjxIamqq7ViLFi2AYwQFfUNBAXh7axefsNq7F+bNA2fnwzg4PMjatWtxcXFBp9PRr18/6tevr3WIQogqVhGJ4VJFUb5VFOWVkruh+1VVLa3XcLECrl9tlZasyGv4Z2JouWjh9KXT2gZWi6mqygtbXmDzqc18OuhT+hv6l2k355o5PPgwpktmpmbdQYfeJrZt68Hdd9/NRx99pFHUQog6qk72jxaLhQ0bNnDy5EnAWtuwadOmNGrUiJgYE2fOaBygICoK/v53C46OFyko6MeyZf/h0qVLfP755xQUFGgdnhBCIxWRGE7HuuW2AjwNhCmKcrJk0X3/6z6zhitNDC/aO1F0oQjfptZahmn5aeQX5WsbXC2RmptKau6fd50X/LaAxfsW80rvV5jYbWKZc1WzSsyYGHJ+zyHM0Q9Ty3qcO9cXNzdXVq1ahaOjY1WHL4So2+pk/+js7Mxzzz1H7969AfD09OTxxx/H29ubjRtfZvhwWLtW4yDrsLQ0GD3ahNFYRHb235k2bQIhISG0aNECX19fW6kRIUTdc9ubz5SslQDYVnpMUZRGWDu90Nu9fsn1gkp+7a+q6vSKuGZFaNYM6tWD5GJnmgLeDt62khVJmUl0aNJB0/hqutTcVPp90Q+AHWN38NvZ33hx64sM7TiUuf3nXnV+/KvxXFx/kQ2t2vJTugddvJ9h794j7Nq1i2bNmlV1+EKIOq4u94/u7u6233U6HQsXLmTkyJHExZ0hNrYRUVEwbJiGAdZRJhOEhIDRqAP+Rt++rrz77rsAtG3blrZt22oboBBCU5VSmEZV1UxVVVdRAYvrSzq9EFVVo4BARVGqzRZZimJdZ3gqx1rkvklxE9tm5LIBze0pTQpj0mKISYuh9+e9eXTVowQ2D+TrYV9fVZbi3JJznJl3hthOLfgo0ZsHH/yG3bvDWbhwoe2utRBCaK2u9I9nzpzh559/LnOsWbNmFBWdxM5OJSlJo8DquL59LezaBS4ur9C6dSorVqwgMjKSP/74Q+vQhBDVQKUWclNV9bYX25V0eKWL9PWqqkZf3q4oSihl77x2OH/+/O2+7A0zGOBwrDMjgXqZ9XDIdaCIItmA5jZcnhSWbiwTkxaDvZ09/xnyH1wcXcqcf2nbJU5OPkl2Jw+mHGtLSMhxVq4cw1NPPUVoaIXclBdCiApVFf0jaNdHJiYmsmPHDnr27ImjoyMvv/wyS5cuxWLxpahIahlqYfZslT177LCzO0le3mds3/4rrq6uKIqCg4OD1uEJIaqBShkxrAyKokyjnDusqqpGqKravfQHONC8efMqi0uvh0NnnFDsFQqTCvFx80FRFRKMCVUWQ21yZVK4Y+wOdozdgZ+nn3U30tWPlllzmHsslyMjjqC2rMdjx/3o2y+X77+/i7vuuotFixahKIqG70YIISrftfpH0K6PvOuuu3jttddsa7sfeughRo4cCZzGYlEkMaxiJ07A3Lng5JSCxRLI558voWvXrtSrV4/HH3+cTp06aR2iEKIaqDGJoaqqYcAkRVHctI7lcgYD5OQr2Ldwsha592mFY4GjTCW9BeUlhV4uXni5eNmSw5i0GPp90Y/U3FRM6SYOP3wY1cGOyZl30KytQlJSX1xc6rF69WpZQC+EqBOqY//o6OiI7rIK9g888ADPPfcc8D3335+AkxPk5moXX11y+DA8+KCKqhZSWNiT55+fwIABA1i7di2FhYVyA1UIYVOpU0lvVMlUlyvFq6oaVbpmomSKTDzWKTFhVRnf9ZTuTFrc2Frk3qetDxhljWFlsxRaODrsKIXJhcxv1YVzF5zp1nIyP/10mG3bttGyZUutQxRCiNtWU/tHVVX56aef8PLyso1Gubm5AQk88sgGtm17TtsA64jcXHjkERMJCTp0usH07duG999/nyNHjpCQkIDJZJKbqEIIm2qRGKqqGnGd5iCgdN2EG7Cv8iO6cXq99c9sF2ccTmfge78vhUcLZY3hLSgdGSwdNez3RT92jN0BUGYkcfsT28l4JoPMXzKJ+psf6//XiNGjI1m27DM+/vhj+vTpo/E7EUKIilFT+0dFUTh06BDt27enU6dO5ObmYjAY0Ons2bWrPvfeC4HVZquc2sligbFjISnJAXv7ETRpcoQVK37HwcGBrl274u/vL2WchBBl1ISppBGAvvSuaclubtVG69bW3UnT7JwwnTPh28IXjJCcnUyRuUjr8Gqc0uTQ3dndlhxeOb00/6N8Lnx9gbN/b817v3rx+OOxREY+xuOPP86zzz6r9VsQQoiqUq37x2effZaBAwcC4OLiwvz58/H2bsGmTSGMGAGrV2scYC0XEqKyejXo9RHY2W1iw4YNnD17lrNnzwJIUiiEuEq1TwxVVTWWLJ6PUFX1trf3rmhOTuDjA2eKnEEFX2drYmhRLZzNOqt1eDVSbHoslwou0bheY1u5itKkUP1OJeHNBMwPNGXsD60YODCbdet60aVLF8LDw2WthBCizqju/aOdXdmvGM8//zzt27fH3j6ZxETYv1+jwOqAhQthzRoFB4eLnDo1lU8//ZSuXbuye/du9uzZo3V4QohqqtonhjWBwQAnMq21DJuqTaWW4W0oKC5g4ncTaePWhn0T9+Hn6WdLCp3+cCJ2XCyO3Rvx6P4O+PlbOH26Hw4O9qxZs4Z69eppHb4QQogSycnJrFu3jry8PAByc3Np2LAhFkscOh1Sy7CSnD8Pc+ao2NtnU1R0J08//RTjx4/H3t6ep556iocffljrEIUQ1VS1WGNY0+n18Nsf1sTQrcANjNbjss7w5r2z6x1OXDzBj4//SBv3NrY1hq6prkQPicaxhRPPZ/mj2iv4+DzL1q0H2bp1K61bt9Y2cCGEEGXk5+cTHx9PdnY29evX5/3332fNmjXAXSjKwyQlyQyPipacDEOGgNFoQae7nx49WvHhhx9y6NAhOnfuLDdQhRDXJYlhBTAY4IuLTmAHaoqKm50bRowyYniTDp4/SNjuMJ7s8iRB+iBMqSbSpqRhKbJw+thp1CKVCP2dRO905Mknv2Hp0k94//33CQoK0jp0IYQQV2jbti0vvfSS7fGIESNISUkhPDwBVVU4fVrD4GqhoiL4+9+LOXpUR+PGk3F0TGb16gOcOnWK9evX07BhQ/SlO+YJIUQ5JDGsAAYDFGOHnWdJLUPvVuSb8qXI/U0othTz1HdP4eniyQcDPiBrbxbRPaPLnHNyUDv+u6k+Tz8dS0TEY4waNYqXX35Zo4iFEELcjDvuuIPg4GDCw8cQHDyTpCQfVNW6gZu4fS+8AEeP2qPTvYzR+Dk//fQTzZs3p1mzZri6usrMGiHEX5I1hhWg9AZcoYe1lqGvry+6bJ2MGN6ER3+IkgAAIABJREFUD//3IdHno1k0cBHu9dy5EHnhqnN+35THiBHZLF/+N/z9/fn8889lsxkhhKjGdu7cyY4d1iUBqqpiMpmAVIYM2cVvv0lSWFGefx4++QR69foFs/lDFi5cSKdOncjOzkZRFEkKhRA3RBLDClBa5D6rnnXE0NfXl6L0IlljeINOXjzJWzvfYljHYYzwGwFAq5mtrjrvZ18fTpx4AFBZu3YtLi4uVRypEEKIm5GZmUlmZqbtcXBwMACrV3tQki+KWzRlCjg7W5PrBQtUFKWYPXvuZ/z48UyaNIk1a9bw1Vdfoaqq1qEKIWoImUpaAdzdrT8XcKbx2VR8WvhQdLyIM1lnsKgW7BTJv6/FolqY+N1EnHROLH5ose34qh8caHHFuX8kOQPt+P77WRhKs3EhhBDV1pAhQ2y/K4rCihUrePzxx9my5R5274bwcBg2TMMAa6gpU6wjhH9SUFV7PD2/ZvHiR7Czs2Pw4MHk5eXJzBohxA2TjKWC6PWQUOAMZmjToA1kgslsIiUnRevQqrWl0UvZlbiLDwZ8QHPX5rbjP007B0BGW3e8JntzaFIgAF5eH9kKJgshhKhZHn74YfR6PY6O50lLg9hYrSOqmT7/vPzjmZkhFBYWAuDl5SVTSIUQN0USwwpiMECs0Vqyorldc1vJCtmA5tqSs5L554//5P429zO+63jbcdMFEw+fjycaN/pH34nf4nY8Na8hABcvemoVrhBCiJuUkZHBl19+SVJJ0cKUlBQcHR2BOOzspJbhrSrJ/a5iMsHChQv5/fffqzYgIUStIIlhBTEY4I8L1sSwcVFjqWX4F1RVZfL3kykyFxHxcESZqS5xr8ThhIX5tOfjjxVycuCjj6xtzZtnXuOKQgghqhtHR0dMJhNFRUUArFq1ij179pCffwyLBRKli7wlOp253OP29hZ69+5N+/btqzgiIURtIGsMK4heD+fMTgA4Zzpjl22HBYvsTHoNK2NWsuH4Bub1n4fB48/1gpe2X+LC1xdY7WDhTFF93ngD3njjz+ep6mwgrOoDFkIIcdMaNGjAU089ZXs8bNgwjh8/zqJFJwCIi9MqsprrzJlMLBYd0OCqNmfnr3nggbFVH5QQolaQEcMKYjBAETpUD0dMZ0x4e3rjaHaUEcNyXMy7yNTvp9K9RXee7/W87bil0MKJySew83HmP0W9gV3AEaC45M/RpKR8qE3QQgghbpu3tzf33nsvEMmUKSncdZfWEdU8w4Y5oqoN8PU9iZ1dEaBiZ2fC338nJlOo1uEJIWowGTGsIKWbZBY0craVrLiUd0lGDMvx0g8vcangElGPRGFv9+c/waT3k8g/ns9XAXdQnFwIlmAgvcxzO3b0r+JohRBC3I5ffvmFuLg4xo61jmSlpKQAOQwceIBBgwZpG1wNs3cvHDjgTKNG6Tz5ZORVdSALCl7i+PHjdOjQQZsAhRA1mowYVhBvb3B0hEtOTrYi95YMi2w+c4Wtp7by5e9f8urdr3Jn0zttx/Pj8kl6L4ncHp78+0hjfH0Xc2VSCDBz5swqjFYIIcTtcnZ2xtXV1VZPb+7cuQAsXtyUdeu0jKxmKS62lqlo2LCYO+986aqkEMDV1ZW2bdtWfXBCiFpBEsMKotNB69Zw3uJMYVIhvj6+FKQUkJiZKMVlS+SYcgjdGErHJh15vc/rtuOqqnJy6kmwV3jpVFs6dswgIeENRo4cib+/PzqdDn9/f5YtW8bo0aM1fAdCCCFuVvfu3Rk+fLhtk7FNmzZhb2/Pzp0dGT0aNm7UOMAaYtw4lf37wdv7PdLT95dpK/2e8eijj6LT6bQITwhRC8hU0gpkMMDpw850K1LRN9JjuWQhryiPi/kXaVK/idbhae61ba9xJvMMPz/5M072TrbjaavTyNiSwf5ebYnb50hjh0EEBPjz1VdflWxrLoQQorbo0qULPj4+ZGZeICOjgexMegN++AGWLVNwdj7GsWOzWLJkCZmZmeTk5ACgKAp+fn7o9XqNIxVC1GQyYliBDAY4etFassLb3ltKVlzmf2f+x8K9C5ncYzJ3+95tO16cVcyp509B+wZM39OCO+/cRlradpYuXSpJoRBC1AJFRUUsWrSIPXv2ABAfH49Op0NRrFuSSmJ4fUYjTJgAXl7pmEx30bdvXyZMmIC//59r7h0cHBgwYICGUQohagNJDCuQXg+n862JoZfZC0pK7tX1DWgKiwt56runaNmwJXMemFOmLeGtBEznTcwrbo9n0yIOHhzK1KlT6dmzp0bRCiGEqEgODg74+PjQqFEjAPbu3cupU6coKDgGSGL4VwYOhPPn4Y47PsDe3sSSJUuIjo6mXbt2tnP69Olj+/sVQohbJYlhBTIY4ALWxNA139U2YljXN6CZ/fNsYtJiCH84HFcnV9vx7IPZnF1wltReLdgU3xBHx5fx8fHgvffe0zBaIYQQFW3IkCF06tQJgIceeoipU6eSlxeDnZ0qtQyvY/582LMHGje+wLZt/8dbb71Fo0aN2LRpE6mpqQwdOpSgoCB69+6tdahCiFpA1hhWIIMBCtBhdnVASVFw0blgUk11eirpkdQjzPllDmPuGMPAdgNtx1WzyomnT2Dn4cDUQ23o2PE4sbGL2bBhA66urte5ohBCiJpIVVUURaFhw4YEBASgqlOYNWsuZrOb1qFVS4WFsGiRiqIUkpHRA39/f1555RUcHR0JDQ3F09NTNpoRQlQoGTGsQG3aWP/Mc3WiIKmAVr6tqFdYr05NJU3NTSU1NxUAs8XMhA0TaOTciPkPzi9z3rkl58jem80m37bkoCMu7mFCQkIYPHiwFmELIYSoRAcOHGD27NkUFhYCEBcXB5ixWNJYtQrs7SEgACIjtY2zOnnnHYiLUxg48N8UF5/h888/x2w2A9CsWTNJCoUQFU4SwwpUvz40bw4ZDs62WoZKplJnEsPU3FT6fdGPfl/0IzU3lQW/LWBv8l4WPLigzK6spgsmTs84TfEdboRFe9G8eTguLuksWLBAw+iFEEJUFi8vL3r06GFLbDZu3Aj8g7ffbsfRo2A2w9GjMGaMJIcAH34Is2erDBhwgc2bp/Lss8+i1+v56KOPiImJ0To8IUQtJVNJK5jBAMmnnWmTmIHPvT7sSttVJ6aSliaFMWnWDuuef9/D2ayzDGo3iEcDHi1zbtwrcZjzzMxMa4+39yXi459jyZJPadasmRahCyGEqGQ+Pj74+PjYHm/atAm9Prfcc2fPhrpcsjYtDebMsWBnd47//a8v3t7evPfee9jZ2dG5c2datWqldYhCiFpKEsMKptfDycPO/K3AgqGxgfxj+eQX5JNVmEVDp4Zah1cpLk8K/Tz9AIhJi8FOseNf/f5lK2oMcGnHJS58fYGTvVqxb099GjQYTt++dzNhwgStwhdCCFEFVFWlqKgIR0dH2rRpAxSXe15sbNXGVZ2oKoSGQlaWHQ8++DHffx/PsmV/rr0fNGiQxhGK6iAsLAw3Nzdb3cro6GimTZt23bawsDDbsfj4eKZNm0Z0dDQhISEEBwfTo0cP4uPjcXNzIzQ0tMzrRUVF0b17dyIiIrh48SI9evQgJCSE8PBwjEYjcXFxTJ8+HaPRSGBgYBX+TYiKJlNJK5jBACcyrTuTtnJqZduZNPp8tIZRVZ4rk8IdY3ewY+wO/Dz9sKgWHlv7mG3NoaXQwolnTmDX0pnn9/rSps02iop2Eh4eXiZ5FEIIUft88sknJVNI4fjx4+h0J8s9r2PHqoyqennnHVi3DkJCLrFt20JCQkLo378/a9euxWg0ah2euEmRkZEEBARgb29PQEAAkRUwT3rSpEkEBgYSGhpKUFAQHh4eJWt2r90WFRVFYGAgwcHBBAcH284PDAwkMDCQUaNGERwczLRp02znlzIajRiNRtzc3HBzc2Pu3LkEBwej1+sJDQ1l2rRpdOvWDb1ez/79+2/7/QltSWJYwQwGSCkpWdGMZmBdZ88Ta5+wJUi1RXlJoZeLF14uXrbkMCYtxrbm8My8M+Qfz+ffru1waFDM6dMjef311+nQoYPWb0UIIUQlu+uuu2wlK86cOYPZ/G65582cWZVRVR9ZWfDuu9ZdSA8ceAhnZ2cWLFjA+fPnOX78OPn5+VqHKG5CZGQkY8aM4ejRo5jNZo4ePcqYMWNuKzmMj48nKiqKoKAg27HAwEAMBsN124xGIz/++KPt+KRJk675GpMmTWL69Om2xxEREQQHBwPQvXv3cp9TejwoKIhVq1bd2psT1YJMJa1gl9cydMhxgAetx89knaHfF/1syVNdY4o3kfhuItndPPniQGPc3V8kIKCFbeqDEEKI2q1Hjx623++77z7uvz+B7ds1DKiaefNNKC5WaN78dWJj9xAREWFbe//iiy/i5OSkcYTici+88AKHDh26Zvu+ffvKPT5x4kQiIiLKbevSpQvz588vtw2s00LLm6o5bdo0Vq1adc02gDlz5tCtWzdGjRp13e9eer2e+Ph42+O4ywqNXmuaaOlxvV5vG1EUNZOMGFYwvR5ysae4nh1R+6KgCfh5+l01elYbXGtk8MqRxO1PbCdjWgboFF481RZv75NcuvQxS5YswdHRUeu3IYQQogqoqkpOTg7FxcXY29tz5MgQAGbNgrAweOUV63mzZ2sYpEaWLYOPP4bx43PJz19Knz59ePLJJ0lKSgKQpLAGysvLu6njle3AgQPMnTuXffv2XXfEELitacsZGRm3/FyhPRkxrGCenlDfK5UzShKOKY62KZaALVmqTSOHpcnhvf+51/begDLTS9kMGVsy+K1HWxKiHTBnDmXq1Cn06tVL4+iFEEJUlbi4OJYtW8aTTz6Jr68vaWkeALz0EjRoADk5MG9e3dt85uxZGD9exckpn/T0ieTn5xMREcGRI0dYv34948aNk51Iq6HrjewBBAQEcPTo0auO+/v7s3Pnzlt6zcDAwDLTPEuVjiReq610M5qgoCCCgoLo37//NV/jdjeQ8fDwuOXnCu3JiGEFS8tLxfxYP5LdEmiV0+ov193VBp71PTG4G1BQiEmLKZMUepg9OPX8KWjbgJn7WuDh8W+8vTN57733tA5bCCFEFWrWrBkPPvggbm5uADg7JwAwfz6kp8OTT1rPq0ubz6gqTJgAdnZmCgv7smHDN7a19wEBATzyyCP4+vpqHaa4BTOvsVj2WsdvRGlyd+XmMH/VFhUVVWZ6aOn/g+WJiIhgxowZtxyjqNlkxLASODrCBbcLdE/ojqqqWodT6ZYfWc7mU5t5s8+brDpmXXRcmhCfevEUpvMm5voG0Mg9i7S051i/fjkNG9bO0h1CCCHK16BBA3r27Gl7PGdOQ154Ad54w/pTqi5tPjNjBvzwA3zwQTHz5iXj4eHPtGnTUFUVe3t7unbtqnWI4haNLinGOXv2bGJjY+nYsSMzZ860Hb9V4eHhhIWFER8fj4eHB25ubrYNZ67VFh8fT3R0NNHR0WRkZNgSv9Jj3377LfHx8bZyFddbI2g0GlmxYgXx8fGEhYXZdigVtYNS2xIXRVF29u3bt++tDtNXhMnTUkn/9R0m7w5m2txpbJxi3Z67vB08a7qUnBT8P/GnnUc7do/fzcX8i4B1imn2wWwOdD9ASvcW/GNve+zthzB0qCMrV67UOGohRG1w3333sWvXrl2qqt6ndSw1hdZ9ZH5+Pnl5eTRu3JiioiKcnJ7E3X0+GRlNcHKChg3hwgWoCxWMDh+Gzp1V6tWzMH78yyxevIDdu3fTvHlztmzZwqhRo3B3d9c6TFHHhYWF3fBGgaUJqGw+Uz3cSh8pU0krwZ16L1L2vwCAMc5Ivy/61cqkUFVVntn0DLmmXP479L/o7HS2abOqWeXE0yewc3fg2d9b06TJLlxcdrFgwQKtwxZCCKGRdevWsWLFCsC65tDZeQ19+4bSpQt4e0NaGpSzLKtWeu0161TSgoKRLFr0MZMnT6Z3796YzWacnZ1p0KCB1iEKQWho6A2XoJCksOaTqaSVQK+HlMKmwFn88vxYn7be1rZo4KJakRSCdQrputh1hAWF0bFJ2UUh55acI3tvNt/d2ZHs4wqF6WMIDw+jefPmGkUrhBBCa71796aoqAiAwsJCzGYzCQkJBAfD669bz9mwAQICNAyyCmzZAt99B5Mn57J+/W+AN7NLtmM1GAwYDAZtAxSiRGlh+9Ii99cSHx8vU0prAUkMK8HltQynuk9lfep6vH28STGlsOXUFvq16adxhLfvQs4Fpm6eSk/vnrzU+yUATKkmTk45iaXAgvEnIyZ/Nz78oyn16r3GvffqeeqppzSOWgghhJZat25t+71z584MGzaM6OhoRo2CggLYuBF+/127+CpTZKS1FEdsrHXGTYsW0KzZJyQnJ7Nu3TosFgsHDhwgMDAQpS7MpRU1RukaxuuRpLB2kKmklcDXF3Lt7Cl21OFV4AVfwJT6U3iw7YN8c+QbLKpF6xBvWml9Qih/CmnW3ix+bforaavSuLjxIuYsM58mN8fNLYHi4vlERERgZyf/3IQQoi4zm82cO3eO7OxsAHx9fUlKSsJgUPnXv2DnTvj2W21jrAyRkTBmjHWarNkMFovCuXMKs2YdYcSIEQwZMoSDBw+ydetW29+NEEJUNfmmXgkcHMC3lUJWPSeSo5NR8hRee+E1Dn19iDNZZ/j1zK9ah3hTSgvWl5bYWH5kOWtj1/Kvfv+yTSG9EHnhque1NGZhND7KG2/MoGNd2n9cCCFEufLy8liyZAmxJcUKo6KiKCwsxMHBAT+/rrz77k7S0zUOshKUU14OAItlDgsXLgSsG0VMnDhRdu0WQmimRiWGiqLc2LZI1YDBAGeL7Dh74CyqqqKqKsnbkqEIZq2ZpXV4N6w0KSytT3jvf+5l8veTy0whBWg18+riuyscz+Pnl1NuwVUhhBAVp6b0jw0aNGDkyJF06NCByMhIDh48CFhHEo8dK2bevPvo1+88jz+ucaAV7OzZ8o+raguaNGlCQUEBiqLg6elZtYEJIcRlaswaQ0VRgoD+QJjWsdwIgwFOb3Pifpr9edAExMKO9jsoMhfhoHPQLL4bcXlS6OfpB0BMWgwKCh8M+ACdnc527qooR1pc+XxTH54JWYujo2MVRi2EEHVLTeofFUWhU6dOALbNVv50BDhObGxDTp2Czz4DF5cqD7HK/fTTTxw6dIjJkydTr149rcMR1VxYWJhtPV98fPxVpSSmT5/OjBkzbBvFREdHExISQnBwMD169GDfvn3079+foKAgwsLCuHjxIj169CAkJITw8HCMRiNxcXGEh4cTEREBWHcQnjt3btW+UaGJGpMY1jR6PRxUG+GKKy64kEuuteEImO8wExUfxcB2A7UN8jquTAp3jN0B/FmLMXRjaJmyGwveMfEmdtg1csB3dBN+sDSFcFi1qj1vv63hGxFCXFNYWBhubm62LxnR0dG2LxnXaivvS8mVXzxKiySHhoaWeb2oqCi6d+9ORETENb+MTJ8+HaPRSGBgYBX+TYiqZDQaSU1NtU0nLWsVxcWvUlwMP/4IQ4dWeXiVomFDC1lZV0/S8va2JsoODg6SFIq/FBUVRWBgoG0zmEmTJl11zqpVq+jRo4etbERgYCCBgYGMGjWKwMBAgoODcXd359KlS7i5udk+8/V6ve0zOyIigqioKIKCgtDr9YSEhNgei9qtRkwlVRQlUFXVKK3juBkGA6SU7EzalKZ/NpwCnUlH5JFIjSL7a+UlhaX1CXeM3YGfpx8xaTG2NYcA9x6PxxGVblF34vdJO56aZ10jcexYzdtoR4jqJjIykoCAAOzt7QkICCAy8vY/PyZNmkRgYCChoaEEBQXh4eFBXFzcddtKv5QEBwcTHBxsO//yLx7BwcFMmzbNdn4po9Fo2+7czc2NuXPnEhwcbPsyMm3aNLp164Zer2f//v23/f7qiprYPx48eJDly5fbRg7LWg3oqF/fWraiNvjpJ8jOLr8vDAxcTosWLejTp08VRyWqgsViITw8nDlz5lBYWHjb1zMajfz444+2x1cmhqV1BL/9ix2cPDw8iI+Pp3v37uW2d+/enfj4eNtnuF6vJz4+/jajFzVBjUgMAY9rNSiKEqooyv7SH6Db+fPnqzC08l1esqJMYmiGe5vcy9pja8krytMouoqVtT+LgaSwBm/Ct7iQkwMffWRtc3CI0zY4IWq4yMhIxowZw9GjRzGbzRw9epQxY8bcVnJY2uFffvc3MDAQg8Fw3ba/+lJyuUmTJpVZXxwREWG7g329LyNg3Rr9Rgsqi2v3j1A9+8iuXbsSGhp6jX8/B/H0zMHLy1q6wmyu8vAqVHIyDBigoqr5wDNYp8sWA0do2XI6RUVfYK7pb1Jc0w8//MDTTz/NzJkz+aj0i9FtCA4OJioqim7duhEWFnbVzIr9+/czd+7cMjflrlR6g06v119zZkbpjcHSEcTo6Ohrfm6L2qVaTCVVFCW0nMPxqqpG/dXdUFVVI4CIy661s3nz5n0rI86bodf/OWLYtVlX9lzYg6qqRERE0DaoLfd/eT8bT2xkpP9IjSO9WunIYOmoYb8v+l01lbR0JNGznicHnz2IkSK+oDV5b8Abb/x5LZNpFvC1Nm9EiBrghRde4NChQ9ds37dvX7nHJ06caFv/caUuXbowf/78a14zOjq63C8E06ZNY9WqVddsA5gzZw7dunVj1KhRV61tudyVd5hLRxeB634ZKX1u6YhiXXc7/SNUzz6ydO1TZmZmue3z50fj5taH7dshLw9cXasyuopjNsPjj4OqFuPiMpbc3LXAZ7Z2P78B+Pi0kpqFNdh9993HuHHjGDduHEVFRfTv35+nnnqKxx57jLy8PB6/bBeld955h3Xr1jFt2jSGDx9Oeno6wcHBvPzyywwePJiUlBSaNWt2nVezOnDgAFFRUYSHhzNp0iTCw8OvOqd79+5X3eCLiooiIyOD+Ph4tm3bdsPvsbS/kOn9dUO1SAxLOq5r0SuKosd6V9SjpCOMrqLQblnDhqBr7ECx0Y4Xx7zI2JFj6dmzJ05OTvRp1YcWri2IPBxZLRND+DM57Lm0py05BK6aXpryZQpZe7L4XNeSPHMKkAl0AGKB2fj5/aHhuxCi5svLK39mwbWOV7Yb+VJSymg03vLrZGRk3PJza5Pa2D+qqkpsbCxr164tt/2rr+aweXMfHnqoigOrYM8/Dzt2wPvvZ5Ob25m8vHacO3eO8+fPc+7cOfbu3cv58+elxm8tdf78edIvq72Sn59f5gbZrYiPj0ev1xMUFERQUBD9+/cv0xYXF8eqVavQ6/WsXLnyqpkft7JGMCoqSjaeqUOqRWJ4PaqqrgLbXVM3jcO5KYa2CsbDThQkFNCjRw9atmzJ6tWreeKJJxjlP4pFexdxKf8S7vXctQ61XPZ29piKTTjYORCTFgNQJiksziomfno8l5q7svl8R+BeYHeZa8ycuazqAxeiBrneyB5AQEAAR48eveq4v78/O3fuvKXXDAwMLLeMTOmd4Wu1lU4/Ku9LyZVudwMZD4/rzpAU1Nz+UVEU1qxZQ4sWLThw4MBV7c899xzvvAOJiTB+PNx9twZB3qYffoDFi8HT08KUKfV5880cGjRoQNu2bWnbtq3tPDs7O44fP06HDh00jFbcqss/gx0cHMo8Xr58+VXnp6en41oyBN6kSZMy59/IaOHlG8LAn6PvYP2MLk3ggoKC6Nat2828lXJFRETYZobI5jN1Q425TaWqaoSqqoaacDe0lMEAKRZnChMLURSF4cOHs3XrVrKzsxl9x2iKLEWsObZG6zDLpaoqEzZMIC0vjY2jN+Ln6VcmKQRI/FciphQTr19oi73DfwkIyMTf3x+dToe/vz/Lli1j9OjR2r4RIWq4mTNn3tTxG1Ga3F25OcxftUVFRZWZHnr5l5IrRUREMGPGjFuOUdy4mtg/hoaGsmLFClud3/nz52Nvb88LL7zAwIEDuXQJvvwS7rkHTpzQOtqbo6owcyYoiorJ9AiTJoVy+PDhcs91d3cvkyiK2sFisbBkyZJy2z788MNbvq6HhwfR0dGsWrWqzGdsVFQUc+bMITra+hEQHx9PRkYGYWFhREdHEx8fz8qVK8udxWE0GomIiCA+Pp6wsDDbZ3xUVBTTp0/HYDDg7l49BzBExav2I4Y1mV4PCQXOdEmwTiUYMWIECxYsYPPmzYSEhNDOox2RRyKZEDhB40ivtmjvItbFruPDAR8ywDDAtsbw/9m78/Cmyrx//O9D2kLL0tBioVBgSFlKiwJpYQQE5GsQV5YxUAXH3XQUZ0ZntB14dEYfZ+CXOI/LuE07g8s4FNtGx3HXBgEFRqANoFRBaRxXpEgaKmtpe//+SM4hexeate/XdfVqc87JyX0nTT75nHuTk8Jje4/hm0e/wfZBQ7C/qQ0Jqvvw6qsfYNSoUZEsNlHckS+urFq1Cnv37kVOTg5Wrlx51hddSktLlS8BaWlpUKvVytXgQPtsNhusViusVivsdrvypUTeVlFRAZvNpixXEWyMoMPhQGVlpfJlRJ6hlHoG74Xcf/3rX2P9+vV4+eWX8fDDD0OvlyA3pr/6KnD33REoZBf99a9AbS2wcuVhbNt2EuXl5bjxxhv9HnvZZZdBpVL53Uexq7q6Gl9++aXffb/61a+6fN5An6k6nc6j9V2r1aKxsVG57a9lXiYvLeS9vJBOp/M4B/UMTAxDKDsbsKAPWn44jdZjrZgxYwYyMjLw0ksvYcmSJbhmwjV48P0H8d2P32Fof+/l4SPHesCKu6vvxhVjr8Cd598J4ExCCDhbE/ffuR8tCb2w+gcNmnEDHn74t0wKiUJk6dKlIWl9DzZ5jL99gb6UaLXadsfOZGdne9wO9GUEcF7tDtZNlWKf3W7Hvn37kJ+fj6SkJADAJZdcgtdeew01NTWYNm0KMjOdk8/EUmL46KPAPfcA8+YBDzwwENOnNyEtLQ0QaBH/AAAgAElEQVSrV6/GCy+8gKamJuXY3NxcXgyJU/PmzYMQItLFIOq0mOlKGovc1zI8+eVJqFQqLFy4EG+88QZOnDiBa869BgIClXWVES7pGT+e+hGF5kKck3IOnl3wrN/Z0g6/dhiN7zTimbaROJa4BVOm1J/VFTAiin8Gg6HDS1DIa3FR/Dp48CDeffddHD58WNn23XffAQCeffZZ9OoF/OxnwLFjwJYtgNscHlFn+XKgTx9AkoC77gJUqjYMGvQ7mExG7NixA48//jgGDRqExMRE5T6JiYm4+OKLI1hqIiJfTAxDSKM5s5bhyS9PAnB2Jz127Biqq6uRMygH2kwtyj+O7GL3Dcca0HCsAUII3PbGbbA12rDuqnUYlDLI59jWk63Yf9d+HO6fAnNLBoS4Dc88s4ZdYYgoKHlh+/ZmKpVn3aP4Nnr0aNxzzz3IzMxUtv3yl7/ET3/6U1RXV0MIgaVLgSuuANragDffjGBhg1i+HHjqKcB97fJTp3rh5ZfH4sEHH8SVV16JJUuWQAiB4cOHK8fMmjULqampESgxEVFgTAxDKDMTaOztSgz/60wM58yZA7VajZdeegkAcM2Ea7Djux34/PDnESljw7EGzHl+DuY8Pwd/2fYXrP14Le6ffT9mjpzp9/hv/u8bnLSdxKofx6C57QGsXFmICRMmhLnURBSLdDpd0AlrAARddJniR2JiIlJSUjy2DR48GDfeeCP279+Puro6TJ8OvPwy8P77QLTOY7Zmjf/tJ09ei8TERDz11FOQJAmSJGH+/PlYuHAhdDodpk2bFt6CEhF1ABPDEOrVC8gaAQgA3zz2DZobmpGYmIj58+fj1VdfRXNzM66ecDUkSHhxj++0xqEmJ4WfHPoEnxz6BHe9cxcuGHEBVs70nO2wuaEZdYvr8NHlH+G/f/ovticPwseJBzF+/JtnNTMiERH1XLt378bu3bs9ts2aNQsA8Je//EXZlpICnD4d1qJ1mHtLoTshEvHQQw8hKysLVqsV33zzDSRJwsSJEzFjxgz2siGiqMTEMISatjfh//v8P5AAnNh3AlsHb0XTjiZcddVVcDgc2LhxI7IGZGHmyJlY+/FaHDx6EA3HGsJSNvekUF6KQkCg4VgDDp84M+ajaXsTtg7eikPmQ7C/aYc4IfDKicE4ffpmrFnzV/Tu3Tss5SUiovjy0UcfYefOnR7bsrKyoFKp8PrrrwMANm4ECgqAq692thxGG9e8OT4k6TRuvfVWtLa2YvPmzdi2bVt4C0Zxy2QywWw2w2w2w2Qy+ewvKSnx6LJvtVqRnZ2NkpISmM1mlJSUKMsRmUwmZbskSSgrK4PJZEJRUREA57JDZWVlfte2DcRisShLXVDsYWIYQgfLD/puW3sQF198Mfr27at0J106YSn2Hd6H6c9Mx5zn54Q8OfROCjdcvwEbrt+A3HNy8dnhzzzK8P4ffOughQPz5hWxKwwREXVZYWEhrr/+eo9t/fv3x6pVq3DgwAF8/vnnuOACoG9f58ykF14ITJgAlEd2WL7i00+BAQP877vmmmPo1asXVCoVioqKcOmll4a3cBRRR44cgcPh6PaZSS0WC7RaLfR6PfR6vd/ZoM1ms8c6tFqtFlqtFoWFhdDr9TAajVi8eDEA59hvo9GoLBdkMBhQXFyM/Px8ZUF7g8EAm83mcU4AfseLWywWVFVVQafTKcsYUWxhYhhCI1eO9LutT58+uPzyy/HKK6+gtbUVs0fOBgDYGm345NAnIU0O/SWFGX0zkNE3Q0kO3cvwxy9867AWI/HVV8tCUj4iCr1gV5CtVivy8/M99pWVlQFwBn33+5WVlXksQyF/IfF3FZvIW1JSkt+Zr6+++moAwEsvvYSqKufMpIBz4fi6OmDZssgnh4cPOyfGaWwUADYAOAnnwJGT6Nv3OaxdOxB2ux1CCPTu3dtnPCXFt6amJjz22GN46KGH8M9//hPr16/HJ598ctbJosPhQHV1tXJbbtmTyTM6V1RUBD1PWloabDYbCgoK/O4vKCjwSAY1Go2y8L3MYrH4JIc6nQ6lpaUAnBOJcbx47OE6hiGUlOHbx0TedtVVV6GyshKvb3gdKz9zjtPLPScXAJTETE7aImnH577/Ig4koWlfWwRKQ0Tdwf0Ksnz1eeDAgWhsbIRWq0VBQYHPviVLlkCn03ncD3B+wXA4HMqXBp1OB5vNBqvVyi8FFNSRI0fw4YcfYvLkycjIOBPrRowYgYyMDJhMJgwd+ju/9121KnIT0pw6BSxaBHz7LVBQsALbthk99h87BqxYsQ/p6ekYP348Lr/88sgUlCImKysLAwYMQFNTE+rr6z1a9pKTk7FgwQKMGzeu0+fV6/VYvXo18vPzUVhY6LPebE1NDYxGIwYOHBjwHA6HA2q1Oujsz3KMkFmtVhQWFna4nCaTSUkQKbawxTDE0iu1MGMYWgb1RmJGIkSb80rRZZddhqSBSbhp001+u3SGquUwo28G3r32XaT2TvV4jEAtiWNVe9EK4Ng5Kci4fRh2Fjk/KBITgy9mTUTdp7zc2YUuISF0XenkK8j+aDQav7OJOhwO6HQ62O12VFRUKMdoNBqfbkdE3lpbW1FTU+OxlqFMq9WisbERn37qv3Xl009DXTr/hHAuXv/BB0BZWRus1of9HvfEE08oF1Ko55EkCbm5uX73paSkYPTo0V0+d21tLYxG5xqZ3i2GsoKCAp/PYHnsX2VlJdavX9/hx5Mv8nXmf7m4uBilpaXtLk9E0YcthiFmPT4AT2IAPvkhFb/HJ3jp3kboV6XhuHQcvQ29YU+weyRiALDh+g1KktbdLYfHTx9H0etFOHLqCDL6ZiiPAcAnKRStAr8+XYcjGIobD01G01NnFudtbn4AwD+7pUxEFFh5ubPrnEzuSgd0X4tJe1eQjUaj3+0WiwV6vV5ZnzAtLU3Z5+/LPpG7gQMHYuXKlX67k/7lL3/B2LFj0atXK9rafL+quK0VH1Z//jOwaRMwbJiASvVvnA4wXerx48cxadKkMJeOwu25557DpEmTMGnSJLS2tuKFF16AVqvFeeedh7Fjx+LDDz/0uc+ECROgUqlw/PhxVFZWYtq0aRg3bhyOHj2Kfv36BX08eZ1XnU4HnU6HuXPneuyrr6+H2WyGRqNRxvrJtFqtx+2OslgsSgyw2Wwwm80AgB07dnhcTCwuLlbGFGq1Wmg0GpSVlfm0alJ0Y2IYQuXlwA03OP/ejHQchQo7V3+P5glp0C0A+g/ojx9P/xi28jhOOnDluiux5ast+Ovlf8Wi8YuUBBSAT4L6zePfIAfn4H8xGk34HkAmgL0AViE396OwlZsont15J7BrV+D9O3Y4fz/4oPPYRx8F7rsPuPVWwDX0z8ekSc7j2mOxWGC322Gz2XyuINfU1MBut6O0tBQ2mw21tbXKvoqKClRUVCA9Pb39ByHy48iRIxBCBFzkfcyYMTj33HPx8ce+SSMANDeHsnT+HTgAPPYYkJ4O3HLL3/DAA39GXl4e6urqlGN69eqFq6++Gg0N4ZlhnKLXsGHDoFKp0NraqmxLSUnB4MGDu3xOeUIY+SKee08Oq9WqJHA6nQ75+fldfhyZe2InP7Z822w2+6xNK0+OAzgvOE6ZMuWsy0DhxcQwhFatcv52fqFT4bX/Nxgzd3yPex9swdKlzslexq0eh09wpmUQgJKs5QzK6XJrodwFVb7v90e/xyX/vASfHPoEL+pfxJK8JQDOtE7Kf8vHn/zyJGz/8wW2QY0N+BDAQo/zr1y5ttNlIqLOO37c+fvOO4F+/Zy/77vvzPazEewKckFBgbI/Pz8fZWVlMBgMAKCMMZS7KtlsNqjVatjtdgDOLwRMGimYpqYmPPPMM0hKSkKfPn1w3nnnITMzE0OHDkVqaiokScKYMWPw8cefApiAjAznhC/p6UBDg3OZiNdeA668MjzltViAu+4CHA5gyxYA+CkaGy9FWloaLr/8cnz33Xc4cOAA7HY7UlNTMXPmzPAUjCLqBvnqPwCVSuVxOykpCQUFBcpSJYmJiTAYDMrFkJSUFI/j22stBJxd/uXZPu12O1asWAHAmZCtXr0aGo0GWq0WNpsNdrsdJpNJGfddVVWFgoICn2EBDocDlZWVsNlsMJlMygyl8pITRqMRdrsdVVVV7ZbPYDCgsrJSmbBMr9e3ex+KLkwMQ2jvXudv+QvdHOMQ7P1/3yFzXwOAoRg7bCxm/3c2tiZuVZJDAEoLXmKvrvWVkccLAs5k71jzMcx9YS4OHD2A1655DfNGz1OOlWcjlf8GACEE9v3iM5w8CTyMIZg0aSVOn87D3r17kZOTg5UrV2JppEb9E8WZ9lr2Jkxwdh999FHnZ8kjjzi35+U513gLB41G49FNVKbT6eBwOJSJCWpqagA4E8WudFminsN9co7m5mZs3rxZ2SdPzvHrX/8aL7+8CkA55AY4+Xd6OnD99YDVCvzkJ6Ep4/LlwJo1ZxaxlyTgpZdaMHFiAoQ4D9988w1UKhVSU1MxevRoj3FjTU1N2LdvX5cmGKH4kZeXpySGs2bNCthC3lGBEi2dTufRq0Meoytz3+dNrVbDYDAoF/7cz+l+jo6Qz0Wxi4lhCOXkeH6h+9sH/TECKViY/D2AoQCApfOXYtNvNkHzvxqPLp3/M/N/cMurt+CCZy5A9c+rMVJ9ZtkI79ZAd+6TyADA9DXT8eOpH3G67TTWX7ce52ed73Mf7/M0rGtA49t2/A2jIQ3+MzZtehEDAi3WREQhtXKlc0zhffc5f9y3d5XVag14BdlqtaKmpgZqtRo2m00Z06LX62GxWGC1WlFRUaFckS4tLUVVVRU0Gg1qampgsVigVqs56QYFJU/O4W8Mljw5x9ixYzFmzC3o3Xs1hFiBvXuB0aOBg67ldVtagMJC50QwgRaa76rly4GnnvLcJgRw223/xmef7UdSUhJefvll/OlPf/I7zvBsJxih+JCVlYWFCxfi6NGjOP983+9fsYytgfGJiWEI+X6hk3A1hqDouA3HPz+OlDEpWLhwIX7xi19g0ZFFeGvwWwDOdOkcmToSV6y7AtOfmY53r30XeRl5Pq2B7kmd98yigLP1MaFXAiw/t/hNCr2dPnwae3+5H5+iH/4t7ULtu9czKSSKILlxftUqZy+EnBznZ8vZNNprtdqAV5CD7dPpdD4LKrtfHeaVYuqMQInhZZddBpVKBQBYtGgR/vzne2GxnI85c5yxr6YGmDnT2VK4fTtQXNyxMbWdsWaN/+2HDs1HS4sJ9957LxYuXIhrr70Wzz77bNA6UM8lSRImTpwY6WIQdRiXqwihpUuBtWudXb7k+JB46WCgF/D9898DADIyMjBz5ky8/dLbynIVcrI3Y8QMvH/D+xBCYOazM/HGZ28oiZ/3chb+lpuQl75oaWvB7W/e3qGlLz7/zX6ctp/GQ8jEnx85jvPOOzc0Tw4RddjSpcCePc4Wkj17Ird+G1F3kruTusvNzfWYHXf+/Ploa2vD/fffr2wrKACeew6YMgW47TbnmL8TJ7q3bHL3UW9tbQl4+umnMXLkSDz77LMYPnx4u3UgIooVTAxDzP0L3WWXAe/U9oZ6bhoOPn8QotW5PtNVV12Furo6NH7T6NOt89zB52LLTVswoPcAXLnuSiXxc1/rsK6hDrOeneWz3IQ8frCj6yLaLXY0/OMgXsQIjJj9Fn796yUhfW6IiKjnkiQJ48ePV24nJibi4osv9jhm+vTpGDJkCPr37++xvbAQ+Mc/nC2FGzcCycndU6a33w4826+zzKfxww8/wGw2Q61WQ5Ikjy6j/upARBQrmBiG0V13OQfOfzZqCE59cwqNG5yDehctWgQAePnll/3er29SX/RO6A0B4dMa+MmhT5Bflo99h/edVdlaj7di93Wf4mv0wSv9v8Kbby5r/05ERERnIS8vT/nb3+QckiShsLAQ77zzDu6//36c8mrKO3AAmDoVqKoCfve7wC197XE4gJtvBi691NkK6WeuJQCAEGV48sknlTUK6+rqsHv37qB1ICKKFUwMw+iii5wzDBo3pyNBnYDvn3N2Jx0+fDg0Gg3+93//FwkJCZgwYQLKy8sBnOki+tnhzwK2Bp5qPYX05HSMSB3h0TLor3upd4tkc0Mz6hbXYcekHZAOnMbDGIbX3vkJUlK66fIrERFRAPLkHDqdDmPGjEFbW5vPMQ0NDWhpacEDDzyAESNGKPERAAYNck48c/31gNEIDB0KJCQ4Y63bYUG98QYwfjzw/PPAihXAW28B330HjBr1JoCTAITr9xO44YZa3HTTTcp9R4wYgSlTpmDBggXQ6XSYNm3aWT0fRESRxMlnwkiSnLOT3nKLCqfnZ+CHl79Hy5EWVL7hXD9GVldXh2XLnC12ugUdm/J9cL/BqNRXYol5iZIcAgiaFDZtb4L1p1aPbcOy/4tp07j+EhERhZ48OceXX36Jv/71r1iyZIlH99Ly8nKsW7dOud3Q0KDEx6VLl6JvX+Df/wbOPdc5ztC1lCbq6pyTvzmPg9v5PCdymjkT+Otfnfseegi4+27n31u2bMEXX1zuUdbk5GQ8+eQPkCQJQjiHgvTv3x/z5s0DEXUfef3FeJ7d2mazweFwwGKxQK/Xw2p1fh+P9GyvbDEMs2XLnFc419mHoO1EGxqqGrBq1Sq/x65atSrgOEF/rYF5GXkexwZLCgHgxVt3+Wz7Sf0QLF++pdvrTURnR37fE8Wj4cOHY+7cuRgxYoTH9gceeMDv8e5xc8QIoHdv/+ctKQGqq53J3913O2NwXR3Q2ur8LSeFP/sZ4NYQiP/7v//zOdeJEyfw4IMPAgC2b9+Ol156ye9SFUShZDKZYDabYTabYTKZfPaXlJTA4XAot61WK7Kzs1FSUgKz2YySkhJYLBblXPJ2SZJQVlYGk8mEoqIi5f4Wi0VZr9b9PCaTSVnIXj7Oe39+fn67j2Oz2ZSkSCYveRSs7FarFfn5+R775PJ4l6WsrAzZ2dkAALPZDIvF4ve5kxO1YM+n++tQVlYGi8Xi93zu5/L3mlmtVmg0Guh0OpjNZuj1etjlK1uRJISIqx8AG2fPni2i2X33CSGhTXyQvU3UzqgVKpVKwNlXxeNHpVIp9zl49KDIfTJX4H6I3CdzPf4+ePSgx/nlY/3tc5eR9KnYgA0eP2qcEr17fxayuhNR53X0Pd1RtbW1QqvViuLiYlFVVSWKi4tFaWmpsr+6ulpUV1eL4uJi5XiNRiMMBoOor68XQghRVVUl1Gq1MBqNyv2MRqPQ6/Xi3//+t9BoNB7nr66uPutye5s9e7YAsFFEQeyJlZ9YiJHuJEnyGx8lSfI4zrnKoP+fyy8Pvn/gQCHa2oRoa2sTlZWV4uTJkyIxMdHv4/br108IIcTWrVvFiy++KNra2iLxtFAPJX82ywwGg88xGo1GVFVVeWzT6/WitrZWua1Wq4UQwuNzX6PRKH/L2xsbGz3O5X0e78927/1yfGjvcdz3e98OVHYhnPX33tfY2Oj3flVVVWLDhg1KfUpLSz32+yuHXF7v59NgMHjUu7a21ue1kM/V3mtmNBqVuOrv8c9GV2IkWwwj4PbbgYRECTsHD0HTlibMHOW/62ZOTo7yt3fLYbDWQPnYQC2FsunNKT7bHEjCqVOjulgzIupu7r0DOjK7cEdotVoUFBSgsLAQer0eRqNRuSpqsVhQVVUFnU4Hq9UKq9UKrVYLrVaLoqIiZRp++X7u6xpqNBpUVVVh/vz50Gq1HudfvHjxWZWZeoYvv/wSO3bsAAC0tbUhIcH/iJekTqxo/8Ybwfc3NjqHemzbtg1LlizBPffcE7Al8Pjx4wCAadOmYcmSJZAkqcPloJ6nvNw53rWz414DcTgcqK6uVm67t+wBzlYovV6PioqKoOdJS0uDzWZDQUGB3/3y9rKysqBdG4uKilBSUhKwrHJX0PYeR2416wi57P5oNBqo1Wq/ZdHpdFi3bp2yX6PR+LQOevP3fNpsNlgsFuh0Z4Z6abVapUXS32MHes3k80TT8jZMDCNgyBDgmmuAh3Y61zT8Td5v/B531113edx2Tw6DdRGVjw20TwiBMkMZ7oANu5GKb88fhozbh2FnkfMN3Lv3F2dROyLqLt5dxju69ExXyAFVp9OhtLQUgDMABhvjYTAYYLFYlLES/gKyLFgwJ5J99NFH2Lx5M1pbW1FdXR0wQZs1axYAKF28hg3zf75Bg5xjEF98MdijOscLnn/++Xj77bdRUlKCPn36+D3yyiuvxNdffw0ATAopqPJy367Ly5adXXKo1+thsViQn58Pk8nk8/lcU1MDo9EYNOGRP6s1Gk3Az3d5u/uFP380Gk3Az3X35Km9x9FoNB7JU0fK7o/RaAxYFjk+pblNOXz48GGPc6d5TUfs7/mUL5Z6Ky4u9nuuQK+ZxWKB0WhEaWlph5PicGBiGCF33gl8faI3joxNw6DaQVj7wlrk5eVBpVJh5MiR6NWrF9atW+czNXdHWwMDaW1txf/8/H8w9G8j8V/0xQqci2s/HIO8p8bgN6XORXpvvpnjmIgizd844s6sS9pZ3gHVZDIpCWIwJSUlyrgP9yuo7toL5kSyiy66CHfccQdUKhXmzZsHIQTWrj0TH/Py8jB58mSsX78ejz/+OLKzs1FeXg4/w4UAAI89Bsyf71z3MFDymJjYgL179wJwzjI6Y8YMuduth4SEBEydOhU7d+7srupSjLvwQt+fp55y7vvjH52/H3wQ+PFH528AkPOHH37wvW9H1NbWwmg0YseOHT4thrKCggKf5FAeC1dZWYn169d3sIbt8x5/V1FRgaKiok6Plwt2fLCy19TUwGKxYPHixT6tlxUVFSgpKenQRcnKysqAraP+ns/OnMvfa6bT6VBdXY3S0tKITzjjjrOSRsjkycDs2cALdUNwxw+f4JLBl2DpnjNTp73wwgu47rrrcMMNN2Dt2rXo1etMDt+VhBBwdoG5efHNuOJNPU6jH/6VPwE/z9+B558fhFOnRqF37y9w880NePLJGWddPyLqmDvfvhO7vvecCKq5tRm7D+7G8dPHfXoHbLh+g5IwjnpsFCYOnogklWe3uklDJuHRSx5t97Frampgt9tRWloKm82G2tpaZV9xcTEWL16MgoKCoC2BBoMBRqPR7xcUi8UCu90Om83WrV9EKH6lpJwZ4iCEgCRJWLp0KZa6TS16/PhxXHTRRbj77rtx8cUXY8aMGRg50rnPfcbRlSs9ZyQ1mc7MVOpu0KCH8MMPC/H+++9jwYIFSE9PR3V1Nb766iusXr0ae/fuRU5ODlauXImrrrqKLYXUIZ995vx9551Av37O3/fd51x7s6tsNpsyYYlOp8PcuXM99tXX18NsNivd+r27Owa6eNdV7t1FZYWFhdBqtZ1KpAD4tNa5C1b2goICZX9+fj7KyspgMBgClkVOQB0OB9LT0wM+ZqDnU6vV+u0+G6glMdhrFo2YGEbQXXcBixem4/a+zjUN0+aeeVP8/Oc/x4EDB1BSUoIhQ4bg4YcfPqtgdOjQISy6YhGu2v5zZGAQHh4+Af98Jxnp6dNwplFgjOuHiHoCfwFVHvOh1Wqh0WhQVlbm0UVGJs+iBji7AflrDQzFFxGKfz/++CMqKiowffp05Obm+uxPSUnBa6+9hgsuuACbN2/G0aNHIYRAevq7uOOOL9DY2Ijf/OY36O01VenSpcDu3bthMqkA5GDw4EY8/PA5KCw0wmw247rrroNGo8Hzzz+Pt956C8nJyfjd736HzMxMAMDkyZORlJTExJAUGzcG3peT4+w++uijzqTwkUec2+XVWAYNCn5/f7zHpLlftLNarUrPD/kzPdTKysqwYsUKv/si8dmv0Wj8Jpg6nQ4OhwPZ2dlK66HNZlPK6K8baaDnU07y3HvJuLeaep8r2GsWjZgYRtAVVwDDNSpsP5aB6a41DRNSz7wk99xzD7777js8+uijGDZsGO6WF1jqpP379+PSSy7Foi+WYTLG4fH+4/DkxlQEuVBCRGESqGXPvSvpnOfnYMP1GwDAp3tpV3sQeJMDqsViUa56OhwOTJkyxe/xHC9IodK3b1/06dPHo6eMt0GDBuHtt9/G9OnTcckll+D+++/HLbfcouyXJAm/+93vADiXmXj33XeRl5eHzz9/AMC/AAAOR29ccMFneOSRStxzzz2YOXMmXnnlFQwcOBBbtmxBU1MT6uvrlXFWmzdvRnJyMhYsWIBx48aF7gmguLBypbOF+r77nD/u27sqLS1NmRTMbrcrSZnFYsHq1auVcYM2mw12u11ZD9Bms6GqqspvDxCHw4HKSud62iaTCXq93u+FPvlxKyoqYLPZYLPZoFarlQuE7vv9DR3o6ON4P2agslutVtTU1ECtVivl0Wg0ypg+97LKPWOqqqqUbqnykhjy8+eeyAZ7PouLi1FaWgqTyQSbzYa0tDRlfL6/cwV6zaJWZ6YwjYUfxNhU3I89JsQ4HBEbsEF8W/atz/7W1laxZMkSAUC88MILHTrn2rVrRV5enlCpVEKj0Yh+/fqJn6fcLDZggyhKqBfbtnV3LYgoFDqzTE1neC9XYTQalaUpGhsbRWlpqSgtLVWm1a6urvZYfkKv1/vd531+g8GgTB0eClyuIv5jZHt27dolBgwYIMaPHy8mTZrksdzTE088IYQQ4vDhwwKAuPfee0WvXr08lp/IyMgQAMSSJUvEiRMnlPO+/fbb4v777/f5efzxx0VLS0ukqksxZu1aIfLyhFCpnL/Xro10iTrHfTmiUKqvr/dYEqK7l21oT3c+3tmcKxqWq2CLYYTdeCNw37390SiSYVthQ+O7jRjz5BgkZTjHDPXq1Qv/+Mc/cOjQIdx4443Ys2cPXn/9dY8xD+5jL8rLy7HMbRCFzWbDVJyPG3At3scgXFo5ClOnhr2aRNQF8mRTcishgG5pKdRqtR7jCd2p1WplfIZMp9N5zFGXFvgAACAASURBVE7nPlDee1975yfqqLa2Nhw8eFDpyunPxIkT8corr2DevHkeM5i2trbioYcewvLly5GWlobt27dj1apVaGtr87h/Q0MDpkyZgnXr1nm0UObm5uLDDz/0ebzLLrsMKpWqG2pHPcHSpZ7jXGONwWDwGDYQKvKyEJHgrxtpNJwrUjgraYT17w/cfcWPGHj0BFoOt+CQ+RC2Dt6Kph1NyjG9e/fGv/71LwwdOhRGoxF1dXVobW1FXV0dli1bhnLX3MctLS144IEHPM7/E/wEv8cfsR/9kP7n8ViwiGMjiGJJZ5apIYon7733HtasWYNjx44FPW7OnDl+x1N9+eWXSret/Px8vBFgQcNPP/3Up9tqVlaWzxqKubm5nFmXehS1Wg21Wu0z82h3kruAunM4HLBarSF7THc1NTXdNh7ybM5lNpujIqmUhPCdkjmWSZK0cfbs2bM3dnZEbwTV3vQ5fnz2W49tRy8Zhive8pwIJicnB/v27fO5f3JyMtRqNQ4ePIi2tjaoocav8WskIhHZmIREDMRtqEWD+GVI60FEoSMvTcGk8IwLL7wQmzZt2iSEuDDSZYkVsRQj7XY7GhoaMHbs2KDjDdva2tCnTx+/ax6qVCqMGTMGX375JU6cOOH3/r169UJra6vP9ldeeQW7d+8GACQmJmL58uVITU3tYm2IiMKrKzGSLYZR4PMpI322/fbtwT6LoO7fv9/v/U+ePIlLL70U9957Ly4YdAH+hX/hQlyIGZiBIeiLv6EN5+SWhaLoRBQmGX0zmBRSj5KWloacnJygSSEAVFdX+00KAWeX0ry8PBgMBgwePNjvMePlaSJdx8sXYN1bIWfNmsWkkIjiHscYRoE/PpmEJ7y2PYLdePme0bjmmiHK1Ng5OTmoq6vzuX9ubi7WrFkDABj2ykXAD55jKEZjMLIv/GtIyk5ERBQKR44cQUtLC/bv34/09HSMHj3a73Hz5s1DXl6e3/iYl5cHs9kMAJg6darHGHzZSrdpInfs2IF33nkHBoMBWVlZWLhwIY4ePYrzzz+/m2pFRBS9mBhGgb17gV9Ai5dvP4jERKDPtIF46eqvce13+7Bn0Q8YVzYOSRlJWLlyZdCg1tbchk8OjMRYfOGxfy1GYtgmrk9IRESxo6mpCc888wwkSUL//v1x3nnnITMzE0OHDkVqaqrHeoLtxUcAykRtq1atCjiB29SpU5GWlqZMeDNx4sRQVY+IKOowMYwCzkVQB+DlzAHKIqh/QDqu7f0NbnrThh3n7sC4v48LGNSuXnI1vl1zAJ+W/BcLD5/yOb8DSfhxb7hrRURE1HVZWVkYMGAAmpqa0NTUhM2bNyv7vNcT7EjSJx/nvU0Igf/85z/Iz89H7969MXbs2BDXjIiCkddflNcZ7OlsNhscDgcsFgtSUlIwZMiQkM3iysQwCvhfBFVCJYZja8tAmFo+xen5e5B5SyYWrliIieMnAuOB0Y+PhmPTEWz4yQ6ovj2BevTDC0nj8EOzCvdNa8DkycA7rYOBUmfySUTUHqvViltvvRU6nQ5TpkzBjh07kJ2drSxhYTKZoNFoYLfbYTAYYLVakZ+fr8wqp9PpUFRUhFtvvRVpaWmorq6GxWJBUVERjEajRzCzWq1YvHgx9Ho9pkyZoiyY7L1cBvVMkiQFXDYiJSXFp2upv6RPduTIEQghfFoaAeDAgQOwWCxISkpCQUFB91WAKATkz2DAmTAUFxd77C8pKcGKFSuUxeC9P2d37NiBuXPnQqfTwWQy4fDhw5gyZQoWL16M0tJSOBwO1NfXo7S0FIBzwfaCggLYbLagn9fy57z7/oqKCtTW1gZ9nJKSEjgcDo8kUF58PljZg8Uq77LY7XYYjUbU19fDbDZDrVbDarX6PHcOh8NnZlHv59P9dVCr1cpr4X0+f+fq6utrtVqh0+mg0+lgsVhgt9s7dc5O6cyih7HwgxhdvNffIqgNDULceacQfRNbxS9U+8V72CA2+Pl5FtvEkswGUVXZJv75TyEA359YW1SViCLHYDCI2tpa5bZarRaNjY2iurpaWfC4uLhY1NfXi+rqauW42tpaUV9fL4RwLlis0Wh8tnvT6/Uej1VcXOxxzmC4wH38x8ivvvrK70Lzgf6f2juP0WgUL7zwgrBYLKKurk40NjaKtrY2cfDgQdHW1haiWlBP1d0L3FdXV3t8PhoMBp9jNBqNx2LxQvh+zqrVaiGE54Lq8ue1+/bGxkaPc7X3ee29X44X7T2O98Lu7rcDlV2IwLHK3/2qqqrEhg0blPqUlpZ67PdXDrm83s+nwWDwiX3er0VXFqtv7/U1Go2ivr6+w+fuSoyMiVlJJUkyun7H7WXkpUuBPXuAlhbn76VLgXPOcXYrrfu8F07+PBubMMjnftsxEJtvmIJ/fnkO9IslLFsGrF0L5OUBKpXz99q1sb3AKlFP19zQjLrFdahbXIfmhuawP75Go4FarUZ1dbVyJTM7OxsWi8XjamhNTY2yX6PRQK/Xw2Qy+V2nKpCioiKUlJR0fyXiVLzHR7k7qbuurCcon+fEiROor6/H5s2bUVVVhcceewwPPfQQGhsbfVoSic5GebmzN1hdHdDa6vy9bBl8ZpzvDIfDgerqauV2UVGRx355ofiKioqg50lLS4PNZgvYQi5vLysrC9plMdjntXsrYHuPo9PplEmi2iOX3R85Vvkri06nw7p165T9Go0GFosl6GP5ez5tNptP7NNqtcjOzu5Q+YMJ9vrKjxnqtVRjIjEEYJAkqR6A//+EODdyJPDss8CrP/Ed97Aa4/HhDgmJiWe2+UsyiSg2NW1vwtbBW3HIfAiHzIewdfBWNO1oOqtz+ls8eO7cuQGPNxqNAID09HSlC4vcDUhmsViwZMkSj/utWLECq1ev7tQ4EY1GEzDok19xHR8lSfJYTiIxMVH5EvnVV18BcHYTdTgccotowPPk5ub63eevWypRR1x4oe/PU0859/3xj/7vI/c2/OEH3/u2R6/Xw2KxID8/HyaTyeeztaamBkajMWjC43A4lC6QgT6b5e3un/H+BPu8dk+e2nscjUbjkRB1pOz+yLHKX1nkhNB9EfnDhw97nNt7gXl/z6fVavVbH+9upPK5LBYL5s6dC4vFApPJ5BF7y8rKYLFYUFbmXFIu0OtrsVhgNBpRWlra4QS6q2JljOGtQojQPhMx4KOvk3y2cWIZotj2+Z2f4+iuowH3n9jvuyj3nkV7kDw6OeB9+k3qhzGPBp6J2H3cgxxoFy9e7HOM3W5HaWkpbDYbamtrodfrlXEn9fX1HldIq6urfcZSqNVq6HQ6JaB1lMPh6PCxFP/xMS8vD9u2bQPgXE8QAL799lscPep838izlyYnJ2Po0KHIzMz0O3vp+PHj/Y5XvOyyy6BSqcJUG+opPvvM//YDB87uvLW1tbBYLCgtLUVRUZHfz9aCggKfVi15bJrNZsP69evPrhBuvD+vKyoqUFpa6rEOaEcEGzcXrOz+YpV7WSoqKpCent7u41dWVgYc3+7v+ezouXQ6HUpKSpTWvtLSUmi1WiXxk8cNmkwmFBcX+3195fGFMjmRDIVYSQw1kiTpAGiFECb3Ha7uM+6v5LgDZ/uui1I5OcAv6rS4b9pBTixD1EP0HtEbzd82+2w7G/KVTKvVCrVa7fcKbEFBgRK08vPzUVZWBoPBgMLCQuV+7vfxboEEALPZjKqqKmRnZyvdSYuKimC32zFlyhSfgf8AfCYhoHYFjI9AfMRI7/UEVSoVli9fjoQE51eYpqYmpKSk4Pjx46ivr/do5XCfvdS7SyrQtW6pRLKNGwPvc84477tdbgAfNCj4/f2RP0flRMG9p4fNZlMmV9FoNKiqqvLp7tjZiVDa4+/zurCwEFqttt1umt68W+vcBSt7oFgVqCzuvV6CJYyBnk+tVuu3+2yglsRAdduxY4fSTVdOGIO9vuESE4mhHOwkSZorSZJOCGFx21cGQEmdJUnamJmZOTsCxQw55+ylA3DtfwYA//HcTkSxKVjLnmyjtNHjdv7Wzl2J9VZTUwOtVovS0lKUlJS023VTo9EgLS0NVqsVNTU1MBgMKC0tVYKav/vLM9YBzu49JSUlqKqqarflsKysDCtWrOhizXqeYPHRtT/mY6QkST7rCcpJoRAC27ZtC9jiJ4TAZ599hnHjxkGtViMnJwd79zq72SQmJuLiiy8ObeGpx5JnnPe3vau8x5m5j6ezWq1KV0o5SQq1YJ/X3Z2EdoQcq/yVxeFwKBcpAWeMcu85432/QM+nnLi5tyC6t5r6O1egssqJoM1mw5QpU4K+vuESFYlhgEHzNiGExbXP7uoqcxhAj720J48VXLUK2LvXeTVq5UqOISSKd9rtWhxcexAAMHjZ4LM+X319PfLz82E0GrF48WIUFBQoCZuc/KnVathsNiVwuSeBZrPZZ9ID91YXs9mMkpIS5ZwajQZmsxkmkwkGg8FjGnWr1YqKigrlsdRqdcjWZ4pFjI/BSZKE6667DvX19XjxxRd99o8aNUpJIgFg+vTpSmI4a9YspKamhq2s1LOE4jubfIHOarXCbrcrSZnFYsHq1auVcYM2mw12u11ZD9Bms6GqqgoFBQU+yYbD4UBlZSVsNhtMJhP0er3fVvT2Pq/d9/vrhdLRx/F+zEBlDxarLBaLR1nlrqZVVVWwWCzKmEP3MXze3W4DPZ/FxcUoLS1VJlZLS0tThk0EOpfNZoPValXK5XA4YDQaYTKZlLoUFxfDbDb7fX3DSQo2WDsaSJKkhTMIOiRJKgVQKoTw7bN05viNs2fPnr2xs+3zREQUUy688EJs2rRpkxDiwkiXJRI6Gx9d94nLGCmEwKOPPoqmpjMTM+Xm5vqMnRVC4KOPPvLolkpE/smJUKjJiZOcZLp3Bw2H7ny8cJS9o4/RlRgZ9bOSuoLcEkmS9ADq2wt6REREPQHj4xn+Zi/1101U7pY6Y8YMJoVE7TAYDCGfBROAR1IYbh3t+hnuc0VKVHQlbY9rjAQRERG5YXw8w3v2UnYTJTo78uRk8uzVoeBvnVt5SaVwTETmPkt3NJ0rELPZHNLkMyYSQyIiIqJgvGcvJaKzF+pEx984w3B0X5V1Z/3CMeFOqFtWmRgSERFRzPM3eykREXVc1I8xJCIiIiIiotBiYkhERERERNTDMTEkIiIiIiLq4ZgYEhERERER9XBMDImIiIiIiHo4SQgR6TJ0K0mSvklNTR02adKkSBeFiIhCaNeuXThy5Mi3QoisSJclVjBGEhH1DF2JkfGYGO4EcA6A/Z28ayaAA91forCLh3rEQx2A+KgH6xA94qEe3V2H0QAOCSEmd+M541oPj5HxUAcgPuoRD3UA4qMerEP0iHiMjLvEsKskSaoRQhREuhxnKx7qEQ91AOKjHqxD9IiHesRDHXqqeHjt4qEOQHzUIx7qAMRHPViH6BEN9eAYQyIiIiIioh6OiSEREREREVEPx8SQiIiIiIioh2NieEZZpAvQTeKhHvFQByA+6sE6RI94qEc81KGniofXLh7qAMRHPeKhDkB81IN1iB4RrwcnnyEiIiIiIurh2GJIRERERETUw/XYxFCSJG2QfUbXb0P4SkRE3UWSpOIA2/WSJOkC7Y8mQerAzycKOcZIovjFGEmB9MjEUJIkHYCqIIcYJEmqB2ALU5E6TZIkg+vHGGB/TLy5O1CPqH+Du55nXRy8Fu3VI+pfC0B5f8/1s10LAEIICwBHsC++kRaoDi5R//kEtP//Eivvi56IMTI6xEN8BOIjRsZLfAQYI6NBNMfHHpkYuv7pg/3D3CqEyHYdF3VcbwiLEKIMgMZ1231/TLy526uHS1S/wV1lXux6rrXez3WMvRYB6+ES1a9FBxQCcLj+tgHw9/8WC6L688lNwP+XWHlf9FSMkZEXD/ERiI8Y2UPiI8AYGU5RGx97ZGLYAZoov3qlwZk3rM11212svLnbqwcQ5W9wIYRFCFHkuqkRQli9DomJ16ID9QCi/LUAnB+oQcqnBmB3u50ehiJ1Wjt1AKL/80kW7P8lJt4XFFC0/w/GQ4yM+fgIxEeMjJf4CDBGRpGojY9MDP0QQphcL1Z6gKt0ESWEKHNdRQQALYAar0Ni4s3dgXoAsfEGl/u6F/nZFROvhSxIPYDYeC3SIl2AbhC0DtH++eQm2P9LTL0vyFO0/w/GQ4yMp/gIxEeMjIP4CDBGRouojY9MDL24+vPrXTcPw/9Vuqjgal62Brh6FTOC1SNG3uAQQpgAFEmSpI50Wc5GsHpE+2vRgauIDpwJKGo4399Rpb06xNLnU7T/v1DXxNL/YDzEyHiIj0B8xMhYjo8AY2Q0ieb/FyaGLm5v9BoA8j9dNvxfpYsWOiFEiZ/tUf/m9uK3HrHwBpckyX28gQ2A90DimHgt2qtHLLwWcF6B07sGc6fJ9XF7b1fgTLk1OPM+jybt1SEmPp868P8SE+8LOiPW/gdd4iFGxmx8BOIjRsZJfAQYI6NCtMfHHpkYul6QArcXBgDWA4DrqtwS1776aL3SKEmSwXX1Sh4YHWtvbgDt1iPq3+Bw9v12fwPbgJh8LdqrR9S/FkIIsxDC7LrpfkXX/b0t/585ovG93cE6RP3nEwL8v8Tg+6JHYoyMDnEQH4H4iJExHx8BxsgoEtXxURJChPPxqBtIZ6YSt8P5YbVYCGGRJKlWCJHvOsYA14B1t3EKUaUT9bDDWQ9T5Errn+uNvMR1M18eoB6Dr0VH6xG1rwVFF3//L7H2vqDYFA8xMh7iIxAfMZLxkbpbNMdHJoZEREREREQ9XI/sSkpERERERERnMDEkIh+uwfYxO3scERFRqDBGUrxiYkhEHiRJ0iDwgspEREQ9FmMkxTMmhkTkQQghBzxbpMtCREQUTRgjKZ4xMSSKANc6No3yejySJBnD+NjqDiyoWhiWwhAREXlhjCSKDCaGRJFRA6DMtSZPGZyLtrYXiLrLEiFEe+vi6OFcu4mIiCjcGCOJIoCJIVFk6ABUA8oaSTpESbcUSZK0AMzgFVEiIooMxkiiCEiIdAGIeqgpAKyuRUznArjINW4hpFwB1t7OYQVCiBJJkhpDXR4iIiI/GCOJIoAthkSRoRZCWFxdZOxCCKu8wzWmQueaDlvf3okkSdJIklTr+i3/HWga7SVCCHMHy1gTxq47REREMsZIoghgYkgUZq6A5HDbpJODlKuLSporIFpd24IGPtdVVJsQwub2tyPYfYKUTQMg2/WYNgCLu3IeIiKirmCMJIocdiUlCr8CeI6V0AghHG7jKKxu+6wAiuAczxCM+yxqfq+EdrCLjFYIUeI63gKgtp3jiYiIuhNjJFGEsMWQKIxcVxtL4BmYzK6AlQZnkNO67dMC2NGBUztcV1At8LzS6k4HIOBMa64yrHBdkQWc6zSlSZJU3IHHJyIiOiuMkUSRJQkhIl0GInLj6qIiBy6NEKLM7Uqpxf23EMLsCqRVAC6CM3BWwTlQ3+F1XoNrvAYREVFMYowkCh0mhkQ9gBw0OzGonoiIqEdgjCRyYldSop6hAEG6yBAREfVgjJFEYIshERERERFRj8cWQyIiIiIioh6OiSEREREREVEPx8SQiIiIiIioh2NiSERERERE1MMxMSQiIiIiIurhmBgSERERERH1cEwMiYiIiIiIejgmhkRERERERD0cE0OiCJIkSS1Jkk6SpGJJknRe+7SRKhcREVEkMT4ShR8TQ6LIWgLAJoQwASjx2qeJQHmIiIiiAeMjUZgxMSTqBq4rm42uK5t610+j91VOb0KIMiGEzXX10xam4kKSJI0kSVWSJNXKV15dZRauOqjbub/OdbxW/js8JScioljC+Mj4SLFDEkJEugxEMU+SJA0ArRDC7LptALBYCDG3g/c3AlgNIA2AHCzzAdQCzgAZgjIbAOQLIYrcttUDmCuECBiEXfdTu67iytv0AKYIIbyv6hIRUQ/G+Mj4SLGDiSFRN5CvIAohHK6/vwAwSgjh6MB99QAsANLcA44kSXo5kIaozJ0OfHLdhBAD/exrN2gSEVHPwvjI+Eixg11JibqBEMLhFuT+BqBEvu3qSlLv+q2TJKlUDpSuoGcEUAWgyO/Jo0sBAHuAfTYAnBCAiIgUjI8AGB8pRiREugBE8cQ1ZkLj3rVFCGGRJMkG5yB6ebxEAQCL64pnoKue4biyqPEa/5Am/+EKzgVwBjOrEMLSzrnS2tlPREQ9FOMjUfRjYkjUvUoBKOMmJEnSuQUM9yuJQQevA4AQwtrNZfPH5t4dxzWWQ7YEzuBskSSpGs7uPDUIPBucBkA4ykxERLGH8ZEoyrErKVE3kSSpFECpPIbAdUUxZqfU9jcjnKv7T5EkScXux7rGY5Rx/AQREXljfGR8pNjAxJCoG7iCgwGAzTVNdTFcM6a59mkALHEFw7kA5rY35XUHH7fW+zwd2eaaJW4ugAL36bjh7O6i97p/IdzWkHJ1A5LrqUzFzRnXiIjIG+Mj4yPFDs5KSkQBBZoRjoiIqCdjfKR4xBZDIvIrBmeEIyIiCjnGR4pXbDEkIiIiIiLq4dhiSERERERE1MMxMSQiIiIiIurhmBgSERERERH1cEwMiYiIiIiIeriESBegu0mStBPAOQD2R7osREQUUqMBHBJCTI50QWIFYyQRUY/R6RgZd4khgHNSU1OHTZo0aVikC0JERKGza9cuHDlyJNLFiDWMkUREPUBXYmQ8Job7J02aNGzjxo2RLgcREYXQhRdeiE2bNrHlq3MYI4mIeoCuxEiOMSQiIiIiIurhmBgSERFRUEeOHIHD4YAQItJFISKiEInarqSSJBULIUyuv/UAHAC08jYiIqKeKBLxsampCc888wySk5MxdOhQZGZmIjMzE0OHDkVqaiokSQrVQxMRUZhEZWIoSZIOwFwAJkmStAAghLBIkqSRJEkrhLBGtoREREThF6n4mJWVhQEDBqCpqQn19fWor69X9iUnJ2PBggUYN25cKB6aiIjCJBa6khbCeTUUAGwAdBEsCxERUbQIW3yUJAm5ubl+96WkpGD06NGhemgiIgqTqEsMXVc8LW6b1ADsbrfTw1wkIiKiiIt0fAyUGF522WVQqVShfGgiIgqDaOxKmtaZgyVJMgAwuG0ad+DAge4tERERUeR1Kj4C3Rsj3buTynJzc6HRaLp0PiIiii5hTwxdQcqbzTVGwvtqKODsJiMHQzWAw+47hRBlAMrczr8xMzNzdneWmYiIKNS6Oz4C3RsjJUnC+PHjsW3bNgBAYmIiLr744q6cioiIAli+HFizBjh1CujdG7j5ZuDJJ8Pz2GFPDF1BKhCNJEkaOANdmmtgfQWAAnk/AO/ASEREFPNiIT7m5eUpieGsWbOQmpoa6ockIuoRjhw5gt/+tjfWrOmjbDt1CnjqKeff4UgOo2qMoRDCLIQwu26qXdusgDITm4MzkhIRUU8TLfExKysL8+fPx9SpU3HeeeeF+uGIiHqMpqYmPPec/za7NWvCs4ZsNI4x9On60s5VVCIioh4h0vFRkiRkZWXh1VdfxdChQzFx4sRwPjwRUdw6fToLra3+9506Bezbty/kywJFVYshERERRbe0tDQUFhYiOzs70kUhIooLb74JTJ4sBdyfkNAalmWBmBgSERFRh6lUKuTk5KBfv36RLgoRUUw7dgy46qo2XH45MHDgj8jOrvd73EUXfRGWZYGYGBIREVGnNDY2Yu/evZEuBhFRzNq+HdBqgbfflpCe/jyuuOJ+TJ68AhMnboZK1QJAQKVqQXb225CkX4WlTFE5xpCIiIii1+7du7Fp0yasXLkSiYmJkS4OEVHMaGoC5s0T2LZNICtLwquvSsjPX4A330xEXV0fCPEoFi06FwDQ3NyMJ554Ao8//mJYysbEkIiIiDpl8uTJyM3NDUvXJiKieLFhA3DZZcDJkxKAXfjtb3dj7NiLoFYPx9KlS3H06FE0NjbimWeeAQBceuml+NOf/hS28rErKREREXVKamoqMjIy0KsXv0YQEbXn9Gng/vuBuXMFVCrg978HqqsPY9iwfli3bh2am5sBAP369UNWVhYWLlwInU6HadOmhbWcbDEkIiKiTtu3bx+SkpIwatSoSBeFiChqffEFsGAB8PHHQEJCBbZsmY7c3EwkJupgt9vx05/+FElJScrxkiRFbCkgJoZERETUaevXr8fAgQOZGBIR+dHaCqxaBZhMApIk4Z577BgwYD+2b/8RX3+diSuuuAJpaWlIS0uLdFEV7ANCRERhVV5ejgkTJiAhIQETJkxAeXl5pItEXXDNNdfgqquuinQxiIiizvbtQEaGwO9/D6SkfI49ewCTKQ333nsvxo0bB41GE/C+kYyRbDEkIqKwKS8vx7Jly5TbdXV1yu2lS5dGqljUBQMHDox0EYiIoooQwN//DixfDpw+LWHChF2YM+d5/Oc/56N37wsxePBgzJo1K+D9Ix0j2WJIRERhs2rVqk5tp+j1448/YsuWLWhsbIx0UYiIIu7774FZs9pgMADnnfcj3nsP+OijiVi9+o84cOAAGhoa2j1HpGMkWwyJiChsAi2KzsXSY8/JkydhsViQmprK1kMi6tHeeQe46Sbg2DFgwID7cMklEvr3nw8gH3379sUdd9yBhIT2065PP/3U7/ZwxUgmhkREFBavvPJKwH05OTlhLAl1h/T0dBQXFyM5OTnSRSEiCqvbb2/D3/7WhpYWFSQJEEJCbq7Aa6/1QlbWL/H111/j9ddfx5AhQ5CVldVuUtjU1ITbb78dbW1tfveHK0ayK6kXTopARNS9Tpw4gdtvvx2LFi3C8OHD/R6zcuXKMJeKumL58i3o0+dzSFILUlLqcffd1kgXiYgobI4cOYJbbjmJp5/uhZaWBAAShJAAAFlZX2DUqEZkZGRAq9XilltuQVZWVrvn3L59OyZPnox169ZBr9f7PSZcMZKJoRt5wGddXR1aW1uVAZ9M1oRsGgAAIABJREFUDomIuqaurg5Tp07F008/jd/+9rfYt28f1q5di7y8PKhUKuTl5WHt2rWceCYGLF++BU89NQOnTo0BkIBTp8bgqadm4Lrr3o500YiIwqKpqQnPPee/9e+990biueeeQ3NzMyRJwrBhw4Keq62tDSaTCTNmzEBLSwvef/99VFVVRTRGsiupm2ADPvmlhYio44QQKC0txV133YUBAwbgrbfewiWXXALAObMaP1Njz5o1GX63v/XWZLS2tkKlUoW5RERE4ZWSkoXWVv/7Wlp6ITc3F4mJie2e58CBA7juuutgsVig1+tRVlamjNWOZIxki6EbTopARHT27HY79Ho9brvtNsyaNQu7d+9WkkKKXadO+V/I/ocf0pkUElHc27wZyM+XAu5XqVqh0+kgSYGPAYA333wTEydOxJYtW1BWVobKysqomcCLiaGbQAM7OSkCEVHHvP/++5g4cSJee+01PPTQQ3jrrbcwZMiQSBeLukHv3l90ajsRUTxoaQEuvxyYOVOgsbEJavV6v8f95CeWoBfJTp06hd/85je4/PLLMWTIENTU1ODWW29tN5EMJyaGbgIN7OSkCEREwbW0tOD+++/HnDlz0KdPH2zduhV33303evVimIkXN9/sfw2uJUvqsXPnzjCXhogo9A4dAvLygDffBJKTG5GefiWys3+HiRO3QKVqASCgUrUgO/ttPP64CHieffv2Ydq0aXjkkUdwxx13YPv27cjNzQ1fRTqIYwzdyP15V61ahbq6OgwYMABPP/00x8IQEQXx1Vdf4dprr8UHH3yA6667Dk888QT69+8f6WJRN3vyyRkAtqC0dARaW4cjIeEbGAxfYvLkb9DQED1XvImIusPmzcDixa2w23uhsFDC3/+ejOPHq/D3v/8d55zzCb77zgIASExMxPLly5GamupzDiEEnnvuOdxxxx1ITk7Gv//9b8yfPz/cVekwXsr1snTpUuzZswd6vR7nnHMOk0IioiBeeuklTJw4ETt37sQLL7yA559/nklhHHvyyRmoqXH+PX/+13jyyRm45ZZbMG/evMgWjIioG61dCyxYIPDDD99i8uTb8dxzJ9GvXzIyMjJ8PvNmzZrlNyk8cuQIli1bhptuuglTp07F7t27ozopBJgYBjRp0iTU19ejqakp0kUhIoo6x48fxy9+8Qvo9XqMGTMGO3fuxLXXXhvpYlEYTJyYheTkYvTqZYl0UYiIutXBg8D11wtcey0wZoyEp5/ejz//eRkee+wx7Nu3DwCQkZGB4cOHY+HChdDpdJg2bZrPeT788ENMnjwZlZWV+NOf/gSLxdLu8hXRgF1JA5g8eTIA4KOPPsIFF1wQ4dIQEUWPjz/+GFdffTU++eQTFBcX48EHH0RSUlKki0VhIkkSzj+/Bl9/fRzAfTh48CDee+89XHTRRcjI8L+kBRFRtHvjDeBnPxNobpawYME+mM3jkJDw/9DS0gK73Y7Bgwcrx0qShIkTJ/qco62tDUajEffddx+ysrLwwQcf+E0coxVbDAOYNGkSAHBAPRGRixACTz31FKZMmYLDhw/jnXfegdFo7HRS2NzQjLrFdahbXIfmhuYQlZZCKSdnGnbuzMSxY871Cx0OB06cOBHpYhERdZoQwN/+Blx5JXD6NDBy5NO49NKNsFjeRktLCxISEjB//nyo1eqg5/nuu+8wd+5crFy5Enq9Hrt27YqppBBgYhhQZmYmzjnnHOzatSvSRSEiirjDhw9j0aJFWL58OebMmYOPPvoIF198cafP07S9CVsHb8Uh8yEcMh/C1sFb0bSDXfZjTUKCDs3N/8Lrr3+FQYMG4bbbbsPIkSMjXSwiok5pagKuu07AYACmTm3Ftm0SbLYizJkzB7W1tfj22287dJ7XX38d5513Hj788EOsWbMG69atazeRjEZMDAOQJAmTJk1iYkhEPVJ5eTkmTJiAhIQEjBo1CmPGjMGbb76Jhx9+GG+88UaXuwweLD/ou22t7zaKbpdc4lybsrr6UIRLQkTUNQcOAJdcArz8chuAP6Cw8EmMHt2IXr16YezYsfjVr34V8IKXe4xMT0/HlVdeiaysLNTW1uKmm26KqrUJO4OJYRCTJ0/Gnj17cPr06UgXhYgobMrLy7Fs2TLU1dWhtbUV//3vf9HY2Ig//OEPuOuuu85qbcIRK0b4bBu5ki1NsUanGw3gCGprWwEA//n/2bvvsKjO7IHj32FoUhUFgl0RRfoAxt5RY0s0mmgwUaOmrSb6S9lsTExz15hsjCXVlsREsMQaXY0Ve2yABRAbaowNEKXDwMz9/XGFqHSiDOj5PI/POHfuezmzxZdz7/ue8/vvLF682LRBCSFEOX3yCfj7Kxw9CnPmaImI6M6jjwbx7bffkpKSAlBihe2758iC8ydNmoSnp2eVfYf7QRLDUgQEBKDX6zlx4oSpQxFCiCozbdq0Yo8vWbLkb11Xf03PybEnixy3dJHCNTWNpaUFdnZnOHfOAQBzc3MsLS1RlJIbPAshhKllZ0P79jB5MiQnJ7F48SnGjoVu3brh5+dH586dy1wCWtIc+fnnn9+PkKuUVCUtRUEBmiNHjuDn52fiaIQQomrEx8dX6Hh5JK9P5uSYk+Sn5dPwjYYoeQpowHWEa9mDRbXUuHEKcXEdyM9XaNOmDW3atDF1SEIIUaLz52HQIDh6FFq0yKN167dwc3uFDRs20LdvX+zt7encuXOp18jPzycuLq7Yz/7OHFldyBPDUrRs2ZJatWrJPkMhxENj3rx5GI3GYj+rzBIZQ5aBU6+cImZgDJb1LQmODKbF5y3wmO2BxywPHNo4/N2QhYkMGXIZaMvVq1dMHYoQQhQxfjxYW4NGAxYW0KqVkfj4HL7+WuHUKQt+/XURer2eP/74g9zc3DKvl5iYSK9evUpcGVHTl5GCJIal0mq1+Pn5SWIohHjg5eTk8MILL/DSSy/h4+NT7DmTJ0+u0DXTDqdxOPAwl+deptGbjQg6EIStt+29CFeYiNFoZO7cuXzyySd069YIiOXYsSMoisKCBQvYuXOnqUMUQgjGj4dvvoGCfC8/H/R6MwyGNXTvHk9yslo4q3PnzowdOxZra+tSr3fo0CGCgoLYv38/L7/8crHnVHSOrI4kMSxDQEAA0dHRsm9CCPHAunjxIl27dmXBggW8++67REdHExYWhre3N1qtFm9vb8LCwggNDS3X9RSDwoVpF4huH40x04j/Vn/c/+uOmZVMOTXdO+8c5+WXOzJ58lsMH+4DfEN4eAYajQZXV1ccHOQJsBDCtFJTU1mwoPjf283MhnHgwAGWLVuG0WhEo9FgYWFR6vUWLlxIp06d0Gq17N27l2+//fZvzZHVmewxLENAQABz587ljz/+kB5NQogHzo4dO3j66afJyclh1apVDB48GIDQ0NBKTXLZ57OJfy6e1D2pOD/tTMvvWmJRp/RJV9QM4eHw2Wf+he+TklyAV1i//jwAAwcONE1gQghxm7S0NPT64m9S6fUULgctq8J2bm4uEydOZO7cufTq1YslS5ZQt25doPJzZHUnt2/vok/UE/tULLFPxaJP1N9RgEYIIR4UiqIwc+ZMQkJCqFu3LgcPHixMCit7vauLr3LY/zAZxzLw/NkTr6VekhQ+QD7+WG3dNHUqpKerrwCpqQ0Lz1EURVbYCCFM6tChhiV+ptUayMjIoGHDks8BuHTpEt26dWPu3Ln861//YuPGjYVJ4YOs2iWGGo3m01uvL952bKhGownRaDT/vJ8/O+1gGvtc95G0IomkFUnsc91H87zmmJmZSWIohHhgZGZmMmLECF5//XUef/xxDhw48Lc2zefdyCPumTjin4vHzs+O4KPBPPLsIzW2wW91Zcr5EeD0aS0AkyaBnZ36qjLn9OkMEhIS+PTTT7l69er9DkUIIYr15pswZIiGWrXSiv28TZtjtGjRotRr7N69m6CgII4fP86KFSv45JNP0Gq19yPcaqfaJYbAixqN5iyQAKDRaAIBFEXZCtwseH8/XAu/VuRY6spUWrZsSXR09P36sUIIUWXOnj1Lhw4dWLp0KdOmTWPlypV/a1/Yje03OOx3mOSVyTT7TzMCdgRQq2mtexixuI3J5kej0YhWexqAWbMgIwNmzvzr87VrL1CnTh38/PywtJS+lEKIqpWfDxMnwhdfgJtbNM7Oj9KmzUG02nxAQavNp02bgzRu/GmJSZ6iKMyZM4cePXrg6OjIwYMHGTJkSNV+EROrjnsMX1AUZcVt74cBW279PQEIAaLuxw9uMrkJl2ZfKnIs4FoAv//++/34kUIIUWU2btxIaGgoGo2GjRs30qdPn0pfy5hr5Nx757g44yK1PGqh+12HQ7AUHrnPTDY/btmyhby8RUA4U6bAlCl3fr5//3XefNObfv363Y8fL4QQJTp+HEJDjcTEmPF//wedOl0kNPQCo0f/j/79NxaeFxsby+jRzxd7jaysLF566SUWL17M448/zk8//YSjo2NVfYVqozo+MWx+17KY2kDKbZ/fscBXo9G8qNFoDhf8AYKuXKlcTyVLl6J3OS1dLAkICODChQvcuHGjUtcVQghTMhqN/Pvf/6Z///40adKEyMjIv5UUZsZmEtk2koufX6T+S/UJjgqWpLBqVGh+hHs3R/bp0wdFCScsDBo2VPcQ1qlzg8WLFZycWlC79k+F5+r1+gpfXwghKmPpUtDpFGJiNDRv/gWffZbPk08+Tk5ODl5eXoXnWVhYMH/+fPr27VvkGufOnaNjx46EhYUxdepUVq9e/VAmhVANE0NFUT67tSymrkajCSnH+fMURQku+ANEurm5VfrnBx4MxO1FdXz91+oDoNPpADh69GilryuEEKaQmprKk08+yZQpUwgNDWXfvn00a9asUtdSjAp/zvmTw0GH0V/W47POh5bftkRr+3DsvTC1is6Pt8bc0zkyNBR271b3jo4YcZkRIzQEBTUv3Ie/du1avvvuu0pfXwghyuunn+DZZwE0TJhwgLfftmPDhg2cPq0ue+/QoUPhuV26dCk22du8eTPBwcGcP3+e9evX895775VZrfRBVuVLSW/fNH+bBEVRtt76LOXWUpnrQHPgJuB067zat47fNw5tHHBo40DKxhTyk/MB8PdXy3NHR0fTrVu3+/njhRDinjlx4gSDBg3i7NmzzJ49m1dffbXSBWFyr+QS/3w8NzbdwKm/E54LPbF0rdxesvBwmDYN4uPB0xMmT1YTjodddZ8fCzRpov735u7uDUC9eoPYutWNlJQ8PD09cXV1RVEUKT4khLgvFAVefhnmzQN//+ssX16Xli3bodcH8uOPP+Lk5ISHhwcNGzZk0KBBZGRk0K5du7uuoTB9+nTeffddfHx8WLVqVZlFaR4GVZ4YKooyr5SPD3NrUz3gDsy9dSz41rHmwNb7F91f7HR2ZERlAODq6oqbm5tUJhVC1BirVq1i1KhR2NjYsH37drp06VKh8fpEPafHq3ddnfo5cfatsxizjHh860H9l+pX+pf+8HAYMeKv97Gxf71/2JPDmjI/ajRw4gRcv36drKxa1K/vjaJ0Zf36s4wc2aoqQhBCPKRycuCFF+CXXxScnTdgZvYxLi6bMBjssbS0ZMyYMZibq+mNRqMpfLhzu/T0dEaPHs2qVasYPnw4CxYswNbWtqq/SrVUrZ6VKooSBTyt0WiGAmcVRYm6dYxby2ZuFry/3+wD7ck6mUV+hvrUMCAgQBJDIUS1ZzAYeOeddxgyZAje3t5ERUVVOCm8u3XPyTEnsahnQVBUEA1ebvC3ngRNm6a+3t0Lr+C4KF51mh8BIiMjqVevHps3b6ZfP3Vp6rZtyYDaFDorK6uqQhFCPCT27oXAQIXFi+G99zRER+tYv341CxYsYMsWtQ5XQVJYkpMnT/Loo4+ydu1aZsyYQXh4uCSFt6l2VUmLu2Naxl3U+8Iu0A4UyDyWiWMHRwICAtiyZQu5ublYWVlVdThCCFGm69ev88wzz7BlyxZefPFF5syZU6l/r4pr3ePUywlbz783eWZnQ1yc+vfbe+FNmaIuKxWlqy7zI0BGhjcuLkloNNl07uwGJBMVpWA0Gvnss89o3749ISHl2gYphBBl+vprePVVBUVR6NHjW9599xU0GrUWSKdOncq1DHTNmjWMHDkSa2trtmzZQvfu3e932DVOtXpiWJ3Y6ewASI9KB9QCNPn5+cTGxpoyLCGEKBQeHo6Pjw/m5ua0aNECT09Pdu7cyfz585k7d26lb2LZtLQpcqzJlCZ/K9Y9e8DfX90bAkV74Xl6/q3LiyrWsKE1iYn1SExshIWFOQ4OCVy4UBszMzP69u2Lp/wXKoS4BxQFvvoKXn0VzM01DB++mMcey+TAgQMkJ6urFNq1a0e9evWKjL19jnRxcWHw4MG0atWKyMhISQpLIIlhMRIzE0mtnYqFswUZ0eo+w4CAAABZTiqEqBbCw8MZMWIEsbGxGAwGzp49S3JyMu+99x7jxo2r1DWNuUZOjT9VuLfwdsW18ymPjAx1Qu/SRW1A/M476vEpU8DeHt5/X30/eXKlLi9MpHlzcHRU2LjxGoqi0KJFItnZ1zEaFYKDg2nYsKGpQxRC1HC5uTByZMEcksHJk7BkyUjGjx/Pnj17iIyMLHHs3XNkUlISAOPHj6dRo0ZV9RVqHEkM75KYmUj3Rd3p8VMPLP0tCwvQuLu7Y2trK4mhEKJamFbCprxly5ZV6no5f+QQ3SWay99cptGbjdDt09FgYgMaTGxA4MHASl1z61bw9S1YAgTHjql7CcPCwNsbtFr1NSxMCs/UNBoNPPLIZVavvkBCQgLjxl0kP78Tf/55kfz8fK5evYrBYDB1mEKIGiotDZ58EtauVXB0nAc8TqNGat0PGxsbxo0bR+/evUscX9Ic+fnnn9+PcB8Y1W6PoSkVJIVxSeommFVmq+gT0wdjrhEzKzP8/f0lMRRCVAvxJWzKK+l4aVI2pRA3Ig5Fr+C90hvnJ50BcGxfuQa/qanw5puwYAG0bAm7d0PHjn99HhoqieCDoFs3exISgqhTJ+uOVTXp6emsWLGCF198kb/TM1EI8XDasAFee03hwgUNs2ZpaN8+mDp1erFgwQICAwN59NFHqV27dqnXOHHiRLHHKzNHPkzkieEttyeFXs5eeDl78bvj75APFw9fBNR9hkeOHMFoNJo4WiHEw+zy5ctYWFgU+1lF9nYpRoXzH53nWN9jWNW3IuhwUGFSWFnr16tPAb//Ht5+G44cuTMpFA+OQYMcCA3VAvb4+voBW5kxozZNmjRh6NChZf7iJoQQd/v4Y+jfXyEhwcArr6xm/HgIDAykSZMmuLq6Urdu3TKv8f3335f4u7rsfy6dJIYUTQojRkUQMSoCxVutkvDvb/5NYmYiAQEBpKenc+7cORNHLIR4WB09epS2bduiFFRxucvkcm7W0yfrOdbvGOc/PI/rc64E7g8stuhMeV2/Ds8+CwMHQp06sH8/TJ8OtWpV+pKimnvsMXj//QQOHvwNOztbrK2diYurjZ2dHd7e3tSS//KFEGUYPx6srdXl6ebm8MEH6rzRseM7ODkd5ezZs+Tk5GBmZsbgwYNxd3cv8VpGo5HJkyczduxYfHx8ij2nvHPkw+qhTwyLSwpdbF1wsXVh+evLybbOxu6UHd0Xdadx68aAFKARQpjGxo0b6dSpE4qicODAAcLCwvD29kar1eLt7U1YWBih5VijmXYwjcigSG5G3KTl3JZ4/uiJ1kZb6bhWrAAvL1i2TJ3UIyOhTZtKX07UIDNmfMGQIeMwGAzUr59ESkojFAVSUlK4ePGiqcMTQlRj48fDN9+oRWYACrYlDx+uYceO6bz55pssXbqUiIiIMq+VnZ3NM888wyeffMILL7xAVFRUpefIh9lDnxiWRmOm4WKji7S4qvZG8fT0RKvVSmIohKhy33zzDQMGDMDDw4MDBw7g7+9PaGgoMTEx5OfnExMTU+aEpygKl765RHSnaNCAbq+O+i/Wr3TD+qtXYehQeOopaNhQTQg//BAsK1fAVNRAsbGf4uFxCjMzM3x98zEa6xATk8q2bdtYs2aNqcMTQlRjCxcWfzw8HLRaLXZ2doSGhtKzZ89Sr5OUlETPnj1Zvnw5n332GXPnzsXCwqLCc6SQxBAXWxciRkXg5exFXFIc3Rd1JzEzsfBJ4tG6R3G/6sH2Z7fTuG5jWrduLYmhEKLKGAwGXn/9dcaPH0///v3ZtWsXDRo0qPh1Mg2ceO4Ep8efpk5IHYIjg3EIdqhUTIoCixerewnXr4dPPoEDB8DPr1KXEzWYTmfLqVM2GAwaunZVixWtW3eRLl26MHToUBNHJ4SorlJTU8nNLX5LRG6uQkJCAgDNmjXDspS7jfHx8bRr147o6GhWrFjBW2+9VembnUISQ+Cv5JCkv5LDguWlp22zsM63xO5PteF9QEAA0dHRJo5YCPEwyMzMZMiQIcycOZOJEyeyevVq7OzsKnydrJNZRLaNJDE8kaYfN8V3vS8WdYsvXlOWP/+EAQPgueegVSu1uMy//qXuDREPn6AgyM6GuXN38sQTzYE1XL58AldXV6lIKoQoUXh4XomfmZsbuHHjRpnXiIiIoH379mRkZLBjxw6GDBlyL0N8KElieIuLrQutfo+ARDU5jEuKQ4sVp/d9BEB6VDqgJoaXLl0qbJQphBD3w5UrV+jatSvr1q1jzpw5zJo1C6224vsAE1ckEtkmEv1VPX6b/Gg6pSkas4rfTVUUmD9ffUoYEQGzZqltKKTA28MtKEh9nTlzF82bu/DII6+QkfE/DAYDp06dIjEx0bQBCiGqnU2bYMKEkquLBgcfK/Mm6I8//kjv3r2pX78+Bw4coG3btvc6zIeSJIa3ef8NF1ikJodk1sNgzOMPvTOKhVlho/uCXk1Hjx41ZahCiAfYsWPHaNu2LfHx8axdu5ZXX321wtcw5hk58/oZ4p6Kw8bLhuDoYJx6OZV7fHg4+PioTwJbtVIb1b/4opoIHD8OEyeqDerFw61lS7CxMdK7978AdY6MjDwNwLJlyzh+/LgpwxNCVDPLl8PAgQrNm8O4cQtp0+YgWm0+oKDV5tOmzUEGD95KixYtih2vKApTpkzh+eefp2vXruzdu5emTZtW6Xd4kMnin9uoe1Jd+HhGBCeVdfDEOD6aF4vDPFsyou9MDI8cOUJISIjpghVCPJB+++03nn76aezt7dm9ezc6na7C18i9lEvssFjS9qbR4NUGuH/ujpll+e8DhofDiBF/vT91Sn0dM0Z9amgmtxTFLVotfP65GZ6e6v8oDIZXiIl5nORkPePGjaNOnTomjlAIUV18/TW8/baCrW0MXbsu4siRnQwYMID+/TcCatKn0WiIjIwrdoVMTk4OY8aMYcmSJYwdO5Zvv/22xJ6+onJker9LaCjER7owOLAbAM5+UdgH2pMelY5iVKhbty6NGjWSfYZCiHvuu+++Y8CAATRv3pwDBw5UKim8EXGDw4GHyYjOoHV4azzmeFQoKQSYNk19nToV0tPVV1ALzEhSKO42dqyeyMjP2bZtG8HBalP7X3+9gJubG9bW1iaOTghhakYj/Oc/MGEC6HQaRo9egaOjgsFgID09vfA8jUZDbGwso0ePLnKNpKQkQkJCWLJkCdOnT2f+/PmSFN4HMsWXoItvM8hxYG9CNHY6OwxpBnLO5QDqU0OpTCqEuFeMRiNvvvkmr7zyCo899hi7d++mYcOGZY7TJ+qJfSqW2Kdiyb2ay4XpFzgachQLJwuCDgXh+oxrpeI5cUJ9nTQJ7OzUV4D4+EpdTjzgjEYLPv54C6tW7WLAALVi7vbtKaSkpLB//37y8kouMiGEeLDp9epWhPfeg0GDMti+HWbO/IipU6cyfPjwOxrWW1hYMH/+fPr27XvHNU6ePEn79u05fPgwy5cv5+2335bKo/eJJIYlaBNsBld1HLgQjX2gPQDp0X8VoImPjyc7O9uUIQohHgBZWVkMHTqUGTNmMGHCBNasWYO9vX2Z49IOprHPdR9JK5JIWpHE726/c+6dczgPdSbwYCC2XrYVjiUnB159Vb27C2qBmYwMmDlTfX8vC80UtAUSNd+ZMxrS0zfRvv1HtGvXDI3mKkePqgWUNm3axPXr100dohDCBLKzoUULiIsDG5ujXLjQHXNztUWFjY0NY8eOpV+/foXnd+nSBUdHxzuusXPnTtq3b09aWhoRERE89dRTVfodHjaSGJbA3x+4qiMh6xhWXlZozDWFBWh0Oh1Go5GYmBjTBimEqNGuXr1K165dWbNmDbNnz+bLL7/EvJx9H66FXytyzLGrI15LvTC3r/j28RMn4NFH4auvoOBm7ZQpYG8P77+vvp88ucKXLVZBn9iCvrGiZvP0hFq1ICoKzMzMcHQ8xx9/OOHh4cEbb7yBq2vlnlwLIWquGzegd2+1xdGgQbB1axYLFsxlw4YNREZGAlC3bl0aN27MoEGDCAkJoX379ndc4+eff6ZXr164urqyf//+Ip+Le08SwxLY2YEbOvLJ5nT6aWy8be5oWQHIPkMhRKXFxMTQtm1b4uLiWLNmDa+99lqFxjeZ3KTIMe/l3hVeXqMosGCBWm306lX43/9gwwYIC1NbU2i16mtYWEGBrr+nICksaAskyWHNZ24Onp65LFlyiqNHj9K+/TEMhlmYm5tjZ2cnS76EeMhcvqzeaNy/38grr+xg9Wpo3749/v7+pKam3tGjUKPR4O/vT8eOHQsLziiKwgcffMDIkSPp3Lkz+/bto3nz5qb6Og8VSQxLEegWCED0VXU5aUZUBoqi0LRpUxwcHGSfoRCiUjZv3kzHjh3Jy8tj165dPP744xUarygKVxZcKXLc0sWyQte5eROGDYMXXoAOHeDoUShY1RMaCjExkJ+vvt7rpNDL2QsvZy9JDh8Qfn55XL3qxpkzCQwebEZOzjecP3+euLj4YV34AAAgAElEQVS4wqcDQogH39mz0LmzmhzqdJ+wd+8ksrOz0ev1aLVahg0bRs+ePUscn5uby3PPPcfHH3/M888/z8aNG6W6cRWSxLAUXb09Ic+6sABNXlIe+st6NBqNFKARQlTKvHnz6NevH02aNOHAgQMEFXQILydjrpH4UfGce/ccdXrXof74+jSY2IDAg4EVus6+fRAQAKtXw/TpsHkzuLlV6BIVcndSGDEqgohREZIcPiC6dLED7PH1HYy/fwDgyW+/nSI2NpaDBw+aOjwhRBX46ScIDITUVIXt2yEiYhLbt29n5cqVLFu2DEVR0Gq1Ja4iSE5OJiQkhLCwMP7zn/+wcOFCLC0rdsNT/D3Sx7AUbYLMIdyXfQlR2Lf9qwCNVQMrAgICWLhwIQaDodheK0IIARAeHs60adOIj4+nTp06JCcn89hjj7Fs2TIcHBwqdC19op6YwTGk7Uuj6cdNafJekwov0zMY1ETwgw+gcWPYswfatq3QJSqsuKTQxdYFgIhREYWfdV/U/Y7PRM3Rvz/s2qX+b6pBAx/gED/+GMPu3d3lFzshHgKffKLuQzczM9Cu3Xh0ujlYWtpia2uLj48PGo2m2Pnq9jlSq9ViNBpZunQpw4YNM8G3EPLEsBQ6HXBFx6n0I9j62YKGOwrQZGZmcubMGdMGKYSotsLDwxkxYgSxsbEYDAaSk5MBCA0NrXBSmBGTQVTbKDKiMvBa5kXTKU0rnBReugS9eqllw596CqKjS08K/27l0HxjPgf+PMCs/bO4cPNCpa8jqj9XV8jJ2cJjj3XDYMijVq3TnD1rh5WVlewxFOIBt3ixOq9YW8O7766ladN0MjMzuXTpEqDW5vD39y8y7u45Uq/Xk5+fj8FgqOqvIG6RxLAUjo7gbAgkh5tczL9IrZa1ihSgkeWkQoiSTCvoFH+XTz/9tELXub7hOtEdojHmGgnYFYDL0xV/orZ+vVpt+cAB+OEHCA9X/40rSWUqhxoVI8euHWPW/lkMXDIQp0+daLewHZ/s+YQmtZvgVMvpjmWjpT1JFDXPsWN1+OOPEBITE2nYMJkbN5qQnZ3Lli1bOH/+vKnDE0LcB1OnwnPPQZs2mZw9Cx9//CSLFy9m48aNLFu2jPz8/BLHljRHlnRc3H+ylLQMfs46tgFRV6JoHdia1L2pAHh5eWFhYcGRI0fkcbcQoljxJXSEL+n43RRF4c9Zf3L2zbPY+dvh86sP1g2tKxRDTg68/TbMmaPuKVy6FFq1Kn3M7QkbUOIST0VROJNyhu3ntrPt3DYizkeQnKU+FfVw8iDUN5SezXrSrWk3nG2d77hu90XdASQpfICcPh1MSkow7u7g73+W06ftOX48mcOHD2Nvb0/Tpk1NHaIQ4h5RFLWV0YwZ0KRJLCdP9sTSMgaoh0ajoX///qSlpZXagunEiRPFHi/vHCnuPUkMy9CttS/bsrXsOxdNm8A2JC5JRJ+sx7KeJV5eXvLEUAhRrNOnT2NmZlbskhjPcnSKN+YZOT3+NFfmX6Hek/Vo/VNrtLYV288cHw/Dh6vVRidOhE8/BSur0sfc/RQPuGP/n96gL0wEt5/bzp9pfwLQwL4B/Tz60aNpD3o060Ejx0ZFru1i63LHnkJAksIHSFAQzJ0LCQnQrVttVqyADRsu8/77b2NmJguUhHhQZGfD6NGwfDmMGwdvvGHD3r3/wWAwsHPnzsJG9Xc3qy+gKArTp0/HaDQW+3l55khxf0hiWIZ2wbVgVWv2nI3mPZ1agCYjOgOnXk7odDo2btxo4giFENVNdHQ0jz32GFZWVuTl5RX5fHIZneLzUvKIHRrLzYibNJ7cmGZTm6ExK/8+LUVRl4u++irY2MC6dTBgQNnjilvaCRQeazSzEXqDHoC6terSo1mPwj8eTh7l2kt2e3IISFL4AAm8VRi3X7/32LZtEhMmDESj6YOZmZ9pAxNC3DPJyWpv28RE6NEjknnzgtBomuHpOZatW7dy7Ngx2rRpg42NTbHjFUXhrbfeYsaMGXTo0IF9+/YVOaesOVLcP3ILrww6HXBVx4kbassKUBNDUPcZXrt2jatXr5owQiFEdbJr1y66deuGlZUVhw4dIiwsDG9vb7RaLd7e3oSFhRFaSlPArJNZRLWLInVvKp4/edL8P80rlBSmpsIzz8DYsdCunfq0sLJJoYutS2Ei5+Xshd6gx9XWle0jt5P4ViLLn1rOy8Ev07JuywoVGCm4piSFDxYfH9BqDVhYtOWRR2rTsOERTp/ez7lz51i+fHmxN0mEENXb+PFqURmNRl1x0rSpmhT6+Bxn//4uXLhwHkVRAOjZsycvvvhiiUlhfn4+Y8aMYcaMGUyYMIHdu3dXeI4U95ckhmWoWxfq5OhI5wrXLa9j3dRaCtAIIYq1bt06+vTpg5ubG3v27MHT05PQ0FBiYmLIz88nJiam1AkvZWsKUe2iyL+ZT8D2AB557pEK/fz9+9V9hCtWwLRpam/C+vX/7re6U12buni7eGOm+XvTR0HSKR4cVlbg76+lefOBmJub4+7+ONu3tyInJ4fExEQyMzNNHaIQogLGj4dvvoHcXPW9Xg+Zmeqy8SNHvIiMjESv1zN//nyysrLQaDTY2dkVe62cnByGDh3Kjz/+yIcffsicOXMwMzOr0Bwp7j9JDMvBp566Pib6ivrUsOCJYUHpXUkMhRA///wzgwcPxsfHh927d9O4ceMKjb/03SWOPXYMywaWBB4MxLFjKSVDbwkPV5/SmJur7QI6dFCP79kD77wDFWmx6mLrwrrh66htXVsqh4pK++03WLMGjEYjFhYDuHJlCnZ2TZkwYQK1a9c2dXhCiApYuLD448ePq43qPT09sbS0LLNXaVpaGn379mXt2rV8+eWXfPDBB9LGppqSxLAcurZUnwz+fj4au0A7sk9lk5+WT+3atWnWrBnR0dEmjlAIYUqzZ89m5MiRdO3ale3bt+Ps7FzuscZ8I6cnnub0K6dx6uNE4L5AajWtVea48HAYMQJiY9Wm9YmJ6t7CyZPVJaQVte/iPnot7sXNnJvUq1WvMDmUpFBUhLMzPPHEQIYMGULHjuqTg19//cPEUQkhKio1NZXcXKXYz/R6uHHjBgBNmzZl1KhRJS4fTUxMpHv37uzZs4ewsDAmTJhw32IWf58khuXQIcgRUpqz81QU9oG3CtAc/WufoTwxFOLhpCgK77//PpMmTWLw4MH873//w97evtzj81PziRkYw6U5l2j4fw3x/dUXc4fy1QQraPM0dSqkp6uvALNnV+w76A163t32Lp1/6IxRMbJr9C5ix8fi5exFXFKcJIWiQpKTISlpGg0bjmTgQLUybUTETbZu3cqmTZtMHJ0QorzS0tIwMyu+aqiFhcJXX33FxYsXAUp8+nfhwgU6d+7MiRMnWLt2rSwTrQEkMSyHwEDgSiCx14svQHP69GkyMjJMGKEQoqoZjUYmTJjA1KlTGTt2LMuXL8fauvw9BrMTsonqEMWNrTdoOa8lLb5ogUZb/qU1Be2fJk0COzv1FdQWFeUVlxRHuwXtmLZnGqP9R3P05aN0btL5joIzkhSKirCzg8hIXxwcBqPTNUajucixY2bo9Xr0er2pwxNClNO+fQ0xGotPE4KCjtC6dWvql7KJ/cSJE3Tq1Ilr166xefNm+vXrd79CFfeQtKsoB1dXcMjScV1ZQXadbCwfsbyjAI2iKBw/fpz27dubOFIhRFXQ6/WMGjWKpUuX8tZbb/Hpp59WaL/Ezd03iX0yFsWg4LfZjzrd65R7bG6u2oaioP3TrFlqUjhzpvq+PO2fjIqRrw5+xdtb38bO0o7Vw1YzyHPQHecUJIcFfxeiPKyt1VL2hw8byczMpE6dC1y65Ea/fm1MHZoQopwOHYIXX9Sg1ebj7n6as2c9MBi0aLUGAgOjGDx4B4MHv4G2hI3sBw8epF+/fpibm7Nr1y78/KRlTU1R7RJDjUYTCDQHUBRlxa1jQ4GbQKCiKJ+ZIi7P2joOAkeuHsFJ50RGlPqEUKfTAWrfMkkMhXjwZWZmMmTIEDZt2sSnn37KP//5zwqNv7roKidfOIl1M2t81/ti41H8voziXL4MQ4fC77/DE0/A2rUwZYr6p0BZ7Z/+TPuT59c+z9aErQxoOYAFAxfgauda7LmSEFYv1XV+vFtAgIGffkph+vTZDB6sYcmSbzEYrpX4S6QQovpYtQqefx5sbbNp3Phphg4NLnJOZGRcif9/3rZtG0888QQuLi5s2bIFd3f3+x2yuIeq41LSd25NeM01Gk3grYkQRVG2AjcL3le1zi3UBPDABbUATWZcJoYcAw0bNsTJyUn2GQrxEEhJSaFXr15s2bKF+fPnlysp1CfqiX0qlpihMZx69RTxo+Op3bU2gfsDK5QU/v47BAfDsWPwyy9q5cewMPXpjFarvoaFQWlbOJYcX4Lvt778fvF35g2Yx6/Dfy0xKRTVUrWcH+/Wpo0WRXEmIGAAHTs2JyvrOjExMSxYsIC4uDhThyeEKMGBAzB6NNjb67lypSWxsf8jNTX1jnNiY2MZPXp0seNXrVpFv379aNasGXv27JGksAaqVonhrTufhwAURflMUZQoYBjq3VCABCDkrjEvajSawwV/gKArV67c89i6Bj0C6W7sOBmtFqAxQObxTDQajRSgEeIhcPnyZbp27UpkZCTLly9n3LhxZY5JO5jGPtd9JK1IInllMpe/uky9IfXw3eCLRR2Lcv/sBQuga1eoVUvtVTh0qHo8NBRiYiA/X30tKSm8kX2DZ1Y+Q+iqUDzreXLk5SO8EPSClAuvQSozP94aVyVz5O2CgsDDA5o2bYenpw74jCVLUrG0tJSnhkJUU2FhEBICLi6wb58lixdPJzU1lVatWhWeY2Fhwfz58+nbt2+R8QsWLOCpp54iODiYXbt2lbr/UFRf1SoxBNoAdW/dCS24FV8bSLntnLq3D1AUZZ6iKMEFf4BINze3ex6YWoBGx9HE2wrQRP1VgOb48ePk5+ff858rhDC9M2fO0KlTJ86fP8+GDRsYMmRIucZdC79W5JhVAyvMLMr3T69eD6+8Ai+8AN27q/s+fHwqFDpbE7bi+60vK+JW8O/u/2b387tp4dSiYhcR1UGF50eoujnydu3awcmTCnXrJuDu3gB4gc2brRg5cuQdv2QKIaqHL76AZ58FyOWHHxJo3BhGjBiB0Wjk5s2bhed16dIFR8eiPXY/++wzXnjhBXr37s3mzZupU6f8++ZF9VLdEkOA67fuhBbcIa0W6tcHmzQdV/NPoDRQMK9tTnq0WoBGp9ORk5PDyZMnTRylEOJeO3r0KJ06dSItLY3t27fTs2fPco91eaboHr0m7zYp19irV6FHD/juO3j7bdiwAZycip5X0IT+btl52UzcOJFeP/fC3sqe/WP3826XdzE3q3Zby0X5Vcv5sTjR0dG4u7uzY0cEtrZnSEhwMHVIQohirFwJb7wBlpYKlpa9mT//QxRF7V/o6OjI+PHjGTRoECEhIUVqaSiKwj//+U/efvttnnnmGdauXYutra0pvoa4R6r8NwSNRvNiMYcTbu2RuI66HAbU5TFtbr0W/DpU+9Y5VU6jgVYOgURrDMQkxWAXaHfHE0OAI0eO4O3tbYrwhBD3wZ49exgwYAD29vZERETQunXrco9Nj0on5vGYIsctXSzLHHvwIDz5JNy4AUuXwrBhxZ+XmJlI90XdAe5oKRF1JYpnVz3LieQTvProq0wPmY6NRfn3MwrTqKnzY3G2bvWjUaNE2rXLpnHjeOLjvTh8OJodO7YxceJELCzKv5RaCHF/rFunbkFo0QJ+/VWDmdk8GjZsyMaNG3FycqJdu3bY2dnh7+9fZGx+fj4vvfQS33//Pf/4xz/48ssvMTOrjs+bREVUeWKoKMq8Uj5eARTcBa2Nup8iASgoidQc2Hr/oitdh2Y6ooEDf0TTV9eTS19dwphnpFWrVlhZWXHkyBFGjBhhqvCEEPfQhg0bGDp0KI0aNWLLli00bty43GNTtqYQOzgW87rmeP3iReoedfO+64iyC7388AO8/LK6SmHfPihmPgb+SgrjktRiHt0XdWfLc1v48ciPfLDjA1xsXdj07CZ6u/cud9zCtGry/Hg3KytzLl50xsICAgLiOXHChgsXLGjZsiV5eXmSGAphYr/8AiNHQv36Sbz00q+0bj0WaIXRaCQjIwNz85JThJycHEJDQ1m9ejXvv/8+H374oexZf0BUqzVFiqIkaDSam7eWyNQtKL2t0WiCNRpNCHCzYBmNKXTXNeXrQ7XZfiKKpwMHoeQqZMVnYedrh4+PjxSgEeIBERYWxujRo/Hz8+O3337D2dm53GOvLb1G/Mh4bDxt8PvND6v6VrgMLbvtQ14e/N//wddfqwUAli6FukV2jKluTwq9nL0AtVl9izktyM7P5mnvp/m2/7c41Spm7amokar7/Hi3oCD1df78KLp3r82SJUmcPZvNP//5uGkDE0Kwfr26p7BpUwV399fZvv06//d/o1EUBXNzc4YOHVpiopeens6gQYPYvn07s2fP5rXXXqvi6MX9VK0SQ7jjjumKYo6ZVHCwBtbpiLaPxm7IXwVo7HztCAgIYM2aNSiKIndNhKhhwsPDmTZtGvHx8bi4uHDlyhW6devG2rVrcXAo/96oP2f/yZlJZ3Ds4ojPWh8sapfvqUhiIjz1FOzaBW++CZ98AiXdrL07KSxoQl9wrIF9A+Y8NkeSwgdQdZ4f7xYQABqNwgcfrGHfvn6AC0bjJ0AbjEajLDkTwkRefx3mzAGdTmHzZg02NgtQFIWdO3dy4cIFnn322Tue6N8+P3p4eJCbm8sff/zBzz//zLNqxRrxAJF/mSugcWOwvqHjz7xjWDS3wMzG7I4CNNevX+fSpUsmjlIIURHh4eGMGDGC2NhYDAYDBaX8R40aVe6kUFEUEt5J4MykM9R7sh5+m/zKnRQePqw+XTl0SC0X/t//ViwpdLF1wcXWhYhREXg5e3Ep/RI9fupRbEEaIaqKnR20aGGgQ4dXCQjwp2nTphw5coRFixbxyy+/mDo8IR5KEybAzJlgYZGLldUTWFpmYmVlhbW1NY888giurq53LCG9e36Mj4/n3LlzTJo0SZLCB5QkhhWg0YC7rQ6DJpeTN05iF1B8ARohRM0xbdq0Yo9//vnn5RpvzDNycsxJ/pj+B/Vfro/3cm+01uXr1fbTT9Cpk9qgfu/e0pvTC1HTjBplTt++ztSqVYvatd/i11/fwNOzNR4eHqYOTYiHzoIF8M03ULs2fP75eurVM8Pc3Lywgb2Xlxf9+vW7Y9VbSfPjb7/9ViUxi6oniWEFtW0cCMChP9V+hhnRGShGBT8/P0ASQyFqmvj4+Aodv50h00DMoBiu/niVph81xeMbDzTaspeS5+XBpEkwahR06KA+NdTpyo614Mlgffv6xCXF0X1R98J2FcU9SRTClN59FwYNimHZsmU88kgzsrPbUK+eD4GBgaYOTYiHyhdfqP1we/TI5cIFGD9+CKtXryYmJoavv/6axMTiV5j8nflR1EySGFZQL10ryKvFtrho7APtMWQYyD6bjb29PS1atCA6OtrUIQohysloNGJvb1/sZ56enqWOzbuex5GeR0j5LYWW37Wk6ftNy7W/OCkJeveG2bPV5HDzZqhXr3zx5uTnMGX7FC6nX8bGwqYwOZSkUFRXCxb8xKhRE+jQQW2XsnbtBfLy8sjLyzNxZEI8HH78EaZMgdatr3DwYEP++ENto6TRaGjVqhVt27alXgmTULNmzYo9Xtb8KGouSQwrKDhIC9f8OPxnNHaBfxWgAXWfoTwxFKJmMBgMjBkzhps3bxb7+eTJk0scm/NHDtGdosk4koH3Sm/qv1S/xHPDw8HHR9032KIFtG4N+/ery0hnzix5P+Hdzt88T6fvOzEvah7/6vgvTr96Gi9nL+KS4iQpFNVSVhZ8992nTJx4hkGD1F8wIyJuFhayEELcX198AWPGQMeOsHq1wvPPh9KyZUsuXLiAoijY2dnRs2fPYotBHT9+nGvXrhV73dLmR1GzSWJYQc2bg8V1HedzoqnVuhYaC01hAZqAgAASEhIK12sLIaqn/Px8Ro0axaJFi/joo48ICwvD29sbrVaLt7c3YWFhhJaw4S/jeAZR7aPIvZKL/2Z/nAeV3MoiPBxGjIDYWDAY4OxZuH4d3nsPnnuu/PFuPL2RwLmBnEk5w5pha/gk5BPq29cvLDgjSaGojmxsoHFjDadPO+Lj0wgzs3PExVnQtWtXXFzkf6tC3E+DBsEbb4Cv703WrlVo1ao+s2fP5urVq/z444+lPsg4cuQI3bt3x8HBgRkzZpR7fhQ1X7VrV1HdmZlBM+tATpl9x4XMC9j62hYpQHPs2DE6d+5syjCFECXIz8/nueeeY+nSpfznP/8pvPNZnonu5u6bHB94HK2tFt1uHXa+dqWeX7Bvf+pUddnorFnqkp4lS9T9V2UxGA18vPNjpu6aiq+rLyufXkkLpxaFnxfsOSz4uxDVTVAQbN2aydKlv9KggZbs7Gy6dRtl6rCEeKCNGAFr10LdujkcO1afFSvm8tytu5GNGjXiiSeewNfXt9ixUVFRhISEYGdnR0REBO7u7rz++utVGb4wIXliWAnBDdQqEYcvqfsM06PSURSlMDGUfYZCVE95eXk888wzLF26lE8//bRCy2GS1iRxtNdRLB+xJHBfYJlJIUDBarlJk9Ty/ZMm3Xm8NMlZyfQL78fHuz5mpP9Ifh/7+x1JYYGCdhVCVEeBgZCcbMvMmT8zdOh+btx4mdzcXK5fv27q0IR4YIwfD9bWavV8c3N1tUpgIPzxhxULF37F8OHDiY2NJT09HY1GQ0BAAFpt0erZhw4domfPnjg4OLBz507c3d1N8G2EKUliWAkhfj5g1LIlJgo7nR351/PJ/TMXNzc3XFxcZJ+hENWQXq9n2LBhrFixghkzZvDPf/6z3GMvz7tM7JBY7ALs0O3RYd3Euswxyclgaan+fdYsyMhQ9xQClLVv/+ClgwTODWTH+R3MGzCPH574ARsLm3LHK0R1ERSkvn700Tp0Oh05OTmsWrWOr7/+WgrQCHEPjB+vtqHIzVXfGwzqq69vJjY2GsaMGUNeXh7r1q1j586dJV5n//79hISEUKdOHXbu3Fli4RnxYJPEsBLat7GGRG8OXryzAE3BXRhJDIWoXnJzcxk6dCirV69m9uzZ5V4WoygK5z8+z6mXTuH0mBMB2wKwrGdZ5rizZ9U2FPn56vspU8DeHt5/X31f0oNKRVH49tC3dPq+E2YaM/aO2csLQS+Uq9qpENVRUBBMnw6tWmlp0iQISOZ//2vAoEGDTB2aEA+EhQuLP7548V9zlY2NDaNHj6ZPnz7Fnrt371569+6Ns7MzO3fupEmTJvcjVFEDSGJYCR4eYJ6s42xmNHZ+dmAG6VF/FaCJjY1Fr9ebOEohBEBOTg5PPvkk69apTylee+21co1TDAqn/3Ga8x+cx3WUKz5rfNDalt24/sABaN8eUlJgxw4ICwNvb7WJvbe3+r647YyZ+kxGrhnJPzb8g5DmIUS9FEVw/eAKflshqhdHR3j99Ty+//49kpNPAgrHjmnx8/PDwsLC1OEJUeMVPCm8m8FgTmxsLDExanuKRx55pNj/z+3atYs+ffrg5ubGzp07adSo0f0MV1RzkhhWglYLjcx1ZJldI9GQiI2nDRnRfxWg0ev1nDhxwsRRCiGys7MZNGgQGzZsYO7cufzjH/8o1zhDjoHYp2O5/N1lGr3dCM8fPDGzKPufyzVroHt3cHCA339XnxqGhkJMjPr0MCam+KTw1PVTtFvYjrBjYXzc7WPWh67HqZZTRb+uENVSaqo5c+eeJioqEnv7M5w/X5sbN26QnJxs6tCEqNFSU1MxM1OK/czKCiIjI4mMjERRij9nx44d9O3bl0aNGrFjxw4aNGhwP8MVNYAkhpUUWD8QgEOXogoL0IDayxCQ5aRCmFhWVhaPP/44mzdvZuHChbz44ovlGpd3M49jjx0jeVUy7jPdcZ/uXq6lnF9+CU8+CX5+alLo4VG+OFedWEXwvGCupF/ht2d/Y0rXKZhp5J9m8eBYsEBDcvIy3njj3zRtepP09Mb8/PNStm7daurQhKjRZs40YjQWPz+NHQvDhw9n+PDhxc5hW7dupV+/fjRt2pQdO3bg5uZ2v8MVNUC5fvvQaDQO9zuQmibExx+AbbHR2Ons0F/So0/U4+HhQa1atSQxFMKEMjMzGTBgANu2beOHH35gzJgxpZ6vT9QT+1QsxwYcI7pDNGn70mgd3ppGk8peUmM0qr2iXntN7Ru1fTs439XaMDEzkcTMxDuO5RvzeWvzWwxZPoTWzq2JeimK3u69K/xdhWnJ/Fi2ggI0UVEQGGgGWOPs3ImuXbuaNC4harKFC+Gjj+rg7n4Gne4wWm0+oKDV5tOmzUHq15/GuXPnsLKyKjJ206ZNDBw4kBYtWrBjxw5cXV2r/guIaqnYPoYajaYn4FjwFggG3qmqoGqCjsEOEN2C389FYxc8HoCM6Ayc+jjh5+cniaEQJpKens6AAQPYs2cPP//8MyNGjCj1/LSDaUS1jbrjWIsvW+D6TNkTZXa22qh+5Uo1MfziC3Wp+e0SMxPpvqg7QGET+ivpVxi+cji7LuziH8H/4Is+X2BlXnTyFtWPzI8VF6gusOH1139m2DBzYDrZ2Y/i5lZ8HzUhROk2boTXXwd//6vUr/8WbdsG8MQT/7vjnPT0bFq0KNriaMOGDTz55JO0bt2aLVu2UK9evaoKW9QAJT0xTAEeBRJu/UmpsohqiNatwSwxkJPpUdgFqJVJby9Ac+TIkRLXdAsh7o+0tDT69u3L3r17CQ8PLzMpBLgWfq3Isewz2WWOS06GkBBYtUptQzF7dslJYVxSHHFJcXRf1J218WsJnBfIoREpBukAACAASURBVEuH+Hnwz3zd/2tJCmsWmR8rqG5daNTIwJkztXF3NwPe4fLlfZw9e5aMjAxThydEjbJ3LwwdCm5u4OMzg+PHD9/xecHvnsX1Kly3bh2DBw/G29ubbdu2SVIoiig2MVQUJVpRlH8pinLk1t//W9WBVXfm5tDATEea2XkyrDKwbm5dWIBGp9Nx8+ZNLly4YOIohXh4pKam0qdPHw4cOMDSpUsZNmxYucY59S1a5KXJ5NJLdRe0o4iKgl9++atx/e1uTwq9nL3wcvYiLimOQcsGUcu8FgfGHeBZv2fLFaOoPmR+rJzgYC0NGgxk2LBhNG/uw/79qSxevJiEhARThyZEjTF7tlrgrH59hR07YPHi/3L27FlsbW0Lz9FoNHh5eTF8+PA7xq5evZohQ4bg7+/P1q1bcXKSAmeiqDL3GMr+iZL5uaiFZqKuHLmjAE1AQAAgBWiEqCo3btygV69eREZG8ssvvzB06NByjUvdm0rcU3FFjlu6lNyrcP9+aNdObUexbRsMGVL0nLuTwohREUSMisDL2QsAK3MrXO1kT0dNJ/Nj+X34obrkGkBRvmDjxncZOXIULVu2NGlcQtQUCxaoNyEVxUheXj9SUtS5y9LS8o4loxYWFvTufed+9RUrVvD0008TFBTEli1bqFOnTpXGLmqO8hSfCbnvUdRQPVqrieHW2CjsAu3IOZtDfmo+vr6+mJmZSWIoRBVISUkhJCSEo0ePsnLlynI3zr6x/QZHex/F0s0Sn3U+NJjYgAYTGxB4MLDEMatXq3drHR3/akdxt+KSQhdbF1xsXQqTw/jkeLov6l6kII2ocWR+LCc/P7h06TcCAgJo2TILo7E2WVl1sba2NnVoQlR7e/bAq6+CpSWEhZ2jUaMMHB0dycvLAyCooMIT0KVLFxwdHQvfL1u2jOHDh9O2bVs2bdp0x2dC3K08iWHZddofUt0fdYG0Buw5o1YmBcg4koGNjQ0tW7aUxFCI+yw5OZmePXsSGxvL6tWrGThwYLnGXd94neP9j2PdzJqAnQHUG1APj1keeMzywKFN8Q+B5sxRnw4GBFSsHYV4oMn8WE6KAjt3NsfcvDc6nfof2y+/nOLYsWMmjkyI6m3PHujXDxo2NJCQAE8/7c6uXbtwcnJi3rx57N27l4YNGzJo0CBCQkJo37594diwsDBCQ0Pp2LEjv/32Gw4OsshBlK48iaFUUCmBtzdoruk4cTMae509cGcBmujoaFOGJ8QDLTExkR49ehAfH8/atWvp169fucYlrUki5okYbFrbELAjAKtHSi/8YjSq1d8mTlTbUWzbVrQdxe0KngzWt69fWHCmoF1FcU8SRY0m82M5aTSweHFLWrX6jDFjggEje/dmsWbNGvLz800dnhDV0pUrMHw42NoayMxsz+rVXwHqPkJLS0saN25Mw4YN0Wg0+Pv707Fjx8KCM4sWLeK5556ja9eubNiwATs7O1N+FVFDFNuu4i5yR7QElpbgatRxVbOBfKd8LBtYkhH1VwGapUuXkpKSIht8hbjHrl27Ro8ePTh37hzr1q0jJKR8K/oSlyUSNyIOhzYO+G70xaK2Rann396OYuJEmDGjaOXRuxkVI7P3z+Zy+mVsLWwLk0NAksIHj8yPFRAUpBZscnd/BK32LKdP27JixcQilROFEHD+PPTvD6mpsH69QlhYAJ06dSI/Px+DwYCVlVWJq2S+//57xo0bR8+ePVm7di02NjZVG7yoscp8YqgoysqqCKSm8q0XCBojR68ew15nT3r0nQVojh49asrwhHhghIeH4+Pjg7m5OY0bN+bMmTNs2LCh3EnhlR+vEBcah2NHR/w2+5WZFCYnQ8+ef7WjmDWr7KQwKy+LYSuGMW3PNMbpxnFywsnCaqSSFD54ZH6smMBAOHlSwdOzDb6+P2JtPQtHR0c0GsmvhbhdVBS0bAmnTiksW5ZF167mzJs3j4CAANauXctPP/2EwWAoPP/2+bFBgwaMHTuWPn368Ouvv0pSKCqkPEtJi9BoNAH3OpCaqmsrtQDNtrho7ALtyDqRhSHLgL+/PyCVSYW4Fwp6EsbGxmIwGNDr9ej1ei5fvlyu8Ze+u8TJ509Sp2cd/Db6YW5f+mKJM2egfXuIji65HcXdrqRfoeuPXVkZt5LPe33OvIHzaODQoLDgjCSFDweZH0sWFASKosHX9zl69Mjh3LllREVFcebMGVOHJkS1UTD/5OUpNGr0Gf/9b/87+mL7+vri5+dX+KT97vmxYF4cNmwYtWrVMsl3EDVXib8daTSazcCN2w/d9ncdIKUXgJDgxry3ug47T0bzcuBTYITM45m4tnXFzc1N9hkKcQ9MmzatxOOhoaGljr046yJn/+8sdQfUxesXL7TWRR/7hYfDtGkQHw9NmkBiIlhZwfbt6gRdlqNXjzJgyQBuZN9gzfA1PN7q8cLPCvYcFvxd1HwyP1ZO4K2Cv717T8LCYhl6fT9WrozG39/+jnL7QjysLl+Gxx4DMzP47381uLu3xMLCG41Gw82bN6ldu3aRFi8lzY+ff/45o0eProKoxYOktNvmnyqKsq24DzQaje4+xVPj+Plp4JtAYqyisBukbuxNj0rHoa0DOp1OnhgKcQ/Ex8dX6HiBC9MucO7dc9QbUg+vcC/MLIsukggPhxEj/npf0G/7o4/KlxSuO7mOZ1Y+Q23r2ux+fjc6t6L/PEpC+MCR+bES3NzUmy716ils3doaWE1Cwn6mTn3U1KEJYXL/z959x1Vd/Q8cf32YKuBkuVNxAYWgZpkjBBQnuRVErNRvjsy2Wlm/NMsyNcty5wI37s1QM0tTVATcIE4E2Xvdz++PD1xBLriAC3iejweP6z2fcy/vjw/g3Pfnc877JCRA164QHS2zdOlVRo9uBQwEICgoiP379/Puu+9iaWlZ6HXPOj4KgibFTiV9dNCTJOlTSZI2SZL0iSzL4jZYnurVwTTHnvtcQKeBDnr19NQFaNq1a8fFixfJyMjQcpSCUHk9ePAAPT3N17DatGmjsV2WZSK+iiDiiwjMPcyx3qg5KQTlTiHArFmQnKw8AqxaVXJcsiwz/5/5uG10o61ZW06NO6UxKRSqHjE+PjszM3B2dmb+/M+BKIKDddDReaZVLYJQZeTkwNixcOcOODquZOJEB6KiotTH27RpQ+fOnTE3L3qR8dFEseBrBOFpPdFfY0mSxgFBwDTgrCRJn5RpVJWMdR17ZJ0sLj64VKQATU5ODmFhYVqOUBAqp/j4eFxcXFCpVBqPz5gxo0ibLMtc//Q6kbMjqT+2Pm3XtEVHr/g/dfkXVadOBWPjh+sJS7rYmp2bzXt73uPjQx8zsO1Ajo45SgOTBk98XkLVIcbHp/PXX5CYuAI3N3dq1Qrn1i1TAgICiI+Pf/yLBaEKio9XtkLatg1++AFWrBjAsmXLsLS0JCoqClmWqVGjBo6OjkUuomzatKnYtfaaxkdBeJwnvUwXLsuyvyzLEXlXSsUV0QK6WikLJwIuBmHsYEzqhVRUWSp1ZVKxzlAQnl5iYiK9evUiLCyM3bt34+3tjY2NDbq6utjY2Kg37i1IVslcnXyV2z/fpuHkhrRa2gpJt/iKh7IMtWsr/164EFJSlAqkAMVdbI1Pj6e3d2+WBS1jepfpbBm6hRr6ourbC0yMj08hLg7OnGmGnZ0nzZolkpzcmCNH/uH+/fvaDk0Qyl1yMrRtC3v3wqBBYXzwgYy5uTnu7u7ExsayYsUK/vrrL42v3b59Ox4eHnTt2pVVq1Y9dnwUhCfxJPsYAjSXJEkGwoHmKIvrNa6veBH16tiS7/bVIPDiWTwc+iBnyaSGpdLilRYYGxuLdYaC8JSSk5Pp06cPZ8+exdfXl169egGUONDJuTKXx10m6s8oGn/amOZzm5dYBj83F/73P4iNVZ5/9ZXylU/Txdbrcdfp69OX8Phw/nT7kzHtxjzL6QlVixgfn0L79srj33+nY2ubzblz+nTo4EWbNo20G5gglLP0dOjUCe7fh06d7uLra8P27dsYNGgQAHXr1sXV1RVra+sir92zZw/Dhw/n1VdfZc+ePZiYmPD222+X9ykIVdAT3TGUZXk50B6YC7jIsjyvTKOqZBza6cJ9O87HnMXYXilAk3I2BR0dHezs7ERiKAhPIS0tjf79+3Py5Ek2btxY7Aa+BamyVVz0vEjUn1E0/brpY5PCrCxwd4eVK5VkcP16sLFR9im0sQFvb+V4Qccij9FpRSdi0mLwG+0nkkIBEOPj02rYEMzMZKZN20xW1h6gFbm5Z7QdliCUq8xMGDxYWbIwbhycOFGfPXv2MHDgQGJjY0lMTESSJDp06FBkH8JDhw4xePBg7Ozs2L9/PyYmJlo6C6EqetI1hjVR1lBsBk5LkvRHmUZVyRgZQZ0Me+7mnsOwhSG6xrqFCtCcP3++2DVSgiA8lJGRgZubG3/99Rfr1q1j8ODBj32NKktF2PAwojdE0/yH5jT7plmJSWF6OgwcCJs3w7x58O23SlXSkBClAEBISNGkcM25NTivdca0hiknx56kW9Nuz3uqQhUhxsenI0nQvr1E/fr9mDjRA0m6RnDwOQ4cOKDt0AShTE2aBNWqKb8DNWrA/v3g6fk3M2feRkdHom/fvgBs2bKFTZs2Fdq7MF9gYCBubm5YW1tz8OBBatWqVd6nIVRxT7rG8EeUKTJ1877qlUUwkiQ5SJIkS5J0Pe9raV77EEmSnCVJ+qwsvm9paF3TgRzdZMITwjG2NyY56GEBmuTkZMLza+ALgqBRZmYmgwYNwt/fn1WrVjFy5MjHviY3I5eQgSE82P4Aq1+saPJ5kxL7JyVB797KgLx0KXz88cNj0anRRKdGF+qvklXM8J/BmJ1j6Nq0K/+8+w9WdcV+a0IhYnx8Sp07Q+PG9ejatTv1609k//6XuXLliriAKlRZkybB778rdwoB8n/UN2wIZd68h5MMJEnirbfeon///kUucB4/fpx+/frRokULDh8+TN26dcsrfOEF8qRrDLcULM8tSdLhMoqnrizLUt73cAAS8h6RZdlPkqTmkiQ5yLIcVEbf/5l1bm7Pv6kQeOksjvb23Ft5DzlXxt5eKV9/7tw5sYGvIBQjOzub4cOHs3//fpYtW4aXl9djX5ObmssFtwskBCTQamkrGowvuSpobKyycfC5c8pU0YJ5Z3RqNI5rHAEI9ArE3MictOw0Rm8fzbaL2xjnMI7FfRajr6v/XOcpVElifHxKX30F06Zlc+7cBQwN+3LqVBdOnDBB7FohVFUrV2pul6Sx/PhjDllZWURERNC6dWuN20+cPHmSPn360LhxY/z9/TE1NS3jiIUX1ZP+Ga6dt0fT95Ik/QBsKYtgZFn2K/C0gyzL4cBwICGvLRxwLovv/bxc29tArh5+oWcxcTBBlaoi7WqaukqUWGcoCJrl5OTg7u7Ozp07+e233xg3btzjX5OUQ7BrMAmBCbRZ0+axSeHdu9CtG1y4ANu3a04Kw2LCCIsJw3GNIxfuX6D76u74XvTl554/s7TfUpEUCsUR4+MzuHTpEu3bt6devZvIsgnnziVqOyRBKDP5dwoflZWlg4GBAX/99RebN2/WuG3LmTNn6NWrF+bm5vj7+2NhYVHG0QovsieuSoqyR1O+2DKIRU2SJGeU9RoAtYG4AofrPdJ3PDC+QFPre/fulWV4Gr3qYAibbDmrF4TxwIcFaCzaWNC2bVuRGAqCBrm5uXh5ebF161Z+/vlnJk2aVGzfrOgsrk66iipLRcatDNIupGG90RrzoUU3/C0oIgKcnSE6WplC6uj48FjBpNDaTKn8FhYThsMyBwx0DNgxYgcDWg8olXMVqqwKOz7m9a8QY+SjvvjCht69L/PGGxGcPg1Ll55k3Li6dOjQQduhCUKp09VVKmE/ytBQeezevTvNmzenTp06hY6fP3+enj17Urt2bQICAmjYsGE5RCu8yJ70juGZvD2aImRZjgDKaqpMPhdZlhMe3w1kWV4my3KH/C/gTP369cs4vKJq1YKaafbcyj5L9dbVkQylQgVoxF6GglCYSqVi3Lhx+Pj4MGfOHD766KNi+yadSuKExQlitsYQuyuW1LOpNPuh2WOTwosXoUsXZQNhf/+Sk8JAr0ACvQKxNrMmR5WDpYklrzV6rbROV6i6Kuz4CBVnjHxURoYOUVGtGDWqHZDD5cs1SE5O1nZYglDqfv01TWNSCNC//32ys7PR09OjWbNmhY6FhYXh4uJCjRo1CAgIoEmTktfQC0JpeNLEcJokSf9JknRQkqRDPMdUGUmSxmv4enT6i0OBfyegLOgH5epomV6NfR4tjOzJ1IshKiMK41ceFqCxt7fn7t27REdHP+YdBOHFIMsykyZN4s8//2TmzJlMnz69xP73fYpufp15q5i5OXmCgpTpo7m5cPQovPrqw2OakkJzI3PMjczVyWF4fDiOaxyLFKQRhEeI8fEZODhASIjMsWNH0dO7wp07uTgWvHIjCFXAlSswc6YhzZtfw87uH3R0sgEZScqkdm1vbG2XEBwcrOF1V3ByckJXV5eAgACaN29e/sELL6QnnUo695HF9U7P+g1lWV5W0nFJkh796d8E5M8taQ74UUG91sSBs1lw5EoQHexbEbMlBlmWadeuHaBMCXBxcdFylIKgXbIsM3XqVJYsWcLnn3/ON99889jX1B9fnzu/3CnU1nRG02L7Hz8OfftCnTrg5wei7pNQhsT4+Azat4fsbInRo+fy+usmpKbGA+e1HZYglJroaOjXD1QqHd54YyctWqQwcOChQn1ycnIwMjIq1BYeHk6PHj3Izc3lyJEjtGzZsjzDFl5wT7rBvX9Jz8uAem+H/ApreVdNEypyxbU+7e1AljgUrBSgyYnPISMyAzs7OwCxzlB44cmyzOeff86iRYuYOnUq33//fYl7DgJkPcji4siLRdoNzA009j94EHr2hPr14a+/NCeF+XcG25q2VRecyd+uQtOdREEojhgfn0379srjF19sp2vXTsTFxbFy5Uoxs0aoEgIDwdoabt2Cr78+RXS05hnmxsbGhRK/yMhIevToQXp6On5+flhbW5dXyIIAPPkdw3KTV2ntf4+0lXgVtaLo3MEYdrfkjO5ZjF3zCtAEpWA2yIzGjRuLdYbCC2/mzJn89NNPTJw4kfnz5z82KcyOyybYJZi0y2lY/WpF+rV0ACw8NFdl27ZNqThqY6MkiOYl5HTGBsY0NGnIxQcX1ckhIJJCocKqzOPjo5o1g2HDoFOnJkRGduP+fSeCgxNxdc3WdmiC8FzOnVMuTubkyNjbz+fNNx0ZOnQ5q1atKtJ36NCh6OrqAnDnzh169OhBQkICAQEBvPLKK+UduiA88RpD4QnUrQtGSQ5EZJzF6GUj0FUqk4JSgEbcMRReZLNnz2b27NmMHTuWX3/99fFJYXw2553Pk3oxlZd3vkyjyY1oubAlLRe2pGbHmkX6r16tfNDs2FG5WltSUhiXHofLOhf8I/yZ6zwXazNr9XYVIikUhLInSbBpE1hYnOL27TCys3ty715TUXVRqNQiI6FXL2Vt+7RpcSQm/s6tW7do1KgRNWsWHresra3VawejoqLo0aMHMTExHDx4EAcHB01vLwhl7pkSQ0mS2pV2IFVFs+r2pBlEkqBKwMjaqFABmsuXL5OWlqblCAWh/P3000989dVXeHp6smTJEnQes5N1dkI2513Okxqaiu12W+r2qlti/0WL4O23wckJDh2C2rWL73s76Tbd/uzG6bun2TJ0C5+98Zm64IxICoXnJcbHp7Nhw34WLPgGSbrF+fPiWrVQed2/Dy4ukJUlc+QIfP99PcLCwnBzcyMuLo5atWqp++rr69OzZ08AYmJicHJy4s6dO+zbt49OnTpp6QwEoYSppHnV1YrutAkSYA+I1bAadGxkT0gu/H39HC0dGhB/SPkvbNeuHSqVipCQEF4tWB5REKq4X375hc8++4xhw4axatUq9bSZ4uQk5hDcM5jU4FRsfG2o17vI1mxqsgzffQdffQUDB8KGDQ/3hdLk0oNL9Frfi/j0eA54HMCxmTJ9NH/NYf6/BaEkYnwsHTt3wsKFX3PgwHuMGnWN+/dfYvXq1YwZM0bboQnCU/viC4iKkunZcwEBAUl07fo1hnkD0vnz5wutn+3WrRu1atUiLi4OFxcXwsPD2bdvH126dNFW+IIAlLzGcG5xi+glSbIvo3gqvV529vwZBPvPncXBvjX319wn816mujLp2bNnRWIovDCWLFnC1KlTGThwIOvXr0dPr+RlzTlJOQS7BpNyLgWbrTaY9jMttq8sw2efwbx54OkJq1ZBSW9/6s4p+nj3QVdHl6NjjmJfv/CfMZEQCk9BjI+loG1b5TE4WB8bmxyOHavPvXuJ+Pn50aBBAxo0aECtWrUeO+1cELRJpYLFi2HlSvD0lNHRuUBKSuELmo6Ojjg4OBAZGUlKSgqvvfYaiYmJ9OzZk4sXL7Jr1y6xXYtQIRT7MaqEQe8loBkgKqlo4NjJFAIbc/JmEMbdxgLKOsOXer9ErVq1xDpDoUrL36z+0qVLWFpacufOHfr27cvGjRvR19cv8bU5yTkE9w4m+XQy1lusMR1QfFKYmwsTJ8KyZTBpkjKVtKTZqYeuH2LQpkFYGFtwcNRBrOqK/SuEZyfGx9JhZQUmJrB//30sLSNp3PgloqNV/P333+o+1atXx83NjdatW2sxUkHQLDsbXntN2Td3wACZVat00NVdhSzLqFQq/Pz86Ny5MyYmJuzbt089PrZq1Yrs7GwiIyPx9fWlV69e2j4VQQCesCqpJEnjUCqhxaJMlTkD+JZhXJWWuTlUS7DnevWzGLfLq0x6NoV6feqJAjRClebj44OHh4f6+Z07yr6DQ4YMwcBA89YS+XJScrjQ5wJJJ5Ow2WSD2VtmGt4f5syBS5fA2BgSE2HGDJg9WylkUZwNFzYwesdobMxsODDqAJbGls92goKggRgfn52ODtjbw9mzEgMG+PPOOxFF+tSoUQMrsRGpUAGpVODqqiSFlpbJ3L7dm/j47ZiZmSFJElFRUZw5cwZLS0tCQ0MLjY8XLypbME2dOpV+/fpp6xQEoYgnXukty3IH4EdZlntSiTbR1YYmBvYk6V8m0zCT6i2rqwvQtGvXjuDgYHJzc7UcoSCUvjlz5mhsnzdvXomvy03N5ULfCyT+k4j1BmvMBmtOCj08IDRUuVuYmKi029iUnBQuOrkId1933mj8BkfHHBVJoVAmxPj47Nq3h4yM1kyf/hWgTBEvqE+fPo9dlywI5U2WYepUCAhQ9sz99dd/MTMzxtjYWN3H0tKS999/Hzs7u2LHx8OHNe9vKAja8qSJYZwkSZ8AtSRJGouyuF4ohkN9B5Bk/ok4j7GDMSlBD7esSEtL4+rVq1qOUBBK36VLl56qHSA3LZcL/S+QeDwRa29rzIdqXueXP6bOmgXJycpjwfZHybLMF/5f8MGBDxjYZiAHRh2gVrVamjsLwvMR4+NzGDYMFiyQaNq0Bb6+rqxe7aU+VrCcvyBUJN98A7/+Cu+/n8ONGzBkiAv79++nevXqBAUFERYWBoCJiQnwbOOjIGjDEyWGsixvA/xkWfZFmSoTVKZRVXI9X1Y+F+w7exYTexMybmSQHZ+tLkAjppMKVVHjxo01trdp00Zje256LhcGXCDhaAJt17XFfHjxxV/yx86pU5VppFOnFm4vKEeVw/jd45lzfA7jHMaxZegWqulVe6pzEYQnJcbH5/PaazB2bA6ffDKZnJwk7txpiEolFSrnLwgVya1byvr2Ll1S2LatGf7++wGQJAlZlgkODubcuXPIBW5/FzcOFtcuCNryRIlh3hoK57ynm4ESdgkTenZqBGn1+OfGWYwdHq4ztLa2Rl9fXySGQpXz999/c/fuXY3HZsyYUaQtNz2XELcQEgISaLO6DRbuFsW+d0rKwy0oFi5Uni9YoDx/dExNz05n6JahrDi7gi+7fsnSfkvR1RHT0ISyI8bH53fjhh4HDkSTnq4iJ0efWbO+ZNmyKezdK+7yCxVLeLiygX1aGnz7bQ4dOjjQqlUr9XFJkvDw8GDIkCHqaroqlYo6depofD9N46MgaNOTTiW9LsvyPABZlhPLMJ4qoUEDCYNYB64kncXYXkkMk4OS2bp1K7q6uvz444/Y2tri4+Oj5UgF4fkFBQXRp08fmjZtyuLFi7GxsUFXVxcbGxu8vb1xd3cv1D83I5eQgSHE+8XTelVrLD2LX/eXkgJ9+kB6uvL8q6+UKoYzZyrPC46pCRkJuHq7svPSTha5LmJWj1mizL1QHsT4+JzGjAE9vc1ERCiVGWVZh8hIYzw8lPXFglARbN0KrVrBtWsyO3eqcHSszc6dO2nRogWxsbHs2bOHnJwc9PX11QXXZFlm8uTJHD9+nMGDBz92fBQEbXuiqqRAe0mSagPhQHPgVUTVtWJJEjTStSdCfwHUAcPGhoRsD8HjxMOKVAUrVIk/DEJlFRoaSs+ePalduzZ+fn40adKEiRMnFttflakidHAo8Qfjab2yNfXH1C+2b3KykhT+84+ycX1u7sOqpG3aKElh/q/OveR7uHq7cjHmIj6DfRhhO6K0T1UQiiPGx+fUvr2yXkuTzz9PwN1d3IQVtCsgAIYPB5VKpmnTr1i79i5vvrlKffzGjRtcvHiRN954Q313UJZlPv/8c/744w8+/fRT5s6dKy5WChXeEyWGsiz/lDddpidwTZblaWUbVuVnZ2FPuE42QbfCMHYwJnJ/pMZ+c+bMEYmhUCldu3YNFxcX9PX18ff3p0mTJiX2V2WqCB0SSty+OFota0X9d0pOCnv3hn//VZLCoUOVdme3aKDwZvRXY6/Sa30volOj2eu+F5cWLs9/coLwhMT4+PzatwdZ1vyB+fZtY43tglBezp6FgQOV2SrffANZWTVp3bpjoT7t27fH2tqa0UEvPgAAIABJREFU6tWrq9tmz57NTz/9xIQJE0RSKFQaT7qP4VhZlpcDy/Oe/yHL8oQyjaySc7J2YPtl2HvmLO86OGK+05xqVCODjEL9REUqoTK6efMmTk5OZGVlcfTo0cfuM6bKUhE6LJTYPbG0/KMlDcY1KLZvUpKSFJ48WTgpjE6NxnGNIwCBXoGYG5kTdC8I1/WuyMgEegXSsWHHYt9XEMqCGB+fn4NDSUcvAbblFIkgFHbzprKmsFYtme3bY2jf3hz4DIDc3Fz27NnDa6+9hoWFRaGkcP78+cycOZPRo0fz22+/iaRQqDSedI3he5IkvSRJUjtJkg6hTJcRStD3dSvINOav60EY2xujgw4taFGkn6hIJVQ2UVFRODs7k5CQwKFDh7CxsSmxvypbRdiIMGJ3xdLyt5Y0fK9hsX2TkpQNg0+dgk2biiaFYTFhhMWE4bjGkW1h23hz9ZvU0K/B8bePi6RQ0BYxPj4nZRjM0nisSRPvco1FeLH5+ICtLejpKY8ffgiZmdCt2x8MGGDPgwcP1H2Tk5MJDw/nzp07hd5j2bJlfPzxxwwePJiVK1eio/PEW4YLgtY96VTSDpIkOQHjgSFA3TKNqgpo2kQHvVg7LnEWEwdlH5uWtCSU0EL9REUqoTKJjY3FxcWFO3fucOjQIRxKvtSvJIUjw3iw/QFWi6xoOKn4pDAxUUkKT59WksJBg5T2gkmhtZk1AGExYQzdMpTWpq3x8/SjYc3i31cQypIYH5+fnh58+eUxZs/2BSYC1oBM9eqT+f77rlqOTnhR+PiAx8NSEISGKl9dusCnn3albduJ1KtXT328du3aTJw4EcP8stmAt7c37733Hr1798bHxwc9vSct5SEIFUOxP7GSJG0G5IJNKFdCV6Bs4NuybEOr3CQJ6mPPHd0/0auvh765PmPbjuXqg6tcunQJlUpFjx49xPpCodJISkrC1dWVq1evsnfvXt54440S+6tyVFz0uMiDbQ9osaAFjd5vVGzfxERlus6ZM7B5s7KeA4omhYFegQDqNlmW0dfVL7VzFIQnIcbH0jdrljNpaftZuNAOlcoR8GPo0H64u/fVdmjCC+LzzzW3R0SAnd3L2Nm9DMCZM2dIS0ujS5cuhZLC7du34+XlRffu3dm2bZu6MqkgVCYlXcrYlLdxbxF5V0eFx7A1deCW3m+ERV3D2N4Yw/uGhISEAEol0oMHD5KZmVnoD4sgVERpaWn069ePc+fO4evri5OT5j8BWdFZXJ10VdnYNxce7HhAi3ktaDy1cbHvnZCgJIVBQbBlC7z1ltKuKSnMLzoT6BWoPua4xrHQMUEoB2J8LGX37kF4uBsq1SYgELjJiROt2LVrFy4uLoXWbwlCWbh9W3P7nTsyyrUfpdLorVu3SE1NRZZl9drBgwcPMnz4cDp27MiuXbvEz6tQaRU78bm4QS/vmH/ZhFO1OLaxB2DPGWU6aWpIKqpMFQCjR48mLi6Offv2aTNEQXiszMxMBg4cyN9//8369evp37+/xn5Jp5I4YXGCmK0xPNj2gAc7HtBgcgMaf1xyUtizp1L1bevWh0mhIFRkYnwsfdHRsGNHN6AboALWcu1ac06ciCQ6OlrL0QmCQpIk3NzcGDZsmHrt4LFjxxg4cCA2Njbs27cPExMTLUcpCM9OrIgtQ/06WUOuPkevnMXYwRg5RyY1NBUAZ2dnLCwsWLdunZajFITiZWdnM3z4cA4dOsTy5csZPnx4sX3v+9wv0ibpFl+JLT4eXFzg3DnYtg3c3AofNzcyJ9ArEGsza/WdwejU6BLvJAqCUDnVqXMPyADy1y2vBiT09HrStGlTrcUlvDiMi9kZpWFDibi4ODZs2EBqaiqSJKGvryxhOHXqFP369aNp06YcPHhQvYehIFRWIjEsQ21aGqDz4GVCY89iYq9cQUoOSgZAT08PDw8P9uzZQ2xsrDbDFASNcnNzGTNmDDt37mTRokW88847JfZvMq3oPoZNZ2j+QJefFAYHg68vFHMTknrV62Fvodx5z08ORVIoCFXPunWrgGCgfV7LdaAR5859rL2ghBdGZCTo6Kg0HvvxR6XwWlRUFBkZD7ccCw4OxtXVFVNTU/z8/DA3F2ORUPkVmxhKktSjPAOpiiQJLFT2RElBGDYzRLeWLilnU9THPT09yc7OZtOmTVqMUhCKkmWZCRMm4OPjw/fff8/777//2P43v7tZpN3AvOji+7g4cHaGCxeUpLBfP83vmaPKYczOMXiHePNhpw/Vdw5FUihomxgfS5dKpWL58uXAGZQ7hvkzDe7x119/sXLlKi5cuKC9AIUqbc0a6NEjl6ysTGAaEALk5D26Y2Z2mJYtW/L++++rq5JeuXIFFxcXatSogb+/Pw0bisrYQtVQUvGZM5IkjUOpvBYny7JvOcVUpbStY889g5XciL+DcTtjUoIeJoZ2dna8/PLLrFu3jokTJ2oxSkF4SJZlPvroI5YvX86MGTOYNm3aY/uHfxbOnd/uYO5hjn49fZDAwsOiSN/8pDA0FLZvhz59NL9nVm4WHr4ebA3bymzH2XzR7QuNG9wLgpaI8bEUHT58mMjISJSPJDVR9jS8BMwhKakfK1e2pVMnsUG4UPp+/RWmTAE9PYnRozdgaipz9+5c7t27x71792jXrh2rVq3CxcVFvfXEjRs3cHJyQpZl/Pz8aNasmZbPQhBKT7GJoSzLicByAEmSahUcBAE/WZaTyifEyq2blQMBt2HP6bP0cbDm7pK7yLkykq6EJEl4enry2WefceXKFVq1aqXtcAWBr7/+moULFzJlyhRmz5792P43vr7BrXm3aDCpAS1/bamu0vao2FglKbx4EXbsgN69Nb9fRk4Gw7YMY/eV3czvOZ8PX/8QeLjmMP/fgqAtYnwsXb169cLbWy6wh5weYAv4oK//L//914rmzY20F6BQJfn6KkmhJEGrVjOoVSuLGjVqYWVlhZWVlbqfjo4Oly9fpnXr1ty9excnJydSUlI4cuQIbdq00eIZCELpe6I1hrIsJ8qyvFyW5RWAP+AiSdJYSZIGSZJUs2xDrNwGvPYKyBIBF4MwdjBGla4i7XKa+riHhwc6OjqsX79ei1EKguLHH39k1qxZvPvuuyxYsKDYJC9f5JxIImdFYvmuJS0XFZ8UPngATk6PTwrTstNw2+jG7iu7+b3P7+qkMJ+5kblICoUKRYyPpWPOHOVx1ixITlYeAapXb0VOjhFr1yaRnp6uvQCFKsXPD0aOhHbtYP168PefStu2bTX2rVOnDlZWVsTExODs7Ex0dDQHDhzAzs6unKMWhLL31MVn8gbBbQUGwQ6lH1bVYdfWCCmuNcExRQvQADRo0ABnZ2fWrVuHSqV54bMglIfff/+dzz//nBEjRrB06VJ1Ke7i3Fpwi4gvIjD3MKf10tZIOiUnhZcuwc6d4Oqq+f1SslLo69OXw9cPs3LASiZ0nPC8pyQI5UqMj8/u0iXlcepUpTrk1KnK85SUOkAE8+Y9YPfu3VqLT6g60tOVpLBVK5mJE7cwcqSMpaUlrsUMTn369CE5OZlevXoRERHBnj176NSpUzlHLQjl47mqkuYNggGlFUxVpKMDplkO3Mk9i24dXdCByG8jyYrOUvfx9PTkxo0b/P3331qMVHiRrVmzhkmTJtG/f3/Wrl2Lrq5uif3v/H6H6x9dx2yIGW1Wtyl2W4qYGOjRA65cgV27lI3sNUnMSKTnup78FfkX6wet5x37kiugCkJFJ8bHp5M/I2/hQkhJgQULlOdt20qYmx/g+vWXqFu3nfYCFKoEWYZp05QLlo6OfzN+/DAOHToEQKNGjahZs/BNfmtra8zNzenTpw8hISH4+vrSvXt3bYQuCOVCbFdRDlrXsqd5rBH/NvwXVJB+NZ0TFidI+k9ZhjJw4ECMjIxYu3atliMVXkRbtmzhnXfewdnZmc2bN6v3ZyrOvVX3uDrpKvX616OtT1t09DT/GYmJUe4UXr2qJIU9e2p+v9i0WJzWOnH67mk2DdmE+8vuz3tKgiBUMjNmKI9ffQUmJjBzpvJcX/8nRo3KAb7GyEh8ZBGeXWSkUvBs0SL48ENYuPANDh48SK8CVywLTifV19ene/fuuLm5cerUKTZu3Ejv4tZBCEIVIf7KloPOze1xuuBUpP2+t7IhuJGREYMHD2bLli1iDYVQrvbu3Yu7uzuvv/46O3bsoFq1aiX2v+9zn8tjL1OnVx1sttigo1/4T4iPD9jagp4eNG6sTA/bvVvZs1CT/EqjIdEhbB++ncHWg0vr1ARBqETc3cHbG2xslJk2AFOm3CQu7jdcXFqiozOHvXtXExERod1AhUopOho6doQDB+DVV2/w0Ud30dGR6Jl3xTIuLo4VK1YU2nbijTfe4J133iEwMJDVq1czaNAgbYUvCOVGJIblYEBHe7y7ehdpL7j59+jRo0lMTBRrKIQy5+Pjg62tLbq6uvTv35/GjRuzd+9ejIxKrvoXsy2Gi6MvUrt7bWx9bdExLJoUengoW1Hk5kJmJmRnKwOyJneT79J9dXeuxV1jj/se+rbqW1qnKAhCJeTuDiEhcPcu6OuDLDcmPDwcV1dXnJxcCQysy/z5h8nKynr8mwlCnsREcHRUZrF06pRFWJg9c+d+X6hPVlYWOTk5nD59mpMnT+Ln58dbb73F3r17+eOPPxg1apSWoheE8vXUiaEkSTXzvsRk/yfU6ZW6JObWKtJecPPvN998k4YNG7Ju3bryDE14wfj4+ODh4UFoaCgqlQpZlomIiGDv3r0lvu7B7geEjQijZqea2O62RbdG0TWIxVUVzG8v6GbiTbr92Y3bSbc5MOoAzs2dn/fUBEHrxPhYOiws4NtvwdlZQldXF1mWeeutYZw4MZ5Ll1wfO91dEPKlp0P//so69x9+gCNHDDhx4hg//fQToOzDC2BpaUnNmjV555132L9/P8ePHychIQEAExMTrcUvCOXtqRJDSZIGA9OBYYD4JPeE9PSgdoY9H3jOoeEHDaneujq6xrrkZuSq++jq6jJq1Cj2799PdHG3WAThOc3RlKWV0A4QdyiO0CGhGLcz5pV9r6BnrHn70+KqCua357sed51uf3bjQdoDDnseplvTbk99HoJQ0YjxsXRNmwYDBigf3Dt27Mi///qjp+fLkSPmpKWJze6FJ/P773DiBHz55WWaNdtMtWrw8ssvU61aNVQqFRs3buTff/8F4Pvvv9f4HiWNj4JQ1TztHcMgwA/wl2V5XhnEU2VZGdkT3NwPix/q02pxK3JTcondGVuoj6enJ7m5uWzYsEFLUQpV3aVHs7THtMcfiSfkrRBqtK3BKwdfQa+W5qQwIUGZ+gVFqwoW3P/30oNLdFvdjeSsZAK8Anit0WvPfC6CUMGI8bGU3b8Pv/0mMWLESPr06YOz821ycqrxzTcXyM7O1nZ4QgV39qxy57lFCzh9ehozZ84sNA1ZpVKhq6uLnp4yrj3t+CgIVdFTJYayLEfIsuwvy3KZrf6WJGmIJEnOkiSN19D2WVl937L2WlMHkGT2B52ntmNtDJsacu/Pe4X62NjY4ODgIKaTCmWipMGtTcHsLU/iiUQu9LtAtWbVsDtsh35dzdO3kpKUvQnzP6c9WlUwv9rghfsX6L66OzmqHI54HcGhvsNznY8gVCRifCx9Bw/ClClgb/8xI0aM4JNPXkNPL5KtW425e/eutsMTKihZhvHjlXWFtWopm9lv3uyDn58fBgbKEh6VSoWenh5Dhw6lQwdlu9G6detqfD9N46MgVFXPssZwnCRJSyRJOljawUiS5ACEy7LsB4RLkuSQ10ZeW0L+88qmX3t7AA6cD0LSkbD0siT+UDwZtzMK9fP09OTMmTOEhYVpI0yhirp+/TpOTk7FFpiZkZ+95Uk6nURw72AMGxhi52eHgZmBxtelpCjlv8+cga1blaqCrR2i0TGJxsZGee7uDkH3gnhzzZvo6ehxdMxRXrZ4udTPURC0TYyPpWvYMDAzg19/hfT0dOLiYqlRYzMxMfqYmTV9/BsIL6RPP4XlyyEzU8bRcQ7m5plUr16dRo0aARAUFMTatWvJzMxEkpRpybNnzyYmJkbj+z06PgpCVfYsVUn/k2X5PZR1FGVhbt5jc1mWg4DhQEJeWziVdO1Gd4cGkGrGmbtnAbAcYwky3F97v1C/kSNHoqurK+4aCqUmMjKSHj16kJmZyd9//423tzc2Njbo6upiY2ODt7c37u4P9w5MOZ9CcM9g9OvqY+dvh2F9Q43vm5amLOr/5x+lIulbb4GzWzS67zrS5gdHAk5G4+4O/97+lx5remBsYMyxMcdoYyquvgpVlhgfS1G1ajBunLLlzS+/7GTYsGH073+J9PSXSEqK0nZ4QgX0++/w889KbYfp0/ezbducIrNlDAwMqFatmnoK6c8//8xXX32Fp6cn69atK3F8FISqTvOCoZK9J0nSNaAFMKE0g5FlOUiSpHBJkuKBcXnNtYG4At3qFXxN3pSa8QWaWt+7V3iKZkVgaChRM9WBCFlJDKs3q07tN2sT9WcUTaY3UV+1srCwwNXVlfXr1/Pdd9+hoyN2FBGe3Z07d3ByciIpKQl/f39sbW2xtbUtdqBLDUvlvPN5dI10sQuwo1pjzfsaZmQoieDRo7B+PQwd+nBPwrAY5W634xpH5vSYw6jto7AwsiDAK4AmtZqU2bkKQgVQocZHqDxjZHEmTIC5cyEqahBHjhzB1NSUHTs2sWTJatzdh9CqlZW2QxQqiA0bYPJk5YLlTz9B69Z9GD/+GpaWlgDk5uaiq6uLra0tNjY2SJLE4sWL+eSTTxg2bBirVq1CT09PbE0hvNCeJevYAiwHlpVyLEiSVBvl6uf3wHJJkpo/7jWyLC+TZblD/hdwpn79+qUdWqloVt2elOoXuJlwCwDLty1Jv5ZO4vHEQv08PT25ffs2R44c0UKUQlVx//59nJyciI6O5sCBAzg4lDzLLO1qGuedziPpSdgF2FG9WXWN/TIzYfBgOHwYVq5UpooWTAqtzayxNrMmLCaMgZsGYmlsybG3j4mkUHgRVKjxESrXGKlJo0YwZAgkJhrQvXt3bGxsaNJkMD/8MIVjx7QdnVBRZGQohWYcHGRMTSeRnn4OQJ0UxsXFsXjxYiIilCXAkiSxYsUKJk+ejJubG+vXr1ffQRSEF9kT/xbk7cuUCDjkfTXnGa6IFlw0X0D+uonxwPeyLCdIkhQODEEZCPNXBNcGYjW8vlKwbdCc88m5dFn5Jqff+wezwWZcnXyVqD+jqN21trrfgAEDqFmzJmvXrqVHjx5ajFiorB48eICzszO3bt3iwIEDdOrUqcT+6RHpnO9xHjlHpt3RdtRoWUNjv+xsGD4c9u2DpUvh7beLJoWBXoEA6jZdSRc9HTHgClWXGB/Llrc36OpCTk4Oc+bMoV07fS5ezGb37nqMHavt6ARty8pSLlBeugTz5sWxcOEuOna0pV27h9uJ6unpUatWLWrWrAnA+vXrGT9+PK6urmzatEnsjSkIeYr9tCZJ0h/AGZRBKQBl0APlimg8ysD31GRZfqIrqbIsb80bJP2ADnnNzfOeVzrRqdEczf0RgFsp4TiucSTQKxCzYWZEb4zGapGVen+46tWrM3ToUDZt2sTixYuLLRgiCJokJCTQs2dPrl69yt69e+natWuJ/TNuZXDe6Ty5qbm0C2yHkbXmn7ecHPDwgJ07lWIQ48drTgrNjcwBCPQKVB/L/3nPPyYIlZkYH8uXrq7yeOeOHnv27MXW1gZJ2sz+/V4kJORSu7audgMUypWPD8yZoySCL70EUVGQmqpslfTBB/UYNy5UnQDm5uaio6NDzZo18fLyAmDLli14eXnh6OiIr68vhoaa19ELwouopKmkibIsr8gb9ChQgtsFaC/LeYvlSpEsyz8C4/PKb4/PmwITBCBJkjOQkP+8Msn/8Hw77VqhaXYOixypNqIaqlQVMVsLV8MaPXo0KSkp7NixQ0tRC5VRcnIyrq6uhISEsH37dpycnErsn3kvk/NO58mOzeaVQ69gbGessV9uLowZA1u2wLx5yjoOQXiBifGxnO3fD82awfffH2PVqlW8/voVsrMN+PLL89oOTShHPj7KBcrQUGVcun5dSQpbtQonJeU7ZFlWJ4UqlYpNmzaxb98+9et37tyJu7s7nTt3ZteuXVSvrnnJhCC8qEpKDP/L/4ckSYMlSeoBxMqyvBz4X1kFJMvyj7Isby145TRvAPR70qupFYmmOyqBXoFYm1lzJyuMLqf6YtDSgKg/C1dY69KlC02bNhXVSYUnlpqaSt++fTl9+jSbN2+md+/eGvtlRWcROjSUCwMucO7Nc2TezeSV/a9Qs0NNjf1VKhg7VpnONWcOfPzxw2PmRubqn+f8O4PRqdEl3kkUhCpAjI/lrFs3ZU+6ZcuUuzsTJ9pTvfpN/PwaajkyoTx9/rnm9tu3a3PhwgVkWVa3SZKEubk55ubK2HPgwAGGDRuGg4MDe/fuFbOxBEGDkhJD9W+XLMvbKFx+u0pOVyltxX04Lvhh+k52GFvabiHxWCLp19PVr9XR0cHT05PDhw+LjXyFx0pPT8fNzU29HcVbb72lsV/SqSROWJwgZmsMsbtjSb+STot5LajVuZbG/rIMEyfC6tXw9dcwfXrRPuZG5kx5dQqAOjkUSaFQxYnxsZwZGcG774KvL/z6qy9Tp36AJE2lWbMl2g5NKEe3b2tuT0urw7p169SV3LOzs5EkCWdnZzp27EhAQAADBw7E2tqaAwcOqO8qCoJQWEmJ4QpJkjZJkvRJ3tXQ07IsJ+Udq5IL3LXlZKeToANRqwvfNfT09ESlUuHj46OlyITKICsriyFDhhAQEMDq1asZPnx4sX3v+9wv0pZ2KU1jX1mGDz5QisxMm6YkhppsuLCBifsm0qlhJ9qYtiEsJkwkhUJVJ8ZHLZg4UZk+GBLSGTc3N9zcqnH8+Dxu3Lih7dAErZPUBWTOnTvHkiVLSEpSfiWPHz9O//79adGiBYcPH6ZOnTraDFQQKrSSEsPPUUpuS8B7wI+SJF3NW3TvUh7BVXZPMs3OMNGaHR/soG7PukStiULOfTgNolWrVnTq1ElMJxWKlZ2dzYgRI9i3bx9Lly7F09OzxP4NpxSddtV0RtMibbIMn36qFJn56CNlCmneVpuF+FzwYdT2UXRp0gW/0X4cHXNUvY5WJIVCFSbGRy1o3hz69oUDByxZtmwFEyZMoEOHMYwadZfs7FxthyeUsbg4qF1b87GGBYY2U1NTGjRogJGREadOnaJPnz40atQIf39/TE1NyydYQaikiq1KmrdWAsA/v02SpFoog56mktqCBvnJocOih9UZQZlyR0wbFrya9+H5HQgbFkZ8QDx1XeqqX+/p6cnkyZM5f/48dnZ22joNoQLKzc1l9OjRbN++nUWLFjFu3LiS+6fmcvnty0XaDcwNCj2XZfjyS/j5Z6XIzLx5mpPC9cHr8drhRbem3dgzcg9GBkYYGxirt6sQSaFQVYnxUXsWLICaNUFHB+rXr094eHVu3uzMkSMqXERKXmUlJECHDpCQIKNcjynsxx+V2TMGBgY0atSIRo0ace7cOXr16oWZmRkBAQFYWFiUf+CCUMk81Qb3siwnyrK8lTJcXF8VmRuZEzQlkIYG1uppdgBvGk1mwmjlw7PpAFP06uoVKUIzfPhw9PX1xV1DoRCVSsW7777Lxo0b+fHHH3n//fdL7J+bnssFtwskHk/kpdkv0fCDhjT8oCEOp4puej9rlnKHcNw4+OUXzUnhuvPr8NrhRfem3dVJYb78dbSC8CIR42P5sLICc3PIzMykY8eOmJgEAPH88UeGtkMTykhSEnTqBBERUK/ePWAMEALk5D26Y2Kym19//ZXg4GAAQkNDcXZ2xsTEhICAABo2FEWKBOFJPFVimK9AaW7hCeUnh9Zm1rQ1tUYnqSkhOdvVx3UMdbBwtyDGN4bs+Gx1u6mpKX379sXb25ucnBxthC5UMLIsM3HiRNasWcO3337Lp59+WmJ/VaaK0EGhJAQk0ObPNrz0xUu0XNiSlgtbUrNj4QX4P/ygrCUcMwaWLFGuyj9q7fm1eO3w4s2X3mSPe+GkUBBedGJ8LHtXr4KzsyFff72HP/5YgJ7eVvbs0Sc+XqXt0IRSlpwMvXtDeDi8+mo2pqYDgDXAy4B+3uMGlixZQvPmzWnQoAFXrlzByckJAwMDAgICaNq06HIJQRA0e6bEUHg2+dNKj4wJpHP1t3lgEsB/VyLVxy3ftkTOlIneGF3odZ6enkRFReHv7//oWwovGFmW+fDDD1m6dCnTp0/nyy+/LLG/KktF6LBQ4g7E0WpZKyxHWxbbd8ECpeqouzusWKE5KVxzbg1jdoyhR7Me7B65mxr6NZ73lARBEJ6KhQWcOwdnz75B165d6dz5CtnZ+ixbFq/t0IRSNnQonDwJf/wRz8cfb2fkyP589tlnjBo1CicnJ2xtbalbty6TJk1i4MCBJCUl0aNHD1QqFf7+/lhZWWn7FAShUhGJYTnLn2b3f4NHgyTzxeaHU0SN7Y0xesWoyHTSvn37UqdOHdauXVve4QoViCzLTJ8+nV9++YUPP/yQ7777DknTPM88qhwVYe5hxO6KpeXiljQY26DYvosXK0VmhgyBNWtAV7donz/P/snbO9/GqbkTu0buEkmhIAhaUbMmeHnBxo3g5xeMgcF59PROEhOT/vgXC5XGoUMQEABDhmTyf//3Cv/88w81a9akRo0aWFlZ0bVrV4YMGcKUKVMICQnh+PHjODk5kZ6ejp+fH23bttX2KQhCpSMSQy3pYd+MWvFvciR+DSqVUolUkiQs37Yk+b9kUkNT1X0NDQ0ZPnw427dvJzk5WVshC1r27bffMnfuXCZMmMDPP/9cYlIo58pc8rzEg20PaLGgBQ0nFr++YvlypcjMgAHg4wN6GkoWR7YyAAAgAElEQVRSrTq7ind3vYtzc2d2jRBJoSAI2jV5MmRlwR9/ZHPq1ElkuQsq1XxthyWUgowM+PhjZUyytobffzdkypQpeHl5YW1trfE1BgYGvPvuu8THx3Po0CFeeeWVco5aEKoGkRhq0bCWY8iueY0/9pxQt1l4WCDpSdz7816hvqNHjyY9PZ1t27aVd5hCBTB37ly++eYb3n77bX777beSk0KVzKV3LxG9MZrmPzSn8dTGxfZdswb+9z9lDcfmzZC3DVQhK4NWMnbXWFxauLBzxE6q61cvjVMSBEF4Zm3agIsLnDzpwK1b9xg48C1u3Ijk33+L2QFdqBQyM8HREebPBwuLHFatuknduvDpp5/Srl27YhPDnTt3cvfuXfbv30/79u3LOWpBqDpEYqhFsz0GQ5YRC4+uVrcZmBlQr3897q+7jyr74UL61157DSsrK1Gd9AX0yy+/MG3aNNzd3Vm+fDk6mhb/5ZFVMlfeu8L9Nfd56f9eosnnTYr08fEBW1tluuiYMWBjA76+YGhY9P1WBK1g7O6x9GzRUySFgiBUKNOnw/TpEoaGNRg+fDjh4Z/Rp08dcsWWhpVSVhYMGgT//guWljKmpgPw8uqLSvXws1CjRo2oVq1aodfdvn2bkydPsnfvXl5//fXyDlsQqhSRGGqReW1jWuUM4ZrhJu49SFO3W75tSXZ0NnH749RtkiTh6elJYGAgN2/e1Ea4Qjny8fHB1tYWXV1dpk6dSseOHVmzZg26mhb/5ZFlmatTrnJv+T2azGhC06+KVmLz8QEPDwgNhfyxNiRESQwftezMMsbtHoerlSs7Ruygml61op0EQRC0xNERJk2CnJxU5s+fz6VLi4iPN8LPT9uRCU8rJ0cpfLZvH0ycCEFBEitWfMfSpUsLXQyVJAkDg4d772ZlZeHr68uuXbvo1q2bNkIXhCpFJIZa9qHjGDBM5ov1D7euqNu7LvoW+kWK0IwaNQpZlvH29i7nKIXy5OPjg4eHB6Ghoeorpf/99x+bN28u9jWyLHP9k+vcXXyXRh83otnsZhqnm86ZozzOmqWUAZ81q3B7vqWnl/K/Pf+jT8s+bB++XSSFgiBUSOnpsH69EfXqdeX112OBWJYuzdJ2WMJTWr8eduyAWbNSePPNLdSvD/b29nTu3FndJzo6Gm9vb+bPf7iW9NixY8TFxREdHa3pbQVBeEoiMdSycT27oZ/6EtuurVa36ejpYOlpSeyeWLKiHw5wzZs3p0uXLqxbtw5ZlrUQrVAe5jyapT2mXZZlImZEcHv+bRq+35AWP7Uodg3ixYvK49SpYGysPAJcuvSwz5LTS3hv73v0bdkX32G+IikUBKHCSk+HDz+EBg3mMmfO11hZnWL3bh3ixc4Vlcb580qxmQYNICrqa8aMGUNUVOEL43fv3mXp0qVs3LiRO3fu4Ovry6FDh/jnn3+A4sdHQRCejkgMtUxXR4cedb1IMvXn8Mlb6nbLty2Rc2Tue98v1H/06NFcvHiRM2fOlHeoQjm5mJ+9PeJSweytgBv/d4ObP9yk/vj6WP1iVWxSePAg5F9PWLgQUlKUvQtBKeQA8Pt/vzNh7wT6terHtmHbMNTTsPBQEAShgqhbV5kev349WFl1pFmzo+Tk6FHCBAuhglCpYNgw6NoVatSAI0dg3rzvOHr0KJaWhffcrV+/Pk5OTvj7+yPLMsHBwZw4cYLcvAWlxY2PgiA8HZEYVgCzhyp7Gn69/WFhGSNrI0xeNSHqz6hCdweHDh2KoaGhKEJTRc2dO7fQQvuC2uRnbwVEfh9J5P9FYjnGklZ/tCo2KfT3h7fegsZ5BUq/+iEaE8toZs5Uns+YAYtPLWbSvkn0b9WfrUO3iqRQEIRKYfJkSEsDd/fD+PvPA3rj6Bip7bCEEqhUMHIkbNkCsqzCxeV7LC3TqFatGh06dFD3u3v3LmlpaUiSRPPmzZ9qfBQE4emJxLAC6NCiOaap3TiZsZqMjIdJoOXblqReSCX5zMO9C2vXrs2AAQPYsGED2dnZ2ghXKAOyLDNz5kymTZtWaE1FQTNmzCj0/Nb8W0TMiMDcw5zWK1oj6WhOCo8ehf79wcoKzpyB39dEYzjeEcY40tohGm9viLP6jcn7JzOg9QC2DhNJoSAIlYednXLX6fJlJxYs+AU4wObN4uJpRSXLMGWKskVSjRrwww9H8PH5vyIzobKzs9mwYQO7du3i1q1bJRaXeXR8FATh2YjEsIIY/fIYVHWu8tPGf9Rt5iPM0ammU6QIjaenJzExMRw8eLC8wxTKgCzLfPLJJ8yaNYuxY8dy7NgxvL29sbGxQVdXFxsbG7y9vXF3d1e/5vZvt7n+8XXMhprRZnUbJF3NSeHff0PfvvDSS8pdQ1X1aH5LcSSzVhiYhaH7riM3Gs3h/f3v49bajS1Dt2Cga6DxvQRBECqq99+HBg0MGDJkEuPGjePwYQfmz9d8d0nQHllW1oQuXgwffQTXr8OkST24fv06Xbt2LdRXX1+fwYMH07ZtW7p27Up0dDQBAQGPHR8FQXh2IjGsIL4aPAQpuwbLTq5Rt+nX1sd0kCnRPtHkZjzcmMnV1RVTU1PWrl2rjVCFUqRSqZgwYQLz589nypQpLFu2DF1dXdzd3QkJCSEnJ4eQkJBCg97dZXe59v416rnVo613W3T0NP8a//uvsnF9w4ZKUohRNI5rHAmLCcPazBprM2vCYsL4IvAL+lj1YfPQzSIpFAShUhoyRPmbV7duBgDnz9dgzpwccnK0HJhQSGQkbNoEw4fnEB4+iJs3TwHQsGFDdZ+EhASuXbsGQFpaGr179yYlJYWAgAA6d+5c4vgoCMLzEYlhBVG7hgkv6w3mdu2NXL6erm63fNuSnIQcYnfGqtv09fUZOXIku3btIiEhQRvhCqUgJyeHMWPGsHTpUqZPn87ChQuLXSOY797qe1x57wp1+9TFZpMNOvqaf4VPnwZXVzA3h4AA0K1ZOCkM9Aok0CsQazNrACISIkjIED9LgiBUTvl/Oh88kNm06QjJyYuIjTXg0CHtxiU8dP48ODkp60E9PWMJDQ0hPDy8SL/Dhw+zY8cOTp8+Tffu3ZFlmSNHjuDg4KCFqAXhxSISwwrk815joFoSX6zfoW6r06MOhk0MuffnvUJ9R48eTWZmJlu2bCnnKIXSkJWVxYgRI1i3bh3fffcdc+bMeWxSeN/nPpffuUwdpzrYbLNBx1Dzr+/Zs9CzJ9SpoySF+rWLJoXmRuaYG5mrk8OLDy7iuMaR6FSxF5QgCJVTWhrY2lZn0KAzDBxYDT29eFauzH38C4Uy9+mn0L493L8vc+iQTN++Fly4cIERI0YU6du/f3/s7Oz+n70zj4uqah/4dwAVxWVEUXFvcEEgtQF+aeZCjqmtVoO+uWYp2tuibZC2W1lgpfZmBfWWVqAIWmZpyZhb5gbzqgkuyVjugMCIKMoy5/fHdUaGGRAVWfR8P5/7mblnu+fOwDz3Oc9znochQ4bQsGFDNm7cSEBAQA3MWiK5+ZCKYS3iX30G4X6+Iz8fW4g18JbKRUWbCW3IXZPL+aPnbW0DAwPx9fWV0UnrIAUFBTz00EMsW7aMuXPnVmrTfGZiJnvH76XZgGYErAjA1d3Vabs//4QhQ5QchevWQceOVT17iUQiqZ00aqQE2lq2rAmDB99DUNB+fvwRsrMv31dStcTFQUAAuLkpnisffAAqlaBnzwh+/PFVABo0uBTk7Pz582zYsAGLxcK2bdt4+OGHadGiBZs2baJr1641dRsSyU2HVAxrES4qF+5pN4Hz3gbiVx2zlbd5rA0IyPjmUk5DlUrF+PHj2bRpk1NXDEntJD8/n/vuu4/Vq1cTHR3NdGuG+Qo4teIUex/dS9Pbm3LrT7fi2si5UpiWprjpNGigKIWdOyvlpS2DaVlpNstg5lnnlkSJRCKpqzzzDJw5Axs3dubo0Xfw8kpB7rioXuLilNySqalQUgJZWUr5Sy8JevbMo4M1b1Ip9u/fz8aNG1m+fDnDhg2jQ4cObNy4kU6dOlXz7CWSmxupGNYyZj0yHlwsvL/6kiWwoaYhzQY2c8hpOGbMGAC+++67ap+n5Moxm80MHTqUDRs28M033xAWFlZu28LMQlJDUzH2N7JHv4fG2sb0XNUTt8ZuTtvv3w933QWuropS6ONjX9/KoxUPdHsAwKYcSqVQIpHcaPzf/0FwMGzceCuurqmcOnUnnp65NT2tm4qICOfl337rwueff87UqVMd6nr16kXXrl0ZPXo0vr6+bNiwgbZt217nmUokkrJIxbCW4e/dBe+iO9ntupBTpy4pgd4TvSk4WMDpzadtZR07diQkJIRvv/3WTmGU1D5OnTrF4MGD2bFjB0uXLmXs2LHlts3bnscfrf8gKzGLvN/zoBhumX0Lbs2cK4UHDypKoRDKnsJu3RzbzNowi/c3v4/eT49fS8VyKJVCiURyI/LMM3D8eDPeeGMFt99+Ox9/vJJjxy7fT1I1HD1aXrn9c4rFYmHVqlVkZ2cTFxfH2LFjCQwMZN26dXh5eVXDTCUSSVmkYlgLCQt+DFrsZ/Y322xlXnovXBu7OuQ0HD9+PAcPHmTr1q3VPEtJZTl58iSDBg0iLS2NFStW8PDDD1fYPiMuw6Ese6XzTTKHDilK4YULSkqKHj3s64UQvLHuDd5Y/wYTek1gySNLWPfYOlu6CqkUSiSSG42RI2HfPhg50od+/YYza9a/+PDDmp7VzUFeXkW19gHWTp8+TVpaGt999x1jx46lf//+rFmzBrVafV3nKJFIykcqhrWQ54eFoippyKJdi7AaAl09XPEa6UXW0iyK8y8lZnrkkUdo2LChDEJTSzl8+DD9+/fn77//ZtWqVQwfPvyyfRr3auxQ1mmm4z6Lf/6BkBDIzweDQdnoXxohBK+te41ZG2cxsfdE/vvAf3F1cbXtOZRKoUQiuRFp0AC6d1f2dC9Y8D4Wy0oWLSqhqKimZ3Zjc/gw9O5dfn2pVIUANG/eHDc3N6ZPn87QoUP5+eefadKkyfWdpEQiqRCpGNZCmjZoSnCjR8hpu5g/tl+KRNpmYhtK8kvISsyylTVp0oSHHnqIJUuWcOHChZqYrqQc0tPT6d+/P1lZWSQlJRESEnLZPie/O8n+yfsdyuu3sk88f/SoYik0myEpyVEYCyGYuXYm7256l0m3TeLLB77E1eVS0BprugqJRCK5EbFYYNq01vTs+RPwNTk5rqxeXdOzunFJTobbb1cWLD09nacIiYpSXteuXcv27dt57733eO6553jooYf44YcfaNSoUTXOWCKROEMqhrWUGfdMAPfTvLlkha2sWb9mNOza0MGddNy4ceTm5rJq1arqnqakHNLS0ujfvz9nz57lt99+o2/fvpftc+zzY+wbvw/1ADW91vWi3bR2tJvWDu12+6S+x48rSmFWFvz6q5IbqjRCCCIMEby/+X2mBk4l+v5oXFTyX10ikdw8uLgoyuHevf157DEf3NzyGTtW4OameFfExdX0DG8cfv0VBgwAd3dYtQqefHIeMBrYAxRffB2Nl1cSFouFrKwsfvrpJ2bOnMno0aNZunSpXeoKiURSc8inxVrK/QEhNCrqwLrchZw7p5SpVCraPNaG0xtPU5BeYGur0+lo06YN33zzTQ3NVlKanTt3MnDgQIQQbNiwAa1We9k+h+cc5q8n/8LzHk9u/flWmg9qTtd5Xek6rytNg5va2mVkKCkpjh+HX35RVmhLI4TghTUvMOePOTwV/BSf3vupVAolEslNydNPQ26uit27x1Nc3JgzZ1SUlChpFMaMkcphVVBSAvHx4OUFUVGbiI9/nB9++BpYDNwK1Lv4upiPPvoIlUrFtm3beOedd5g0aRLffPMNbm7OA6tJJJLqRz4x1lJcXVx52Gc8JZ3W8GX8cVt56/GtwQVOLrxkNXRzc2P06NH8/PPPZMtMvjXK1q1bCQkJoVGjRmzatAl/f/8K2wshOPTGIUzhJrxGehGwPADXhs7zFGZlKUrh4cPKquwddziO9dyvzzF361ye/b9n+c/w/6BSqZyOJZFIJDc6/fuDv38Ju3b1dFo/e3Y1T+gGorgYFixQAv18/TU8/DCcOLGLP//8k9DQUMLDwxk7diyDBw+mR48e3HHHHQwePJipU6cyb948nn32WWJiYnB1dS7vJBJJzSAVw1rMa/dPABcL89ZdylPo3t4dz7s9ObnoJKLkUujnli1bUlRURKtWrQgICCBOLoVWOxs2bGDIkCG0aNGCjRs30qVLlwrbCyFIfyGdf2b9Q5vH2+AX54dLfef/ktnZoNNBejqsXKm47ZQd65nVzzB/23ye6/Mc84bNk0qhRCK5qVGpYNy405SU1HNav2+fTPN0NeTlwbBhikV2+XJ49dUc5s6FZ599mo0bN9K0aVMaNWpEly5d6N+/P6NGjeLuu+8mPz+fjRs3MnPmTObOnStllERSC5GKYS2mW8uudFTdwaGmC/nrr0sCrM3ENlw4coHc35SkvXFxccycORNQ8gKlpqYyZswYqRxWI7/88gvDhg2jY8eObNq0iU6dHKOIlkaUCA6EHeDo3KO0e7Yd3b/ojsrVuZDMzYUhQ5Qk9itWKPsLS2MRFv79879ZsGMBL/Z9kQ/v/lAKXIlEIgGefro5Hh5nnda1aJHF/v2Owb4k5XPkCNx5p5IeydUVhg9fSExMD5u3UsOGDfHz83PaNzs7m7Fjx/Luu+9KGSWR1FJqnWKoUqnCVSqVXqVShZUq06tUKp1KpQqvybnVBE/1ewy89vLuwh22shYPtMCtuZstCM3scvxhyiuXVA1xcXEEBATg6urK8OHDad26NevXr8fb27vCfpYiC3vH7eXElyfo+EpHuszrgsrFXkjGxSkBEtzclBDfu3crK7N3311mLGFh6k9T+Tzlc17u9zJRQ6KkwJVIblCkfLxyPDxU9Oq10Gldt27bL+vZIblESsqlyKPvvacohx991IfXXnsNT09PW7uyiqG4mHerU6dOvPLKK9U6Z4lEcmXUqh2/KpVKByCESFSpVJEqlUoDqC+WGVQqlUalUmmFEMYanWg1MqXfSGZsfJaEvxbxZfH/4eYGru6utBrdipP/PUmRuYh9+/Y57VteueTaiYuLY8yYMXZl//zzD0lJSYwePbrcfiXnS0gblUb2j9lo3tfQMaKjk7GVwAhWCi7GGTKb7dtZhIXJP07mq51f8Ur/V3g75G2pFEokNyhSPl49R49G0aXLEEwmHywWF1xdS3BxKWHLlr7s3+9KOQYuSRk2bVIivX799X7+/vtnBg58HvDF19fXrt3GjRs5ffo0zZo1A5TAeampqYwYMaIGZn1jEhUVhVqtRqPRAGA0GgkPD6+wLioqylZmMpkIDw/HaDQSGhqKXq8nODgYk8mEWq0mLCzM7noGg4GgoCBiYmLIzs4mODiY0NBQoqOjMZvNpKenExERgdlsrlTAPUntpbZZDIcApovv0wEdMAqwPhKbLpbdNDRzb0Y/z4c5p1nMj6su5TT0nuiN5byFzCWZDj/KVnx8fKprmjcdV2OlLTlbwp/3/Un2j9l0/aSrU6VQGUN5ffttOHNGeS1dDlBiKeHxFY/z1c6veH3A61IplEhufKR8vEoKC/UcPNgNi8UVUFFS4kZRUQOEqMfIkYqyI3GOELB1K3z7Lbz0ErRpA2vXfs5HH32EuexqJYp1cOHChaSlpdnKCgsL+fXXX6UXUxUxZcoUtFotYWFh6HQ6PD09SU9Pr7DOYDCg1WrR6/Xo9Xpbe61Wi1arZdSoUej1esLDw23trZjNZsxmM2q1GrVaTWRkJHq9Ho1GQ1hYGOHh4QQGBqLRaEhOTq6Rz0RSddQ2xTAbsPojqAGfi685pdq0KN1BpVKFqVSqZOsBBJ44caJaJltdvDxsAjTM5f3lK21ljbWN8bjVg5Nfn7TtLyzLmTNnyMnJcVonuXpOnTplJ/RKU56VtshcxK67d2FeZ8Z3oS/tnmpX7vjWIaZPh8aNldfS5SWWEiaumMiiXYt4a9BbvBXyllQKJZIbnyuWj3BzyMjLce7cNMBxsa1+/dN8952S81DiSHGxEmCmb18YPx769SthwwaYNy+K5ORk1Gq1Q5+DBw9y5513cs6aZwvFgpiXl3dTejFZt5y4ublVSWBAk8mEwWBAp7u0BqTVavHx8amwzmw2k5SUZCufMmVKudeYMmUKERERtvOYmBj0ej0AQUFBTvtYy3U6HYmJiVd3c5JaQW37OUxEEXZcfL1s7gUhRIwQIsh6ACmX2+NV1xjadTCNLe1ILl5IRoZSplKpaDOxDWe2n+HBXg8SGxuLv78/rq6u+Pv78+qrr5Kdnc2IESM4f/58xReQVJodO3YQWDajfCmcWW8LswrZddcuzuw4g1+8H20mtCm3f2Ym1LsYQG/ePMjPh7lzrWNDsaWY8T+M59vd3/JOyDu8PvD1a7ofiURSZ7hi+Qg3h4ysCIvFQl5eW8Bxse38eW/2748H4OOPlVRAEoUzZ+DBB+HTT5XzHj12Yjb3xc3tLPXq1aNNG0c5VlxczJdffkl8fDy///47y5cvZ82aNWzZsgVwLh9vZKxbTlJTUykpKamSwIBGo9Gpq6bVLbS8Or1ej8FgIDAwkKioqArdPTUaDSaTyXZutS4C5fazlms0GjsFVFL3qPY9hqU3zZfCJIQwCCFMKpUqXqVSaVHcY0woK6ClV0lvukR9ri6ujPYfTwyRfLLoBG+HK0K99djWmMJNnPj6BKM/GO2wt83f359HH32UCRMmsHjxYlzksuhVI4QgOjqaadOm4e3tzaxZs3jttdcc2pW13l44foFdul2cP3SegBUBtBjusKBv49gxJSVFSYly/tr7mbz2PnC2FQARM4oZu3ws8anxvDf4PV6+8+Uquz+JRFLzSPlY9SgPqe2AAObNU5RC62Jb48ZHGTduHIWFLXn99cF8/DFs3Aht29bkjGueo0fhvvtgzx4lP2GXLtC//3E2bBiIu7u7Q/v8/HyWLVtGXFwca9asYfDgwezdu5fdu3fbtSvPu6muMn36dHbu3Flu/Y4dO5yWT548mZiYGKd1vXv3Zt68eVUyv7KkpKRgMBiIjo5mypQpREdHl9vWmZtwZZGeanWbatcULq5elj0MABcFXtDFzfNqIUQiEA9oLnbXAAbnI9/YPH+XktMw+o9YLgb4or5XfVrc14KMbzOwFDlukvjXv/5FVFQUS5cutXMLkFwZ586dY8KECTz55JPcddddpKSk8OqrrzpYaWNjY+2U84K/C/hf//9x4cgFev7Ss0Kl8NAhJRnz0aNgMMCnizJpEBYCj4XQXZvJou+K+LH+o8SnxjNnyBypFEokNyBSPlY9Q4cOJTY2AIDXXoMmTeD11611Rjp06MDEiUP5+OMDZGTA4MHYPHNuVn76Cf76CxYuzGLSpNVERsJ9993DnDlznCak37RpE2lpafzzzz8sWrQIg8FwWfl4M1DanbYy5ZVBq9ViNDrGl7JaC8urs1oAdTodCQkJdhbBslxrAJnSEWoldRAhRK06AP3FQ1uqLAxlU31YJfqvHzhwoLgR0czuI/i3v9i0yWIry1qRJdaxTmStyHLax2KxiKeeekoA4j//+U91TfWG4cCBA+LWW28VKpVKvPXWW6KkpKRS/fL35ovN7TaLTc03idPbTlfYdt8+Idq3F0KtFmLbNiEy8jOE3wI/wZsI3kT0+KSHuOe7ewRvIj7646OquC2J5IZg4MCBAlgvaoHsqo7jWuWjuMFlZEXExgrh7y+Eq6vy+u23JWLRoiwxffoa0bhxY9GpUyfx/fdZolEjIQIChMhyLlJvaDIyhEhPF6JbNyG8vIR48MFHRevWrcXZs2edtj99+rT46KOPhKurq+jevbvYtWtXNc+4duPv7y8Ah8Pf3/+axg0LCxNJSUm289zcXJGSklJhXXR0tEhPT7eV6/V6u/fW/kIIERkZKRISEuyu5wyNRlPu/CS1g6uRkbUqXQUoobidlDm3ud9kTBvwGNMMU4n6LoU771Q2+noO96Req3qc/PokLR9o6dBHpVIxf/58jh49yrPPPkv79u1lyOhKsnz5ciZOnIibmxurV69m6NChleqXvyufXUN2gQp6r+9N456Ny227e7eSvF4IWL8evLtkErIohLSsNPy8lBjqaVlp7D21l3dC3uG5vs9Vxa1JJJI6iJSPV8/o0cphRQgX+vdvyfbtQ3j55c188cVQXnllIDExBqZM8WbTJnjooZqbb3UQF6dEu963D7y8IDtb2YMJgpUrVXTv/jEZGRk0atTIoW9aWhrx8fEsWbKE+++/n4ULF9rSU0gUZs6c6ZDWylp+LURHRxMVFYXJZMLT0xO1Wm0LOFNenclkwmg0YjQaycnJYcaMGQC2svj4eEwmky1dhTXYjDPMZjNLly7FZDIRFRVli1AquUG4Ei2yLhzcwKuhuQW5wvWNBsLtgadEXt6l8r9e+Eusd1svLmRcKLfv2bNnxe233y7c3d3Fli1bqmG2dZeioiLx4osvCkAEBweLv//+u9J9zVvMYpN6k/ijwx/i7H7nq6xWtm8XonlzIdq1E2LvXntLod8CP5GRn+G0TCKRKNxsFsOqOG5kGXmlmM1C9O1bIlSqEvHoo78IQHh6eoqjRwttbSyWCgaow8TGCqEsSdofjRqdFffc80KF3jF79uwRfn5+YtiwYSIyMlJYbtQPqQqIjY0V/v7+wtXVVfj7+4vY2NiantIVExkZWem26enpdtZGSc1yNTJSRiOpQ6jd1YR4P0Sx72K+W3LBVu490RtRLMiILX9jRKNGjVi5ciXt2rXj/vvv5+DBg9Ux5TrHiRMnGDx4MB988AFPPvkkmzZtolOnTpXqm/tbLrt0u3Br4cZtm26jUTfHVVYrmzYpe1nUauW9Zwd7S+G6Ceto5dGKVh6tWDdhHX5efqRlpRGyKOPGxa4AACAASURBVITMs5lVdbsSiURy09KsGSQluXDHHYUsXjyUu+5KJCcnhzff/DdCCFatUjw68vNreqZVT3lhB1xdLTRpcpSioiKHOovFwoIFC+jbty/Z2dlEREQQHh4u0yVVwOjRo9mzZw/FxcXs2bOnTu6zDAsLq3QKCqPRWKG1UVL7kYphHeOFux6DRjnM/fknW5mHvwdNgptw8uuT1hVhp3h5ebF69WoAhg0bRlZW1vWebp1i48aNaLVaduzYwTfffMOnn35KgwYNKtU3++dsdt+zG/fO7ty26TbcOzlGbrOSlARDhyqR7zZuhFtuqao7kEgkEsmV4OEBBoM7DzwA3bo9zMyZr/Dll18SGhrK0aM5rFsH998P1xAvpFZy9Kjz8jNnPFi8eLGD7CssLOSFF17g1KlT3H333RiNRgYNGnT9JyqpcayJ7S8XqdRkMkmX0hsAqRjWMYb46GiqastfjRZSOsd6S31Lzv55ll1DdlGYWVhu/65du7Jy5UqOHTvG/ffff03RsW4UhBB8+OGH3HXXXTRp0oRt27Yxbty4y/YrzCwkNTSVlL4p/PngnzS+tTG3bbiNBt7lK5M//qiEAe/aFTZsgPbtlXKrZbBbi252lsHMs84tiRKJRCKpGtzdITERHnssmfr16xEa+m+WLVtGYuK/+PZb5bf6oYegrqcENplg7FjlXstH5WABPHz4MAMGDGDevHnk5+ezePFi2t7sOT1uMnQ6HWq1usI2Go3mmqKZSmoHUjGsY7i6uDK+9zjoupqPv1JcR/O253Eo4hAA5rVm/mj9B3k78sodo0+fPsTFxbF9+3ZGjx5NiTVx3k1IXl4eer2eF198kQceeIAdO3Zw6623Xr7f9jz+aP0HWYlZnNl6BkpAE6WhXot65fZZskTJCdWrF6xbB61b29efPn+agqICVKhsyqFUCiUSieT6U68eBAbexoABj7Blyye0br2YtWt/o1UrA//9L6xZA3o9FJa/7lpryciAZ54BX19Yvhw++QSUAJmOtGtnf75y5UqioqLIzMwkISGBOXPmUK9e+XJOIpHUbaRiWAf5d98J4FLCd7tiKSyEjDjHvYUV7TcEeOihh5g/fz4rVqxg+vTpFbqg3qjs2bOHoKAgVqxYwZw5c1i2bFmlo6plfOf4+Z5acarc9l99pUTE69dPyVNYNs2P8YSRO7++k4LiAlaPWW3bUyiVQolEIqke3NzcGDQoAL1eRUbGv2jePJERIx7h++8f4N13s+nYEdxqXSz3ilmwAHx84LPPFMXWy0uxgJaX8nLcuD8BZT/hu+++y9ixY3F1deW7776Te8ckkpsAqRjWQXp49aC7x+2c7fo1P/4o6DTTMThKhxc6XHacZ555hhdeeIFPPvmEDz/88HpMtdYSGxvL7bffTl5eHmvXruXFF1+s9Ab6CycvcCbljEO5s+8B4D//gSeeUIIYrF4NTZva1687tI5BCwfh7ubO7xN/Z2iXobaAM1IplEgkkupDpYI5c0oYOnQb2dkjKC5eyE8//YqX13I+/RRcXODECajNjjYXLigHKAF2hg+H7dvzefzxdfTrB+vWWWjefBQwGtgDFF98Hc3OneHk5ubyr3/9i1dffZV7772Xd955hzvuuKPG7kcikVQfUjGsozwzYAK03sPcJf+jfqv6DvUHnzuIKLm8FTAqKoqRI0fy0ksvsWTJkusx1VrFhQsXeOqppxg7diyBgYH873//Y+DAgZXuf3rzaVK0KeT/zzFMnbPv4f334dln4cEHlf2FZdNBLd+7nGGxw+jYrCN/PP4H3Vt2By7tOZRKoUQikVQvbm6uzJ3blFdfPcOFCw/h5jaLjz/+mNOnT5OdXcLttyuLfRZLTc/UnpIS+OYb6N5dWZAEaNECDh2CuXNfY8SI+/nss9Pk5f100UtoMXArUO/i62Luuecehg0bhr+/Px988AGxsbE0adKkxu5J4khUVBSJiYkkJiYSFRXlUB8REWEXKMZoNOLj40NERASJiYlERERgMBhsY1nLVSoVMTExREVFMWXKFABiYmKIiYkhorwwtpIbjyvJbVEXDm6SHE0553KE6xv1BcOfEUeOCHF6+2lxYNoB5XjugFjHOrH3ib2Vyi9UUFAg+vfvL+rXry/Wr19fDbOvPkrnEOrWrZvQaDQCEC+++KIoLCy8/AAXsVgs4vDcw2K923qxtctWcWbXGbvP/PT202XaC/HKK0peqEcfFcLZpaKTo4XLWy6i75d9Rfa57Gu9VYnkpkPmMZQy8nqzZIkQS5asFm5ubkKr1YoePXqIadNOCRBi8mQhKkj3V21YLEKsXClEQIAic7RaIZYtKxZ9++4XIESPHkL8+uthsX37diGEEIcPHxZvvvmmmDVrlpg6darQ6XTi7rvvFlOnThUNGjQQ7du3F0uWLLkiGSmpHpKSkkRSUpLtPCwszKGNRqNxyCWo1+tFSkqK7VytVgshhIiOjrbrZyU6OlokJSWJ9PR0W//S15XUDa5GRtYxb3mJleYNmzO08whWFcTx34Uf8MarTWkafMlH0c3DjX/e+Yd6zeuhidJU6Cbp7u7ODz/8QL9+/RgxYgSbN2/Gz8+vOm7juhIXF8eYMWNs5wcOHABg2rRpzJkzp9LjFJ8pZv+k/WQtzaLFgy3wXehLPbWy+b70Z25FCHj+eZg3DyZNgs8/B1fX0vWC2Ztm8+q6VxneZTgJoQl41Pe4yruUSK6eqKgo1Gq1LcS40WgkPDy8wrqoqChbmclkIjw8HKPRSGhoKHq9nuDgYEwmE2q1mrCwMLvrGQwGgoKCiImJITs7m+DgYEJDQ4mOjsZsNpOenm5b7ZbR7SS1AX//PfzwQzJz537OM8+cxtPzE158sYDGjeHdd6FBA/j4Y8UFtaaYNk2xEHbpAvHxyj7IqVMhK0vDoEG/88svd9KgQQdA2WLSvn173NzcKC4upk2bNrRp08Y21gsvvMCIESMIDg6uobu5sbBYLHzxxRfk5OTw/PPPVzoFVnmYzWZ27NiBTqcDsFn2rFjzCMbHx1e4J9TT0xOTyURQUJDT+qCgIJKTkzGZTISFhaHRaDCZTNc0d0ndQCqGdZin+z3Gqn+W8pnhZ16b+RAupRyDO8/qTFFOEUc+OIJbCzc6vVxxknZPT09Wr15N3759GT58OFu3bsXb2/s638H1Zfbs2U7LrS4UleFs2llSH0nl3IFzaCI1dHipQ4VKdkkJPPkkfPGFIqznzrV/YLAIC8//+jzzt81nbM+xfPXAV9RzlRHeJBUTFxfH7Nmz2bdvH76+vsycOfOaEyVPmTKF0NBQ2wOG0WgkPT29wjqDwYBWq3V4KNFqtWi1WkaNGmVT6KzuSta2ZrMZs9lsy4llVUA1Go1NgYyJiUGj0RATEyMVQ0mtoEuXLvTt2xeVaiCuripycgby4YeL+PDDmWRnn+OTTzw4fRqMRti3T4n8OXOmEmzserJnjxJIpnVrePRR8PODDh3WkJy8hZ0736BdO1cWLDiIXt/PQWlVqVSkpaXRrVs3h3FLSkrk/14VsmbNGqZOnQoon/vLL798TePp9Xree+89AgMDGTVqlO131EpycjKRkZE0b9683DGsv8MV5Ry0/qZbMRqNjBo16prmLqkbyD2GdZghPkNo5tqGDO+FF6OMXUKlUtH1P11pNboVh2Yc4njM8cuO17lzZ37++Weys7O59957OXPGMcBKXeH48eOklU70WIp9+/ZVaozM+ExS/i+Fopwieq3tRcfwjhUqhcXFMGGCohTOnOmoFBaWFDLu+3HM3zaf6bdPZ9GIRVIplFwWq+U7NTWVkpISUlNTGTNmDHFxcVc9pslkslPaQHkQ8PHxqbDObDaTlJRkKy+7Wl2aKVOm2O1LiYmJsa1gV7RKDUrOrMSKk61JJNWCu7s7gwcP5q673Pj+e4Gr663MmzeC4cMfZ/lyHx5++BzffgupqcrCYGoqjBkD1/DvaUdcHAQEKFbAgADFOjlhAvTsqexhB+jTB9RqWLFiF7GxsSxYcI7t2yE0tItTmSWE4Pfff3coA1i2bBmupV1cJBUyaNAgFi5cCEBRURGDBg3iu+++A+DcuXN2OZFnzZpFnz59WL58OQCnTp1i0KBBrFy5EoCTJ09W6popKSlERkayY8eOcn+Dg4KCHBbBDQYDBoOBpUuXsnbt2krfo9FodFAUJTcu0mJYh3FzcePxwHHMLZzLgoWZhITYBylRuajwXehLsbmYA1MP4NbMjVajKg5kotVqSUhI4P7772fkyJH8+OOPdSpn0fbt25k/fz5Lly61Cbqy+Pr6VjiGpdBCeng6x+Yfo+kdTfFf6k+DdhW7f1y4oKzafv+94l40c6Z9/dnCs+gT9Pxy8BfeG/weEf0iKh0FVXJjM336dHbu3Flu/Y4dO5yWT548mZiYGKd1vXv3Zt68eeWOaRX0ZQkPDycxMbHcOqDC1erSlHU9slojgXIfMKzlGo2GyMhIGR5fUmuwWCxkZX3DzJmdmT27D2vWvMJ993mwf39Dp+2nTVMSyo8cCd26wcmTsHUreHjYH+3bg7u7sgWhrEiIi1OUTCupqcq4bm7w4oswZsxRBg0KR4gFbNzYnClTppOaOr1cmX327Fm++eYbPv74Y44cOcLZs2fx8FC2MahUKlJTU6/Z1VFyiRMnTnDq1KU0VgUFBXa/g1eDyWRCo9Gg0+nQ6XQMGTLEri49PZ3ExEQ0Gg0JCQkOC3ylzyuLwWAgMjLymuYtqTtIxbCO80TgBOZun8MKUxxm83TUavt6l3ou+Cf4s3vobvaO24ub2g3PoZ7OB7vI8OHD+fzzz5k8eTJPPvkkX3zxRa1WYoqKili+fDnz5s1j69atNGnShKeffpqOHTvy/PPPO7SfWVZrK8WFYxdIHZlK3h95tJ/eHk2UBpd6zg3rcXEwe7biPtSwIeTnK/sKp02zb5d9Lpt74+5lx/EdfHH/F0zSTrqm+5XcXJw7d+6Kyq83KSkpGAwGoqOjmTJlCtHR0eW2LR0Z70rJycm56r4SSVXj4uJCQEAAffs2ISQEhg93w2DYTFGR8/anTsFrr8FttymK4bZt8NBDju3WrYNBg2DxYpg40V5p/Ocf52NrNILISBWff96CTZs+x83Ngw8/hGnT6uHM2PfPP/+wYMECvvjiC0pKSggMDGTQoEHs2bOH22+/HYDCwkJ+/fVXPvvss6v7gG5S1q9fb3tfr149u3Nnkd5PnTpli/LasmVLu/al93qWh9Wbw+oGqi710Gc0Gm0KnE6nIzAw8EpuxSkxMTG2BcCyniSSG5QriVRTFw5uwohr/vOCBVN7iQULym9TmFsodvTeITY02iDMm82VGvfVV18VgJg1a1YVzbRqOXXqlJg9e7Zo166dAISPj4+YP3++OH36UoTQ0lFJ/f39RWxsbLnj5azNEb+3+l1s8NggMuIzKrx2bKwS/a3sUXb4w+bDoscnPUSDtxuI7/d+f033K7k58ff3F4DD4e/vf9Vjpqen20Wgs5KSknLZutLodDrb+7JR73Jzc4VWq7WdO4ueJ4Rweq2K2pdGRiWVMrKmOHTosOjUqZNwdd3rVBb4+haJCxeEKCy0iJKSEnH6tBBGoxCbNgnxyy9CLFsmxDffCJFxUdSkpAgRHi7E008LMXGiECNHCqFSOZczUCw++cQiQIgBAyziwAHH+VksFrFp0ybxyCOPCBcXF+Hi4iL0er2IiooSX375pRBCiC+//FK8+eab4s033xQPP/xwhfJRcmWUlJSITp06Of3tHjZs2FWPm5CQYDuio6Ntv7lJSUlCq9XazlNSUoRarRaRkZEiJSVFaLVaERYWJnJzcx3GzM3NFdHR0QIQkZGRtt/5pKQkoVarhUajEWq1WkYlrYNcjYyscSFV1cfNKPQ+2faJ4E1ElyFrRUZ++QrNhZMXxNYuW8Um9SZxZteZy45rsVjE+PHjBSDatWtXKeWqOvjzzz/F5MmThbu7uwDE4MGDxcqVK0XJVcYNt5RYxN/v/S3WuawT23psE/lp+Zft4++v/Pe8/bYQZ84or6CUW9mbtVd0+KiDaPpeU7H+0PqrmptEEhsb6/Th4lr/D8PCwuwEfW5uru2hory66OhoO+VQr9fbvS+tGEZGRtqFTJeKYe04bkYZWdWYTCYxZ84csXnzZuHqutWp8nbHHf8TQgiRmZkpAPHpp58KIYQ4efKkuPXWW8Xy5cuFEEJkZGSIsWPHis2bNwshlAXPOXPmiP3799vkTNmjRYvjIifngvjvfx3TZZw/f14sWrRIaLVaAYg2bdqImTNnikOHDgkhhPj7779FTk6OEEKR8Tt37hS///67KC4uroZP7ubhl19+cfq7DYhVq1bV9PQkNwlXIyNl8JkbgH8F/AuVqMfB20JpHRGCb2Cm043v9VvXp2dST1w8XNh19y4K0gsqHFelUjF48GAAjh07VmWBL64Gi8XCTz/9hE6n49Zbb+Xbb79l3Lhx/PnnnxgMBu677z5cXK78z7nIXMSeh/ZwaMYhvEK90G7X4tHj8qkjrPFrpk+Hxo2V19Ll249t586v7qSwpJANj21gYOeBVzw3iQRg9OjRxMbG4u/vj6urK/7+/sTGxl5zVNLo6GiMRiMxMTEkJiaSnJxs2+NXXp2npydGo5HExERiYmKYMWMGoLgwGY1G4uPjbUmX1Wp1hXsEzWYzMTExmEwmoqKiZCh0SZ3By8uLjh070qlTJxo0aAdAq1ZKWqJWF7fx793rRUEB7NrViLCwz2jR4k4OHYKTJ1V07uxL06ZKqqMzZ86wefNmsrKyADhy5AgvvfQSqampDCxHbDzyiDfNm9fn8cexRSPPyMjgrbfeolOnTkyYMIGCggI+++wzfvrpJ+rXr2/bDtKpUydbxEqVSkWvXr3o16+fDDhTxQwdOrTcB+/hw4fX9PQkkvK5Ei2yLhzchKuhny7KELzcVPAmyvFvP4FHhoNbo5X81HyxqcUmseWWLeL8sfMVjl2eG5u3t7cwGAzi6NGjwmKxXIe7UsjLyxPz588XXbp0sVkuZ8+eLbKysq557DM7z4gtPlvEerf14sj8I5W6D4tFiM8/v7RyGzErQ5gyMsSsWcJmMfz14K/C410Pccu8W8TB7IPXPE+J5EYgMjKy0m3T09MdEjQ7Q1oMpYysSf755x+hUpUIUDxHhFBeFflQJJYtS3Vq8YuJUdomJwvRoIEQzZoJ0bq1EJ06CdG9u0UkJJwVFy5cEJ06FQkQolUrIVxdldeynikpKSli/Pjxon79+gIQw4cPF19//bXYtWuXEEKxCmZmZlbvByORSGoF0mJ4E5J5NpPndoaAex5+Xn74eflBqzSYEMKsDzOd9vHw86Dn6p4UZRWx6+5dFOWUs3ue8lM7nDhxAp1OR/v27WnatCmBgYGMGTOGWbNmsXTpUnbt2lXp4BhxcXEEBATg5uZGQEAAcXFxmEwmnnvuOdq1a8e0adPw8vJiyZIlHDp0iBkzZtCyZctKjV0eJxedxNjHiKXAQu/1vWn/bPvLBtg5f15JWD91qhIqHI9MIk+GoHkrhNcjlc865Jl47ou7Dx9PHzY/vhkfT59rmqdEcqMQFhZW6RQU1iTNEkltJjU1lRYtFEvfvHlKALK5c5W6li1PERExBhhKy5ZPEBDwDoMHf8uoUetwcfmDI0eO0KKFhenT4bHHYMQIJQhN794q2rdvRP369Tl8WHlES09X0iFZA1ru3Wth2bJlDBgwgMDAQJYtW8bkyZPZt28fP//8MyUlJRw6dAhQrIJeXl7V+8FIJJI6i4xKWofJPJtJyKIQLjRLw8/Lj3UT1gEQsiiENNLY3zeEzLPraOXhmKKiaXBTAlYEsHv4bnbfs5tehl64NXb8c/D19SU1NdWhvHv37nz66afs27eP/fv3s2/fPjZv3szixYutq9KA4rbSvXt3unfvjq+vr+21bdu2qFQqW442K1ZXVQA3NzdGjhzJtGnT+L//+79r/rwASs6XcHD6QU5En0AdosZvsR/1W9e/bL/Dh+GRRyA5WYk09+SLmQQvCOFYoZIrsUFYCA9qxrHg5Ezu7HgnPz76I2p39WVGlUhuHqyJ7a3JlcvDGo5dIqntDB8+HK12EWvWTOC11xTZYCU42MBjj83gwIEDF2XkCrZv38+ZM2eIj1faNGrUyCYfS8vIbt26kZtbiJtbJkVF3Zk3T9muYFU6LZa96PV6OnfuzAcffIBOp2P79u3ccsstqFQqxo4dK9NOSCSSq0IqhnUUq1KYlnVJKbQqgOsmrLMphyGLQuzqStP8rub4xfuR+kgqqQ+ncuvKW3FpYG9Enjlzpp3iZuX111/nrrvu4q677rIrP3fuHH/99ZdNWdy/fz/79+/nq6++4uzZs7Z2jRs3plu3buXm9PHy8mLnzp20bdv2ij+b0hRmFvLXU38B0PHljhyYeoAzyWfo+HJHOr/dGRe3yxvNf/sNRo2CwkJYsQL6DFY++2OFymcPkEYaS7NnMNRnKN+P+p6G9ZzntpJIbmYqE+pcKoWSusTIkcU0bryMTZv6c+pUS1q2PEX//psYPvw8I0eOtWsrhODkyZN2snHfvn1s27aN+Ph4u0XVgIAA7r//TZYv7+6gdLq5RREfv4x7772XBg0acOTIEQDy8/Px9PSUSqFEIrlqpGJ4g1NKzjjFa4QX3f/bnf0T95M2Jg3/eH9UrpdcKq0BLmbPns2+ffvw9fVl5syZ5Qa+aNSoEb169aJXr15l5iE4fvy4ncK4b98+jEaj03FycnKuWSnM256H8fZL42clZuHi4ULADwG0fPDyrqhCwIcfQkQE+PrC8uXQvL2jQg7Yyo6cPsKZwjNSMZRIJJKbgMcff5yTJ2fTs+ceW1njxo154onn+frrr7ntttvo3bs3QgjS09Np3bo1ISEhhISE2I1TUFDAwYMH7WSkl9dmHn4YB6WzS5c2HDlyhM2bN3PXXXfRoUMHJk2aVKvzDUskkrqBVAzrKK08Wl2yDGZdsgzCJSWFLF9uSV1H8zBHa2FpvB/zpji3mPTn09k/ZT/dv+huJ2BGjx59zREQVSoV7dq1o127dnZWxoCAAKeuqr6+vtd0PYCMuAyHMi+9V6WUwvx8ePxxSEgAvR6++goKXCphpc2q2EorkUgkkhsHlUpFYGAg27ZtA5QtEJMmTaK4uJh69erZomUXFBQQGxvL0KFD6dOnj+18wIABdOvWDTc3Nxo2bMg999xj2187ZswYevbcY6d0AuTlFdOjRw+8vb3t5iGpPZw+fRohBM2aNavy7yYqKsrmWWEymWwJ6K1EREQwY8YMm8u+0WgkNDQUvV5PcHAwO3bsYMiQIeh0OqKiosjOziY4OJjQ0FCio6Mxm82kp6cTHR1NTEwMAOnp6URGRlZqfgaDAYCkpKRK95HUHqRiWIdxphwCilII3NKmBas+b8b48fDdd0oo7fLo8FwHinOK+eedf6jnWQ+fqOoJmlKeq+rMmTOvadyi7CIHt1igUvd14AA89JCSeiIqCl58EVQqKDh72a4SiUQiucnw9/e3KYYDBw6kWbNmAIwde8mVtEGDBjz++OO2NBWFhYXUr1/fliYiOzub2NhYQkND8fPzIysri4CAAAoLC21jCCFQqVT06NGDu+++u7puT3IV5OXl8dVXX9GwYUPatm2Lt7c33t7etG3b9pqURYPBgFartbnlT5kyxaFNYmIiwcHBtgUGrVaLVqtl1KhRaLVa9Ho9zZs3Jzc3F7VabVMsNRoNYWFhAMTExGAwGNDpdGg0GkJDQ23nVpztFzcYDCQkJBAdHU1kZCRGo9GWBklSN5BRSes4VuXQz8uPtKw0mzXrk3s+4VDJZnq+OZ4l8RYmTQKLpeKxOs/qTNt/t+XInCMcjjxcLfOv6hxtBekFHHj6AFs6bOFI1BGH+vqtKg408+OPEBwMGRmwZg289JKiFILyWf82/jfaNmlrU8Qzz2ZWuN9TIqmNGI1GfHx8iIiIIDExkYiICNsqr9FoJDAw0K7OumpsMBjs+sXExODjc2mxJTExEYPBQFRUVI3cl0RSE7Rv354RI0ag0+no27ev0zaurq506NDBpjQ2a9aM8ePH2/5/PD09mThxIp07dwagpKSEtm3b2uUXVKlUNG7cmEmTJl3fG5JcM9aI7QUFBaSnp/P777+TkJDA/PnzmTNnDvv377+qcc1mM0lJSbbzsoqhNaJzvDXCUTl4enpiMpkICgpyWh8UFITJZLLJBY1G45Br1mAwYDab7cp0Oh3R0dGAYs2USmHdQ1oMbwBKWw4Bm2JSUFTAS0kv8X9vtGbhm/Nxd1fx6aeXFJ2yqFQquv6nK8W5xZheNuHW3I22Yde2z68yVIWr6umtpznywRFOLT+Fqp6K1mNb0+H5DpScKyEjVnEpbT2mdbn9LRZ46y2YNQsCA2HZMujUyb5NfmE+L6x5geNnjuNRz8PBSiuVQkldoaIVZK1WS1BQkEPdyJEj0el0dv1AecAwm822hwadTofJZJIrxZKbBmui+Guhfv36dOzY0Xbepk0bJkyYwC+//GKzRtarV08qhXUElUqFn58fW7dudahr1KgRXbp0uapx9Xo97733HoGBgYwaNcrBjTQ5OZnIyEiaN29e7hhWS19Fgb6sMsKK0Whk1KhRlZ5nVFSUTUGU1C2kxfAGwaocllZMXuj7As/1eY7t/IeBr0Ty+efw/PMVB6RRuajwXeSL5z2eHJh6gMylznMh1gaERXBqxSn+1/9//K/v/zCvNdPx5Y70+bsPvv/1xcPfg6bBTek6rytd53WlaXBTp+Pk5sL99ytK4cSJ8PvvjkrhrpO7CIwJZPGexcwaNIu/nvnLwUorlULJ9SIuDgICwM1NeY2Lq/prWFeQnaHRaJymmDCbzeh0OnJycoiPj7e10Wg0tpVmiURy9fj7+9veDxgwwGZxlNQOFi5cyM6dOwHFyrtw4UJ2LIbAyAAAIABJREFU794NQLdu3Zz2CQgIwNXVlXPnzrFw4UKb9TA/P79S10xJSSEyMpIdO3Y4dSUFxeJX9jfYYDBgMBhYunQpa9eurdS1ANsi35Us9IWHh9v2K0rqFtJieANRVilRqVR8cPcHnMw/yeI9M9C92IZ5HzxGw4bw7rvlWw5d6rngn+DP7qG72Tt2L27N3PAc6lkNd1A5SgpKyPgmgyMfHaHgQAHund3pMr8LbR5v4zQXY0Xs3q3sJzxyBD77DKZMsf9chBDEpMQw7ZdptGjUgt/G/8bAzgMBnFppJZKqJi4OSm/DTU29dH6NhnYbl1tBLi+AgMFgQK/X2/ITenpe+p3Izs6umslJJDcxVjfV/Px8+vTpU9PTkVwB7dq1w9XVlZKSEltZo0aNaN26fO+ly2HN86rT6dDpdAwZMsSuLj09ncTERDQaDQkJCXZ7AkvvTbwSDAaDTQaYTCYSExMB2LFjh91iYnh4uC3SvFarRaPREBMT42DVlNRupGJ4g+OicmHhiIVkncti3aFJDH+2Fe+9dw8NG9rnRSqLayNXAlYGsHPQTv586E+a9WlGvRb16Lqg62X36V0vCk8VcvzT4xz75BhFWUU0CWqCX7wfLR9uWal8hGWJi4NJk6B5c9iwAcpuDcm7kMfklZNZmrqUYV2G8c2Ib/Dy8LLVW6201vcSydUwfTpcXHB2yo4dyuvbbytt581T/ncnT4aLW/8c6N1baXc5DAYDOTk5mEwmhxXk5ORkcnJyiI6OxmQykZKSYquLj48nPj6eFi1aXP4iEonkqqkKN1XJ9eOxxx6zvXd1dbU7r1+/PkFBQXauwGFhYTarb6NGjezaN27c+LLXKx0QBrDz5DAajTYFTqfTERgYeLW3ZaO0Yme9tvU8MTERnU5nNwdrcBxQFhyDg4OveQ6S6kW6kt4E1Hetz/KRy+nVphcbWodyT9g2Xn8dPvig4n711PXQvKdBFAjM68xkJWbxR+s/yNuRVz0Tv8i5v85x4N8H2NpxK3+/8TdNb29K7/W90W7X0mpkqytWCouK4LnnFKtLUBCkpDgqhSnHU9BGa1mWtoz3B7/Pz6N/tlMKrbTyaCWVQsl15dw55XX6dGjcWHktXX4tWFeQw8LCHFxFg4KC0Ol0JCQkANgC0ACMGjWKyMhI2wOAyWRCrVaTk5MDKA8EUmmUSCQ3O1XtCuzp6YnRaLQF/5oxYwagKGTvvfeezWJnMpnIyckhKioKo9GIyWQiISHBqWun2WwmJiYGk8lEVFSUzQpoMBiIiIjAx8enwj2LpQkLC8NkMtnkhTUyqqTuIC2GNwlNGjRh1ehV3PHVHWzzuZfh4zbz0kvdcXeHp58uv1/OrzkOZX/9+y+8J3vj3tkd987uNOjYAFf3CnJhXCWnt5zmyJwjnPpBCSjTZnwb2j/fHo8eHlc9ZkYGjBqlWAinTYM5c6BevUv1Qgg+2f4JLya9SCuPVmx4bAP9OvargruRSJxzOcteQIDiPjpvnqIUzp2rlPv7w/r11316gLJnsLSbqBWdTofZbLYFJkhOTgaUh5KrcVmSSCSSG4mqdgUuT9HS6XR2Xh1arZbc3Fzbeem6sqjVasLCwmypKkqPWXqMymAdS1J3kYrhTUTrxq35deyv9PuqH2naoQwt+INnnmmLu7viUumMTjM7cWz+MbuyM8YznJlyxq6svnd9m6JY9ric4liYWchfT/0FQJePu5C3NY8jHxwh74883Jq70XFmR9o93Y4GbRpc8T3HxcHs2UpOwk6dlEAz58/Dt99CqRRTAOQW5PLEj0/w/b7vua/bfSx8cCEtGkmrh6RmmTlTsW6/9pq9+/e1pPosvYIcFBTk4I6UnJyMWq3GZDLZ9rTo9XoMBgNGo5H4+HjbinR0dDQJCQloNBqSk5MxGAyo1WoZkVQikdz03MiuwNIaeGNS44qhSqXSCiGMpc71gBnQCiGiyiuTXB1dPLuwavQqBi4cyPGQ4Qwu2EhYWDPc3R0VJXCe92/AhQEUHi/k/N/nHY68rXlKJNOSMuO0da44Fp8uJi00zdYuKzELAPdb3OnycRe8H/fG1ePqrJFlg3ZY90jPnu14r9uObmNU4iiOnTnGh3d/yHN9nrvqBLQSSVViDTBjXeDw9VWUwmsJPKPVastdQa6oTqfTkZ6ebldWenVYrhRXLVI+SiQSiaQ6qVHFUKVS6YBowOfiuRZACGFQqVQa63nZstKCUnLlBLYNZPmo5dwbdy/NHx7BgPOrmTDBHXd3cLYApN2utcsF6OLmgntHd9w7usMAx/aWYkv5iuOWPDLjHRXH0nje40nAioCrCihTmtmzldeyQTtiY+GiWz4WYWHulrm8vPZl2jdtz+bHN/N/7f7vmq4rkVQ1o0dXXQRSSd1AykeJRCKRVDc1qhheFGalE2eNApIuvjcBOqCFkzIp+K6Ru33uZuGDCxn7/VhGPDGOPueX8OijrjRooOT0K03T4Kbl5gB0xpUojvm78zn4zEG7et+vfa9ZKTx8GNIuGiLHhGVyTgXTp7fitdcUqwtA9rlsJvwwgZ//+pmHezzMfx/4L2p3x1xtEolEUt1I+SiRSCSS6qa2RSVVA6WjnbQop0xSBYzpOYYPhnzADwcS8X9xGr1vE+j1sGbN9b2uVXFUD1DT/un2DvXXkg5j714lSb2PDwgBeGRy+2chDPw6hLc/ygQUV7zfD/9O7+jeJJmS+M/w/5AYmiiVQolEUpuR8lEikUgk15Ua32N4rahUqjCg9MaW7idOnKip6dQ5XrjjBU7kn+DDLR/y6jttKY6YyYMPwurVMGhQ9cyhrKvq1bB9O7z/PvzwA7i7w7//Da1uyeTVv0LIIo2sbNiXGQIea/Gf+jWDFr5GZ3VntjyxBa23DJIhkUhuTKSMlEgkEkllua6K4UWBVBaTEMJQThczYI2JrgayL753VgaAECIGsCXYUqlU6729vQde9aRvQqKGRHEy/yTvbHmF+fO9iX5yIvfdp1gO77jj+l//Sl1VrQgBBoOiEP72G6jV8Oqr8OyzYGmYSciiEGiVhp+XHwBppNEgvAtLs88yyn8UMffH0LTBlV9XIpFIrpXqkI8gZaREIql7REVFodPpbujo1iaTCbPZjMFgQK/X23JQ1nS01+uqGF4USFdCPBB08b0GsApIZ2WSKsJF5cJXD35F1rksnl8/ma+/8uLtcfcxfDisXaskga9NlJTA998rCmFKCrRtCx98AGFh0KQJZJ5VlMK0LEUpXDdhHYCtzLuxN/OHzZdKoaROkXlWcYVu5dGqhmciqQqkfJRIJFdDVFQUGo0GUJSL8PBwu/qIiAhmzJhhS0NkNBoJDQ1Fr9cTHBzMjh07GDJkCDqdjqioKLKzswkODiY0NJTo6GjMZjPp6elER0cDSqL7oKAgTCaT3Tgmk8kub6HBYGDKlCl29fHx8aSkpFR4nYiICMxms50SaE15VNHcjUYjkydPRqfT2ep8fHwICwtzmEtOTg6RkZGkp6eTmJiIWq3GaDQ6fHZms5nk5GS7PLxlP8/S34NarbZ9F2XHKz2Ws+/MaDSi0+nQ6XQkJiYSHh5OTMyVioXrgBCixg5AD+QC+lJlYSgb6MMqKqtgzPUDBw4Ukisn73yeCIwOFA3faSi+T/5DdO4sRPPmQuzaVdMzU7hwQYgvvxSiWzchQIguXYT44gshzp+/1CYjP0P4LfATvInwW+AnMvIzKlUnkdRmrH+7VfV3m5KSIrRarQgPDxcJCQkiPDxcREdH2+qTkpJEUlKSCA8Pt7XXaDQiLCxMpKenCyGESEhIEGq1WkRGRtr6RUZGCr1eL1asWCE0Go3d+ElJSdc877IMHDhQAOtFDcqx63VcD/kopIyUSOo01t9mK2FhYQ5tNBqNSEhIsCvT6/UiJSXFdq5Wq4UQwu53X6PR2N5by3Nzc+3GKjtO2d/2svVW+XC565SuL3te3tyFUO6/bF1ubq7TfgkJCWLdunW2+4mOjrardzYP63zLfp5hYWF2952SkuLwXVjHutx3FhkZaZOrzq5/LVyNjKzR4DNCiEQhRHMhRGKpshghhEGUWk11Viapepo0aMKqMato26QtT6y9jy++34eHB9x5J9wSkIlr00wCApT8gNVJfj589BFoNDBpEnh4wNKlSnTRSZOgwZXnvZdI6gylLeBpWWmELAqxWQ+vFq1WS1BQEKNGjUKv1xMZGWlbtTUYDCQkJNhWZI1GI1qtFq1Wy5QpU2yrntZ+pfMaajQaEhISeOCBB9BqtXbjh4aGXtOcbzakfJRI6j5xcRAQAG5uVMnzk9lsJikpyXY+ZcoUu3qj0Yheryc+Pr7CcTw9PTGZTASV4xJmLY+JianQtXHKlClERESUO1erFfBy17FazSqDde7O0Gg0DpY961x0Oh2LFy+21Ws0GgyGip0snH2eJpMJg8FgZ1XUarX4+Pg4HaOi78w6jlWu1gZqW1RSSQ3TyqMVv479FTcXN55YP5SJzx7jjCWTvweGYBkXQurfmYwZUz3KYXY2vPkmdOoEL7wAXbvCr78q7qOhoeBaJu99iaWErUe34tXIC8DuIdqZe6l0yZPUdsr+3fp5+VWZclgWq0DV6XQ2FyKTyVThHg+ry451r4QzgWylImEukUgkNxpxcTBmDKSmKltgUlO55ucnvV6PwWAgMDCQqKgoh9/n5ORkIiMjK1R4rL/VGo2m3N93a3nphT9naDSacn/XSytPl7uORqOxU54qM3dnREZGljsXq3zy9PS0lWdnX9qWbTab7er4//buNsaNu84D+PcfSiuaBFxvmjQqHDALTdpKR8/r5Tidjk1gVpzuBQjkTU6pCodQbKm8iSrdmo3IC46KyEZATqcA41PRFV1bHFuHTneCQztREp0uSF3vEE6kSks9qBKoefROSx9QeuV/L+Yh4/F47H3weLz+fqSVdz3jmd/6YX7+PyP8+XQrS4OC3UjdY3V7zXRdR6lUgqZpfReK4zDys5LSxptMT+KnD/8UM/8yg9K1WeDvJHC3vfjf3X+/H9e+eQaPPbYTb78N7NoF3HOP/TMx0VlY68fTT9uL0V+6ZC8lUSgApglUKsAbbwCf+Qzwla8AH/tY+OOvvX4NT/ziCXy/8X289MpLuHf7vSj+ZRE/vvRj70s0ABYKaaT0Giu7/8n9G/peDibUcrnsFRCjFItFFItFr3UwTK9kTkQ0isJmbz9wwJ4Z/fHH7b+//nXgyBHgxAng2DFgfh44dAi4fh0IXjLPnu19zuXlZei6Dk3TUCgUQq/T2Wy2o1VL13W0Wi2YponTp0/3/0/2YFlW29/VahWapmFqampVx2m1Wl23RcXeaDTQarWgaRpM08Ty8nJbLNVqFRMTvVfyOXXqlDdeMijs+VzNscJeM3d8YdKwYEihMrszeOLTT+Bg7SAgcGtmz2vPAV/YjytPnsHnP9/+hXTLFmDnTruQ6C8whv1+112AELdq1FwXL9qzigoBPPKIfQF98MHO+KSUePZ3z+Lk0klUL1Zx8+2b+MQHP4Fvf+rb+PSeT+O2Lbfhsb94zPsSDYCFQkqkI/91BBcuX2i77+bbN/HLK7/EG2+90fG+PfOFM977+oP/+EF8ZNdHcPs72tf+fOieh3Dir0/0PHdUQp2fn8fc3Byy2WxkS2A+n0epVOro0gQM7osIEVHSvfCCfXvkCLBtm3177BiwntViTNOEoiheoWJ2drZtmzu5itutP9jdcaMLIsFJYwDg4MGDyGQyPbtpBgVb6/yiYs9ms972qakpVCoVr1AWFotbALUsK7LA2O35zGQyod1nu7UkRr1mScSCIYW6+vpVfO3c17xCYVtrBZ7D7fn9OPfFM3jL2okrV4DLl+Hdur8/95z9+1tvdR7/ne+0C4nXr9t/F//hKgoF4KnKThw7ZncbffLJzse9+dab+NGvfoSTSyex/PIytt++HYczh/Ho9KNe4dW1c+tO70s0ABYKiQLCEqo75iOTyUBRFFQqlY6Z2wCgXq97LYSKooS2Bg7iiwgRUVJEtfDt3WtXdp84YRcKv/Md+/7777dvd+zor4XQLzgmzV9pZxiG1/PDvaYPWqVSwcLCQui2YVz7FUUJLWCqqgrLsjA5Oel1fTVN04sxrBtpt+fTLeT5WxD9rabBY0W9ZknEgiF1iBqP57VW4Dl86b/trmx/FVHYkhKwrPCC4+XLTuFv61X8+1378R914D/zZ3Ds2E4Eu7WbKya+t/Q9/ODCD9B6s4UH7n4AJ//mJB7500ew/Y7tXc/vFg7d34mSplvLnv9z6HYbBTCwsbJuQtV13av1tCwL09PToftzvCARUXdHj9o9oo4ds3/8969VOp32JgVrtVpeoUzXdRw/ftwbN2iaJlqtlrceoGmaqNVqoT1ALMvCqVOnYJomyuUycrlcaEWfe95qtQrTNL3lKtwKQv/2sKED/Z4neM5usRuGgUajgVQq5cWjKIo3ps8fq9szplarQdd1b8yhf7xfsNttt+dzfn4emqahXC7DNE2k02lvfH7Ysbq9ZknFgiGt2W9f/S2++T/fRGZ3Bnt37MV9E/dh6+1b2/YRwu42etddt2rJ/H7+v1fx/Mf249INu7vnn39vP7D1DPZ+YCf+KP+In734M5xcOomf/Pon2CK24LP3fxZfnv4yZt4/AyFEX3GyQEijyN/ivdFjZaMSqpu83fWUwpJstVr1akTdyWc0TfNqV6OSORHRODh0yL71z6Fw9Oit+9ei2zhuVVXbhgJkMhmsrKx4f/u3BblrEYaNr/PPtJnJZCIno+m1Peo8pmmGdrHMZDJdY4/apqpqRyzuecPO32q12vJUr+cTQGhPmrBjDXvB+tViwZA6hH0hDbZWbLt9G1J3pPCtn38LEtJ77Pve/T7s2bEHeyb2YO+Ovd7tve++F1tE+yS4V1+/itdy+4Gbz7WPYfzix7Hnvr/Fff/0r2iuNLFr6y589eNfRX4qj/e++73xPRFEQxb8LAIbM1Y2KqH6Fyx2BZOsP9GFJeCo4xMRjYtDh9ZXEBy2fD7fNmxgUNxlIYYhrBtpEo41LCwYUqh+Wyv+8H9/wIutF3Hp+iU8f/15XLph3/7wlz/E72/+3jvene+8E3sm9niFxt3bdqN8vozf3TRDxzD+W+tr+Oi9H8Xjn3gcn7v/cx2TaxCNC46VJSKiYUilUkilUj2XI1oPt8eKn2VZXSdz2WiNRmPDxkOu51j1ej0RhUohpey91wgRQpydmZmZObvaEb0Uyj/OCei/tUJKicuvXcbzN57vKDT+xvqNt1/weFxvkCicu24hPw+37Nu3D+fOnTsnpdw37FhGBXMkEdF4WEuOZIshRVpra4UQAru378bu7bux7wP72ra9ZL2ET/7wk2iuRC+cSkS3sEBIREREg7Sl9y407tzC4Ua13r0/9X6c/9J5PHD3A1431auvX2VrIRERERHRkLDFkPqy0QW0Qc64SEREREREq8OCIQ3NoGZcJCIiIqLR5K6/GMfkM6PANE1YlgVd13HnnXfinnvuGdgsriwY0lBxxkWiZDEMA4cPH4aqqpiensbS0hImJye9JSzK5TIURUGr1UI+n4dhGJiamvJmlVNVFYVCAYcPH0Y6ncbi4iJ0XUehUECpVGpLZoZhYG5uDrlcDtPT096CyWHrTBER0a1rMGAXGILr6RWLRSwsLHiziAavs0tLS5idnYWqqiiXy7hx4wamp6cxNzcHTdNgWRaazSY0TQNgr1WbzWZhmmbk9dq9zvu3V6tVLC8vR56nWCzCsqy2QqC7+HxU7FG5KhhLq9VCqVRCs9lEvV5HKpWCYRgdz51lWR0ziwafT//rkEqlvNcieLywY6319TUMA6qqQlVV6LqOVqu1qmOuipRyU/0AODszMyNptFx57Yq88tqVYYdBRFLKfD4vl5eXvb9TqZRcWVmRi4uLslQqSSmlnJ+fl81mUy4uLnr7LS8vy2azKaWUstlsSkVROu4PyuVybeean59vO2aUmZkZCeCsTEDuGZUf5kii+Dz1lJQPPijlO95h3z711PqOt7i42HZ9zOfzHfsoiiJrtVrbfcHrbCqVklJKqWla2+Nc7v0rKyttx+p1vQ5ud/NFr/P4twf/7ha7lN1zVdjjarWaPHPmjPf/aJrWtj0sDjfe4POZz+c7cl/wtQg7Vi+9Xt9SqSSbzWbfx15LjuTkM5QIO7fuZEshURc3r97ExbmLuDh3ETev3oz9/IqiIJVKYXFx0avJnJychK7rbbWhjUbD264oCnK5HMrlcug6Vd0UCgUUi8WN/yeIiGL09NPAww8DFy8Cb79t3z78sH3/WlmWhcXFRe/vQqHQtt1dKL5arUYeJ51OwzRNZLPZ0O3u/ZVKJbLLYtT12t8K2Os8qqqiXq9HxhyMPYybq8JiUVUVzzzzjLddURTouh55rrDn0zTNjtyXyWQwOTnZV/xRol5f95z95tK1YsGQiCjBXn32VZzfdR7X6tdwrX4N53edx6tLr67rmO7iwX6zs7Nd9y+VSgCAiYkJrwuL2w3Ipes6Dhw40Pa4hYUFHD9+fFXjRBRF6Zr0iYiSZN++zp/vftfe9vjj4Y9xextev9752F5yuRx0XcfU1BTK5XLHtbXRaKBUKkUWeNzF6hVF6Xptdu/3X+PDRF2v/YWnXudRFKWtQNRP7GHcXBUWi1sg9C8if+PGjbZjBxeYD3s+DcMI/X+C3UjdY+m6jtnZWei6jnK53JZ7K5UKdF1HpVIB0P311XUdpVIJmqb1XYBeK44xJCIaol8f+TVeu/Ba1+1vvvhmx32/+uyv8K4PvavrY7Y9tA0fPvHhrtv94x7cRDs3N9exT6vVgqZpME0Ty8vLyOVy3riTZrPZVkO6uLjYMZYilUpBVVUvofXLsqy+9yUiSqIXXgi//+WX13fc5eVl6LoOTdNQKBRCr63ZbLajVcsdm2aaJk6fPr2+IHyC1+tqtQpN0zA1NbWq40SNm4uKPSxX+WOpVquYmJjoef5Tp051Hd8e9nz2eyxVVVEsFr3WPk3TkMlkvIKfO26wXC5jfn4+9PV1xxe63ILkILDFkIgowe74kzv6um813JpMwzC8ZBysgc1ms1BVFbVaDYCdiBRFwcGDB2EYRketbbAFEgDq9TpqtRp0XfdqlQuFAubm5lAul0NjC05CQESUVGfPdv48+qi9be/e8Mfcf799u2NH52N7ca+j7rXZ31pnmqY3uYqiKN612+UWQvL5fGh3y7UIu14fPHgQmqatustjsLXOLyr2sFzlj6VUKrXF6O/1ElVg7PZ8upPiBIXdF/W/LS0ttQ29WFpainx948IWQyKiIYpq2XOdFWfb/p46v7qa2KBGo4FMJgNN01AsFnsmH0VRkE6nYRgGGo0G8vk8NE3zxp6EPd6dsQ6wu/cUi0XUarWeLYeVSgULCwtr/M+IiJLh6FF7TGHY/WsVHGfmLyQZhuF1pVRVddUtdmsRdb1e7WycG8HNVWGxWJaFyclJL1+ZptnWcyb4uG7Pp6IoXiuf//GusGN1i9Udf2+aJqanpyNf37iwYEhElHCZZzO48tQVAMCuh3et+3jNZhNTU1MolUqYm5tDNpv1Cmxu4S+VSsE0TS9x+QuB9Xq9Y9IDf+1wvV5HsVj0jqkoCur1OsrlcluNr2EYMAwD1WrVO1cqlRrY+kxERHE5dMi+/cY3gEuX7BbEo0dv3b8WbgWd29vDLZTpuo7jx4974wZN00Sr1fLWAzRNE7VaDdlstqOwYVkWTp06BdM0US6XkcvlQlv7el2v/dvDxgH2e57gObvFHpWrdF1vi9Xtaur2YHHHHPrH8AW73XZ7Pufn56FpmjexWjqd9oZNdDuWaZowDMOLy7IslEolr+eMu9RFvV4PfX3jJKQ9ffWmIYQ4OzMzM3O2nzZ5IiIaWfv27cO5c+fOSSn3DTuWUcEcSUT9cgtCg+YWnNxCZqVSiXU92408Xxyx93uOteRIjjEkIiIiIqI2+Xx+4LNgAmgrFMat366fcR9rWFgwJCIiIiKiNqlUCqlUaqAzRYetcxu2pNKg+GfpTtKxuqnX6wMtfHKMIRERERERdRh0QSdsnGEc3VddG/n/xTHhzqBbVtliSERERERENOZYMCQiIiIiIhpzLBgSERERERGNORYMiYiIiIiIxhwLhkRERERERGOOBUMiIiIiIqIxJ6SUw45hQwkhfvue97zn3oceemjYoRAR0QBduHABr7zyyu+klO8ddiyjgjmSiGg8rCVHbsaC4S8A3A3gxWHHEmE3gJeHHcQajGrcwOjGzrjjxbjjtd64PwTgmpTyzzYonk2POXKgGHe8GHe8RjVuYHRjjz1HbrqC4SgQQjSklNlhx7Faoxo3MLqxM+54Me54jWrcNFij+r5g3PFi3PEa1biB0Y19GHFzjCEREREREdGYY8GQiIiIiIhozLFgSERERERENOZYMByOyrADWKNRjRsY3dgZd7wYd7xGNW4arFF9XzDueDHueI1q3MDoxh573Jx8hoiIiIiIaMyxxZCIiIiIiGjMsWAYAyFEJmqbECInhMjFGVM/esSdE0KoQoh8nDFRsggh8s5Pqcd+83HFRESjhTmSNivmSBo17Eo6YEIIFYAmpZzssr0mpZxzLgq6lNKIN8JwUXG7yVBKaTj7tRIUt5uEJ6WUxZDtOQAWgIyUshxrcBH6iDty+zA4r70ppTSFEDXY7xe9y35FKeVs7EFG6OM5zwBQAEBKWY8ztiireI8rUsrEjKtw3gcAMDtKn00aLObIeDFHxmeUcyTzY7ySlB/ZYjhgzkXADNvmvNBLzn7lpCQOIDpuh1v7pSQlbueDpTsfdsX3QXO3u8laB2BF1fbGqY+4I7cPkQLAjcV0/h4JfT6nC07CU0bovZKB/UVEB2AmLO45J65MMK6kfjZp8Jgj48McGbuRzJHMj/FKWn5kwXC4pgFMOF1lRqYbgZPkTCHECoBjVo6LAAAFKklEQVTWsOPx6XURPgi7xsXdPirJI5HJRUpZ8dW4ZQA0gvsIITJhNaQJEPmcJvgLaT/vhcR9IZVS6lLKgvNnWFxJ/WzScDFHbizmyBiNcI5kfoxR0vLjbYM8OPXlhtvdRAiRS1KTfDdCiBTsN+lxAP8shDCklFE1p7EIdAvIAKgGdkmhPUlPDDyoPvSKu4//a6ic2iujy0U2HXc8/ejjOZ0GvP9NTUqXqj7eK4YQwv1CejjW4PrgfLkvhGxK5GeTEoE5coMwRw7HqOVI5sfhSEp+ZIvhcN3Ara4oFpwP2wjIAzjuXAwOA0jUpAA9LsKJ1SvuBP9farcxCAmsCW3T4zm94d6ftIkvusUd8oU0ETXnLueaUXDiJOqFOXIAEpxLIjFHxov5MV5JyY8sGA6B70Wv41ZTdwpO03xShb1ZndpbK2T3YQq9CMOO062dS8H+0pEk3eLud3vshBB5t7bQ7c/ve58owp6ZLw8gnZT+/AHdntOkfyHtFnciv5A6XQHd19+EHadf0j+bFCPmyIFjjozJiOdI5scYJC0/smA4YE5NSjZQo3IaAJyuJZazbSJJXWR6xF0GkHcvaAmb2SnqIlzFrS8ZCoDE1NT1iDt0+7A5cZSEEE2na4bLfZ/Ufe/pxLUQ9XjOE/uFtNd7xZWwL6Qq2hObCYzGZ5MGizkyXsyR8RnlHMn8GKtE5UcuV0GbhnMRqMHui52GM8uTEGJZSjnl7JOHMyg5Kcm6V9zdtg8v4tG3ivdKC8B0Umqh+4x7HvZ7PJ2g93gKwAHnzyl3oH3SP5tEmwlzJPWD+TFeScuPLBgSERERERGNOXYlJSIiIiIiGnMsGBJR35xB0okaC0FERDRszI+0GbBgSER9caZ2TsziwUREREnA/EibBQuGRNQXZ4ZAN/kRERERmB9p82DBkGiAhBB5IcSKO225EKI07JiiCCFSPab6PhhbMEREtGkxPxIlDwuGRIPVAFBx1iuqwF7QNhFrLHVxoMc03znYa+4QERGtB/MjUcKwYEg0WCqARcBbq0bFiHY1EUJkYC9sy1pRIiJaL+ZHooS5bdgBEG1y0wAMZ3HSWQCfdMYiJI6TmFsRu2SllEUhxEpcMRER0abF/EiUMGwxJBqslJRSd7rJtKSUxrADinBASlnvY79Gwrv7EBFR8jE/EiUMC4ZEA+LUMFq+u1R3jSNnsH1JCKEKIZadqa6Dj1eddZHmffdlVhlDznec3Dr+FwXApHMME8DcWo9FRETjjfmRKJnYlZRocLJoHy+hSCktJ/mZUsq6k0iqYd1npJS6mzyd2yyAjBAi7Tw+ssuNkyTTbi2nEEIRQuTCaj376CaTkVIWnX11AMtR5yYiIorA/EiUQGwxJBoApwaxCCDlu7vudDFJSykNJ9kUpJRl5zGqEEJzai/zTuIqwe5uYzmzoRlO15t+xmEEB/IbsMd0dNs3dLY1J+YFX22sAiDtr6klIiLqB/MjUXIJKeWwYyAaS0KIGoCilNJ0kksDQF5KWRZCaFLKQshjUlJKq+Ng4cdXYddkuok1BwBdakTzzjgPIiKioWJ+JBoOthgSDYFvcLriW9TXHaeQcn7vEEx6zoK7ueCts68OwHRqWt2a2LV0kyEiIooF8yPR8LDFkGjMubWx/da0EhERjQPmRxo3LBgSERERERGNOXYlJSIiIiIiGnMsGBIREREREY05FgyJiIiIiIjGHAuGREREREREY44FQyIiIiIiojHHgiEREREREdGYY8GQiIiIiIhozP0/yubgVMu+y2sAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1080x864 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0_s2['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA4IAAAQSCAYAAAD6yESsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3Xt8W/Wd5//Xke/XSMr9UkqVALlRgmwD07IkLUrpbHfanR2ZbMmPMo9dsOk+tjP0MW3c0GHaGTqkVncGOjPb1u6UlimEOtbSTukwBSubwLYUEltQSoACFoGEJCSxLN/iq3R+f8gSvsiX+HZk+/18PPyQdY50zsdycr7+nM/3YpimiYiIiIiIiCweNqsDEBERERERkbmlRFBERERERGSRUSIoIiIiIiKyyCgRFBERERERWWSUCIqIiIiIiCwySgRFREREREQWGSWCIjPAMAyXYRj1hmE0GYbhHfzaYxhGs4VxuAe3eQ3DMAfjsU/wfs/g692J7+cmchERWYjUPoqkr0yrAxBZCEzTDBmG0QCUmKbpT2w3DCNiYRzBwW1+wzBCgN80zTHjMQyjArCbpukbss1rGEa1aZpVsx68iIgsOGofRdKXEkGR2dVoGIbdNM1IiruHEdM0A5ZENcLgndBq0zQdQ7cPNpLVhmHUmKYZsig8ERFZeNQ+ilhMiaDILBjsdhJJ3HWEeKNhYUgTKQXCY+wLAe7BRxERkSlT+yiSPpQIisws1+Cdzb1AeRrEkeBMfDN4d7OUeOMVnMRdV+cE+0VERCai9lEkzSgRFJlZocHuIsGJXzr7cSSeGIZRPWTfzUDANM3A4HiJANAIuMY4lguw+ucREZH5Te2jSJrRrKEis8A0zVC6jhkwTbN2cNB8sjvL4CD5SsMw9gx97eAA+dp0/VlERGR+Ufsokj6UCIrMAMMwXMBOoHQmppQenN7afrHbRsSRnB6bePcV74j37wKSs52ZplkLhAZnQktOja0Z0UREZKrUPoqkL8M0TatjEJE5NtiIBQCn7maKiIjEqX2UxUQVQZFFZrCRqwbqgUqLwxEREUkLah9lsVFFUEREREREZJFRRVBERERERGSRsXT5CMMwPIPf7kwMuB0sy0cAt2maPsuCExERsYjaRxERmW2WVQQHG7nywcU63YZhuBOzOA1uiySei4iILBZqH0VEZC5YlgiaphkwTTMxENdlmmaQ+HS9kcFtIcCT8s0iIiILlNpHERGZC5Z2DQUYXKAz0eDZgfCQ3UsneO8LwHLgzdmJTkRE0sQG4JxpmldbHchcmU77OPh+tZEiIovDlNpIyxNB0zR9hmHUG4bRONFrDcOoACqGbNqSl5eXdc0116ydvQhTa36xj6VtFziz+gwbL98416cXEVlUXnzxRdra2qwOY05dTPsIc99Gnj9/np6eHqLRKMePr2TlyhwyMgzOnoV1697m+PHj3HDDDRiGMRunFxGRQVNtIy1LBIeMdwgS7+ZSQbzbi3PwJXagZeh7TNOsBWqHHOPwNddcs/3w4cNzEfIwX/1UKzuf+C0/8PyAH//Lj+f8/CIii8mOHTt4+umnF0Vlayrt4+Dr57SNPHnyJBcuXCAWi3HTTWsoKSnk8stt3H8/fOELf89f/MVf8Pjjj1NcXDwr5xcRkbiptpFWVgQ9QHDweztwFAgApYPbXIPP01JWYQYAZq/WYRQRkRk1L9rHdevWJb9fswa6uqCgAPr6IDs7H4ALFy4oERQRSVNWriNYC7gGu7JgmqZ/8O5nYsa0SOJ5OsoqHPzoeq2NQ0REFpx50T52dnZy5swZ2traiEYjRCJRCgri+zIy4slfd3e3hRGKiMh4LKsImqYZYUgXliHbR21LR9nF8YogvRr7ICIiM2e+tI/PP/88zz77LNdccw1Hj3axfv1NFAxmgoZRCMQrgiIikp4snyxmvsoerAja+vQRiojI4nPllVeydu1ali5dyje/GeKSS0xKSuChhyAvLwtQRVBEJJ0pi5minCWDiWC/lb1rRURErLFixQpWrFgBQFXV8uT2yy+HgwezAVUERUTSmRLBKcpZEu8amjmQZXEkIiIic6+rq4twOMyyZcv4t397CdN0cdNNy3npJRgYKAJUERQRSWcqZ01RfpFB1IiROaBcWkREFp9XX32VBx98kPPnz1Ne/jg337ycF1+E//AfIBRaBqgiKCKSzpTFTFF+gUFvxgBZqgiKyDzg8/mw2+24XC4AgsEge/bsGXefz+dLbguFQuzZs4dgMEh5eTler5eysjJCoRB2u52Kioph5wsEApSWllJbW0tLSwtlZWWUl5dTU1NDJBKhubmZqqoqIpEIbrd7Dj8JmSkbNmxg9+7drFixgs9//la++11IrB0/MJALqCIoMl26dstsUkVwivLyoCcjSk402+pQRGQB2b9/P1u3biUzM5OtW7eyf//+aR+zsrISt9tNRUUFHo8Hp9NJc3PzuPsCgQButxuv14vX602+3u1243a72bVrF16vlz179iRfnxCJRIhEItjtdux2O9XV1Xi9XlwuFxUVFezZs4eSkhJcLheNjY3T/vnEGna7nQ0bNpCTk0NJyRXD9kWj8URQFUFZLHTtlvlIieAU5edDny1KdlQVQRGZGfv372f37t0cO3aMaDTKsWPH2L1797T+oAiFQgQCATweT3Kb2+1m/fr14+6LRCI0NDQkt1dWVo55jsrKSqqqqpLPa2tr8Xq9AJSWlqZ8T2K7x+PB7/dP7YcTS3V3d3P8+HF6e3s5efI1AGKx+L7+fk0WI4uHrt0yX6lr6BTl5UGPLUb2gCqCIjI5d911Fy+++OKY+48ePZpy+x133EFtbeol5LZt28YDDzww5jGDwWDK7jt79uzB7/ePuQ9g3759lJSUsGvXruS2VFwuF6FQKPk8cQcaGLPrUGK7y+VK3nWW+eXEiRM8+uij3H777Xzve98CfpBMBAcGcgB1DZWFQdduRm3XtXthUEVwivLzoddmkquuoSIyQ8aqnlhVVWlqaqK6upqjR4+Oe1cZ4l2KpiocDk/5vWKddevW8bnPfY5ly5bxox99ge997xRXXgl+P3i98fvMqgjKYqBrt8xXqghOUX4+9BqQPZDNQHSAzAx9lCIyvvHu/gJs3bqVY8eOjdq+ZcsWDh8+PKVzut3uYV1/EhJ3m8fal5iAwOPx4PF42Llz55jnmO6kAU6nc8rvFevk5+fzoQ99CICbbtqW3P4nfwJgkJeXp4qgLAi6dqema/f8p4rgFOXlQa8NcvtziXRN/W6KiEjC3XfffVHbJyPxB8HICQEm2hcIBIZ1GbLb7WOeo7a2lr179045Rpmfent7aW5uprOzk1//Osjf/u2LHD8Ohw/Diy9CXl6eKoKyKOjaLfOVylhTlJ8PvRg4B3JoaW9hWfEyq0MSkXnulltuAeC+++7jtddeY+PGjdx9993J7VNVU1ODz+cjFArhdDqx2+3JSQbG2hcKhQgGgwSDQcLhcPKPhcS2uro6QqFQcgry8caJRCIRDhw4QCgUwufzJWehk/mpra0N0zTp6enh4Ycfpry8nOrq7/H447U4neDzwQ03xCuGqgjKYqBrt8xXhmmaVscwZYZhHN6+ffv2qZbdpyMWg68t/QVX2CJc9uvLuHbjtXMeg4hIOvL5fONOUDBU4o+WiSYc2LFjB08//fTTpmnumIEQF4XZaiNPnDjBgw8+SF5eHg6Hgw984APEYvl86lM38M1vmvz4xwZXXAEvv3wFbrebRx99dEbPLyKzYzau3TI3ptpGqmvoFNls0GszyOnPIdypwbIiIgkVFRWTnlZcf0jMP+vWraO4uJju7m5OnTrF888/z5EjhwCThobfkJHRTVcXGiMoMs/o2r34KBGchgHDRk5/Dm1dbVaHIiKSNhKLEU80G10oFFI3o3nIMAw2b948YhtkZ/cRi+XjdObS1RXvGqoxgiLzh67di4/GCE5Df0YGuf0ZnL5w2upQRETSytCFjseiPyTmr82bN/Pcc88N25ad3YfTeQm9vQYnT4LTqcliROYbXbsXFyWC0xDNyCQ7aqOtUxVBERFZPBLdQ9vb25PbvvCFp/nc5/6Q3l7o74e//uv8aa1RJiIis0uJ4DTEMjOBGF1tXVaHIiIiMmcMw2DTpk08//zzAGRlZXHXXf+BJUsykq/R8hEiIulNYwSnwczMBuBChxo6ERFZXLZs2ZL8/uqrr+ab33yORx5p5aWX4Cc/0fIRIiLpThXBabDl5AA99Hb2Wh2KiEhKwWCQ8vJyvF4vZWVlHD16lJ07d+LxeAgGg9xxxx14PJ7kvvXr11NRUUEgEKCysjL5vnA4THV1Nc3NzQD4/X7sdjvBYHDS043LwrJu3ToKCgooLCwkNzeXb36zi8suy8Drja8lePvtqgiKTIfP50uOxwuFQqOutVVVVezduze5aPx413ufz0dLSwtlZWWUl5dTU1NDJBKhubmZmpoaamtrAWhubqa6unpuf1CxjBLBabBl5wDQ19lncSQiIqm53W7cbje7du3C7Xbj9XpxOBy0trbidrspLS0dte/mm2/G4/EMex+A0+kkEokQCoUAhi1enHiNLB6GYXDbbbeRk5NDZmYm/+k/RXnttQIKCyEahZycIlUERaYoEAjgdruTk7dUVlaOeo3f76esrCy5jMN413u73Z5MJF0uFxUVFQDU1tYSCATweDy4XC7Ky8uTz2XhU9fQacjKzwegr0uJoIjMjP37YetWyMyMP+7fP/PncDqdyWRuJJfLlby7PFQkEsHj8RAOh6mrq0u+xuVyEQgEZj5ImReWL19OcXEx+fn5rFpVRFeXjYKC+L6sLDsXLlzANE1rgxSZA7FYjJqaGvbt20dv7/R7ikUiERoaGpLPRyaCiXX86urqxj1O4npfWlqacn9paSmhUCh5HXe5XGO2D7LwqCI4DTmDrV20J2pxJCKyEOzfD7t3v//82LH3n99yy8ycIxKJYLfbx5z+e6wuQYFAAK/Xm1xjyul0Jve1tLTMTHAy75w4cYLOzk5cLhfHj79OW9tmCgvjE8bYbEXEYjH6+/vJzs62OFKR2fXUU09x5513AvFq+Ve+8pVpHc/r9bJv3z5KSkrYtWvXqG6hjY2NVFdX43A4xjzGRNd7eL+KmBAMBtm1a9e0Ypf5QxXBacgqyAIg1hOzOBIRmQ/uugt27Bj764474q+7917o6Ig/Qnz7WO+5667JnTsQCBAIBDhw4AAHDx4ctq+xsZFAIEB5eTlVVVXD9tXV1VFVVaU7xJJSU1MTTz75JNFolEDgp1y4kEFeXnxfRkYxgMYJyoKwY8cOfvSjHwHQ39/Pjh07ePjhh4H4v/Fbb701+dq/+Zu/4brrruOxxx4D4Pz58+zYsYPHH38cgDNnzkzqnE1NTVRXV3P06NGUXUMhXtEb2StjvOv9eBLd/NXVf/FQRXAasovidz0HegcsjkREFoLE38t33QWFhfHHe+55f/t0DB1rMlJpaWlyf0lJCbW1tcnxI4mxJok/NEKhEHa7nXA4DMTvOC9dunT6Acq8dOONNxKLxcjLy+PIkf+OaXbjcuXR1ATPPtsPQHd3d8ruxiILxenTpzl//nzyeXd3d3JirakKhUK4XC48Hg8ej4edO3cO29fc3Izf78flclFfXz/s+j7e9X48gUBAE8UsMkoEp2GgKL5QbkushbNdZ1lRsMLiiEQknT3wwPj7t26Ndwd94IF4Enj//fHtW7bA4cOzHh4QHx8ytNtngsfjIRKJJLsNNTY2AvE/SDSpwOJVVFSU/L6sbG3y+2XL4Nix+IRqqgjKQnB4yEU4Kytr2POf/OQno15//vz55P+PZcuWDXv9qlWrJjzf0AlcgGE3U4LBYDJhS9zAm67a2tpk91NNFrN4qGvoFJ3tOsv/yY0P2skcyORjD32Ms11nLY5KROazu++OP95zDxQVwV/91fDtUxEMBgmFQtTX1xOJREbta2xspK6uDr/fn5yq3Ov1EggECAaDyX21tbXceOONw7oNBQIB7Ha7uhEtYufPn6exsZGBgQH+7u9+xuc//wpvvAHf+x60ty8DlAjKwhaLxfj+97+fct/f//3fT/m4TqeTYDCYvP7u3bsXiF939+3bRzAYBOI348LhMD6fb9zrPcR7cNTW1hIKhfD5fMku/4FAgKqqKtavXz/umENZgEzTnLdfwOHt27ebc+29zvfMzf97s7nky0vMQxwy77z5TpOvY669b635Xud7cx6PiCwcjzximlu2mGZGRvzxkUesjig9bN++3QQOm2nQ9syXr7loI5uamsyvf/3rZiQSMdet+58mmOaBA6YJpvnpT/+LCZgZGRnmli1bzEf0j1kWoF/+8pcmkPLriSeesDo8WSSm2kaqa+hFOtt1lo899DFeOfcKV6+6GoAvfPgLPON4hlfOvYL7H9wE/yyobqIiMiW33DJzM4SKzLYtW7awYcMGCgsL+Yd/+Ab/5b9AbHD+tJ///P8CEI1GOXbsGLsHp8C9Rf/AZQG56aabEjdeROYddQ29CEOTwM3LN/Pvt/87APnRfA7ddojNyzfzbt+76iYqIiKLQk5ODsXFxdhsNtauXQK8nwhCwajX33fffXMXnIiIjEuJ4DQYGQZGjkH0gtYRFBGRxefChQscOXKEcDhMMPgMAP39ib2Fo17/2muvzV1wIiIyLiWCF2FFwYpk5e+Vc6/wsYc+hpFn0NXWlawU5rTlcOi2Q+oaKiIiC15XVxf//u//zqlTpwgEfgpAXx9AjFQVwY0bN85pfCIiMjYlghcpkQyuzV7LK+deIWyGefylx3nl3CtwFu7fdr+SQBERWRSWLl3Kl770JTZt2sQPfvANjh3r5bOfhW9969+A0TMm3j2dKXBFRGRGKRGcghUFKwj+WZDlXEJnRifdHd3ktOXwnWu/w+c/93mrwxORee5s11mNM5Z5wWazUVBQQEZGBkuWFLB5cw4FBfClL/0RDz/8TxiGgWEYbNmyhUceeUQTxYiIpBFLE0HDMCoGv6qHbPMahuExDGOPlbFNZEXBCg5c9xvsnU6uOn4Vh//rYSWBIjJtiUmpZmrSqWAwSElJCVVVVfj9fqqqqqitrU3uDwQCyTWkEq9fv349lZWVyTWm/H4/DocDn8+XfJ/P56O8vJyf//znrF+/ftjxA4HAtONe7OZT+3jkyBHeeustjhw5wk03/ZJf/KKfBx+E/PzdrFy5kttvv52XX35ZSaAsSG1tbUQikVmZOdTn8+H3+5PrvI5UVVU1bL3AxPU71fXY5/MltxuGQW1tLT6fj8rKSiC+oHxtbW2yLZiMke2HzD+WLR9hGIYHCJimGTIMo37weRjANM2AYRguwzDcpmkGrYpxPO1H2uGTr1NIPoV9+fRc20P7kXaKy4qtDk1E5qmhMxMDfOyhj017zLHb7aa0tJRdu3bhdrvxer04HA5uvvlmGhsbqa+vp6amhurqaoLBYHLB+MrKSlwuFwBer5dwOExTU1PyuC6Xiz174vnIj3/841HHb21tncYnsbjNt/bx0KFDXHnllYRCIZ56ahdr1gzQ1JSFy4X+LciC197ezoMPPkheXh5r1qxh9erVrF69mjVr1rBkyRIMw5jScQOBAG63G4/HA5BM2Iby+/2UlZXh9XoBktfvVNdju92evGa7XC4qKiqAeAIYCATweDy4XC7Ky8uTzxMikQh2u31UfKnaD5lfrKwIuoDEv7LQ4PNdQGTINk+K96WF9/a/N3rbI6O3iYhMxsjlaYZOSjXT3URdLhd2ux2Px0NNTQ0AoVBo3Ea8oqKCQCBAKBRK+UfBUE6nM1lNlCmZV+3jn//5n/PJT36SyspKLr10GdFoHoWF0NUV/7egRFAWsnXr1lFcXEx3dzfNzc386le/or6+nm9/+9t861vf4ve///2UjhuJRGhoaEg+H5kIBoNBvF4vdXV14x4ncT0uLS1Nub+0tJRQKJSsHLpcrlHX70AgMKzyCFxU+yHpy7JE0DTNWtM0E/2T3EAjYGfwruegpXMe2CR98O4PTmqbiMhERiaBh247NGqG4plMBqurq4c99/l8yQZ9PFVVVcmuRkPvFg+VSBIT1US5ePOtfczNzcVms5GVlUVRkUFHBxQUxBNBh8NBOBye+CAi85RhGGzevDnlvvz8fDZs2DCl43q9XgKBACUlJfh8vlGJVmNjI9XV1eN2xR96PR4rUXO73VRUVCQrhMFgcMykMZXJth+SnizrGppgGIYbCJqmGZyofG4YRgVQMWTTFadPn57N8MaUvSJ7UttERBLu+uVdvHjmxWHb+qJ9/Pa933Kh/0IyCUx0BT1026Fkgvihb3+Iq1ZeRXbG8OvMtlXbeOCTD0x47sbGRsLhMDU1NYRCoWHdPPfs2UN5eTmlpaXjVvoqKiqorq5O2UUpEAgQDocJhUIcPHhwwnhkYhfTPg6+3pI28uWXX6avrw+n00k4bFBcvJxly/J57z3YsMHByy+/POsxiMy2H/3oR2zbto1t27YRjUb58Y9/jNvt5sMf/jCXX345zz333Kj3bN26lYyMDC5cuMCBAwf4gz/4A6644go6OzspLBy9zuZITU1NBAIBampqqKysTJlwlZaWjro5N9Xr8dDhAZM12fZD0pPliSDgMU0zMco0AjgHv7cDLUNfOHiHNDnLgWEYh1evXr19TqJM4ern3dT9wTFcdPGvf/av7GCHVaGIiIyrtLQ0Od6kpKSE2tra5F1ft9uNy+WitrY2OYZkKL/fnxyD4nK5Ulb7ho5lkRkz6fYRrGsjf/e739He3s5VV13Fu++2U1S0hA9+MD/ZNVQVQVno1q5dS0ZGBtFoNLktPz+flStXTvmYoVAIl8uFx+PB4/Gwc+fOYfuam5vx+/24XC7q6+uHXX+nej0OBALJHiOhUAi/3w/A0aNHh3UX3bNnD8FgMHmu8doPSW+WJoKGYVSYpukb/N4D1AGJerQLSOup55ZcU8zzWSu4vPcEr9tftzocEUlzY1XuhnYNTUwQA4zqLjpTa5S6XC6cTmdyMgKIdyEqKytL+XqN95t786l9LC8vJyMjA4BwGLKzDfr6wDDg29920N7ezsDAAJmZ6XDvWWRq/vRP/zT5fUZGxrDn2dnZlJaW8vzzzwOQlZVFRUUFS5YsAeJJ4dDXT6YaOHQCF2BYtS0YDCYTtsTNvekamsglzp147vf78Xg8w2KYbPsh6c2yMYKDDVu1YRjNhmG0AiRmQBvcF0mXGdHG05uVE39s7bU4EhGZr1YUrBg1JnCmksBgMEhjYyN1dXXJKchdLhder5eKigpCoVByOYnEmJRgMJh8fXl5Oc3NzQDJyWKGdk8KBoOEQiHq6+tHTSYgUzPf2sfMzMzkeoEOh0FBATgcYLfHK4KA/m3Igrdly5bk9zfccEMyCZwqp9NJMBjE7/dTW1vL3r17gfh1eN++fcmKXCgUIhwO4/P5JrweRyIRamtrCYVC+Hy+5E2+xBIQ69evx+FwTCq+VO2HzD/GbKx7MlcMwzi8ffv27YcPH7Yshl3L3+Pz51/lr/77X/HMPz9jWRwiMv+NXD5ipiuB89mOHTt4+umnnzZNc4fVscwXc9VGHj9+nDfffJPrr7+e3bv3k5PzcSoqLuWXv4QtWx7mc5+7lddff53LLrtsVuMQsZJpmrz00kt0dnZy3XXXJavkC0GqiqCkl6m2kZYuKD/f7d8PJ9uyAGg76WL/fosDEpF5bWhlUEmgzBcnT55MTpTxr//awoEDH+C556C6GgoKlgFonKAseIZhcNVVV/HRj350QSWBEK/2KQlcmNRhf4r274fdu+GKwY8wP5rB7t3xfbfcYmFgIjKvJZLBxPci6e6jH/0o119/PQB//ddf5i//EnJz4/tyc+OrXGgtQRGR9KOK4BTdd1/88fYvxiuCawtjw7aLiEzVioIVSgJl3hi6tEVRUfwxURDJyYmPEVRFUEQk/SgRnKLXXos/3v7FeEWwKDZ8u4iIyGIQDod56qmnaG1t5ZlnfgGAbfCvi6yseHcyVQRFRNKPEsEp2rgx/vhPP8zENExsbRmAmdwuIiKyGHR2dtLY2EhbWxvHjh0B3k8EMzPjMyeqIigikn6UCE7R3XfHH+/5mkFHRpSC7nzI6k5uFxERWQwuueQS7r77bi699FJefvlvGBiAO+6A3l74yEcyKSwsVEVQRFJKLHuxkIVCIYLBYHLJDr/fj9/vtzosQJPFTFliQpi77oKO9hhF3UXse+AEt9xyhbWBiYhMUjAY5I477sDj8VBWVsbRo0dZv349FRUVAMk1B8PhMBUVFQSDQUpKSpILHHs8HiorK7njjjtwOp00NDQQCASorKykurp62LpSwWCQ8vJyvF4vZWVlhEIh7HZ78lyyMKSaLNHpdCoRFJmCxDUY4slEYoH3hKqqKvbu3Zuc0XPkdfbo0aPs3LkTj8eDz+ejpaWFsrIyysvLqampIRKJ0NzcnFwbNhAIUFpaSigUGvd6nbjOD91fV1dHU1PTuOepqqoiEokkF6IHsNvtuN3ucWMfr60aGUs4HKa6uprm5mb8fj92u51gMDjqs4tEIjQ2NuLxeMb8PIf+Hux2e/J3MfJ4Q4+V6ncWDAbxeDx4PB78fj979uxJrr9oOdM05+0XcHj79u2mlf7X/zLN7+Y+Ze7bsM98/PnHLY1FRORiVVRUmE1NTcnndrvdbG1tNRsaGszq6mrTNE1zz549ZnNzs9nQ0JB8XVNTk9nc3Gyapmk2NzebLpdr1PaRvF7vsHPt2bNn2DHHs337dhM4bKZB2zNfvuaqjezv7zefeOIJ84033jDvv/8n5lVX/cZ88knT/J//0zSfe840r7rqKvPTn/70rMchspA0NDQMuz5WVFSMeo3L5TLr6+uHbRt5nbXb7aZpmmZNTc2w9yUktre2tg471kTX65H7E+3FROcZun/k87FiN82x26pU76uvrzcPHTqU/HlqamqG7U8VRyLekZ9nRUXFqLZv5O8icayJfmfV1dXJ9jHV+adjqm2kuoZOk9MJHUYGxd3FnGw5aXU4IjLP9Z3t41j5MY6VH6PvbN+cn9/lcmG322loaEje1Vy/fj2BQGDYndPGxsbkfpfLhdfrTXZ7SWyfSGVlJVULjifIAAAgAElEQVRVVTP/Q8icstlsvPTSS5w9e5bf/a6Z3/72Ol5+Gf7pn+Dll8HhcKgiKAve/v2wdStkZsYfp7u2dCQSoaGhIfm8srJy2P5gMIjX66Wurm7c4zidTkKhEKWlpSn3J7bX1tYO68Ux0njX66FVvonOk6iKTUYi9lQSbVWqWDweD48++mhyv8vlIhAIjHuuVJ9nKBQa1fa53W7Wr1+f8hjj/c4Sx5ls+zhXlAhOk9MJ7WY2hT2FnGo9ZXU4IjKPtR9p59mVz3LOf45z/nM8u/JZ2o+2T+uYkUhk1PiLnTt3jvn66upqAJYuXZqc4CPRrSchEAhw8803D3vf3r172bdv37AuPxNxuVxjNvIyf9hsNqqqqvjIRz7Cvn3xgfIDA/F9nZ3xP+Y0WYwsZIm1pY8dg2g0/rh79/SSQa/XSyAQoKSkBJ/PN+ra2tjYSHV19bgJTiQSSXZpHOvanNg+9BqfynjX66HJ0kTncblcw5KlycSeSqKtShVLIgF0Op3J7S0tLcOOPXQfpP48g8Fgyp9nZLfQxLHG+p0FAgGqq6upqalJm7GBCRojOE0OB3TGcinuLua9tvesDkdE0tgbd71B54udY+7vfrN71LaX//hl8jbkjfmewm2FXPbAZWPuHzoGItGwlpeXj3pNOBympqaGUChEU1MTXq83OW6kubl52B3QhoaGYXdIIT7Ow+PxJBu7yYpEIpN+raS/wsL4Y99gMburSxVBWRh27Bi97eab4X/8D/jGN+LP7703PnfEAw/APffAnj3xOSXOn4eRxbbDhyc+Z1NTE4FAgJqaGiorK1NeW0tLS0dVrQKBAOFwmFAoxMGDByf/Q05g5PW6rq6OmpoaSkpKLuo4490YGi/2VG3V0Fjq6upYunTphOc/cODAmOPTU32eF3OsVL+zxPjAdKSK4DQ5ndAeLaCou4hzHeesDkdE5rGcS3Imte1iJO5UBoPBZOM78g5raWkpHo+H+vp6IN5FyOVysWvXLoLB4Ki7sqlmePP7/dTX1xMIBJJ3jSsrKykvL8fn86WMbeSkATJ/PfPMMzz33HP8+tcBDCNGW1sfGRmqCMri8Prr8ce77orfDLnrrvjz06enfszEdTRxbR5ajQuFQsnJUFwuV/LaneB2u/F4PFRUVKTsPjkVqa7Xu3btoqam5qK7O46sxg01Xuyp2qqhsVRXVw+LcWivlvESxLE+z8QkNiONNcvpeL+zdKWK4DQ5ndARLSCDDLpau6wOR0TS2HiVu4TDxuFhz0uevbg7rSM1NjbidrupqamhqqpqwobJ5XLhdDoJBoM0NjZSUVFBTU1NcuxIqvcnZpSDeHedqqoq6uvrJ6wM1tbWsnfv3in+ZJJOTp48SW5uLt3d3dhsLfT15eNwZBONxiuCPT09dHd3k5c3dnVbJJ2NV8HbuDHeHfSBB+JJ4P33x7dv2hR/XLZschXAoUaOKRuaFAWDwWTXSI/Hc9EVuakY73ptRbUr0ValiiUSibB+/fpkexUKhYb1jBn5vrE+T5fLhcfjGVYhHFoVHXms8X5n6UqJ4DQ5HNBBFgB9bXM/sYOILCzuI27eeyTezXzl7pXTPl5zczMlJSVUV1dTXl5OaWlpMkFLJHt2u51QKJSc6GVo0uf3+0dNUjD07q/f76eqqip5TJfLhd/vx+fzDbujGwwGCQaD1NXVJc9lt9vHnZxA5o9bEmsqER8bBfDtb8cfa2rifyi1trYqEZQF6e674//u77kn/jV0+1QlbsglenMkkrBAIMC+ffuS4/5CoRDhcBifz4fH4yEUClFfX09paemoRCQSiXDgwAFCoRA+nw+v15uymjfR9Xro/lTj+CZ7npHnHCv28dqqQCAwLNZE19FED5XEmMGh4/VGdqMd6/Pcs2cPNTU1yYnQnE5nchhEqmON9TtLaxc7zWg6fZEGy0eYpmnuyDpnHuKQuf1W62MREVmItHzE/G0j6+rqTMB8+eWXrQ5FZNY88ohpbtlimhkZ8cdHHrE6oouTWP5htjU3Nw9bomGml1GYyEyebzrHSpflI1QRnAFGcSa0gO2ChlyKiMji89JLL3H8+HE2bdrEZz7zAjt2XM/KlWvIzYWSknhFUOMEZSG75Zb413xVUVGB3++f9V4aiWUarJCqW2g6HMtKylxmQKYjnk9n92RbHImIiMjci0QinDp1iv7+ft5++xJ+9at8GhrgySfjYwQBzRwqksbsdjt2u31WZ3JOtc5sqiWOZsvQWbStPJbf70+bJFIVwRmQ5YyPEczr1dgHERFZfG644QZuuOEGADweeOed+OyJra3vzxCoiqBIepvtSV9SjRMcuibfbJvJn286x0qnsfGqCM6A3BXxfDq/P9/iSERERKxVWAgdHVBQ8P46gqCKoIhIulEiOAOWLM+g1xalqK+ImBmzOhwREZE5deLECerq6giHwzz77C85d64nmQgWFxdjs9lUERQRSTNKBGeAwwEdmVGKeoo423bW6nBERETmVH9/P+FwmGg0Sk/P2+Tnd7NiBRQVgc1mw263qyIoIpJmNEZwBjid0G6Dop4i3n7vbVbZV1kdkoiIyJxxuVx8/vOfB+D06cpR+x0OhxJBERklsf5hYp2/xS4UChGJRAgEAuTn57Nq1apZHVOoRHAGOJ3QYdgo6i7i7bNvc+0V11odkoiISNpwOp3qGipykXw+X3KClVAoNGpilaqqKvbu3ZtcfD0YDFJeXo7X66WsrIyjR4+yc+dOPB4PPp+PlpYWysrKKC8vp6amhkgkQnNzMzU1NUB8gfTS0lJCodCw4yQWlK+oqEi+rrKyctj+uro6mpqaxj1PVVUVkUhkWNKXWOx9vNiDwSB33HEHHo8nuW/9+vVUVFSMiiUcDlNdXU1zczN+vx+73U4wGBz12UUikVEzf478PIf+Hux2e/J3MfJ4qY411d9vMBjE4/Hg8XgIBAKzf9282IUH0+mLNFks99FHTfPevEPmP6/8Z/P+n91vdTgiIguOFpRP7zays7PT3L9/v/nGG2+Yf/RH/2C6XK+b//Ivpvkf/6Npdnaa5ic+8Qnz2muvnZNYRKww0wvKNzQ0mA0NDcnnFRUVo17jcrmGLc5umqbp9XrNpqam5HO73W6a5vAFzF0uV/L7xPbW1tZhxxp5nD179gyLZ+T+xIL0E51n5ELqQ5+PFbtpxn/+kftaW1tTvq++vt48dOhQ8uepqakZtj9VHIl4R36eFRUVw37upqamUb+LqSwOP9Hvt7q62mxubp70safaRmqM4AxwOqHDzKGwu5DTkdNWhyMiIjKnbDYb7e3t9PX10daWTSh0GW++CU88EZ9BVBVBWcj274fdu+HYMYhG44+7d8e3T1UkEqGhoSH5vLJyeJfrxMLsdXV14x7H6XQSCoUoLS1NuT+xvba2dtwuiJWVlVRVVY0Za6LKN9F5PB4Pfr9/3JhHxp6Ky+UaVblLxOLxeHj00UeT+10uF4FAYNxzpfo8Q6EQgUBgWKXP7Xazfv36ScU/nvF+v4lzplpuY6YpEZwBTid0xPIo7i7mvfb3rA5HRERkTuXl5VFZWcnmzZv50pfif9DYBv/CSCwhoTGCMp/t2DH66zvfie/7xjdSvyfRe/D8+dHvnYjX6yUQCFBSUoLP5xs1hq6xsZHq6upxE5xIJJLs0jjWGLzE9ubm5nHjcblcYyZlQ5Olic7jcrmGJUCTiT2V6urqMWNJJIBDF21vaWkZduyRC7qn+jyDwWDKn2dkt9DEsQKBADt37iQQCODz+QgGg8nX1dbWEggEqK2tBcb+/QYCAaqrq6mpqZl0wjwdSgRngMMB7QOF5PXnEW7THU8REVm8CguHP+/qiv9B1tramuiyKrKgvP566u2np9lJrKmpierqao4ePTqqIphQWlo6KhkMBAIEAgEOHDjAwYMHpxfEEJFIZNjzuro6KisrL7raP97rx4u9sbGRQCBAeXn5qOpkXV0dVVVVYyarQx04cGDM6meqz3Oyx/J4PITDYTwez7DqYmIsYKLK5/P5gNS/X4/HQ0NDAzU1NXOy8Lwmi5kBiYogQE9rj8XRiIiIzL3HHnuMFStW8LOfvQXcyksvxbe73bBs2V1EoyE6OjooLi62NE6RqTh8eOx9GzfGu4OOtGlT/HHZsvHfn0ooFEomDx6Ph507dw7bl5gMxeVyUV9fP6r74sVOXDKRkZO8AOzatQu3231RiRMwqho31Hixl5aWJveXlJRQW1ubnMAmVSyJhDMSibB06dIxzznW5+l2u1N2hx2rUjjWz3b06NFkUudyuaipqRn39zuXVBGcAUuWQOdgTj3QNmBxNCIiInMvGo0Si8UoLOwnN7eFxx5LbIf33lsG7OeHP+y1NEaR2XD33Re3fTICgcCw6tbQ8XDBYJDq6mq8Xu+E3UNnSm1tLXv37k25b6aTzslwuVwpky6Px0MkEmH9+vXJzy8UCiVjTNUtdKzPM5GoDf18h1ZFUx1rrFiHxlJWVjbu73cuqSI4A2w2iBVmQScYXYbV4YiIiMy58vJyAG644Qb+9V9TV0j+8R8L+fM/n+PARGbZLbfEH++7D157LV4hvPvu97dPhdPpJBgMEgwGCYfDySQsEAiwb9++5Li/UChEOBxOrscXCoWor6+ntLR0VHIRiUQ4cOAAoVAIn8+H1+tNOQYvcd66ujpCoVBy+YhEVWvo/lTj+CZ7npHnHCv2YDBIY2Mjdrs9GY/L5UqOsxsaazgcpqamhvr6+mQ308QSFYnPb2jiOt7nuWfPHmpqavD5fIRCIZxOJ3a7Pfn+VMcKhUIEg8FkXJFIhOrq6mR30MTSE36/P+Xvd64Z87m/vmEYh7dv37798MXW22fBjevauefdIPd95j6e+tlTVocjIrKg7Nixg6effvpp0zR3WB3LfGFlG5mZGa8EjmSzxYhG1RlJJN0kEp/ZlkiUEknl0O6dc2EmzzcXsU/2HFNtI1URnCFZzix4F3J6cqwORUREZM49/fTTnD17lszMLGKxm4C8Ua9Zu7YDWDLnsYnI+CoqKvD7/bM+QcnQJHCuTbYr51wfy0q6LTdDcpbHc+q8vtENn4iIyEKXkZFBZmYmBQX5QEbK13ziE41zG5SITIrdbsdut4+aGXQmJbp0DhWJRIYtszCbGhsbZ2w840weayx+v3/Wk03LK4KGYbhN0wwOee4FIoDbNE2fdZFdnPzlmcQwKewrnPjFIiIiE5hv7eP111+f/H75cti6Ff7f/4OBAdi4Mcarr/5/XHbZVcCN1gUpImOa7cQm1TjBueiOmjCTP99cTJAzF5VTSyuChmF4gPohz90ApmkGgEji+XzgXGrQmTlAYX8hfQN9VocjIiLz2HxvH4uKYNUq2LYNPvEJOHbMICfnMS0qLyKSRixNBAcbtKErP+4ifreTwe1zPx/tFDmd0JERo7i7mJPnT1odjoiIzGPzsX08duwY3/ve9/jtb3/Lu+++xvHj51i+HM6dA8MwcDgcF73wtIiIzJ50GyNoB4a2EmOv/phmHA5otxkUdRfx9tm3rQ5HREQWlrRvH3NycrDb7eTm5rJy5Qk+8IF+rr4aLrssvt/hcKgiKCKSRiwfI7hQOJ1wzrBR1F3EifMnrA5HRERkTm3YsIENGzYAcPz4FaP2O51OVQRFRNJIuiWCESAxPY4daBm60zCMCmDoYhpXnD59eo5CG5/TCc1mNqu6izgZVtdQERGZUeO2j5DebSTEK4Lvvvuu1WGIiMigdOsaWgckphRyAYGhO03TrDVNszTxBTStXr16rmNMyeGADjOX4u5izkTOWB2OiIgsLOO2j2B9G3nu3Dm+853v0NzczPLl/8T69Sd54gnYuBGOH1dFUEQk3Vg9a6gXKB18JDFN9uBsaZGh02anO6cTOqJ5FPYUcrbtrNXhiIjIPDYf28ecnByWLVtGdnY2S5dexpkzKzBN+P3v4b33NEZQRCTdWNo11DRNP+Afsa3WonCmxemEjoEiMswWOiOdVocjIiLz2HxsH4uLi7n55psB+JM/+QDV1bBsWXzfuXPximB7ezsDAwNkZqbbyBQRkcUn3bqGzlsOB7SbOQD0tvZaHI2IiIh1ioogGoXi4vjzs2fjFUGASCQyzjtFRGSuKBGcIbm50JedBUCsI2ZxNCIiInPvu9/9Ls888wyPPhovXubmxrcnKoKAxgmKiKQJ9c2YQUZxJpwHW5fyaxERWXzWrl2L3W5n27ZC+vubyc9fz6c+BevWvV8R1DhBEZH0oERwBmU4suA8ZHVnWR2KiIjInPv0pz8NwEMPfTi57Re/iD8+95wqgiIi6USlqxmU7Yzn1Tl9ORZHIiIikl5UERQRSS+qCM6g3BXxj7Ogt8DiSERERObeY489Rk9PDwcPhnnooXKefHIlDz8cX0fwwIF4RVCJoIhIelAiOIOWLM+gxzZAQb8SQRERWXzWrFlDf38/mzYtJRpdSWsrxGLw1ltgt9sBdQ0VEUkXSgRnkMMBnZlRinqL6OzppDC30OqQRERE5sx1110HwAc+AF/+MnR2wvLl8VlDs7KyKCwsVEVQRCRNaIzgDHI6oT3DpKi7iOPvHbc6HBEREUsUDt4H7eiIJ4IXLsS/nE6nKoIiImlCFcEZ5HRCh2GjuLuYt8++zdYPbrU6JBERkTnz7LPP8swzz7Bq1aXAf+XEiQgbN8a7hJ47F58wRhVBEZH0oIrgDHI4oINMinqKONly0upwRERE5tSKFSvYtm0bmza5uPzyF9i40WDrVvjTP4WMDFUERUTSiSqCM8jphA4zm8u7i3gl/IrV4YiIiMypDRs2sGHDBgB+//v3t19zTfzR4XDw+6E7RETEMqoIziCnE9pjeRR1F3Gm/YzV4YiIiFjKNM3BRxgYUEVQRCSdKBGcQQ4HdEQLyOvPo6W1xepwRERE5tRbb73F3/7t3/L0009jsz3H9defpLMTcnPhgQc0RlBEJJ0oEZxBTid0DMSnSutu6bY4GhERkbllt9spKytj7dq1rFq1BlhCweDSumfPxiuCPT09dHerjRQRsZrGCM6g4mLoNLLBhP72fqvDERERmVMOh4NPfOITAGzeDN3dYBjvryW4fr0DgNbWVvLy8qwMVURk0VNFcAbZbGAWDubWndbGIiIiYgXTNInFYhQWmnR0xMcIJhJBp9MJoHGCIiJpYFKJoGEYxbMdyEJhWxJPBG1dyrFFRBY6tY/D9ff3841vfIPf/OY3/OIXP+Gdd+IJ34oV768jCGicoIhIGkjZNdQwjBuBJYmnQCmwd66Cms+ynFlwEnJ6cqwORUREZpjax/FlZmbykY98hHXr1vGf/3MLmZltwFJ27YK2NlUERUTSyVhjBMPATuAnxBs615xFNM/lLI9/pLl9uRZHIiIis0Dt4zgMw+DGG28EwO//YHL7f/tv8ce33lJFUEQkXaRMBE3TfAF4YcimF1K9TkbLX55JDJOCvgKrQxERkRmm9nFipmkSjUYxDIPOzj6Ki/OIxSAchuJiJYIiIuliwoFsGv9wcZxLDTqz+insL0wupCsiIguP2sfUamtr8fv9XHbZP2G359HWBj/8YXycYEdHMTabTV1DRUTSwGRmNPHMehQLiNMJ7RkxinqKONd2zupwRERk9qh9TKGsrIwrr7ySj3/8WgA6O+OzhgK0tNiw2+2qCIqIpIHJJILGrEexgDgc0GGDou4i3j77ttXhiIjI7FH7mILb7WbLli14PNcB0NHxfiKYWEJCFUEREetNJhFU/8aL4HRCh2GjuLtYiaCIyMKm9jGFWCxGT08PR44MAHDllXDbbfF9Z8/Gl5BQRVBExHpjzRo6lO54XgSnE94km9XdhbwbftfqcEREZPaofUzhl7/8JT/+cZSf/OSPAIhG4c034/uefFIVQRGRdDFhRdA0zf8zF4EsFA4HdMRyKO4u5lTrKavDERGRWaL2MbVNmzZx5Eh8CYl77413Df2bv4nv+81vVBEUEUkXk+kaOophGNtmOpCFwumE9mg+hT2FnI2ctTocERGZQ2of4UMf+hBvv50PwF13QWEhfPGL8X3vvKOKoIhIuhiza6hhGE8BQ2/ZDe0CczVw2WwFNZ85ndARLSDDbKW9td3qcEREZIapfRxfNBrl8svh1VczeOCBeDJ4//3xfS7X+xXBWCyGzTal+9EiIjIDxhsjWG2a5sFUOwzDuHqW4pn3HI54IgjQG+61OBoREZkFah/H8corr7Bp0+u8+uqfcM89cM897+8zzXhFMBaL0dHRwZIlS6wLVERkkRvzVtzIRs4wjC8bhlFnGMaXTNN8YfZDm59ycqAvOwuAaHvU4mhERGSmqX0c39q1a/nKVy5h3753sNn6AZPNm2P8wR/EE0GHwwGgcYIiIhabVJ8MwzDuAILAV4AXDMP40qxGNc8ZSwYLrZ3WxiEiIrNL7eNoTqeTsrIytm17hVjsMPAct97q45pr3l9HENA4QRERi022c37INM2Dpmm+NXgndNHf8RxPpiNeEczsnszqHCIiMo+pfRwhFovR3t7O97//feA0sJp7772X7OwI7e1QUBBPBFURFBGx1mQTQZdhGB83DONSwzA+TnwwvIwhyxlPAHN6ciyOREREZpnaxxE6Ojq4//77efvtt4EzwCouXLjAwYN1g69YBigRFBGx2qRKVqZpft8wjC8DlcTvfu6d3bDmt7wV8Y81ry/P4khERGQ2qX0craCgAJvNxvHjx4GfAyeBDILBv+OLX7yedeviYwTVNVRExFqTHSNYTHwMxAGg0TCM785WQIZheA3D8BiGsWe2zjHblizPoMc2QGFfodWhiIjILFL7OJrNZuMHP/gBLS0twK+BfwSiwBu8+uqXuOQSO6CKoIiI1SbbNdQHuADn4NfS2QjGMAw3gGmaASCSeD7fOBzQkTVAUX8R/QP9VocjIiKzR+3jCA0NDUQiEYqKioAsYBNgBzL55CfvobU1j5ycHFUERUQsNtnZTOqHTpdtGEbDLMWzC0gcOwR4iN9pnVecTmi3mRR1F/Fuy7tcuvJSq0MSEZHZofZxhJtuuomvfe1ruFwuvvWtn/PrX/+Ahx+GP/xDWLr0/SUkVBEUEbHWZBNBu2EYdcQbHwO4ESibhXjswNBbhLNyZ3W2OZ3QaTMo6i7i+HvHlQiKiCxcah9T+MM//EMKCwu5++5lfOpTcPo02O2QkQFnz8aXkFBFUETEWpNNBF3E10hKaJmFWCZkGEYFUDFk0xWnT5+2IpRxORzwezJZ013EyfMnrQ5HRERmT1q0j5BebeTGjRsBWLt2HXl58UTQZoNly+JrCaoiKCJivckmgk2mab6VeDKLXV8ixMdYQPzu57AG1TTNWqB2SByHV69evX2WYpkypxM6yKK4u5hQOGR1OCIiMnvSon2E9Goj29vb6e3tJTs7G4cjhxMnMoFMli9/f1H5EydOWBGaiIgMmmwi+BXDMKqJd0sxgA8Bl81CPHVA6eD3LiAwC+eYdU4ndMTyKOwr5EzbGavDERGR2aP2MYWnnnqK06dPs3btWk6dWslbb30YKEomghs2OHjppZesDlNEZFGbbCJYPWIw/I2zEYxpmkHDMEoNw/AAEdM003Ig/EQcDuiI5pPXf2Fw+mwREVmg1D6mcN1119Hb20thYSHf+MYJtm41APj618Ew4LHHNEZQRMRqk11Q/uB4z2fSYNeWec3phPb+IuA8neFOq8MREZFZovYxtXXr1iW//+pXVya/v+GG+OOhQw46Ojro7+8nKytrrsMTEREmv46gXITiYrhALgB9rX0WRyMiIjK3urq6OHHiBLFYjF/84ij//M/v0NcH77wDP/sZLFmyDIBIJGJxpCIii5cSwVlgGBArjN/hjHXELI5GRERkbh07dowHH3yQ7u5uPvvZh7njjkt491144gn44z+GjIxVAJo5VETEQlNKBA3D2DbTgSw0Nns8EczoyrA4EhERmStqH+Muv/xydu/eTU5ODl/7WnxFi9OnYfnyxCvi32icoIiIdcYcI2gYxlNAqlt1BnA1szMr2oKR7cyEE5DVo7EPIrK4ne06C8CKghUWRzIz1D5OzG63Y7fbAfB4tgBw5sz7iWAsthRQRVBExErjTRZTPdagd8Mwrp6leBaMnOXxjzanN8fiSERErHO26ywfe+hjABy67dBCSQbVPk6gr6+PU6dOsWLFCrq6TgPrOX0aNm2K7+/vjyeJSgRFZDFqa2vDNE2WLFmCYRiWxTFmIjhOI3cp8XWSXpidkBaG/OWZRIlR0FdgdSgiIpZIJIGvnHsFgI899LEFkQyqfZxYS0sLDz30EDfffDP/9m/7ga/z7rsGy5fHR6T09BQD6hoqIotTe3s7Dz74IHl5eaxZs4bVq1ezevVq1qxZM6fJ4aSWjzAM4w6gEmgh3vWlCXhsFuOa95xLDbqy+pUIisicSLful4kk8NRbp/i7g38HwL033svGb17La195Pm3inC61j6ktXbqUW2+9lZUrV/L5z1dwySUn8HguwemEgwdhw4Yc/vIvVREUkcVp3bp1FBcX8+ijHyUYdBONZpCREcXtDuL1HuYzn/kMV1xxxazHMdkF5TFNs9QwjBtN0zw4WwvmLiROJ7RnxCjuLeZC7wXyc/KtDklEFqh0636ZiCf2Qoyf/vNPk9t/+sJPufOOOxdcMqj2cbTs7GxcLhcABQUF3Hnn+/s+/nGALIqKilQRFJFZkS5dL8diGAaPPfZxjh69KrktGs3k6NFrsNls/MVfbJiTOCabCIYNw/gSEDIM43bADszaorkLgcMBHRlQ1F3E8feOs/mSzVaHJCILkBXdL03TpLOzk5OnT/LGyTd48/XjnPh9mMi7PfS09tJvO821Pddy4xujc6Kb37yZe9feu2C6iaL2cUxvvfUWRUVF5OTk8I//+Buczg9z552reOopiEbB4XCoIigis8LKrpcDAwOcOdPCa6+10NFxlldfbePIkT5eecyDrhoAACAASURBVOUy2try6OzMIRbLoqfnypTvP3Lkw2RkzM2qA5NKBE3T/D+GYWwzTfPFwW4wwVmOa95zOuGMYaOop4i333tbiaCIzLixul+6/8FN8M+CF5VkRaNRzp8/z9un3ub1E69z/I2TnGpuo+N0H9FWyOrMoKAnh+K+XOy9BTh6C7F3F+HocuCOfhj3iOPFiHEh/8Ko8zx505PQM52fOr2ofRzbo48+SmlpKRs3buSrX32HJUs+yp13wr59MDAATqdTFUERmRUz3fWys7OLN988RzDYye9+18vrr/cALeTnv8U778Q4fnwTra0fob8/C8gGVg5+/RC4HigfcrQYmZm9xEcTjGaac7fiwMWMEVwCvAgcANT1ZQJOJ7xBJmu6izjZctLqcERkgZmo+6X7H9z86vZfEeuI0XyqmTdPvsmJN05z9ngnF96LQpuNnAuZ5PfksKQvH0dfAY6eQhwX7KzuWs06c92ocw7YorTmdhLJ6aE9p58zS3vpu+Qshj2XglXFrHCt4JIrVlHkivLfXrqJV1uPcejrh4Yd40jPEYxzGzj0pQVRDVT7OI5bb72V4uJiCgoKqKz8DN//fj7RaHwJiZdegjVrVBEUkdkxUdfLL37RxZkz53nnnXOcOnWel17q5OBBJ+fO5dHamkN7ezaFha0MDDTQ0dFJLPbnRKOXjjpPdvZ3yMnJo6enDMglN7eHvLwOTPMcH/lICK93F7m5ufzmN/spLd2E13s12dkx+vpMCgr6gFSrC4y1feZNtmtos2ma/xfANM22dOxrm24cDmg3cyjqLuK3Z39rdTgiMgPSZUKWMx1n2P7D7bze+jpff/3ro/Z/9d+/yuv213ms9qc4Ox3YL9i54sIVbGLTqNf2ZvTRmnuBSG4P4ewoJ1dcoL+wH5szj6LVdlZtWMkHLlvB2k1FrL48k6LiyV3/D5f9XzZ+81ruvONObn7zZgAObDgAZzdzm1Ft+Wc4g9Q+juEDH/hA8vsrr1xOLAbnz8cTwXPnYOtWJ6+++qqFEYrIQnThQjdHj57i179O3Rvv+edLyM6OAcvIyHiOaPRp4FsjXhWjsDCfSy5Zz9q1nTQ1/Ybc3Mu59NJ8PvjBDM6ePcJnPpPDbbfdSXY2vPvuu6xaVUxWVjFQDKwAtiSP9tnPbh1y7ExsNhs5OQ/S23v7qPiczseAz07rM5isySaCJYZh2IEQ4AKuQbOijcvphA4bFF4o5MHjD/Llri8vpD98RBaduZyQJRqNcvr0aV558xVe+P0LvHXsJK2hXmzns1nSVcjyniL+rPvPWNW2iqWdS0e9f/nZ5di6bLTmt3M6x8b/z959R1dRrf8ff09y0nslgRByEkoSAoTQIj0BpChNEBRELIDCRdRrgR8qekWxX9ArcgW+tiuoSFNBVMDQOwGBxFDSgBTSK+lnfn9MQpEiKGRSntdaWeecmXPChyVm55nZ+9kJzueptK/Awt0Op2auePk3wae1B02DrPEKMMfe/tYXL552nsTN2kvgm92Y22wuAEpmSx7iXT798O5b/ufpSMbHazh79iyVlZX4+fmRnn4I6EhaGnh6Qk4OODm5yR1BIeoxvRqyFBUVs3t3CocOZXPmTBZlZb+zaZMvGRk9OX/eDVW1AgKu+z2srFIJDk6kZ097unQZxdq1n+Lp6c1DD/UhJMSGpKTf8fT0xN191DX+biMue3Xpha8bsXHjRsrKJgNlKMokVNUSKAOW8uWX189+K93oGsF3qqe/3AmcUlV11u2NVf9V2WRQ2OErzHfcS9n5sobUGEGIRudWN2SprKwkJSWFuPg4Dp84TOLvSeQmlEOWJU5F9riXOuFV4oJ3gSddCrvQjW4XP2tWxTnbAjJtz7PP/zCpbkk8GvXoZd9/8OzBkBHMubf1/ZlTUwxeKKAbyHTQS8n4eG1RUVGUl5fz6KOPsnHjF9QUgh4e2nkbGx9ZIyhEPXa7GrLk5RWwfXsKhw7lkpSUi6XlAX76KZDs7K4UF3ujqrZAawDMzbNRlPeorNyIlVUlVlaVODoWoihnyMjogKperdQpp7S0OXCxeJswIfyyd7Rt25bbaeDAgaiq+oej1sD02/rn/tGNrhGcpKrqEmBJ9etFqqpOva3J6rGM4gzGrI/A1137BxZmG8b2zO1/qYGDEEJff6UhS0VFBWfOnOFEwgkOnTpEUlwSuQklkGWFfZEDnqVOeJW44lXoQeeCznRTLxZ6VYqJTNsCztmUEutaSal/Hra+HjQN8iGgkxdtuloR6WuGmZmWrdkLfdjfcv8V0y+9f1mL50L9f9Z42nkSNTHqwvOGRsbHaxs8eDBmZtoG8suWzeTs2UI6dXKgSxc4f/4H3nnnv5SVldG2bVteeOEFxo0bp3NiIcTN+CsNWVRVJTs7j23b0omOziUxMR8Hh+1s2NCBnJwwiot9UVUHuGQpg6XlLMrLD2BrW4m1dQWOjgUYDGdp3TqRf/wjhGHDfuXkyZNYWpoTEBCAojhgMrlja6v/1Mu67kanhj6uKMomtLbYbwN/LGFFtZpfGn/PiqV9E60t7P8i/8eQI0OIzYyVYlCIeuTPGrIEvx3MFI8pZJ7MJC+5CDKssStywLPUBa9SV5oUudMlvwt3mO648FkTJrJsizhnU8JxBxOHm+dj1cwNz1bNCOjkjbGLDT1bmmF1A+vEPe08+SBsK9P2RjC3z9zq0MHweRTvLq47P2Ma+M87GR+vwd3d/cLzgAAvAqpnO33//XKee278hXOxsbGMH6+9lmJQiPrjeg1Zzp+3ISMji7Nn47G338Yvv3QiLy+EoqIAVNUZcLnwGWvr2ZSWvoC9fRU2NmU4OeVhZZWOj89JnngikJEjj3D27GnKykpo3bo1ZmYOaGvwLvarDg6+vOCsK1Mv67obnRrauXqT3CnAaMD1tqaqpy6dPhbsEcyb3d8k6eMkHEociJoYdeGcTBMVou7LKM6gz6d9iMuOY86pOVecn7dyHsVKMU3ym2BZZXnZuWybQtJtSoi3NXHEqwALL1fcArxpEdoMYxdbOrUxw8np1uSc+qAnEMXThyMoK4c2e6KYs9gT+X26dsj4eG2ZmZmcO3eOkJAQTpw4wcsvn2TUqD7MnfsB8BTadotHL7x/3rx5UggKUU+oqkpMzJlrNmSJiWlHTIz23Nb2I8rLJ2Nj44ytbQnOzrnY2WXh6vo7U6c25777osnOPkdeXi6tW7fG3NwRbeuFiwWm0djipvLVlamXdd01C0FFUVZw+ZVNBW0h/FKgI9Dq9kar/8xdtM0gK3MqdU4ihLgeVVVJTU1lf/R+tuzfwtnDKZil2XFX5d3MyJhBQMaVVw+L7IqId4pnV6tD2FlF4t7CH992PrTobEf3QHO8vKC21s5PfdCTUaMa7vTLukbGxxsTGxvLli1bCA4OJiYmhq+/DiQzs4ITJ5KBPWi/kF0sBOPi4vSKKoS4jrKyMvbsOc7KlZn88IM36emulJW5AL7X+ZRK586reOQRFx59dB1FRTmkpaXRqlUrLC2d0Aq9i+vwvL298Pb2us1/E/FH17sj+I2qqquudqL66qf4g5q1MDV3/sZsHMMbvEFOeg6jPh9FbGYsVvlWDbJhghD1RUVFBXFxcew6uIt9+/aR93sB9lluGM/70jLPl2E5wzBDW9eUb1VMvFc8a7usZczuMZd9n4mTJtaJhiw16kKGRkTGx+uo6SQYFhZGSEgIiqIwePBgevUyUFpqTmCgB7GxJsDjss8FBgbqE1gIcUFychaffprCzz+bOHHClqqqUgoLP8dkCgdqxsEqrKwKsbM7Tm5u8DUbsuzfP/rCK1dXV1xdZcJEXXPNQvBag1z1uc23J079V1MMhn0QRnxGPADRb0WTOj4VzsP8bvPlFzYhruFW79OXm5vL4cOH2X5wO7/v/53KZBWPvKYEnG9Byyw/JpRMuPDeFPtc4u1KORBUhG0rX9r0bk1ofxs6t8jE75U+/Brya51tyCJql4yP13etToKeni05dMicuXNnMX58Dtoan4tmz56tT2AhGqGqKhObNiURFZVCcvIpjh9PJzZ2MGVlHYCa9b0qTZum0qNHT7p2tWfHjvcYPDiAp58ejqI4YzI5SkOWeu5Gm8WIm+Bp58nO7jtJ7JsIQNO0pqx5dw2JLyfy8IMP65xOiLrp7+zTZzKZSEpK4uChg+zYt4OUIylYpNnQvKgFLYtaEJ4VTu+q3oC2gXqiYx67XEso9rTGNaglbfv50qWnBfe3hOomh5eoHw1ZhKgrajoJFhQUEB8fT3y8dlE0NfVOzpzpTFhYJ5o2taCoKICCAnB0dGTRokWyPlCIq7gVe/UVFhaza1csa9dm88MPvpw7501lpSPajHZ/DAYLvL1jsbCoxMsrkeBghbFjXTGZfqJduwDCwkZUdwC+87LvKw1Z6j8pBG+T8jXlVxzrmddThyRC1H0ZxRmEfRBGSnkKAL4v+TI/dD5TH7yyC39JSQnHjh1jX/Q+9u/dT+HJQhyz3TCWGGmZ58fIvJEX3ptrXcQphwLW++RR4e1N07A2tOvnzl1dzPDxufE1fNKQRYgbpygKwcHB7Nmz57Lj9vaFVFRY4OnZkoAAcxTlTmxtB5GVlSVFoBDXUHOH/ccfh3DgQCgmkwFFqSAiIp5NmwIvKw5VVeXAgXQ+/TSb7dvNSEx0oKoKysvPYzK9CPwMqJiZVeDgkIel5Ul69jzF3Ll9adfuHTIyMnB3d7+w7QuMvW42achS/12vWUykqqq/1maYhqTF7BakvJ9yxTEhxOVqisDinOLL9umbtncWhYWFdGjZgZ0HdnLiwAmqTlfhWdCMliX+tMw20rZUW2huwsRZxxyO25axNSAXM19fjN0C6dDHlolhCp634MadNGQRNWR8/HNXKwTDwqJ57bXWuLj4sWoV2NjAc8/5sX//fp1SClH3+fj4sGHDXezb1/nCMVW15NdfgwgK+p2OHbNITCzDYPiEPXtepqqqFeBd/U4Tnp6ZtG6dzLRpM9i5cxm+vvlMnnw/Li5ugBtwcSN1z1sxWIp65Xp3BA8qijIZrTNajqqqq2spU4Ng6Wl5Q8eEaMxqpoM6JDjw5dIvLxxfc2gNK8JXkLM9jzPpZ+mV3YtIUyQAJYYyEpxyiHItJMfRHNuWAbTpEUDH7gaGd+CWbctwNVIAimoyPv6JS6eH1ujUKYCuXf0A8KjuE+Pn50d2djaFhYU4ODjokFSIuk1RlMv26bvU8eNBHD8OilJJUNBC7OxS8PPLxWi0YcaMANzdk8jPzyU8PBwLCwvulyV74g+u1ywmH1gCoCiK06WDHrBJVdWCa31WaHLnhXFu9glakc8b496gL331jiREnZFRnEHPJT2Jz4nnnYPvXHF+zJ4xZNlnccozmX02FhQ7N8ctKJC2fbzo0knhkXbaHQUhapuMj39OURSCgoLYu3cvABYWFpSX29KrVxTvvRdBeTmsXQudOhkBSE5OJiQkRM/IQtQpBQXlzJmTwPffl2IyXb0QBJX+/f+PWbMC6ddvDeXl5RgMhkumdsr/U+L6bnRD+csGPWCAoiguyKB3XY5dHfmUpvyTIhJtEvWOI4TuKioq2LFjB6tXrSZ1Tyr3nb+PLoldcCi98k7A3Bfm8qvFr/g7BLPtkSiaOcvdOFH3yPh4bW3btr1QCPbu3Zs1a7ayY8cL7NhhwsLCjPfegx9/1BpKJCUlSSEoGr24uHTmzTvJypWBlJS4AYFo15hUtO1KL6co5WzceLFjp6WlzDwTN+emm8VUD3qr4MKg1xmQtRJX4eoKaVgD4FAsU15E45SWlsaP639k05pN2JywoXNBV0ZmjMQMM3Js89nRah97Arfxr2//ddnnfrX4FUNuILtl301RT8j4eDkfHx8GDRpEeXk5d9xxB+Hhd7BwIaSnm9Gpk/YeOzs/ABIT5WKpaHzOn6/itdcSiYpK58yZXaSkOABTURQTDg5Z9OqVS7Nmq4mK6sSpU3de8fnQ0GjgjlrPLRqOv9U1tHrQa7SD3J9xcYH06kKwSWkTikuLsbO20zmVELdXVVUV+/fv57vV33Fq8yn8swPomtWFx4ofw4SJOPdUPmueRoFPB3oM783wQXew7MfVPO78+BX79H3QTYpAUT/J+KhND+3Wrdtlx7y8ID394hrBqipXbGxsSEpKqv2AQuggKSmbadMy2LbNjeJid6AlZmZGvL3zePLJVOLi5jJyZFMeeugBrKw8MZlm4u/vj53dK5SWPkBVlTmKUoGqLqZJk/XABr3/SqIek+0jbqPNm+Ec1phQ8crz4o2FMbz2TFe9Ywlxy+Xk5PDzTz/z88qfqTpWRVhhZ/pl9GOgaSCFVkXsd88g2tOAU2gPhoyKZMFg7Y65xpPollGEfRDB3GbaPn1W+cF8FBpVvW2DEKK+Sk1N5eTJk/Tu3Zv09HTKyko5ftwNDw9HALKyFPz8/KQQFA1WWZnKZ5/Fs3ZtMikp33D06Ido3TpN2Ntn4ea2jxEjTvDCCxPwqLlCcomNGzeSnJyMojxCu3bzsbe3Z+/evVRVVTFjxo+1/vcRDYsUgrfJ8uUwaRKAGdnmCl55Xry+sJBgb2TvMVHvqarKkSNHWLd2Hb/9+BtN05vSLS+chwoeAiDeLYVvmp8h3rY17foPYthwAy/2gmstX/C08yR6RtTFDeVlOqgQDUJKSgpbtmyhU6dOVFZWkpV1FCurXhfuCObkIIWgaHCOHSti1qx0tm1zpLBQu+sHLQgJWUCzZt/StWsJL74YTlhYCHD3db/X1ffqE+LWkELwNpk3T3ucOxe8f7DC+5w3uCYxb54UgkJfGcUZwM1vhVBUVMTmzZvZsGIDBQcKaF/Yns6ZnelR2YMSi1KiPc+y3CWNkmbhDBjWl6eHQlDQjW/a7mnnSdRE2adPiIYkNDSUjh07YjAYsLe3p6CgOdbaiglKS8HKCo4cMV5oKiNEfVRRofLtt2c4cWID//lPG3JyeqAVfyYsLM4REnKUadPymDTpB72jCnGZmy4EFUVxrH7qr6rq4Vucp8GIi9Men3oKkuMc8T7uDf7HiNumby7RuNXs2wcQNfHP77qdOHGCdd+vY//a/TifcaZbQTj35d0HQIrTOdb5JBOt+OLdsSfDhtvz2BBwd//r+aQAFPWZjI9XsrCwuOz1pVu+WFlpj35+fuTk5FBQUICjoyNC1Lb8/HxUVcXJyQnlBq9eHj9eyuzZaWzaZEtBgSvgC8Tg4GBFy5ZlBAVVsGzZQKyt3VGUSAwGufci6p6b+lepKMootC5o8YAzIAPdNQQGQkwMLFgA9/rY4l7ggbljMoGBeicTjVVNERibGQtAxOcRVxSDpaWlbN26lZ++/Ym0nWkE5QfRKbszYeVhVJhV8JtXMutcE0mwDKV7/z4MG6rwbp+Lv9AJ0VjJ+Hh1JpOJ7du34+PjQ0BAADNmfMGuXaGsX9+e//s/sLPTCkHQtpBo3769voFFo1RQUMAnn3yCjY0NTZs2xdvbG29vb5o2bXqhOKyqgsOHz/LZZ4dZtsyD3NyugBFQsbLK5K67tvL//t8MQkP9SE1NxcfH55L9/ISom2728kQ0kAckqKoqvZ6vY/ZsGD8eXnoJdmLNTMzwtMhj9my9k4nGqKYITE1M5b3N7wEwt99cwj4I4/t7vmf/r/vZ8e0OrE5Z0aW4C8NzhgOQ6ZDFlmbJ7FE9MDXtxd13DeDloRAScuNTPoVoJGR8vApFUdi1axddu3YlICCAQ4fSOHjwQZKSYMMGMBjg7bf9ACkEhX58fHxwdHTkq696EB0dRlWVOebmVYSEHMXR8TwxMS3Jy7NBVeNQ1e+wtHwZozGRyMh83norkN9/P0FwcD9cq7ug+fr66vw3EuLG3FQhWD243dIBTlGUMFVVoy95PRptMA1TVfXtW/ln1aaadYD//Cekn9MWRDQlW9YHilpXUwSaDplYs3TNheNrDq1hacRSVi5bSdf4rjxa+ihVShWxXoksbRlHdGUgrUOHMXyYJc8NgSZNdPxLCFHHyfh4dYqi8Pzzz2Nubg7AggUz6dz54hYSJ05cfkdQCD0oisLq1ZHs39/hwrGqKgO//dax+pWK0ZhIjx6FzJz5T5KSfsPV1YUuXbpgYWFBz5499QkuxN/0V9YITgY6AUZVVQf+nT9cUZT+wMdAQPXrMABVVTcpiuL/x0Gwvhk3DqytYdqo6r0Ey5wpKinC3sZe52Sisbh0OuhL8S9dcX5S1CTybfLZFxDNnkpvTqsRDOjXj/FDYWkEF5o6CCH+nIyPV1dTBAJ4e2uPaWlaIbhzJ7i7u2NnZyeFoNBNZSXs2NH2Wmf57LPvMZnyGTFiBC4uLoSEBNVqPiFul7+ycnW/qqpLFEVx+rt/ePWAlnDJobHAxurnCUB/tOk29ZbRCJlYYVJMeOV5se/4PiJDI/WOJRqRqqoq7ErtKLcov+LcR1M/YpXHKtzMAvl6UBQRXT1lyqcQf52Mj1dx4sQJEhISGDRoEMePbwd6sG5dOfv2WZOZCe3aKTg7TyMx8aTeUUUjU1QE48en8sMPbsC1FrubM3HiPbUZS4ha81cKwccVRTmFdpVy6i3O4wzkXPLa7dKTiqJMAaZccqhNWlraLY5wa/n7gwkzCh1MeOd5czD+oBSColakpKSw4LUF9P6xN8PODcO+7Mo70d82+RYygjn2tuzbJ8QtoNv4CHV3jExPTycmJoYBAwZQWlqEuXku69dfjB8TA/A2BsP/0y2jaFxKS1WefDKWxYsDgaZAGVAFmF/l3eVcu0gUon77K4Xgt8ABwP8WZ/lTqqouBhbXvFYUZYu3t3ef2s5xM5ycwMUFCqys8crz4kDKAb0jiQbu1KlTzH95PmZbzBiSMQSrSiu2+R9lefhKzOwyGXNqDAArWq6AjGC8f1mL50IpAoW4BXQbH6HujpG9evWid+/eAAwePPhCV+0/OnPmwVpOJhqb+Pgq5s/fx+rVO0hLew5b2wJ69ozh66/b0azZMkpKHrniM66uq4H7az+sELXghgtBRVFCgXwgrPrLnz+54ll9dfKPElRV3XSNj+QBrtXPnYHsG81XlxmNkH3OFZ9cL05lndI7jmigfvvtNxa8uAC3g26MODcCM9WMjf7HWFEZwoABM3iwzf28dCqCuX3mah/ICIbPo3h3sRSBQvwdMj5e3x/3ZavZZ/ePTKZW5OXl4ezsXAupRGOybl05kycXkZ7uBLTH33823bsXcddd1kyZMpl9+3ZSUvIoUIKiTEJVLdHuEi7lyy8D9A0vxG10zUJQUZRFwEG0gelXtEEOtCueudzAFc/qq5M34xu0fZio/v7XGhDrFaMRTifbElrkTkZeht5xRAOzY8cOFr60kIC4AB449wBVZlX8GBDDqtKujBjyJNueBx8fAE/cvoji6cMRlJVDmz1RzFnsKZ1shbhJMj7enNLSUn755Rfatm2Lv78/FhY5VFVdMbMViCMpqZLQ0NBazygaphUrzjN5chUFBQ6AC97eyUycuJ7XX9982R5/AwcORFXVP3zaGphem3GFqHXXuyOYr6rq0poXqqomKopiBAYA8dWD399S3Qq7s6Ioo1VVXamqarSiKJ2ru6Xl1ZeOaH/GaISY76wZBhjy/spsXCEup6oqGzZsYOkrS+l4uiOPnXuMEosSvm11lO+L+zB++FPsewa8vC7/3NQHPRk1KgpA1gQK8dfJ+HgTDAYDJ0+epFmzZiiKgq1tLKWlva7yznkkJY2RQlD8LZWVcOpUDhMmxHLgQE9AxdHxGLNnn6VJk3QGDx4tG70LUe16Vcn+mieKooxCu8p5oLoj2jfA3x7oVFVdCaz8w7GbvUpa5xmN8FOlDQBO5/92MznRiFVVVfHtim9Z/vpyemX0YkbmDAqsC/iszW/8XDSQR0YP5sjT4O5+7e8hBaAQf5uMjzfBYDDwzDPPXHj98su9ePJJCAzUpona2MD8+YU8/vhXJCV11TGpqM+KiuCxx4r44YcyiosPYjItpXnzOMaMyeWFFybh4hKid0Qh6pzrXRK5cI9cVdVVwJhLztWbKSl1gdEI6WgbsnmWeFJ4vlDnRKK+KSsrY8niJQwPHE7WE1n8M+afBJwP4OM2R5ni1h7j/U8SezSQ11+/fhEohLglZHz8G2r2ElyxAh57TNuvdPJke+zt7WUvQXHTzp6Ffv0KcXQ0sXy5PSZTJf37x3Ps2Mvs2jWIOXMew8XFRe+YQtRJ17sjuFRRlLFoVz6j0a52FlSfqzeL1OsCoxGysaTSvArvPG/2xe2jX1g/vWOJeqCoqIiPF33MloVbGJY/jGfznuWcYwbvt4llT9FInnzIm4+ngaOj3kmFaFRkfLxJBw4cIDU1lWHDhrFr12rgHtLSICgIcnMhO1vBaDRKIShumMkETz2VykcfOVNV5QDk4eu7mjFjTjFmzEjatr3WBvFCiBrXKwRnom1aGwY8DvRXFGUmF692rr7N2RoMPz9QUSiwV/HK8+Jg/EEpBMV1ZWdn88H8Dzj8+WFGFYzimYJnOOOawpttjnPk/L08O8WVLx8DOzu9kwrRKMn4eJOKiorIydG2QXRxOY+tbQpVVU1p106hUyfIyQE/Pz8SExN1Tirquq1bVV59NZPs7CX89lt33Nxc6NbtFEuW9KBp00dQVfWKTrVCiKu7ZiGoquqS6qeba44piuKEthj+am2vxTVYW2tTYfJVG7zyvNidslvvSKKOOnv2LPPfnk/yqmRGF4wmoiiCeM8k/uUVz8myMcya7sCaR7U1NUIIfcj4ePP69u174fmcOQ8wZ87Fcweqt9f18/Nj69at8ou8uIKqwpIlKrNmlZGba42i2GFvX8ScOXsxGCro0aMHTZpo69/l344QN+6mWliqqpoPrFQU5eBtytNgGY2QlehK61xvTmXLXoLicidOnODd196laGMRo/NHM7RkKDFNT/K+VwVpprG88KwNDz4IVlZ6JxVCXI2Mj3+fhswf2AAAIABJREFUn58fBQUF5OXlyZouAWgF4JYtldxzTzl5ebaAJVZWB5gyZRcPPDCSrl2luZAQf8df2stAVVWZu3GTjEZIjLWjS4kTObk5escRdcShQ4d491/vYthrYFTuKBzLHIn2jeVVi3LOm0/khdmWjBsHFhZ6JxVC3AgZH68uLy+P9evX06NHDyorKwkP/53IyHasWOHHQw9BWRmMGWMEICkpSQrBRq64GJYsqSA3dyWvvjoGMzMTnp67mT37LIMGtaeysh9BQUF6xxSi3pNN7WqJ0Qg787XOobKXYMOXUZwBXH2rBlVV2b59O//+17/xivVifPZ4bCts2eV/lP+pzTGzfYwXXzBnzBgwN6/t5EIIcetZWFhQXFxMRUUFDg4OmEx+HD/uDGhF4N698PzzfoBWCHbs2FHHtEIvZ87A5MmVbN4MlZUWwA/4+GzmzjutCQ/vwOTJk/WOKESDIhVJLTEaYaWqFYJOxbKXYEOWUZxBxOcRAERNjLpQDKqqyvr16/nw1Q8JPBPItMxpmJvM2dryKF+WtcHRcTqvvagwciTIXrdCiIbEzs6OKVMuLp+8804voqO150FB8M030KSJH4A0jGmA8vPzUVUVJyenq67hy8iAwYMriI42AAbMzPIZPXo5kyZNZMCAAZSVlWFtbV37wYVo4KQQrCVGI6RV7yXYpLQJBcUFONpJz/+GJqM4g7APwkgpTwHA9yVf3mv/Hi6WLiyet5jwrHCezXwWFZVNrY7xZWFHmrk8yQcvKdx1F8gadyFEY+DlBWlp2vPAQG0tWGamM46OjrKFRANUUFDAJ598wo8/DuHAgVBMJgOKUsEddyQzdaoTDz/sSGWlNXCWTp3WEB5+guDgILp06YKZmRk20iFNiNtCCsFa4u8P+VhQZlGJV54Xe3/fy4DOA/SOJW6hmiKwOKeY9za/B8DcfnNZ8NMCxm8dz5z0OZQbyvmhzVGW53Qn0ONpPv0ABgyQAlAI0fBt2rSJwsJCRo4cydatX1FUdD9FRVohCHD8uIKfn58Ugg2Qj48PGzbcxb59nS8cU1VLdu1qRU7OIezsdjJyZDIREa48+OATOiYVonGRQrCW+PiAwaBQYA/eud4cTDgohWADUjMd1CHBgS+Xfnnh+JpDawAosirim5CDrEgfSJj3IL79CPr0kQJQCNF4GAwGDAbt1442bVTy8xMpLjbSqhUMHw5ubmA0GklISNA5qbjVFEVh//4OVz134kQIW7cWU1rqQLt27Wo5mRCNmxSCtcTcHHx9Ia/EFq88L7albNM7krhFaorA2MxYXop/6Yrz8cZ4nhzzJIragq8HT+SuvrWfUQgh9HbpXoJffz3usnNr12qPP/zgx+bNm2UvwQbIZLr6r5wmk4GePXvWchohBIC0pKhFRiOcM7nhledFfHa83nHEbRDvf+V/18WPLabYphjfFtCliw6hhBCiHigp0fYSLCoqIidHtllqKFQVdu4sv+Z5Rbn2OSHE7SWFYC0yGiGh2Bb7MnvycvL0jiNuEXcbd0bkjuC+zffxyCePXHF+X+k+yAi+rIOoEEI0NqmpqXz00UecPXuWzz9fg8Fwirff1sbCl18GDw/w9fUDkHWCDUR8PHTuXMrDDz8FHLzqe0JDo2s3lBDiApkaWouMRthQpHUOtciVHcIbgpycHB4e/zBhh8N4LP0xooK2sbbrKoafHg7AipYrICOYNnukCBRCNG42Nja4ublhZmZGq1bemEx+nDlTAkCzZtom4tbWrQCtEOzUqZOeccXf9Mor8OqrJlS1HBubbDw8hmAyfUBe3miqqsxRlApUdTFNmqwHNugdV4hGSQrBWnTpFhLO5511TiP+rv379zNt3DSmZ03HJ9+HRa3i+PX8o2TZfcORPnO1N2UEw+dRzFksRaAQonFzcXFh7NixADRt2pRmzaCw0AG42Dm0pKQFIHcE67OCAujb18ShQ2ZAOSNHLqNv3x48+eQKFGUc7dq9gb29PXv37qWqqooZM37UO7IQjZZMDa1FRiOk1+wlWNKE/KJ8nROJv0JVVRYuXMhzI5/jldOv4FjuxLM+JRS3fpyTh5vxUbcorPKDIVO7E7hssSfjxv359xVCiMbE2xvS07XnQUHa45kz9jg7O8um8vVUaip07FhRXQQeZcCAhxkwAO655x5UVcVkMvHbb7+xc+dOKisrUVWVwYMH6x1biEZL7gjWIqMRirGgxKoCrzwv9vy+h4FdBuodS9yEwsJCpkyagv1ue15JeYU4ryTmlIQz9eFAXn4ZzMxg6oOejBoVBSDTQYUQ4hIrVqzA3NycESNGcOTIZpyd2wNeuLuDqyvExSF7CdZDqgoJCTBt2lkSElzw9/+KF1808fDDX+kdTQhxHVII1iJPT7C1hTxr8M7zJjo+WgrBeiQmJoYH7n2AcXnj6JLWhR8DjrMkezyff2HPsGGXv1cKQCGEuJK3tzdmZmZ884055ubhZGQ4EBICs2drXwEBcO6cHydPntQ7qrhB6enw8MMqW7aUUlo6AF/f5kyY0J0uXUbrHU0I8SdkamgtUhTw84NcK3u8cr2ISY3RO5K4Qf/73/8YO3AsM1Nm0iGjA++2SOd7iyns2XNlESiEEOLqevXqRXJyD8aPh/PnHVFVhZgYGD9emyo6YoS2qXxSUhKqquodV/yJr74CX1+Vn35SUdW5jB3bkSNHvuWpp54iJCRE73hCiD8hhWAtMxrhXKW2l2BCdoLeccSfKC0tZcpjU1j20jL+nf5vzLBghosjlmH3sW+vQps2eicUQoj6Zd487XHuXCgs1B4BXn8djh+HZs0CKC4uJisrS7+Q4rpUFUaPhnHjVCoqTHh5vcfMmRa89947ODk54ewsDfGEqA+kEKxlRiOcKLTFutKaoswiveOI60hISKBHjx7YbbRjVvIsfvdKZUpFTx58OpyVK8HRUe+EQghRv5w4cYLffzcB8NRTYG+vPYK2PjAwEEym9oB0Dq2riovhkUdUVq0CyMTL605ee82Vnj174ukpyyKEqE9kjWAtMxrhQKnWOdQyz1LnNOJavvvuO2ZMm8HMqpkEnwvmW+Npvsp9gK9WGZAGZ0II8de4uLjQvHkxyckOLFigFYHz52vn/P3h1CkoKfEDtEKwS5cu+oUVV/j+e3ByKubbb89hZ/cDY8bE8Pbb3+Du7q53NCHEXyB3BGuZtoWEDQDOJTJ1oq6pqKjg+eefZ84Tc1iQvwBjjpF/eZex3f5B9h+QIlAIIf4ODw8P5s3T9g586SVwcIA5c7Rzc+aApSXk5Gh3leSOYN1RUgIDBsDw4TB06GaKi4MZOHAbbdu2wdJSLmoLUV9JIVjLLttL8HwTcvJzdE4kaqSmphIRGUHC2gT+ffbfnLesYKp1AE16D2T3bq2bnRBCiL8nIiINc/MHgWOACSiha9f3mTABWrWCxEQrXF1dpRCsI/bu1Rr5bNoEirINb+8X+fXXDaxcuZLp06fjKOskhKi3pBCsZUYjlGJOoU053nne7D2+V+9IAti8eTNdw7sSkRrB9JPTOdAsjccLhzB9Tmu++grs7PROKIQQDcPixYsZOrQQaAe8DZizb99zbNy4kaCgi3sJyqby+vv4Y7jjDpX8fBVYyr33LuKhh+6nR48eKIqClZWV3hGFEH+DrBGsZU5O2qa5eYoZXnleRMdHM7irzDfUi8lkYt68efz3o//yauWr+J3x47PmuawvHs+aDQr9++udUAghGg6TycTevXs5ffp09ZF1wHnAin//+9/Mnj2A/Hz49FM/fv/9dx2Tii++gGnTVBSlEFUdy8yZHXj00VcBZDqoEA2EFII6MBohJ8UerzwvNqRu0DtOo5WVlcUDEx4gPyGf/+b8F9UMZrk4Uukeyf5t2p6PQgghbp2NGzeyYcOl497O6i+YMWMGvXppR6Oi/NiwYQOqqqIoSq3nbMz274dZs2Do0ChUNYE+fb5n1Ki7mD59ut7RhBC3mEwN1YHRCKnlbjTJa0Jilkx90cOePXvo2KUjXme8eOPEG2Q5nmdKVRcC7+7Mzp1SBAohxO0wcOBAVFWltLQUk8lEZWUlu3fHcexYGYMHD6a8HDZvBnv7DpSUlJCZmal35EbDZIJJk6BbN5X9+3N5+uknCA6ez7BhffHz80NVVb0jCiFuMSkEdWA0wol8OyxMFpRklugdp1FRVZUPPviAwcMH8w/lHzwU8xBbmmcyNXsks99twuefg42N3imFEKLhOnDgAG+++SbFxcWsW7eOO+7I5P77ywAoL4f+/SEpSds2QhrG1I6zZ7WGaP/3fwCF2NrezfTpERw8eJAnn3ySu+++W+7MCtEAydRQHRiNEFWldQ61yLcgozgDTzvZhPV2KygoYNKkSRyMPsiHFR/ieboJH3qZ2F46mp9+VejTR++EQgjR8DVv3pz+/ftjbm5O9+7d6d8/i1277Kmq0jaY9/GBvDwvABITE+natavOiRu2+Hjo2hVycsDCYieKcjeTJ0+nXbt20gxGiAZOCkEdGI2QVr2FhEu5CxGfRxA1MUqKwdvo6NGj3DP6HlpYt2Bh8kJKrMt52soPO9+WHFyl/eIhhBDi9mvSpAlNmjQBwMbGhnHjPNi0CU6ehMBA7evsWW1LArkjePtUVEBeHgwZolJQcB5FeZGWLX9m5cqdODg4yCbxQjQCMjVUB0YjZNgWYMKEV4EXsZmxRHweQUZxht7RGqTPP/+cOyLvYLDVYF488iLJHkU8ej6S8PtbsnWrFIFCCFHbysrKKCnRlkb4+mYBcOiQdi4wEE6eNMfV1U0KwdskJgZ69YJRoypwdHwSK6uuPPmkNl4GBwfTvHlzbGSdhBANnhSCOrBxz6DioX5kO2QTWBpIsEcwsZmxhH0QJsXgLVRSUsKkSZN4+sWnmWczj3uO3sOPzYt5KvMe3vjIniVLwNpa75RCCNG4qKrKe++9x9atWwH45ZcFQBn791cCWiFYWAjFxY58/PHHhISEsHz5ch0TNyzvvAPt20N0dBUxMU9w5MjHPPvsvYSHh+Pm5qZ3PCFELZKpobUsoziDwd9EgGcs+Z759DP049GJjxLxecSFYjB6RrRME/2bTp06xajRo6g0VbI4fzEOpY685erAb5V9+XUb3HGH3gmFEKJxUhSFQYMGXZh6OHnyQzg6JjF8eED1O1YDr1NWdgZQiYmJYfz48QCMGzdOl8wNQXExDBwIO3eCmVklFRUT6dQpk7lzt9GtWze94wkhdKDrHUFFUaZUf711ybHRiqL0VxTleT2z3Q4ZxRkXCr5gj2A6delE1ekqPO08iZoYRbBHMCnlKTJN9G9avXo1YeFhBFgFsCBmAaq5BdPUDhQEduLgQSkChRB1X0MfH8PCwvD19QWgZcuWvPBCG0JCtGvTixbNAaKByss+M2/evFpO2XDk5sJ992lFoJ1dOiaTL926xdOjRw9pCCNEI6ZbIagoSn9gk6qqiwH/6sEtDEBV1U1AXs3rhsqihQVlZ8swVZj0jtIgVFRU8Mwzz3D/1PuZ7j2dGftmEOd9nkfyBjNoShOiosDbW++UQghxfY1hfCwvLycrK+vC6/Xr9zJr1lGysiAuLg4YAwy97DPacfFnli+HkBAwGLTH6dPh+HHYuLESC4tXUNVWvPXWU+zatYtp06YRGhqqd2QhhE70vCPoD/Svfp5Q/XoskHfJsf6XfqD66uiBmi+gU1paWm3l/dsuvfMXmxnLovhFYIKDdx1k6IdDic2MxSrfSjqI3oCM4ozL7pqePXuWvn37suzHZfzH/D/ceexOVjZVeD5zGB98YsnChWBpqWNgIYS4cTc9PkL9GiN3797NwoULqazU7vq98sqXvPVWO3buhMDAQOAZ4InLPqMdF9ezfDmMH681g6mq0h4XLoSZM09gMvnSsuUKZs58jgkTJmBmZoaHh4fekYUQOtKtEFRVdXH11U6AMOAA4AzkXPI2t6t8pnPNF3DQu57d4qkpBrskRXLvynsBKN5YzFuz3qLN0TbMD50vReCfWPTFInxf8qXJzCYEdgpk1qxZhHYKpZJKPk7+GJ9cX+Y4+PCdWR+27VB4+GG9EwshxI37K+PjJZ+rF2NkUFAQo0aNuvB66dInURSVQ4dg9uzZQBxweeGnHRfXkp+fz3PPXX2G0bZtNvTsGciqVasICwvDxcWlltMJIeoi3ZvFVE9viVZVNVpRFL3j1ApPO09ezZvP5WM6zCucxz0P3qNPqHpi0ReLmLZ3GlTXysfDj/PWZ28xwTiBibsnkuF2nmeze9CqmwMHV4Cn1NRCiHqqIY+Pnp6eeF7yA7pDh5YEBmpbSLzyyji+++4wK1Y0BxwwGEr47LPPpFHMnygoKCA11fEaZ3345ZdfMBgMBAUF1WouIUTddVvvCF6y2P3Srz9OZ+mvqurM6ud5gGv1c2cg+3bm01Obl66c4nL3/+7WIUn9kVGcwdOHn8bZ1pn3vnuP9757D29zb151fpVH9j7CoWaVPJI1hDFPOrBxoxSBQoi6q7GPjyaTiczMTAoKCgBtzaC9/Un27CkDYOxYbd3ac88tpbKyku7du+uWtb7w+ZNNcY8cOVJLSYQQ9cVtvSN4ydSWq1IUZYqqqm9XP+8PfAN0rj7tD2y6nfn05NvBkuQ/HLP0lEVs11LTcdVYaGTR0kUXji8/tJwqqviw13LWx8xl6ZfmVHcZF0KIOquxj48mk4mPPvqIiIgIevfujcFg4MiRzygre53MTG0vQQA3N63N89atWzEajTomrvu2bVMwNy+kqsrhinN2dnl06NBBh1RCiLpM766hbymKEq8oSi6AqqrRl5zLq3ndEJmbw2vNwjjn6oCKytPjnyYlPUXvWHXSpdtu3Bt/7xXnfwv9jVX9ltD0hUgGjJBtN4QQ9VtjGB8NBgP33nsvbdu2BcDMzIyDB2dw+rSKuzu0bg3p6fDss81wdXVl27ZtOieuu1QVZs6Evn3BwWHNVd/j7b0Ac3Pz2g0mhKjz9GwWs0lVVRdVVQOqHzdVH19cfe66V0sbAiXIke88/VFQsFKt+N+m/+kdqc77eeDPVxz75r5vALC2ru00Qghx6zXk8TE/P5+8vDxUVSU4OBg3t4s9b9q2bULz5gqKAitWQL9+YGVlRkXFIdavv9bat8bNZIJ77oG334bg4ATy8h5h8OAv8fDIQFFMeHhk0K3b+9jartU7qhCiDtK9WUxjZjTCj4cdmWIJoUmhrDu6jlnM0jtWneNp58nXg76m84edKUsqu+L8vtJ9kBlM1LOy7YYQQtRlBQUFfPLJJ9jY2ODh4YGTkxOBgYE0bdqU3NxcHn98H3Z2g1mz5mLhV1joS2HhAv7zn2yeeOKKZqmNVkUFDBwIUVFgaVlIbGxPWrcOwGT6kn/8Ix7Q1l5++OGHfP311zqnFULURVII6shohJQsc+zvcKJjYke+av+V3pHqpNTUVEYNGUWgTyBvbHuDVKdUEkISKLcsZ0XLFZARTJs9UgQKIURd5+Pjg6OjIwUFBZw+fRqAo0ePAmBpacnu3V0oKbG76mffftucJ5646qlG6Z13tCLQ0bGIggIjgwZ1ITw8nGHDhvH9998DMHjwYF5//XWdkwoh6iopBHWUmqo9/nePM/fTigobyM7Jxs1VrnjWOHv2LBH9IrDxsWHe9nnk2Zp4YsR/yDHu0d6QEQyfRzFnsRSBQghR1ymKQnBwMHv27LninIODA08/3YdXX736WraUlCuboDRGJhMcPAgvvwxubilkZ4cwdGgvvvnmG06fPk3r1q0xMzOjqKiI8PBwveMKIeow3dYINnbLl8OHH2rPD6lOmKtmhGS04Z9v1etGcLfUmTNn6BPRB0tfS+btnEeZnRkz8vvTIfs7rPKDIVO7E7hssSeyvZQQQtQPwcHBVz0+ZMgQunSxuObnLCwSblekeiMzE7p31xrpdOy4iuzsIEaN6seyZcuwsbGhTZs2KIpChw4d6NGjhzSIEUJclxSCOpk3T3ucOxd+TXfCZK6tE1y1P17fYHVEcnIyvfv2xtLfkjd2vEGlrYGpuRHc/ZAVm77z5PTcKM69FUXcQSkChRCiPqmZHnqp4OBg/P39yc+PuubnystfJiOj8XaGPn0aOnSAw4fh++/XsH//aHr37kiHDh04duyY3vGEEPWQFII6iYvTHp96CpyamOPQ2ZEOCV0pdj+kb7A6IDExkd59e2PR2oI3t7+JYm3F47l96HmPNUuWgJmZ1kBG1gQKIUT9oygKQUFBl72+8847ATCZUjAY0hk4sIS2bbWf9zY28NxzCcBXbN++XafU+jp+XCsC09LA1XUvS5few7333sumTZuYNGmSTAEVQvwlUgjqpGaz3AULoKgIfrdyJjDdH2uvPRQWFuobTkcJCQnadNAgS97a9hbmVtZMze9N+wE2LF8OBlnVKoQQ9V7N/oEAvXv3xsnJCYAJEx6gpMSLn36y4dgxqKyE8+fh9debY2try9atW/WKrJuUFOjUCfLyoHnzE6Sl9WLo0KG88cYbWFhY4O3tjaIoescUQtRDUgjqZPZs7fGll8DBAf6zzVlbJ5jrxaqoVfqG08mpU6e0O4EhFry17S2sLOx4oqgXLe6wYc0asLLSO6EQQohbwcfHhxEjRtC/f3969ep12blLL/jV1Dfl5RZ079690W0sr6qwaBEUF0ObNic4cyaYIUMGMGjQIKKjo/WOJ4So56QQ1Mm4cbBsGbRqpb3O9nLEZFa9TvBA4ysET5w4oRWBoRa8ue1NbM3t+WdZDxyDbVm3Duyu3k1cCCFEPVTT0CQ8PJzo6GgSExMvnPvHPz7G2zuWI0e012vXgqsrBAeP4MiRI+Tm5uqUunb99BP89hts2KDi6fkDx48HMWHCOL7//nseeughRowYoXdEIUQ9J4WgjsaN0+b9N20KXfsYcOrqQGhiKPvO7dM7Wq2Ki4ujT0QfLDpZ8ObWN3HEmedN3anyseOXX8DFRe+EQgghbgczMzO2bNlCXM3CecDcvIz09GD2VQ+FHTtCeTmUlQ1GVVV27NihU9ras2wZDB0K//qXSu/er5CRMZzIyL7cf//9mJmZYWtri4XFtTusCiHEjZBCUGeKApGR2qawzn1cCEwLpMBQQGlpqd7RakVsbCx9Ivpg6Grgra1v4WJy4yXDHeQ627NpEzRpondCIYQQt4uiKEybNo1BgwZdOLZgwQwcHOBQde+0Fi0gLAwOH/bDysqqwa8TXLgQHngAHBxUfH1fZcGCV3nwwQnMnj2b5ORkysvL9Y4ohGggpBCsAyIiICMDCoxOmJvMCS4MZt22dXrHuu2OHTtG38i+WN5hyZtb38St0p3X7LqRZLBn40Zt8BdCCNGw2dnZXdbsxMwMQkMvFoIAI0bAvn1mhIYObrDrBFVV21Jq+nTttYXF//HBB68wefJkPv30UyIjI3nkkUewkgXzQohbRArBOiAyUnvcVeCEaq4SmhTKij0r9A11mx05coS+kX0x9DAwb+s8mpR58Z5bV34rceDnny92VRVCCNGwlZaWsmHDBuLjtX10VVUlPn4lBw6UU1WlvWfkSK1QcnN7iOjo6AbZXbu4GN5/X3vevfuPZGRMpk+fPnTt2pXCwkIURcHS0lLfkEKIBkUKwTrAz0/72rzbgEMnB0KTQtmVskvvWLfN4cOHiegXgWUfS97Y9gbeJU1Z2Kwz2zIdWb9eWw8ihBCicbC0tCQmJobMzExAmy4aEpJLq1bnyMvT3tO2LcyfD2PGuFNVVcWuXQ1njKys1LaRmjYNsrOhW7ev2LXrLp544gm++OILysvLMZlMescUQjRAUgjWEZGRsGULOPd2ISgliGyyG+Q6gOjoaCL7R2IRacHrW1/Hp8iHzwI6sT7JidWroWdPvRMKIYSoTWZmZjzzzDOXbYr+88+TiYlpjpub9lpR4KmnYPToUAwGQ4NZJ1hWBmPHwpAh8MQTKs2azWHv3nFMnTqV999/H19fXx5//HFcpGuaEOI2kEKwjoiMhNxcyG7ujMFkIKg0iKg9UXrHuqUOHDhA5IBILAZY8NrW12iR34IVIWF8FevMsmVwSa8AIYQQjcgfN0RfvhxCQlQMBpWQEO11ZSX88osdbdpMbBDrBIuKtHFv9WoYOdLEp5/+g5SUufTv35+2bdty9OhRQCuUhRDidpCfLnVERIT2uKvQCdVMWye4fMdyfUPdQvv27aPfnf2wGmjF3K1z8c/1Z114KIsPuLB4Mdx7r94JhRBC6CU/P58vv/yShIQEli+H8eMhJkahqkohJkZ7/fXX8PjjUFX1BPv27eP8+fN6x/7LcnKgb19tJpCZmcratdNYtGgRM2fOZN26dbi7u8tdQCHEbSeFYB3RtCm0aQObdhmw72hPh6QObD+9Xe9Yt8SePXvoP7A/VoOteGXrK7TMasmWvh2Yv82Vd9+FRx/VO6EQQgg92draUlRURHl5OfPmacfmzoXCQu0R4M03YfhwSE4OpqJCYe/evfoF/pvGjoXoaDAYVPz9n2Hbto+ZMmUKr732GlZWVowdO5bmzZvrHVMI0cBJIViHREbCtm3g1MeV4JRg0irTqKppmVZP7dq1iwGDBmB1txVzts0h8FwgB4a0Z+4vbrz4IjzzjN4JhRBC6M3CwoLHH3+cwMBAavaWf+opsLfXHgHi4rRtJEpKLFCU/vV2nWBaGiQkgIWFSmTku5w6NZ8xY8YQHh7OypUrUVVV74hCiEZCCsE6JCJCWzOQ6e2ERZUFgeWB/LjrRzKKM/SO9pds376dOwffidUwK17c9iJt09oSd28IM79zZ/p0ePVVvRMKIYSoawIDtUJowQJtTJw/v+Y49OunFYdubo/Uu3WCx47BSy/B7t2QlaXi4/Mov/zyPK+88grffPMN7du3JyQk5Ir1kkIIcbtIIViH9O2rPe7I19YJdjjdgYlRE4n4PKLeFYNbt25l0F2DsB5pzezts2l/tj1nJrRl2tca4xDoAAAgAElEQVQeTJig7ZUkY50QQogaaWlpvP/++9x/fxKgFU0ODjBnjnZ+9mywstI6bBoMndi9e3e96a69Zw/07g2ffAJdu1bSvv1IEhI+Zfz48cyYMQOATp06ERISonNSIURjIoVgHeLhAe3awaY9Fli2syQ0KZRcNZfYzFh8X/Jl0ReL9I54Q6Kiohh892CsR1kzc/tMOiZ3JHtyMBM/82TECG0glCZoQgghLuXs7Iy3tzequgwYBxwDKoEU4CE8PDYCsHQp3HffB5SWlmJra0tISAjLl9fd5mqbNml3MgsL4dVXq3juuQns2PEdzzzzDBMmTGDJkiUUFxfrHVMI0QgZ9A4gLhcZCf/9XwbfBX1H/2P9ae/cnkqLSmKJZdreaQBMfXCqzimvbdOmTQwdMRTbsbY8t+05Oid2pmR6IPd91ITISPjqKzDIvzohhBB/YGNjw+jRo/H39weSga8uO//vf59jwIAB/PDDchYs0OaLVlVVERMTw/jx4wEYN25cLae+vtWr4b77wGQCZ2cTs2ffSUbGr7z99ts899xz5Obm4uLigp2dnd5RhRCNkNyXqWPCemVQdl8EO5vvxLLKkrVt1hI1MYpgj2DwhKcPP11np4n+8ssv3D38bmzH2vLPHf8k/FQ46tNtGPmxN507w9q1YG2td0ohhBB11caNG0lNTf3DOjlLYAY9e2oLy+fNmwc8Aey47LPzatqN1iHJyaCq4OmpEhz8GBkZvzJ+/HhGjx4NgMv/Z+/e46Oq7/yPvw7hGiAzhCSAUi8TKtcqDoPV2lbQoV7aqugELGjttkui1rpq22RhF9tfsbKZ1larrZto3aqIhkzdtnZrtxkEt2pVwohWEJVMFeUWIBkgBIEk5/fHmTNOkknIhWQmyfv5eOQxzDlzzvnMiZ5vPt/rmDGcd955SY5SRAYqJYIppPpwNSt3zoWcLRyddRQMMF4zyBmZE0sGjzqOpuSYweeee46vXv1VRi4ayb+8/C9c+O6FDP7+p7my5BTOOgv+9CdrrIeIiEhbcnNzWb58OTt27MA0TUzTZN68ixkypJC1az0AbN26FTgHuBA4Dvwd+Fp0e2rYvBmqquCHP4QJE5qYNq2Av/71Ee69917+7d/+jccff5x33nkn2WGKyACnRDDFDEqzXo+kH2HY1GHseHAHm/M201DdkNzA2vHHP/6Rq665ipHXj+TWv93KF7d+kfSiSXz14VMZPx7+8hfIzEx2lCIikurGjRvH5z73OYbHdR955JESli/PYd06gy1bYPz4OwF7AdrBwAxgdXR7cpmmNcnN2WfD7t1w8831HDx4DmvXPsyDDz7InXfeyeTJk7nqqqs466yzkh2uiAxwSgRTiN3yN7ZpGk2vN3F0y1GO7z3O3sBe3nW9S+OmRk4deirrblxHzsicZIcLwB/+8Afm++Yz+uujufmVm5m7eS6Of83lqscmkp5uDZKfMCHZUYqISF8wevRoLrnkEsaMGRPbdtppp3HTTUMYOhQeeggMY1nCY9va3luamuA734G77wafD2bO/Jg33/Rx4MBbLFmyhIsvvpgjR44waNAgZs6cqWUiRCTplAimmJyROTzoWcclr+W12nfl368kdFsoZZLA//7v/+baBdcy+huj+efX/pl5f59HZtGZzH/qUxw/DhUVcMYZyY5SRET6EtM0qa6ubraw+p49b5GR8Wf+678a2bXLmfC4trb3huPH4YYb4Je/tGbFrq09wpVXfpnnnnuO0tJS7r33Xp555hleeOGFpMUoItKSEsEU9JW5OTwdvqnV9tc/9XrKJIG//e1vybsuj4x/yuCbG77J5ZsuJ7vwDBb+/nRqauDPf4Zp05IdpYiI9DWvv/46Dz30EDU1NbFt48aNIyNjFZMmHcLlSnzcaaclbwmG3/4WVq+2kkC3u5FXX53K888/z8MPP8ySJUsYPXo0N954I5dccknSYhQRaUmJYAoaNQomn31Kq+3BEUFeeeWVJETU3Jo1a1jwtQU4vuXg65Vf5yuhrzDue6fx9YrTef99ePZZ8HiSHaWIiPRFubm5XHXVVc2WVMjOzqaqahWbNjn54Q8TH5eW9otmrYg9afVqmDHDWg5pxgxYtw4MAy64oJH09Ks5ePAD7rjjDi6++GK2bdsGwMSJExkyZEivxCci0hFKBFPUxRfDtwe5GfmNMRgjDepPr4czoaC4oNcKukSeeuoprrv+OpxLnCwKLeKqyquYcOenuOnVM3nz7waBAFx0UdLCExGRPs7hcDBz5sxmE8bYGhsbmTx5Bz//OUyfDmlp1uvEiXvZtm0qf/zj//R4fKtXw+LF1sygjY3Wa2kpfPrTxzhw4EJefPFPPPHEE9x7772sX7+edevWJbXcFhFpixLBFHXxxbClKYNq3zmc9eBZpH+Qzpff/jJvZr3Jc889l5SYVq1axeIbF5OZn8mC1xdw7avXMuE7E7nzbRd/fdHgiSfgy19OSmgiItKPHD58mHfffbfV9quuupbzzx/GK6+YvPUWNDTAW2/BHXdkAldTUPAmjY2NPRpbUVHi7du27eOtt16lpKSE66+/HsMwWLRoEV/72tc0MYyIpCQlginqggtg2DB4/nkYf8N4Rn5mJLe9dBtDxg/hll/cQlNTU4/HUH24OrZe4WOPPcYN/3QDmQWZzH9jPgv/tpAJ3z6VH+zJ5U/PGTz0EFx3XY+HJCIi/diBAweIRCK88cYbPPXUUxw6dKjZ/m9/u4DLLqvht7+FXbs+2X7HHWm43TvZteu7/PjHPdcq2NgIH32UeF9T0wRWrFjBlVdeyf/+7//S1NTE8OHDGTVqVI/FIyLSHUoEU9Tw4ZCbC7/6FQwZZuA/4GLojqEsfn0xH7g+YNWTq3r0+g89/hCnLT+NcUXjGJ87nm986xtk3ZLFV/7+FRa/uJgJ+RP42bFJlK0xKC6GgoIeDUdERAaAgwcPcv/99/PXv/6VU089lVdeeYUtW7YQiUQwTZPLL7+cn/3sLBoaDB555JPjDAOee248Q4ZEWLFiOvv2fdwj8f3nf7a//9///d/Ztm0bb731FnV1dT0Sg4jIyZLURNAwDG/0pzhumy+6rTCZsSXb6tWwZQt8/LFVAxnYnkklY7hu/Q2MzBjJd//ru3xY82Gsxe5keujxh7jl1Vs46jgK2bDn8j2wCC5961K+8cI3GP/N8TzqOIvShw2WLoXCAf2bEhE5+QZq+Thx4kQyMjL4+OOP2bFjBy+//DLl5eXcf//9/OQnP+Gdd95hwoQ6Tj11Hz/6kRmbrGX1asjJGcTKlR/S0GDw05+WdSuOlpPBPPCAtf2yy8AwEvfIycysB+Bzn/scN998MxkZGd2KQUSkpyUtETQMwwvkmaYZBNyGYbgNw3ADRLdF7PcD0T33WK8rVsChQ7BihUEJLoYdHsQtr97Cvs/sY/YvZzP3sbknNRmsPlzNHZvugByYlj2NadnTIBuu23Ud//z8PzPuhnH8Lncy/p8Y3Hwz/PjHJ+3SIiLCwC4fDcNgWhtrD6WnpzNp0iRKS+vYsSOLhgYjNlnL4sVW8vbd73q4+OJb+OUvX2batMZmiWJHJZoM5rbb4Ne/hq99rQE4lvC4c88tiy15kZ6e3tmvLiLS65KWCJqmGTRN0+5Q6DJNMwQsBCLRbWHAG3+MYRj5hmFU2j/ArF3xgwT6ka1brdfbb7eWk7j9dtjGaCqMcVz+8uXkDMphT9MetuzdwmnLT+Ohxx/q9jWrD1cz97G5HHUc5bzh5/F4xeM8XvE4d264k4JgAWs/vZZnZ2ey9N8MFi2CBx+0uuOIiMjJ05XyEfpPGdlWInjFFVeQlpbGo4+OB+IrSq39dgXqxRf/irq6Et5+O61VotgR9nla+vnPYcWKvdxyy6/5yleewuH4CMNoZNiw9xg37k4+85m/c/hw8tYyFBHprKSPEYx2cbELPCdQE7d7bPxnTdMsNU3TY/8AGydMmNBLkfauKVOs1/vug7o6qwACWDdtNMebjvNP6/4p1mJ31HGUW169pdPJYPxkMHYSuGXvFi4/fDnF/1rMod8d4tDvDvHV//kq75z1Dvdcdw9FWy9m3tXV/OY31sK5IiLSMzpTPkL/KSPt7qHxpk2bhiu6knyiitL47f/5n5kJz/u97x2M/btl18/4JNE+T0tbt5o8+GA+Q4dW4fG8yx13/Jof/OBuli5dzc03Oxg+fDj19fWd/8IiIkmS9D/lTdP0AwWGYTiTHUsqWbbMel2+HEaPhrvuAkZWs33xpTxz3jN86c0v8Zz7OdbduM7qvpkDd2y6o8PdROMng5kyawqPPvoo2z/YDoCnsvVq8Dsn7KQprYn0kfDww6A1cUVEetZALR8Nw2Dq1Kmx90OGDOGSSy6JvW+rojSaJ/LRR4ln6dy1K4NQKHHXz8WLwb5EW7lzU9MOKioqeO+99xLuP378OJMmTer4FxURSbIeTQSj3VRa/nij+9xxYxzCQD5Wtxe7Ks8J7O/J+FLZokXw5JOfLJhrjKpmWP5cdhzbQuX8StIy0vjw6g/Z+429VFxeEWsZjB8zGN/iF6/lZDDvnP8OS5cu5chTRxjKUJ6Y8kSrY34x+xcMPzSNv393Hadn5fT49xcR6c9UPrZv+vTpsX/n5OTw7LPPxhZlv/nmWqBFRSnWchIvvgjQRpMeuznnnLa7fr75pvVaV5e4Vc80Te666y42bdrUajuAx+MhLS3thN9NRCRV9GgiGO2m0vInGN3tpXmhFgbKgGidHi4gyAC2aBGxBXPvvhuOHrW251TnYB4wOb7nOHsDe3nX9S6nfXAaADs+2sH27dtbtfitjvZ7STgZTA5wEzR+vZE5787h/sd+0SqWSP0p/Mi1Dtc4JYEiIt2l8rF9EydO5Oqrr8br9TJz5kxOP/30WMIVifwKWAS8BTREX29n9OiDXHIJZGa+kfCcgwZ9n0cffZitW82E+2ut/JJIZCgAU6daFbGfNE5OYNmyZWzbto3Ro0fHjrMnuLlOi+mKSB8zOInXLgUWGIaRD2CaZgDAMAxPtFY0Eh0gL0Dht3N48nPrePdzc3G94mq1P/eFXIxLDQ6/cJjzHjwP8wbTSvCwWvwW5y8m9E6IJ9Ke4KjjKNOyp7HuxnUAzH1sLh98/AHf+cN3uPTvl/J++nDu/dKDfOaA1Rtp49lV8Ng6Hjsjh+/f0mtfWURkoBrw5aNhGJxzzjmttjc1NfHwww8DHwBPNdsXiQT47Ge3c/bZZ/DLXz4I/DMwDDgKPEJu7qvk569i8OAvAFNanXvQoCN85ztFWA2wM1i0yBp/+POf262OWzHN6axevZpBcYPkhwwZwpe+9KWT9M1FRHpP0hJB0zQjWIVdy+2ttok1oP0/783hi5ev47mbvorvVV+z/bXZtZw7/lxCXwrBXGCI1eIHsIUt8A24t+ZeyLK2V1xewd5v7AXg977f88byN3DWOvnT5X/ivr9+l+Mv/Yzq/5jLoEHwR986XA/ntDmAXkRETh6Vj4lt376dl19+mQ8++CDh/ltvXcR//Mcgnn76Qn75ywvj9gwHbuUHP/g2I0f+nmuuWUeiRPD48f38+tcBhgw5yPHjv2H5cqv7qe3UUx/HMPy43W4OHjzI888/D8AXv/hFHA7HyfuiIiK9JJktgtJJX/gCXD8/h7JfPwtsabZvyR+XMCw8jJWfXcmzpz3bqsVvC1sgugbu6e+fzruudz85OACDHIP4zje/g+E2cL79Pfa+n8NVtesoKIBVJVbT4pTW5aaIiEiPM02TiooKmpqaaGpqwmhn7aJ///fDwEhWrLBa9O67z0robrjB4IEHrsY03wIgJwf274exY6G6GiDChAkjGD/+PV5+eRGwDCth3MqIEffx9a9bZeE555yDaZpkZGRQV1fH+eef38PfXkSkZygR7GP8fvj973N45PNHcA35NQDfvOubHP/gOKHCEHf+153MP2M+X7j7C7EWvwp/BfOem0fVjipm7JjBV4JfaXXeFz79Asw0mPy3dWx53yrsiu/KofiuTz5jz2QqIiLSmwzD4JprrmHkyJHtJoEA778/HGi+vITdsjdzJtitgVVV1v66OmvSGZjCtddey8iRI/n85+vZubOYXbt2sXPnTi644AJM06SxsZG0tLQ2u66KiPQlSgT7mAkT4P/9P7jzztP5TfmtXH455IzMofpwNXcfvJvTKk6jYF0BH13/UeyYvYG9LD1lKeN2j2NI0xAajcZW5/3rVX8jbdU6fvdaDj/+MZx+Oqxcaa2nNGWKlQQuWtSb31REROQTY8aMAYglZIMHJ/4TZsoUePttqyXQHuMHMG0aNDX9lZEjJ3L48Jmt9k+cWMfFF1/MX/7yFxwOB5MmTWq2HERaWhrbtm1j8uTJPfo9RUR6S9LXEZTOu/VWOPVUWLIoh1McOcyYAcHf57D2m2t5/7L3CU5tPZnciAMjWHfJOj71zKeYtmNaq/3vPPAs29/O4dlnraRv8eJPZix96y0lgSIiknw1NTWUlpZSUVHR5me+/W1r4fiWy0ssWwbhcBhYmXB/cbGTyy67jEsvvTTheZ1Op9YJFJF+RYlgH1ReDjt2wPHjzRfDDf4+h3U3ruPVa19tdYx/uZ/b//t2cufnsm7dBG4afiaBs58ncPbz3DT8TA5X57B8OXz5y0n4QiIiIh1w+PBhdu/ezaZNm1i1ahVr165ly5YtRCKREywvsYjs7ApuvPFGli49vc39ANOmta4sBbjiiiu0TqCI9CtKBPsgezHcFSvg0CHr1d6eMzKHZ299ttUxz976LDkjrbF/P/4xvPPx6Yzy3cp3K27l+n87HYDf/KY3ohcREemaiRMnkpGRwbFjx6iqquLFF1+kvLyc+++/n5/85Cds3bo1urzEU8BngCHR16f42c9+Rm1tLU899VSb+w8cOMCwYcPIyMhodt1p06bhcrVeuklEpC9TItgH2cs4xA+EB6tlsKQEhh7P4R8/OJP/Ptdq8Vs5+UwqfpfDxo1wyy2wJTrh6L/fkcOZOTmx47U8hIiIpDJ78fZE0tPT+cc//tHm8hK33XYba9euJS8vj8LCQq6//nouueQSpk6ditPp5NZbb2XVqlU8++yzTP1kFXmtEygi/ZYmi+mDpkyxkr6WA92HDYObbrLGEDY0nA4jb7V2HM7hL9db/xw+HBwOOHCg9fFaHkJERFLdtGnTeOWVV1ptv+KKKxg7diy1tbU4HI6Es4uapsmHH34I0GoymM2bN/O5z32O6dOnU1dXx6uvWsMstE6giPRXahHsg+xlHFoOdP/1r2HDBrB7tKz41xwO7c6JdR2dMAF27YJf/Srx8VoeQkREUp3dPTTemWeeyejRozl48GCsm2iiMYQnalG84IILGDNmDBMnTuTqq6/G6/VywQUX9MbXEhHpdWoR7IPsGTzvuSfx8g4HDlivLddQqq4Gp/PEx4uIiKQqwzCYOnVqrMVuyJAhHDlyhDVr1nDzzTeTkZHBwYMHqaqqoqqqKnbciBEjuOqqqzjttNPabFG0J4PROoEiMhCoRbCPWrSo7eUd7C6e991nLZSbqOtne8eLiIiksunTp8f+/cUvfpEbbriBa665hkGDBjUb3xcvPT2dSZMm8e6777bap8lgRGQgUotgP2SvA7h8ufUTv11ERKSvs7tu1tXVcf7555OWlkZ6ejoA2dnZCY+ZM2cOaWlpfP7zn6epqYk333wT0GQwIjJwqUWwH1q0CJ58EqZPh7Q06/XJJ9XqJyIi/YPddfPCCy9stbaf2+1m1KhRzbbl5ubGWhHHjh2Lx+OJ7dNkMCIyUKlFsJ9atEiJn4iIDDyGYTB9+vRmYwi/+tWvNptFtGWLoojIQKREUERERPqV+EQwUYufJoMREVEiKCIiIv2MWvxERE5MiaCIiIj0K2rxExE5MU0WIyIiIiIiMsAoERQRERERERlglAiKiIiIiIgMMEoERUREREREBhglgiIiIiIiIgOMYZpmsmPoMsMwPnI4HKfOnDkz2aGIiEgP2rRpEwcOHNhhmubEZMfSV6iMFBEZGLpaRvb1RPB1IBvYluxYTmACsCvZQfRBum9dp3vXdbp3XdPT920SsNc0zXN78Br9Sh8pI/X/W9fp3nWd7l3X6L51XUqWkX06EewrDMOoNE3Tk+w4+hrdt67Tves63buu0X2TrtB/N12ne9d1unddo/vWdal67zRGUEREREREZIBRIigiIiIiIjLAKBEUEREREREZYJQI9o7SZAfQR+m+dZ3uXdfp3nWN7pt0hf676Trdu67Tvesa3beuS8l7p8liREREREREBhi1CIqIiIiIiAwwSgR7mGEY7mTHICIdZxhGYbJjEBkoVEaK9C0qI/sXJYI9yDAML1Ce7Dj6IsMw8qM/xcmOpa8xDMMb/dG966To/7Pzkh1HX2P/t2YYRn6yY5G+Q2Vk16mM7BqVj92jMrLzUr18VCLYg0zTDALhZMfR10QfNEHTNEsBV/S9dED0XuVF/9tzq7Zdekm+YRhV6HknnaAysmtURnaNykdJkpQuH5UISipyAXbBFo6+lw4wTTNommZB9K3LNM1QUgPqQwzDcEf/QJDOW2KaZq7un0ivUBnZBSofu0dlZJeldPk4ONkBiLQUreW0uYGyZMXSV0X78Bec8IMSLzPZAfRhdquE2zRNf7KDEenPVEZ2j8rHLlMZ2TUpXT6qRVBSVrTbRki1dp0XfdgUGIbhTHYsfYFqOrvHNE1/9P6NVTc1kd6hMrJrVD52nsrIrkv18lGJoKQyr2maRckOoi8xDCN+3EMYSMnBySnIZRiGLzqYO1NjRzouOmGFL/p2P+qmJtJbVEZ2gsrHblEZ2QV9oXxUItiDor98T9x/BNJBhmHk203oqViDksK8fNJ9w0mKDk5ONaZpBkzTDETfqpa4cyoBu6Y4N/pe5IRURnadysguUfnYRSojuyzly0fDNM1kxyDSTNyU4jVYD+08dUnomGhXlwXRt7PiBsaL9JhoLXEN1gQMKTcGQqQ/URnZNSofJRlSvXxUIigiIiIiIjLAqGuoiIiIiIjIAKNEUERiooPp1f9fREQkjspH6Y+UCIoIAIZhuNDixCIiIs2ofJT+SomgiABgmqZdyGkmNRERkSiVj9JfKREU6SHR9WNq7bV3DMMoTnI8zg5MM76wV4IREZEBS+WjSGpQIijScyqB0uj6O6VYC7Imc72nBR2YYtyHtdaSiIhIT1H5KJIClAiK9BwvUAGx9Yu8pHC3EsMw3EAA1XqKiEjPUvkokgIGJzsAkX5sNhCKLiY6D7gkOs6g10UL2poTfMxjmmaRYRi1vRGTiIgMWCofRVKAWgRFeo7TNM1gtNtLjWmaoSTGssA0zUAHP1uZ5C46IiLSv6l8FEkBSgRFekC0hjESt8lrrz9kGIbLMIyN0TWJfF0dJB93Hlfcv7u0xlF0auxcwzB8WN1z8rpyHhERkfaofBRJHeoaKtIzPDQf7+AyTTNiGIbTNM2wYRjhaA1oyDAMAFrUMoZP1E0m7jzh6PFh0zQjLT/XwW4vbtM0i6KfDwIbT/QFRUREukDlo0iKUCIocpJFaw+LaF7QBaIFWRirJtSeqtoV7RpDB2YsSyR+yuu2aju9QJvnjh6/NK7wdQGZhmEUmqbp70JMIiIirah8FEktSgRFTrJoDeS8FttadiWJmKYZPAljDSJ2AWkYRkEbn8lMVBMaF1sQmBX3PgSM6WZcIiIizah8FEktGiMo0suiNaIuwzBcJ6rljC5y62v52uI8zvh/tzyeE3d7ERERSTqVjyK9yzBNM9kxiEgPidaoVrZX4ykiIjLQqHwUUSIoIiIiIiIy4KhrqIiIiIiIyACjRFBERERERGSAUSIoIiIiIiIywCgRFBERERERGWCUCIqIiIiIiAwwSgRFREREREQGGCWCIiIiIiIiA4wSQRERERERkQFGiaCIiIiIiMgAo0RQ5CQwDMNrGEahYRi+6L/dhmEUR1+rkhCPyzCMcsMwNhqG4Y5u8xmGYUbjdJ7geG/08277370TuYiI9CcqH0VSl2GaZrJjEOnTDMPIB3JN0yyK2+YCyk3TnGUYRgWQZ5pmJAlxzTJNsyBuWxUwzzTN8AmOc5qm6Y/b5gNmx39HERGR9qh8FEltg5MdgEg/UGKaphG/wTTNsGEYZS0/mKDmMGKaZrBHo+uEaE1osWmaY+K3m6YZiNbglrRXSIqIiMRR+SiSwpQIinSDYRheIOGDP77GMG5boMeD6h4PUNPGvjDgpo3vKyIiYlP5KJL6lAiK9G+uFrWsmfY/orWbHqzCK9SBmtfME+wXERHpK1Q+yoCnyWJEuiFaOLgS7YvWhiZb2DTNgP1D89rMBdH9fsAe21BJG98nuj3Uc6GKiEh/ofJRJPUpERTpvgLDMEriN5xo1rFUYJpmaXSsRqw7S3TAfoFhGIXxn40OkC/V+AcREekElY8iKUyJoEg3maZZCpTHT48NeEzTDEYLERdW7WKnRae3dnZ2W3RWtnmAJ356bKzuK74Wxy/kkxpP+/uE46b69kW3a0Y0ERHpMJWPIqlNy0eIDGDRQiwIZKo2U0RExKLyUQYCtQiKDFDRQq4YKAcKTvBxERGRAUHlowwUahEUEREREREZYJLeImj3z457Xxx9zU9ORCIiIsmn8lFERHpSUhPB6KDh8hab8w3DqEKLcoqIyACl8lFERHpaUheUj84a1bJAWxJdz0VERGRAUvkoIiI9LamJYBtc0ZpQd3QhzzYZhvE6kA1s65XIREQkWSYBe03TPDfZgSRRh8tHUBkpIjKAdKmMTLlE0C7cDMOYZxiG1zTNoL0vOi4ifmzE9BEjRgw577zzTu3JmA4fhspKmJZZR1rNMcLjw3gme3rykiIiEmfTpk0cOHAg2WEkVXvlY3R7j5eRTU1NHDhwgN27D1NdPZHp0yEry9pXW1vLm2++ycyZM3E4HCfrkiIicgJdLSNTKn7QD4sAACAASURBVBGMFmI10a4v+7EWGo2JLuRZGvf59eedd95F69ev79G4du+GCRNg2eerOPUPH7LkoiWsf7pnrykiIp+YM2cOL7zwwoBt2TpR+Qi9V0a+9tprzJ37LWA93/8+3HijtX3Tpk2ce+653HXXXcyfP/+kXlNERNrW1TIy6bOGtlCJtXgnQG70fdKNHWu91pEOgHHYSGI0IiIyAKVM+XjGGWewefNLAPz1r5CXB42NMDZaWO7bty9ZoYmISCcke9ZQH+CJvmKaZghYEH1fFX2fdEOGgNMJ+44PAWDo0aFJjkhERPqzVC4fH3nkEbZs+RsAH34IgQAcOvRJIrh///5khSYiIp2Q7FlDA0CgxbbSNj6eVNnZUH3USgRHNIygsbGRtLS0JEclIiL9USqXj9deey2lpaVMnepmw4ZsAD77WfjBD9JJT09Xi6CISB+Ral1DU1Z2Nuw6bCWCDtNBbW1tkiMSERHpfZMnT+aJJxp5++1s7KLw3Xdh8WIYPvybSgRFRPoIJYIdlJUF2w9aiaCzyamuLyIiMiDV1NSQmfmThPvq6/9F5aOISB+hRLCDsrNhe81gmowmMhoyVOMpIiID0tq1a3nvvcRDI44ePVPlo4hIH6FEsIOys2HvfoNjo4/hOOZgV/WuZIckIiLS6z7/+c+Tk1OTcF9Gxk4lgiIifURKrSOYyrKyoKEBGjKacNQ72L5ve7JDEhHpML/fj9PpxOWylp8LhUIUFha2u8/v98e2hcNhCgsLCYVC5OXl4fP5mD17NuFwGKfTSX5+frPrBYNBPB4PpaWl7N+/n9mzZ5OXl0dJSQmRSISqqiqKioqIRCK43e5evBPSXRMmTGD69EfZvfubrfadd95aKivVNVTkZNGzW3qSWgQ7KNuaGA3TkYaj3sGH+z9MbkAi0i+tXr2aGTNmMHjwYGbMmMHq1au7fc6CggLcbjf5+fl4vV4yMzOpqqpqd18wGMTtduPz+fD5fLHPu91u3G43CxcuxOfzUVhYGPu8LRKJEIlEcDqdOJ1OiouL8fl8uFwu8vPzKSwsZNasWbhcLiorU2K5WOmEuro6Skou4tJLmxg0CAwDxo2DJ5+ECy/8gNraWhoaGpIdpkiv0rNb+iIlgh1kJ4JNGUNx1DvYFVHXUBE5uVavXs3ixYvZvHkzjY2NbN68mcWLF3frD4pwOEwwGMTr9ca2ud1ucnNz290XiUSoqKiIbS8oKGjzGgUFBRQVFcXel5aW4vP5APB4PAmPsbd7vV4CgUDCz0hq2rZtG6tWreLcc4/S1ARTpsCFF8KiRZ+sJVhTk7jrqEh/pGe39FXqGtpBWVnWa+OI4TjqHVTXVSc3IBHpc26//XY2bdrU5v4NGzYk3L5kyRJKSxMvITdz5kzuu+++Ns8ZCoUSdt8pLCwkEAi0uQ9g5cqVzJo1i4ULF8a2JeJyuQiHw7H3dg000GbXIXu7y+WK1TpL3zBp0iTOPvts7rvvp9x88/fZvHk41dEiMStaWO7fv5+cnJwkRily8ujZTavtenb3D2oR7CC7RfDY0FE46h3sq9dgeBE5uerr6zu1vadt3LiR4uJiNmzY0G6tMlhdirpKrUd9y6hRozBNk717n2Lp0r1MmAB79lj77ERQE8bIQKJnt/RVahHsIDsRPJI2msFN+zl2+FhyAxKRPqe92l+AGTNmsHnz5lbbp0+fzvr167t0Tbfb3azrj82ubW5rnz0Bgdfrxev1Mm/evDav0d1JAzIzM7t8rPS+hoYGPvOZz/DSSy8zbJiTrCxiLYJ211AlgtKf6NmdmJ7dfZ9aBDsoPR2GD4dI03AAjHojyRGJSH+zbNmyTm3vCPsPgpYTApxoXzAYbNZlyOl0tnmN0tJSli5d2uUYpW85evQoq1evZs2aHYwcCYMGweTJ1sza8V1DRQYKPbulr1KLYAcZRnQtwWNDABh6dGiSIxKR/mbRokUA3HPPPWzdupUpU6awbNmy2PauKikpwe/3Ew6HyczMxOl0xiYZaGtfOBwmFAoRCoWoqamJ/bFgbysrKyMcDsemIG9vnEgkEmHNmjWEw2H8fn9sFjrpm0aMGMH8+fP57ncfAX7OF74Av/iFtU8tgjIQ6dktfZUSwU7IzoY9R6xEML0hncbGRtLS0pIclYj0J4sWLer2Hw+JtDdhQKJ9bf1x4Ha7m00okEhubm6z9/ZaVS3XqwJrZrz2ui5J6hk0aBATJ07ko4/eAiB+iFF6ejojRoxQIigDjp7d0hepa2gnZGXBR3VWIugwHd0aYCsi0l/l5+d3eFrxUCikWef6oAMHDvDMM78G4J134Nxz4fnnrX1ZWVnqGirSB+nZPfAoEeyE7Gz48ICVCDobnarxFBFJwF6M+ESVZeFwWN2M+qhgMMjGjX9l8GA4fBg2bYLt2619WVlZKh9F+iA9uwceJYKdkJ0NH+5Lo2FwA44Ghwo6EZE2eL3edicpAGvCg+7MWCfJM3/+fF566UW+8IV1XH65tc1eQmLs2LEqH0X6KD27BxYlgp2QlQV1hw2OjT6O42MHO/fuTHZIIiIivS4rK4u6ujo++9m/cOWV1sza8YvKq2uoiEjq02QxnWCvJdiQYeKod/B+9ftJjUdERCQZ9uzZw/e+9z1OP/0cdu2CceOaLyqvFkERkdSnRLAT7ETQdAzGUevgvZr3khuQiIhIEmzZsoX/+7//46WXzubgQYN58+CUU6x9Y8eOpba2loaGBgYP1p8ZIiKpSk/oToiuk0vjqGFk7Mhg14FdyQ1IROQEQqEQeXl5+Hw+Zs+ezYYNG5g3bx5er5dQKMSSJUvwer2xfbm5ueTn5xMMBikoKIgdV1NTQ3FxcWz68UAggNPpJBQKtTu9ufRP5513Hm+99RZvvrkeh2MuJSWf7LMXla+trSXbrkEVkU7z+/2xSVnC4XCrZ21RURFLly6Njelr73nv9/vZv38/s2fPJi8vj5KSEiKRCFVVVZSUlFBaWgpAVVUVxcXFvftFJWmUCHZCrGvo8BE46h1U11UnNyARkRNwu9243W4WLlyI2+3G5/MxZswYamtrcbvdeDyeVvsWLFiA1+ttdhxAZmYmkUiEcDgM0GzxYk0cMLCMHDmSYcOGMXToESIREzBi++xEcN++fUoERbooGAzidrtjC8gXFBS0+kwgEGD27NmxZRzae947nc5YIulyuWJrA5aWlhIMBvF6vbhcLvLy8mLvpf/TZDGdYJdnRwePwnHEQe3h2uQGJCL9zurVMGMGDB5sva5effKvkZmZGUvmWnK5XAlnjItEIni9XmpqaigrK4t9xuVyEQwGT36QktLq6uqYNWsW1157CbW1Bvffb3UNbWqyuoYCGicoA0pTUxMlJSWsXLmSo0ePdvt8kUiEioqK2PuWiaC9jl9ZWVm757Gf9x6PJ+F+j8dDOByOPcddLleb5YP0P2oR7IQxY2DQIKgzRgPVNNQ1JDskEelHVq+GxYs/eb958yfvFy06OdeIRCI4nc4214Bqq0tQMBjE5/PF1pjKzMyM7dMMkQPPgQMH+OMf/0ha2mkcP57N8eOwaxfU1HzSIqj/LmQg+ctf/sJNN90EgGEY/Ou//mu3zufz+Vi5ciWzZs1i4cKFrbqFVlZWUlxczJgxY9o8x4me9/BJK6ItFAqxcOHCbsUufYdaBDth0CAYOxZqGoZZ74/o9olIx91+O8yZ0/bPkiXW51asgEOHrFewtrd1zO23d+zawWCQYDDImjVrWLt2bbN9lZWVBINB8vLyKCoqaravrKyMoqIi1RBLM+PGjaOhYQEPPPAxhmFy333W9j17mncNFekv5syZw29+8xsAjh8/zpw5c1i1ahUA9fX13HDDDbHP/uhHP+L888/nmWeeAaz/F+bMmcOzzz4LwO7duzt0zY0bN1JcXMyGDRsSdg0Fq0WvZa+M9p737bG7+aur/8ChTKaTsrOh+ugQAIZ+PDTJ0YhIf1Jfb73efjuMGvVJkmdv7w57rEl+fn6rrp8ejwev10t5eTlAbNIAgIULF1JcXBz7wyAcDuN0OqmpqQGsGme7K6AMHGvWDObuu6dy7NinME2DHTus7atXq2uoDDy7du1q9t/7kSNHYhNrdVX8WOzy8vJmlXHhcJiqqioCgQAulyv27La197xvTzAY1EQxA4y6hnZSVhbsPGQlgiMbR9LY2EhaWlqSoxKRvsBuNWnLjBlWd9D77rOSwJ//3No+fTqsX9/j4QHW+JD4bp82r9dLJBKJdRuqrKwErD9INKnAwHPPPdbrihXWf6vLlsEDD8Djj8OPf5zOiBEj1DVU+pX1cQ/hIUOGNHv/9NNPt/r8vn37GD16NGC1ksd/fvz48Se8XvwELkCzhC4UCsUSNq/Xy6xZszrzVRIqLS2NdT/VZDEDh1oEOyk7Gz6KJoKOJgeRSCTJEYlIf7FsmfW6fDmMHg133dV8e1eEQiHC4TDl5eWtnlehUIjKykrKysoIBAKxqcp9Ph/BYJBQKBTbV1payiWXXNKs21AwGMTpdKob0QC0dav1arde28OXdu60XrWovAwUTU1NPPzwwwn3/exnP+vyeTMzMwmFQrHn79KlSwHrubty5UpCoRBgVcbV1NTg9/vbfd6D1YOjtLSUcDiM3++PtTIGg0GKiorIzc1td8yh9D9qEeyk7Gx4uda6bY5GB/v27VO3KBE5KewJYe65x/pDe8oUKwnszkQxbrebjRs3dnqf1+tt1bXJnm685b9l4JkypXnr9X/9l7V96lTrdezYsUoEZUCoqKjggw8+SLjvtttu6/J57SUhWvJ6vc2e2263m9raT2axb+uZDlarYn5+fqvnt9frbXYOGTiUCHZSVhbsrknj2LBjOI5bieDkyZOTHZaI9BOLFp28GUJFesqyZdaMtsuXWz82e6LErKwsdQ2VAeHSSy/FNM1khyHSJeoa2knZ2WCacCzjOI4jDrZXb092SCIiIr1q0SL46U934XIdAcDphMmTwZ6zQl1DRURSnxLBTrIXlW8YbeCod/DB3sTdAURERPqz3NxX+c53Sjj3XLjwQjjtNGv5CFDXUBGRvkCJYCdFl0eiKWMwjnoHO2p2JDcgERGRJPjyl7/M5s2bGTz4//G970FOzieJYFZWFpFIhIaGhuQGKSIibVIi2El2i2DjyBE46h3sOrAruQGJiIgkwZAhQ5g2bRqXXdbInDkwbhxUV1v7srKyME1TE1CIiKQwTRbTSXaL4LGh6Yypd1B9uDq5AYlIv2M/V3JG5iQ5EpG27d69m3POOYczzvgc//u/VkVpfT0cPtx8UflsuwZVRERSStJbBA3DcLd47zMMw2sYRmGyYmqPXZ4dSRtN+rF0DtYdTG5AItKvVB+uZu5jc5n72NyTUtEUCoWYNWsWRUVFBAIBioqKKC0tje0PBoOxNaTsz+fm5lJQUBBbYyoQCDBmzBj8fn/sOL/fT15eHn/4wx/Izc1tdv5gMNjtuCX1y8f9+/fz4osvUl7ewGWXWUtH3HknNDRYLYL2Z0T6swMHDhCJRHpk5lC/308gEIit89pSUVFRs/UC7ed3ouex3++PbTcMg9LSUvx+PwUFBYC1oHxpaWmsLOiIluWH9D1JbRE0DMMLlAC50fduANM0g4ZhuAzDcJumGUpmjC0NG2Yt9HzIHAVA06GmJEckIv2FnQRu2bsFgLmPzWXdjeu61TLodrvxeDwsXLgQt9uNz+djzJgxLFiwgMrKSsrLyykpKaG4uJhQKBRbML6goACXywVY61nV1NQ0W5/K5XJRGF1F/Iknnmh1fnUJ7J6+UD5OnjyZqqoqnn56CfAUp58O995r7bMTQU0YI/3dwYMHefTRRxkxYgSnnHIKEyZMYMKECZxyyik4HA4Mw+jSeYPBIG63G6/XCxBL2OIFAgFmz54dW3PQfn4neh47nc7YM9vlcsXWEiwtLSUYDOL1enG5XOTl5cXe2yKRCE6ns1V8icoP6VuS2iJommYQCMdtWgjYVRthwNvqoBSQlQX7jg0BIK0+LcnRiEh/EJ8ETsuexrTsaWzZu+WktQzGc7lcOJ1OvF4vJSUlAITD4XYL8fz8fILBIOFwOOEfBfEyMzNjrYnSNX2hfAwGgzz++OMcO2bNnr17t9Ut9MiR5l1DRfqziRMnkpGRwZEjR6iqqoq2kpdz//3385Of/IR33nmnS+eNRCJUVFTE3rdMBEOhED6fj7KysnbPYz+PPR5Pwv0ej4dwOBxrOXS5XK2e38FgsFnLI9Cp8kNSV9K7hrbgBGri3o9NViDtyc6G3R9bieCwY8OSHI2I9HUtk8B1N65j3Y3reiwZLC4ubvbe7/fHCvT2FBUVxboaxdcWx7OTRLs1UU6alCsfH3nkEbxeL6ecYv0p8dJLtYwaBatWqWuoDByGYTBt2rSE+9LT05k0aVKXzuvz+QgGg8yaNQu/398q0aqsrKS4uLjdrvjxz+O2EjW3201+fn6shTAUCrWZNCbS0fJDUpMmi+mC7GzYEbYSwfSGdBobG0lLU8ugiLTv9j/fzqbdm5ptO9Z4jDf2vEH98fpYEmh3BV1347pYgnjm/WdyzrhzGJo2tNnxM8fP5L7L7jvhtSsrK6mpqaGkpIRwONysm2dhYSF5eXl4PJ52W/ry8/MpLi5O2EUpGAxSU1NDOBxm7dq1J4xH+rZdu3bxP//zP3z/+98nElnPzp3w29/+L3Ade/ZYfwCPGDFCLYLSb/zmN79h5syZzJw5k8bGRp544gncbjdnn302Z511Fq+88kqrY2bMmEFaWhr19fWsWbOGCy64gMmTJ1NXV8eoUaNOeM2NGzcSDAYpKSmhoKAgYcLl8XhaVc519XkcPzygozpafkhqSrVEMAJkRv/tBJpVJRqGkQ/kx22avGtX7y/fkJUFr4WsRNDR5CASicS6wYiIpCKPxxMbbzJr1ixKS0tjtb5utxuXy0VpaWlsDEm8QCAQG4PicrkStvbFj2WRHtFu+Qi9W0Y++uijfPzxx6xYsSK65Qrefnszo0ZdS3W1VT5qUXkZKE499VTS0tJobGyMbUtPT2fcuHFdPmc4HMblcuH1evF6vcybN6/ZvqqqKgKBAC6Xi/Ly8mbP364+j4PBYKzHSDgcJhAIALBhw4Zm3UULCwsJhUKxa7VXfkhqS7VEsAyw26NdQLP2btM0S4HYdHeGYayfMGHCRb0XniU7Gz6oGYxpmDgaHOzfv1+JoIicUFstd/FdQ+0JYoBW3UVP1nISLpeLzMzM2GQEYHUhmj17dsLPa7xfSmi3fITeKyObmpp4+OGHW2x9LrpvD3v2TASs7qHqGir9xTe+8Y3Yv9PS0pq9Hzp0KB6Ph1dffRWw1tjMz8/H4XAAVlIY//mOtAbGT+ACNGttC4VCsYTNrtzrrvhEzr62/T4QCOD1epvF0NHyQ1JbUscIGobhAzzRV+wZ0KKzpUWSPSNaW7Kzof7oII6mH8V5zMmevXuSHZKI9GE5I3NajQk8WUlgKBSisrKSsrKy2BTkLpcLn89Hfn4+4XA4tpyEPSYlFArFPp+Xl0dVVRVAbLKY+O5JoVCIcDhMeXl5q8kEpOtSuXysqKjggw+sCWIuuOCC6B+AnwW+wplnpjdbVF4tgjJQTJ8+PfbvL37xi7EksKsyMzMJhUIEAgFKS0tZunQpYD2HV65cGWuRC4fD1NTU4Pf7T/g8jkQilJaWEg6H8fv9sUo+ewmI3NxcxowZ06H4EpUf0vcYPbHuSW8xDGP9RRdddNH69et79bqPPgrf+hb8bvwfCY3dwKd/9Gmuv+b6Xo1BRPqflstHnOyWwL5szpw5vPDCCy+Ypjkn2bH0Fb1RRq5atYphw4YRCFzLxo2D+OEPoakJvv51uO666wiFQrz77rs9dn2RVGGaJm+++SZ1dXWcf/75/WruiEQtgpJaulpGplrX0D7BXlS+cfQgHPUOtu/bntyARKRfsFsG5z42F0BJoKS866+/noULF7Ju3VEOH76exYvBXjZNXUNlIDEMg3POOSfZYfQItfb1X0oEuyCWCI4aimOng20125IbkIj0G3YyaP9bJNUcOHAA0zRji2XPnz+fo0c/xe9/D3v2wMGDkJtrJYK1tbU0NDQweLD+3BARSTV6MndBdHkkGtJHkFGfwe6Du5MbkIj0K0oAJZUdPHiQRx99lBEjRuBwOGhqauL887/A738PJSUmP/yhwc6d1qyhpmlSW1tLtl2DKiIiKSPVFpTvE+zy7OiQkTjqHeyt25vcgERERHrJxIkTycjI4MiRI+zevZvq6mq2bLHWKnvppRcBq2VQi8qLiKQ2JYJdkJEBQ4bAYUYztHEodYfqkh2SiIhIrzAMg2nTpjXbNnHiDgoK/pPJk62kLz4R1MyhIiKpSYlgFxiG1T000pgOgHmo7868KiIi0lktE8Fhw44xYcIerr7aWlesuprY+rpKBEVEUpMSwS7Kzoa9x4YCMPiIhlqKSN8TCoWYNWsWRUVFBAIBioqKYmtCAfj9/tgaVvbnDcMgNzeX3NxcCgoKEp5v3rx5gLU2VW5uLoFAgFAoRG5ubuxafr+/2bWkb7G7h8bbvfsKDh06DVDXUBHpGHv9w/4sHA4TCoViazcGAgECgUCywwI0WUyXZWfDzj1DABh2bFiSoxER6Ty3243H42HhwoW43W58Ph9jxoxhwYIFVFZWAta04UVFRbFFi+21Z0OhUKs1pdxuN+Xl5bFEMDMzk4qKClwuV2y/fS2AoqIigsEgXq+3t76ynCSGYTB16lReffVVANLS0vjDH87l8GF44AH4whfUNVSku/x+f+z5GQ6HKSwsbLa/qKiIpUuXxp7FoVCIvLw8fD4fs2fPZsOGDcybNw+v14vf72f//v3Mnj2bvLw8SkpKiEQiVFVVUVJSAliVdx6Ph3A43Ow84XAYp9NJfn5+7HMFBQXN9peVlbFx48Z2r1NUVEQkEomVAQBOpxO3291u7KFQiCVLluD1emP7cnNzyc/PbxVLTU0NxcXFVFVVEQgEcDqdhEKhVvcuEolQWVnZrPxpeT/jfw9OpzP2u2h5vvhzJfqdhUIhvF4vXq+XQCBAYWFhylSEKhHsoqws2L7NSgRHHR9FU1MTgwapgVVEuudY9THe+/Z7AHz6l59maM7QXr2+y+XC6XRSUVHB7NmzAcjNzSUYDMb+CACorKxs9j7+eJ/PFysM21t/qqCggLy8PDZu3Hjyv4j0uOnTp8cSwddee42jRz9g9+5cbr3V/kQ6w4cPVyIoA8Lq1XDPPbB1K0yZAsuWwaJFXT9fMBjE7XbHEpWWPTDAWuh99uzZsees2+1uVuFmV+7V1tbidDpjyYvL5Yo9v+2EJBKJEIlEYolZexV3Xq+31X5be9dxuVyUlpa2OuZEsbdXaZkolszMTNavXw+A1+uNtcjFX3fNmjWtyrCW99O+73l5ebHfQygUoqqqqtlx9rna+p3Z5wsGgym3JqMyly7KzoYPIlYi6Gh0EIlEkhyRiPR1B187yMvjXmZvYC97A3t5edzLHNxwsFvnjEQirbrd2C12iRQXFwPW+K6amprYOeILvmAwyIIFC9o8x9KlS1m5cmXCwj6ey+UiHA6f8DtIapo4cSJXX301Xq+XvLw8zjprNLt2QTgMb7xhfUaLystAsHo1LF4MmzdDY6P1unixtb2rIpEIFRUVsfeJuuL7fD7KysraPU9mZibhcBiPx5Nwv729tLT0hBV3RUVFbcZqP+9PdB27Vawj7NgTsSstE8Xi9Xp56qmnYvtdLhfBYLDdayW6n+FwuFWvFbfbTW5ubsJztPc7s89jtxamCrUIdlF2Nuw8kEbjoEYcjQ727dtHZmZmssMSkRT23u3vUbep7VmGj2w70mrbW/PfYsSkEW0eM2rmKD5936fb3B/f9cWu7c3Ly2v1mZqaGkpKSgiHw2zcuBGfzxfrLlRVVdWs4KuoqGi3O6fT6cTr9VJcXBw7R1tUidZ3GYbBOeecw9q1aznllFM4++wcfvtbuO022LULNm60EkG1CEp/MGdO620LFsAtt8Ddd1vvV6yA22+H++6D5cuhsNBqFdy3D1rmWNEGqzb5fD5WrlzJrFmzWLhwYauujZWVlRQXFzNmzJg2z2E/89tLPuwErmUrV0vtVdzFt3S1VQFob3e5XBQXF5+wZexEsduVlu3FEv93eXyFVCQSafU3e6L72bIV0dayW6h9rrZ+Z8FgkOLiYlwuF/PmzUupVkG1CHaRNfTB4ONRR3EcdbCreleyQxKRPm7Yaa3HGyfa1hl2ARUKhWItfC0LVo/Hg9frpby8HPikC8/ChQtjYwHjj4lvYbS7zfj9/ti2QCBAeXk5wWCw3Ra/lmNFpG86fPgwBw8eZOjQfezbZ5WPe/ZY+8aOHatEUPq9d9+1Xm+/HUaNsl7BqhDpjo0bN1JcXMyGDRsSdg0F6/ndsrUrGAwSDAZZs2YNa9eu7V4QcVpW3JWVlVFQUBArWzqqvc+3F3tlZSXBYJC8vLxWrZNlZWWx8ewnsmbNmjaTsUT3szPnSvQ783q9VFRUUFJSklJJIKhFsMvsReWPjW7CUe/g/er3uYiLkhuUiKS09lrubOuN9c3ez3p5VreuWVlZidvtpqSkpEOFpMvlIjMzk1AoFBsHGF94tTy+ZYufPakAWDW2RUVFsQSzpdLSUpYuXdrVryYp4sorr+SnP/0pDzzwTcLh7ZSUjKa6GkzTahF8/fXXkx2iSLe114I3ZYrVHfS++6wk8Oc/t7ZPnWq9ZmWduAWwpXA4jMvlio3Ji+/SHw6HY5OhuFwuysvLW3VfPNmTcCWquLPH5XUmcQLa7UHXXuwejye2f9asWZSWlsbG+SWKJX54g72cTSJt3U+3252wO2xbLYXt/c5SlRLBLrITwYZRg3DUO9i+d3tyAxKRfsH9mps9T1rNKeMWj+v2+aqqqpg1axbFxcXk5eXh8XhiyZud7DmdTsLhcKwQi0/68nVJUAAAIABJREFUAoFAq5rotrrq2EtQ2Od3uVyxpSLOO+88QqEQZWVlsWs5nc6Uqx2VrrniiisYP34848alMW4cHD8OkYi6hsrAsGyZNSZw+XLrJ357V7UcUxY/Hi4UCsW6RtpJUU9rr+IuGTM/25WWiWKJRCLk5ubGKi7D4XCzIRItj2vrftpJXfw4wfhW0Zbnau93lqqUCHZRdFZsGkYOw7HfwebazckNSET6hYzZGWTMzjjxBzsofhxFy9k53W53uzN2JkrSXC5Xm+P+fD5fs2PcbndsuQk48RgU6Zv+8Y9/8Oqrr3LRRT5WrkxnRHRI6549VtfQ2tpaGhsbSUtLS26gIj3Enh30ZM4aavfMsLv120lYMBhk5cqVuFwu3G53bGkfv98fmyGzvLwcj8fTKhGJRCKsWbOGcDiM3+/H5/MlrNizr9tWxV38/kTj+Dp6nZbXbCv29iotg8Fgs1jt8e728IRgMBibCdW+f/GJa3v3s7CwkJKSktj6f5mZmbEx8InO1dbvLJUpEeyiWIvgiHQc9Q72HNyT3IBERESSwF46acuWMHfffQ7/8R/wzDMwYYLVImiaJrW1tbF1BUX6o0WLupf4tdRWbwmv19usAs/tdlNbWxt7317lnr0WYKKlf+InBHO73e1W3J1of3vXCYfDCbtMtlcx2d4+r9fbKhb7uomuX1NT0yzJPNH9BFpN1NPWufpiDxdNFtNFdlfjI2mjGH1kNPsOqeuLiIgMPKeffjoLFy7kq1+11p08ehTmzweHQ4vKi/QV+fn5HV7WoTvsZRqSIVG30FQ4VzIpEeyiwYNhzBioa8ogzUzj44MfJzskERGRpEhPT+fpp59gzJgGduyAv/zFmknRnqBBiaBIanM6nTidzh5d0sfu0hkv0Vq3PSV+OaVknisQCKRMEqmuod2QnQ01x4dbb9peGkxERKRfW7VqFWeccQannjqY3bvhssusSTOuuspqEdSi8iKpr6cnfUk0TrCtbpc94WR+v+6cK5W6kKpFsBuys2H3x0MAGHxEObWIiAxM6enp1NXVMXLkAWpqPllLUF1DRURSlxLBbsjKgp2HrURw+LHhSY5GREQkOa655hqefvppPvrIw//9H+TkQHW1uoaKiKQyNWN1Q3Y2vHzASgRHHh9JU1NTbPY0ERGRgeSOO+7gW9/6FoYB48ZZLYLp6ekMHz5cXUNFJCF72YtEC7QPROFwmEgkQjAYJD09nfHjx/doV1Ilgt2QnQ0f1FiJoKPRwXs732PyxMlJjkpERKR3VVZW8re//Y1zz72Vf/onazK1TZvAMAwtKi/SRX6/PzauLhwOtxpPV1RUxNKlS2NLGIRCIfLy8vD5fMyePZsNGzYwb948vF4vfr+f/fv3M3v2bPLy8igpKSESiVBVVRVbGzYYDOLxeAiHw83OY68jaC/HEAwGKSgoaLa/rKyMjRs3tnudoqIiIpFIs6TPXuOvvdhDoRBLlizB6/XG9uXm5pKfn98qlpqaGoqLi6mqqiIQCOB0OgmFQq3uXSQSaTXhS8v7Gf97iF8vseX5Ep2rq7/fUCiE1+uNLWRfU1PTqXN2mmmaffYHWH/RRReZyXLvvaYJpvnnwX82bzr/JpNvY052TzaffPLJpMUkItIfXXTRRSaw3kyBsqev/PRmGbllyxbz6aefNouKXjfBNH/3O9OsrDTNJ5980hw+fLhpGIY5ffp0lY8iHVRRUWFWVFTE3ufn57f6jMvlMsvLy5tt8/l85saNG2PvnU6naZqmWVJS0uw4m729tra22blanqewsLBZPC33FxcXd+g68ftbvm8rdtO0vn/LfbW1tQmPKy8vN9etWxf7PiUlJc32J4rDjrfl/czPz2/2vTdu3Njqd5HoXCdyot9vcXGxWVVV1eFzd7WMVD/GbsjOBkZWUzsiguOIA7LhnfPfYXH+YlavXp3s8ERERHrF1KlTOfPMMyku/hcARo2Cd95ZzeLFi/n4448xTZPNmzezeLHKR+mfVq+GGTOs5cVmzLDed0ckEqGioiL2vqCgoNl+ez2+srKyds+TmZlJOBzG4/Ek3G9vLy0tbbcLYkFBAUVFRW3Garfyneg6Xq+3w+sV2rEn4nK5WrXc2bF4vV6eeuqp2H6Xy0UwGGz3WonuZzgcJhgMNmvpc7vd5Obmdij+9rT3+7WvmWiW1ZNNiWA3DHFWw41zOTjqABMbJjItexrkADfCj+79UbLDExER6TXTp09n1aqfAvD3v8P3v/824Gj1uXvuuaeXIxPpWatXw+LFsHkzNDZar4sXdy8Z9Pl8BINBZs2ahd/vbzWGrrKykuLi4nYTnEgkEuvS2NYYPHt7VVVVu/G4XK42k7L4ZOlE13G5XM0SoI7EnkhxcXGbsdgJYPxaffHjlBMtBp/ofoZCoYTfp2W3UPtcwWCQefPmEQwG8fv9zdZHLC0tJRgMUlpaCrT9+w0GgxQXF1NSUtLhhLk7lAh2UfXhapa9OxdyttDgbMAzwsO6G9fFksF3LniH6sPVyQ5TRESkx9XX1/PII4/wqU9Z4+bfeAN27lwBfLrVZ7du3drL0Yl035w5rX9+9Str3913Jz7Gzhf27Wt9bEds3LiR4uJiNmzY0KpF0ObxeFolg8FgkGAwyJo1a1i7dm3HLtYBLRebLysro6CgoNPj2Nr7fHuxV1ZWEgwGycvLa9U6WVZWRlFRUZvJarw1a9a02fqZ6H529Fxer5eamhq8Xm+z1kV7LKDdyuf3+4HEv1+v10tFRQUlJSW9st6gEsEuqD5czdz/z96dx1VV538cf325yL4vF5RVUMEFBcOtXTOryVZtM8upaZxqpnSWX4szzdQ0Y9kyrWppWVbamI6tarm3pyigKOLCFURZZZUd7j2/Pw4gJhgqcFg+z8eDx4Vz7vK+mH393O/3fD9Lx3O4PJUh/kMYN3wcFIHZ1XyyGPSH8UvHSzEohBCix3NyciI0NJTCwgy8vGpxauqoFHDafaOjozs1mxAd7cCBlo/n5Jz7czYWNBMnTmTlypWnFDgWi6VpM5SIiAhWrlx5ymNHjhzJxIkTmTlzZovLJ8/Fzzd5Abjtttt48803z3oJ489n45o7U/b4+Pim3wfQNLvWmGXevHmnZGwsOEtKSppa2bSktd9n4yY2P9fSsTO9t4SEhKbfUUREBAkJCWf88+1MsmtoOzD5mqg7Xmd0DCGEEMIQdnZ23HTTTYwaNYoxY97g0Ue/5I03QL9e4lRz5szp9HxCnK+tW1s/Fx2tLwf9ucGD9Vs/vzM/viU/v06seVGUmJjYtDRy4sSJXHDBBWf35Odg0aJFPP744y2eO9vdMttDREREi0XXxIkTKSkpITIysqm4slgsTRlbWhba2u+zcRav+dLX5rOiLT1Xa1ktFkvT7ahRo87459uZpBA8B40zf+OXjie1IJWlR5ZyXdl15BXnMeHDCaQW6DOFW2Zswex6+iAohBBC9ETvvvsuHh4eNH74fuutD5OQsJXDhw8TFhbG3LlzmTZtmrEhhWhnc+bo1wS2dPxc+fj4kJiYSGJiIkVFRU1F2MaNG3nmmWearvuzWCwUFRU19eOzWCysXLmS+Pj404qLkpISPvroIywWC8899xxTp05tcTav8XVXrFiBxWJpah/RuFSx+fmWruNr6+v8/DVby56YmMiOHTvw8vJqyhMREdF0nV3zrEVFRbz55pusXLmyaZlpY4uKxt9f88L1TL/PRx55hDfffJPnnnsOi8WCj48PXl5eTY9v6bksFguJiYlNuUpKSpg3b17TctDG1hOrVq1q8c+3053tNqNd6QuD20fkledpfWYN0a679jptC1u0sXPHajyJNmT+EC2vPM+wXEII0dNI+4iuP0Z+/vnn2sKFC7XXXtO0e+7RNDc3TZs9W9OysrI0QHvjjTc6LYsQnW3ZMk0bOlTTTCb9trt1Smls/9DR0tPTT2nRcC6tF85He75eZ2Tv6PYRMiN4HsyuZqK3bcHkpX/kM+WtKdhm2vh8xucyEyiEEKJXCQ0Npb6+nvnzU0lIGMxPPykCA8HLqy8mk4msrCyjIwrRYaZN07+6q5kzZ7Jq1aoO36CksU2DEdq6lLOzn8tIslnMebpAc2LWl9MBiLfEM++xeTilOv3Co4QQQoieZfjw4ZSUlLBx4weUlioiIsDXF0wmE0FBQVIICtGFeXl54eXlddrOoO2pcUlncyUlJWfcfKU97dixo92uZ2zP52rNqlWrOrzYlBnB83RBad5px/KW5eExysOANEIIIYRxbrjhBp55ppbHH4eVK6GiAh54AEJCQjhy5IjR8YQQZ9DRhU1L1wk278nX0drz/XXGBjnSPqIbyLo07LRjYXNOPyaEEEL0ZEePHuX111/HbLYBsHo1PPmkfi4kJERmBIUQoouRQvA8eYY5nHbMwXz6MSGEEKIn8/LyYuzYsWRmfkdoaBWennojbatVv34wKysLm81mdEwhhBANulwhqJSa13A70+gsbeHvD/czEpsnHPM+xn/v/q/RkYQQQvRAXX18dHNzY+LEiTz//AxuueUJRo0Cmw0KC/UZwdraWgoKCoyOKYQQokGXKwSBmUqpdMBidJC28POD/XjAUFcqHCtIcE4wOpIQQoieqVuMj3v27OHf//435obNs/Py9BlBQJaHCiFEF9IVN4v5raZpq4wO0Vb+/vqtzceDgKQAcqtyjQ0khBCip+ry4+PixYtxd3fn44/vwNlZP5afr88IAhw5coT4+HgDEwohhGjUFQvBCKXURGCkpmnPNT/RsBym+ZKYqJycnE4N93ONhWCFixOeVZ5U1VQZmkcIIUSP1er4CF1jjBw9ejQHDx7kxx/zGTrUTH4++PhAcbFeCMqMoBBCdB1dbmmopmnPaZq2EfBtGPCan1ukaVp84xews2/fvsYEbeDnp9+WOOq9A93r3KmvrzcwkRBCiJ7oTONjw3nDx8jY2Fi2bdtGdnYi+fka/v5gMoGvry/Ozs7SQkIIIbqQLlUIKqVmKqUam2YUAqc3HOlivL31QS5f6YVggBZAdna2wamEEEL0JN1lfLTZbPz5z3/mrrsmkpurePpp+OQTUEpJCwkhhOhiulQhCOwANjZ8H9nwc5dmZwe+vpBd7whAQG0AlowufR2/EEKI7qdbjI/JycksWrQIf/968vLgjTfg88/1c40tJIQQQnQNXaoQ1DQtEbi14VPP9Iafuzw/P8iqckSz0wgoCyAlI8XoSEIIIXqQ7jI+hoWFcckll3D48BeMGlWOr6++ayjoG8bI0lAhhOg6utxmMZqmLTI6w9ny94f84wpboA1zqZnUY6lGRxJCCNHDdIfx0dfXl/79+/O//13B+++/zwcfTCc/Xz8XEhJCTk4OdXV19OnTx9igQgghutaMYHfl7w8FBeAU6kRAaQDpx9ONjiSEEEJ0Ok3T8PHxobCwkOnTp2M2n5wRDA0NRdM0jh07ZmxIIYQQgBSC7cLPD44fB48IDwJKAjh64qjRkYQQQghDzJ8/ny+/3MWgQVBUBCUloGknewnKdYJCCNE1SCHYDvz9obAQXEJd8S/z53jVcaMjCSGEEJ1OKcXkyZPJzU3j4EEYPVovBJXSZwQBuU5QCCG6CCkE24G/v/5pp9XPCZNmwr66y116KYQQQnSK4cOHs2nTF9jbl1NQoBeBIDOCQgjR1Ugh2A7279dvZzyit5DwrQ+lsrLSwERCCCGEMaqqqli8eDGRkW4cPAj33gupqeDq6oq3t7cUgkII0UVIIXieli+H+fP173NselN5s82fBQtKDEwlhBBCGOP777/n7bffpm9fjdxceOedkx+YhoaGytJQIYToIqQQPE9z5+q3Tz8Nu3L0GUFzpRuvLdIMTCWEEEIYIyYmhpEjR1Je/jGxsVUAp7SQkBlBIYToGqQQPE9pafrt7NngGWiP1dNGYEkgWSdkwxghhBC9T0BAAABZWQ8ya5beTql5CwmZERRCiK5BCsHzFB2t3778MpSXQ6mzCXOpGffgPcYGE0IIIQxgtVqJjY3l4MGDxMYOw8fn1BnB4uJiKioqjA0phBBCCsHzNWeOfvvEE+DuDvuOu2AuNRMwcK2xwYQQQggDVFZW8tZbb7FwYR6OjlBRAQsWwLBhkJV1CSA7hwohRFcgheB5mjYNli0DNzf95zoPTwJKA6hz/cHYYEIIIYQBXF1duf3221mxIp26Oqip0Vss7d0LCxZcBNwhy0OFEKILkEKwHUybBtOng48P3Pu4E241blRVVhkdSwghhOh0dnZ2REVFsXfv4FbuMUdmBIUQoguQQrCdhIVBURFg1ltIuFW5oWmyc6gQQojeJz8/n/r6kFbORsuMoBBCdAFSCLaT8HD9tqiPXgj6W/0pLi42LpAQQghhkK1bt2I2F7V4zt7+kMwICiFEF9CmQlAp5dHRQbq7sDD9Nrte7yUYUBeAJcNiYCIhhBAdTcbHll1++eVcd13Lu2eHhS2XQlAIIbqAFgtBpdQVSqmbG76mAI93cq5up3FGMKPUAZu9DXOZmd2HdxuaSQghRPuS8bFtzGYzsbGp9O//NyIjbQAEB+ubq40cmSZLQ4UQogtobUawCBgNWBq+Wl7fIZoEBICDA2RmKWyBNgJKA9iTJb0EhRCih5HxsQ0qKyu5/PLLSUmZw3ff6f/U+N3v9M3VQkJCyMrKkuvohRDCYPYtHdQ0LQlIanYoqaX7iZPs7CA0FDIywDnMmYAjAawvWG90LCGEEO1Ixse2yc/P56OPPuLQodl8+SWMGweO+pUThIaGUlVVRWFhIX5+fsYGFUKIXqzFQrA5pZSHpmllnRGmuwsPh8xM8BjkgTnFTFapXAMhhBA9lYyPrevXrx9Tp07lxhs/5/jx6WRnQ58++rmQEH030aysLCkEhRDCQG3ZLGZih6foIcLC9BlBt/5u+J7w5XjlcaMjCSGE6DgyPrbCwcGB0NBQ6ur0awHz8k6ea14ICiGEME5bCkHV4Sl6iLAwfbAz9XXCpJkwlZuMjiSEEKLjyPh4Brm5ufz1r78BYMkSiI6Gmhp9aSggG8YIIYTB2lIIytXcbdS4c2ipk34hhGetJ1ar1bhAQgghOpKMj2ewadMm8vKSASgpgf379csn/P39cXBwkBlBIYQwmMwItqPGXoI5Nr2pfIA1gNzcXAMTCSGE6EAyPp7BbbfdRkHBNoYP/5iRI/VjFgvY2dkREhIiM4JCCGGwXywENU37X2cE6QkaZwSPVOkzguZKM6npqcYFEkII0WFkfDwzb29vvL1tjBv3FVdcoR+zWPTbxhYSQgghjNOWGcHTKKVi2ztIT9CvH5hMkJFjos6rjsCSQHZl7DI6lhBCiE4i4+NJBQUFXHPNNTz55HysVnByOlkIhoaGSiEohBAGa7V9hFJqPVDc/FCz7+OAgR0Vqruyt4fgYH3n0AnBJsylZtJy0oyOJYQQoh3J+Ng2WVlZPPfcUdasGU1tLXh4wPGGzbRDQkI4duwYVqsVk0k2VhNCCCOcqY/gPE3TNrV0QikV10F5ur3GXoLu/d0x/2jmy8IvjY4khBCifcn42AYpKTGsXj2y6efSUli6FCZN0gtBq9VKTk4OwcHBBqYUQojeq9WloT8f5JRS/6eUWqGU+oumaUkdH617auwl6BXpRUBpAMdOHDM6khBCiHYk42PbPP+83kH+6afhxAn9FuDf/5YWEkII0RW06RpBpdRvgUTgMSBJKfWXDk3VjYWFQXY2OAQ74VznTHV5tdGRhBBCdBAZH1uXlqZ315g9G9zcwGxuPC5N5YUQoito62YxFk3TNmmadrjhk1D5xLMV4eFgs0G5i95CwqXSxdhAQgghOpKMj62IjtZvX34Zysvh66/1n8PCTs4ISiEohBDGaWshGKGUmqCUCldKTUC/GF60oLGXYL6dXgj61vpSXS2zgkII0UPJ+NiKOXP0PXSeeALc3WH5cv34tdeCh4cHHh4esjRUCCEM1KZCUNO0xcAFwDzgSk3TXujQVN1YYy/BrBq9l2BAXQCZRzKNCySEEKLDyPjYumnT4JFHdgF7gHrM5gIA+vbVz0svQSGEMFZbrxH0QL8G4iNgh1JqYYem6sZCQkApsBT2od6hHnOZmV0W6SUohBA9kYyPZ5ab+x8uvfT3wHDKym7E3996Si9BmREUQgjjtHVp6HNABODT8OXbYYm6OQcH/dPOzCMKW6CNgNIAdmfuNjqWEEKIjiHjYytycnLIycnhwgsvBBZTXf0v/P1XcfHF+nmZERRCCGOdqY9gcyubb5etlNrQQXlQSk0FSoCRmqY911Gv05Eaewm6hLkQYAlgS94WoyMJIYToGDI+tmLJkiVs3ryZDRs2AFHAlaSmTiAoyAe4ktDQUAoKCqiqqsLZ2dngtEII0fu0dUbQq6FH0jNKqWeBlR0RRik1EkDTtI1ASePP3U1jL0HPSE/MpWYySjKMjiSEEKJjyPjYApvNxuLFi7FarQ1HDgJBgAvPPrsYq/VkC4mjR48aFVMIIXq1ts4IRqD3SGpU2AFZAG4DGj9NtQAT0a+96FbCwmDlSnALd8e33JeiE0VGRxJCCNExZHxswYYNG8jMzMTV1ZWLLrqIhITjFBcDzGLz5rlYLKf2Ehw4cKCheYUQojdq64zgzoYeSYc1TTvMycGovXkBzaumbnmtRXg41NdDlYfeQsLuRFt/zUIIIboZGR9bMHbsWIqLi8nOzubSSy9l4cI/AfDPf84FwGI52UtQNowRQghjtHVG8DGl1Dz0QUgB/YFO//hOKTUTmNnsUFROTk5nx/hFjb0Ej5v0FhLuVe4GphFCCNGBusT4CF1rjCwrK2PJkiU4OzsTGhrK558/zxVXRDNx4kz+/ncPLBa4/PJgQJrKCyGEUdo6VTVP07RRmqZdpWnaJOD+DspTgr7rGuiffp6yxEbTtEWapsU3fgE7+zY2JOpCGnsJZlv1GUFznZnS0lLjAgkhhOgoXWJ8hK41RgYHB+Ph4UFVVRUWi4WBA0O45JIKvvzyJezt69ixowhHR0cCAgKkEBRCCIO0taH8pjP93I5WoF9vQcPtxg56nQ7VsNoFS5kjmtIwV5lJTU81NpQQQoh2J+Njy5RSDBky5JRjWVnB7N07FD+/ExQXewP6dYKyNFQIIYzRpS5e0zQtEUApNREoafy5u3FxAX9/yDhmR61XLQGlASQfTjY6lhBCiG6qO46PPy8Ek5LiWLfuGv70p3ruuksB0ktQCCGM1NZrBDuNpmmLjM7QHhp7CZqCTQSUBJB6TGYEhRBCnLvuNj42Lg8tKysDwNe3kMpKV2bOdMXTU79PaGgoGzZsQNM0lFIGphVCiN7nnGYElVKx7R2kp/l5L8FDBYeMjiSEEKKDyfh4klKKwYMHN/3s46Nf1piSAsnJUFWlzwiWl5fLdfRCCGGAVmcElVLrgeKWTgFxGLQrWncRHg5ffAFek70I+DyAo2XSMFcIIXoCGR/bbujQoWzbtg2ASy4JYMUK+Phj+M9/YNu2ky0ksrKy8PLyMjKqEEL0OmdaGjqvtYvelVJxHZSnxwgLg+pqqPd1xsHqQE1JjdGRhBBCtA8ZH9soODiYa6+9ls2bNxMX54lSGlVV+hJQiwXCw/Wm8keOHCEmJsbIqEII0eu0ujT0DINcOHqfJHEGjb0Ei/voLSScy50NTCOEEKK9yPjYdkop4uPjeeSRR3jvvUV4eIzjn//Uz1ks+tJQkF6CQghhhDZtFqOU+i3wO/S+RQrYCazuwFzdXmMvwVzNER/Aq8YLm82GnV2X2qhVCCHEeZDxse3uvfderrwyCx8fGwEBdlgsEBgYiL29vbSQEEIIA7S5KmloTvtcQ8PcLt2/qCtonBE8XKnPCAbUBpCTm2NgIiGEEB1BxsdflpyczL59+/D3v5m//tWOiAh9RtBkMhEUFCQzgkIIYYC2to8oUkr9BbAope4DvICOaprbI3h4gJcXWPLtGe5Yh7nMTHJ6MkH9goyOJoQQov3I+NhGdnZ2fPbZMV58MZhVq/R+u6BvGCMzgkII0fnaNCOoadr/gI2apq1GX/rS5RvZdgXh4ZB5RGENsOpN5TOkqbwQQvQkMj62TWxsLNOmTeOVV/4AQN++cOml+jlpKi+EEMZoUyHYcA3ExIYfP0L/xFP8gsZegs7hznohmC2FoBBC9CQyPradyWRi/vzZACQlweefQ1GRXggePXoUm81mcEIhhOhd2nqNYLqmaS8AaJomXV/bKDwcMjPBub8L5lIzayvXkl+Rb3QsIYQQ7UfGxzb64IMPCA/XMJn0HoLXXw87duhLQ+vq6sjLyzM6ohBC9CptLQQvUErdrJSKVUrdDIzuyFA9RVgYlGv5vHPsHbwqvbDV2wh9IpSF7y00OpoQQoj2IeNjG3l6emJnZ8VsLqeqSp/9s1jAYrEA+szgsGHDWL58uZExhRCi12jrNYLPA77A/UCEpmmPdWiqHsIrKB9mjOeQx0EAxpnGUeNZw4PbHpRiUAghegAZH9vuuuuuIycnh5wcf5566gAODvDFF6m8+OKLAFitVvbu3cudd94pxaAQQnSCtl4jeJ+maYs1Tbtf07QXlFJSxfyC/Ip8/pU1HsypOIfpzeTfin+LIf5DwAx/TP6jLBMVQohuTsbHs3P11VezbdvXRESE078/fPvt0RbvN3fu3E5OJoQQvU9bl4ber5QKb1j6sh6I6MhQ3V1+RT7jl47HUp7KEP8hLJyp/7vAKc+JLTO2MMR/CDWeNYxfOl6KQSGE6N5kfGyjzMxMli5dSl5ef+6+24mQECgr82vxvmlpaZ2cTgghep829RHUNC1eKXUFMBOYCvh0aKoexr6vPdhBzZEa7NvculEIIURXJ+Nj23l4eDBw4ECSky2sXOnPO+9ARsbfOXTo9PtGR0d3fkAhhOhlWp0RVEp9pJRa0fgF/A6IBN4CNnRWwO7I7GpumvlLLUhlwrIJ2Pezp8RSwvil40n1bq/IAAAgAElEQVQtSCXIIYgtM7ZgdjUbHVcIIcRZkPHx3Hh7e3PDDTfwxRcvAVBfD089Na3F+86ZM6czowkhRK90pumpFQ2Nck/T8OmnOIPGYjDyn+PJPpxNSXEJxZ8Vk90vmyCfIBIfTpQiUAjRKzQuge9B/8+T8fE8LF36NCNGaCQnKwYPnsbLL7vw7LMPkJubS1RUFH//+9+ZNq3lAlEIIUT7abUQbG2Qazi3qWPi9CxmVzP3W9Zy7arDTcc+fuFj+n/dvyf9g0gIIVrVeM000GNWQcj4eO4+++wzjh49SkTEQPbtg/nzYcWKG1m+3JMJEybw6quvMmnSJKNjCiFEr9DWzWLEObogp/a0Y7WrTz8mhBA9TWMRmFqQSmpBqmyQJYiMjGTAgAG4u+/H3v4EoPcSjImJASAlJcXIeEII0SlKS0spKSlB0zRDc0gh2MHs7g477ZjTfU4GJBFCiM7TvAgc4j+k6Zrpka+OlGKwFxs6dCiRkZEkJERz220rMZv1QtDPz4/AwEApBIUQvUJZWRmvvPIKY8fuwGSqQykNO7tarrhiX6cWh2faLGZCp6XowcJGOJx2bHPmZgOSCCFE52heBI52Gs17G97jvQ3vMdppNMdqj3X7YlDGx/MTEhJCRkYG99xzDxEReiEI+qzgnj17jA0nhBCdIDg4mHXrrmX79lHYbH0AhaY5sHnzYMaO3cH+/fs7JceZZgR3KqV+q5S6Tyl1c6ek6YHCwuB+RlJ4aRCa0vhy+Jds3bfV6FhCCNEhmheB11Rcw7zH5nHikxOc+OQE8x6bx9WVV3Os9lh3XyYq4+M5qq2t5dlnn+Xbbwu48EKFuzukp+vnYmJi2Lt3L1ar1diQQgjRCRISRrR4fOfOWAYMGNApGc60WUwpsBhAKeWplPotoAFFwEZN08o6JWE3ZzZDhqMHP4324JbiYrwqvfgq5yujYwkhurmusBNnSXUJ+/L28eP+H/lp/y6OpRWh8m1EVg7gsuLLGH9g/GmPGZUwii8v+9KAtO1Hxsdz5+DgwIQJE9i3r4CffoJ582DVKv1cTEwM1dXVpKenM2jQIGODCiHEedI0jfT0YjZsyObQoVz27k3mwIFh5Of3o6JiCNCnxcdZrfaYTKpTMra1ofwpgx5wpVLKGxn0fpGdnT4rmJEB7rHuDPh4ABlVGUbHEkJ0Y525E2dRVVFTsZeQvoujaYWoPPAucyaozJ+goiCCC4P5TfE0HOsdmx5XY19Ljlc2/vif8nyvXfAa5A9hy196zA6iMj6epYsvvpi1a/8GXEZOjhMeHvripOYbxkghKIToLrKyCtmxI4uEhHQSEqxYLAEcOTKU+novwKfhaxiOjh4EB/vg4lKNo2MuRUX9aGlxplK1gONpxztCmwrB5hoGvf9B06AXD8hFb2cQFgaZmeB6qyt+7/uhaRo2mw07O9mrRwhxdpovvQQYv3T8eRWDmqZxvPI4aflp/HjgR3Zakjly4DgqB3xOuNKv1J/gomCCCoO4p+hOnOpPbnZVq2zkOddR6m7i8DAPzLG+RFziTcSlLlQFlDL5iVlseGXhKa9XUtmPvus/wTy/+xeBPyfjY9vYbDZ+//sH+OILZ/bsUTz+ONx+OwwZMgQ7OztSUlKYMmWK0TGFEN1IaWkpmqbh6emJUu0/m3b8eBHbtmXwww95bNtmz65doRQVmbHZ3NELPV+U8iIiopqjR/0wmUCpXPr1qyMqqpK773ZDqTL8/UsZM2YMHh4eDBjwJenpV5/2WrGxicC4dn8PLTnrQrC5hkFPBrlfEB4On34KbiPcAOhf1Z+UAymMiG55bbAQQrTk5ztxAk1tGc5UDGqaRl5FHmn5aWw7uI3Ew0lkpufDMdVQ7JkJLgwmqCiIGUXTcal1aXpsnbKR71hPiZsJS7QHfiN86H+xXuz5RDmiWlm+4oETr478mvunzGDi0UgANganw9ItvLCo5xWBPyfjY+t27tzJ2rVr6d9/Dnv29GHjRn2cHDHCmQEDBsjOoUKIs1ZWVsaSJUtwdnamX79+9O3bl759+9KvX782F4dFRcV8910mW7aU8e23Luzf701VlQ9WqyvgDAxl0KAyDhy4HKUq0TTw9CzHx6eUa64pxs7uAIMHl3DdddcQEhKCpmlomtZs4udkJwGbzUZ9/f24uj5JdfV0rFYTStWhaYsICFgDrOuIX9NpzqsQFG0TFgb5+WAaoBeCkbmRrN25VgpBIUSb/XwnzgUbFgDw4NgH2V6wnfFLx/PhlA8pOFHA9kPbScpIItOSCzl2eJe60q80gODCYIKLgrmr6C7calybnrte2ch3sFLsao8l0h2foV6EXagXewEjHLGzP7fVCw/cbQaW8sfk8dTUQtSPW1i2yMy0ae3xGxHdVWRkJNdffz3ffvslZvNIjh4NOmXn0N27dxsbUAjR7QQHB+Ph4cGHH15EYuJIrFYTJpOVkSMTmTp1KzfccANRUVHk5ZWwdWsWGzdW8s03DmRnu1Fd7YfNlovNFkpYWBqZmbc3PKuGvX0d7u4VDB9+GEfHQ8TEHGHhQjcmTIinvr6e0tIqPD2DsLcPA2JPyaSUarUA3bBhA5mZmSh1LzExL+Hm5sa2bduwWq08/PDajv1lNSOFYCcIa/gAIKfGATs/OyLzIvkh/QdjQwkhuo2f78T5yJOPcAK9Gfe8T+bx3vT3yNqdxX8++k/TMs67iu7Cvdq96TmsaHqx52LP4VB3PId4EjrOi/CLXQgZ5YTJoWOWqj9wt5kpU7YAxm5sI7oOHx8ffHx8OHDgBqZPn05R0dymQnDYsGGsXr2ayspKXFxczvxEQgjRQCnF6tUTTtmJ02q1JyFhNHv2DOaZZ1IoK0vCx+c7jh9/qNkjNUymOgIC7HB3/5rY2CPcc88aZsy4AkfHMgoL8wkMDMTPbyQw8pTXtLe3x9fX95zyXnXVVYY3kwcpBDtFeLh+m5kJgXGeRKZEsqpwlaGZhBBdX621lj15e/gk+ROOHD9CSEEIkzdPPu1+d39wNwA29Jm9IicHDge54x7lQdBovdjrf6ETfZyNuS5ZCkDxc6WlpSQkJBAQEEBS0qm9BDVNIzU1lfj4eGNDCiG6vKqqGj780MJ33x3ju+8ub+U+btTXR+HlZSEmpg4/v0+ZNGk4np4adnYpREcPYOjQoUAU8Ktmj3Sib9+ePX6ddSGolPJo+DZC07Tkds7TIzXOCGZkQORwV8I3h5NXn2doJiFE11JdX01KXgqb0zazae9m8tOK8Mv1YlDuQKKyo/hvzgpca1ueIZl741z2O9Xz7X+WM6FvYCcnF41kfGy7lStXUlfnwty50+jfHwoL9ePNdw6VQlAI0VxtbS0JCXt5990ifvjBjv37R2C1egGDG77O9FhfwJe6uljs7e2bLdmM6ODUXdtZFYJKqSnou6ClA16ADHRt0K8f2NvrM4JuI9xwsDrgV+dHVXUVzk7ORscTQnSyqroqduXtYuv+rWxO3Uzu/uP45XozKEcv+h7Ofhi3Wv0avhqlkelkx4EgT9zHOfBv24O8898nT3m+Df2O4fDh24RKEWgYGR/PzsSJE9m3L43c3EquvFLx9df6WBgZGYmzs7NsGCNEL1dbW8eqVRbee+8EycnulJVBVZUDrq67qKqa1rD7Pjg5HSMiopS77/bkscfMtNx24WQ7hj59Wu7d11ud7YxgIlACWDRNO9wBeXqkFStAKXj2WdgZ4cbjQERRBJt2bmLyRacv8xJCGKMjmrRX1FaQnJvM1we/1ou+gwX45fgQlTOIqOwoHsp+GPcafSOpWqWR6WDP/kAPfMf6MOg6b0bf4MJV7ieXdH7/h79w/5R5p+3Eed+Mg+2WWZwTGR/PQnh4OPv378dkSuf77wcSEwNpaRAdbSIw8I+kpGw3OqIQopPU1dWzfv0hvv46g2+/3cX+/TEUF49FX6qps7evJCrqAI6OeUyY8DZ//vPNBAcHUFsbgJ1dX+zs7PjHP5ZQU3Pfac/v47MauKPz3lA3claFYMPgJgPcWVi+HO688+TPm9Nd+D8gMi+SjSkbpRAUootojybtJ2pO6EXfoa/Zsm8LuYfy8Mv2ZVDOIAZlD+Lh7Fl4NGzgUqs0Mvv0Yb+/O16jvBlwrTdjbnJlku+Zr+N75/XJ3PMHWBD4RzTNAYcP3+bBGQeZP/+is3/Tot3I+Hh26urqGDRoEMOHh5CQcPKfInv3AvybwsIHDMsmhOg4VquVr78+xMcfZ/PFF75kZfXFavUBooFo7OwGM2bMMSorD+Ln54ODwz4uu6yYGTOuIjAwlp/vzOng4ADAV199RU3Nb4EalLoPTXMAaoC3+OCDyM59k93IuVwj+FvgAqC/pmlXtX+knmXuXP326adh9mx4+WU7Mv/uTGReJGuy1hgbTggBnFuT9tLqUpJyk/j20LdsSdtCTnoOftl+ROVE6UXfsVl4VuuXjNWhkdnHgf0+brhN8CbyGm/iprgyqe+5bd7yzuuTmVcxGqBHNmbvrmR8bLuysjLee+89Dh2a08r531NQUIC/v38nJxNCNDrfJu319Va+/DKDd94pJSHBhcrKoxQW+uPnd5jjx28EbEA9Xl5lhIQUMWuWA/365WGzFTN69OiGv/8D2/RaLe/C6QT84axz9ybnsmtogqZpi5VSnu2epgdKS9NvZ88GNzf9du4THsRlR3HoxCvGhhNCtNqkfeSrI0l8OBGzq5miqiIScxL53vI9W9K2kG3JxpxjZlC2PtP30LFZeFfp/0usRyPT3oH9Xm44X+xF/6u9ib3ZjSv7t++OnbITZ5ck42MbeXt7c9ddd/HUU6ZW7hHNnj3fMn78+E7NJYQ4qbFJ+9q1v2LHjlhsNnuUqmP8+HQ2bow+pTi02WwkJh5i9WoL27btJSnpIoqLhwInZ+P69PHFy2sPV111jMjINfzpT1ejVDWFhSUEBPRtaBkT0vlvtBc7l0LwfqXUIfQ/WVm78Quio/WlLi+/rBeBL70EFlyZVOFNTW2N0fGE6NXO2KS9ejshz4cQdCKIwJxAorIbZ/pm41PpBei9+TJNjhzwcMVxtCehV/ow4mZXrog2cQ4fnoruT8bHNrKzsyMiIgIvr2yKi/u1cI80UlJSpBAUwkDBwcGsW3ct27ef3MFX0xzYvHkwI0cmERdXyoYNfuTm+lFf7wcMAAYRHZ2PUiGEh2cCEB6ezp13OnPffZOA8VRVjcXJyamhkPTAw8OjpZcXneBcCsGVwA46aL9VpdQ8TdMeVUrN1DRtUUe8RmeaM0e/RvCJJ/QvgHj0jSHCqsI4ln+MIHOQgQmF6J1+qUn7wciDeOd541fuB+hF3xE7Jw64u2B/oSchV3gz/CY3xo8wYWdMez7R9cj4eBYKCgp49FErjz12+jk3t9dISbF1fighRBOl1CkN2ptLTo4jObnxfvW4u5dzwQU5XHxxCe7uVcTG7mXSpEkN9x52ymOdnWXH/K6izYWgUioWKAVGNnxF0DGfeM5USk0FftcBz93ppk3Tb+fO1WcGvb3hz/9yhd9DZH4kaxLWMPPamcaGFKIX0TSN1IJUlu9aTkZBBoOzBnPLxltOu1+/nH58P+B7MgNKuHTEI4y+OYRL403IztPi52R8PDd79uyhpuZbPDyewGZTlJfDwIHw5JPw1lsHSUmpNDqiEL1WUtJRXnjhEDbbZa3cQ+ONN/YTF+dPRcVuPD09iYuLa5jlG9eZUcV5aLUQVEotBHaib4W9GX2QA/0Tz2I6rgPjbzVNW9VKpplA86opKicnp4NitJ9p0/SvK66AsjK47QEHvn4CInMj+SbtGykEhehgJ2pOsOnwJlYlr+KbXd8w6MAgxhwcw/KD/8Wz2h0r1tMeM/3B6ZRU9iPvuXPbQVT0XF1xfGzI1a3GyPj4ePz8/Hj++VQGDAgkKcm36dy2bTG8/fbbDb3CZMpdiI5WW1vPW2/tYfXqDBISkqmo+ANW6+XAzzdg0SlVx29/O6jh76cs4e6uzjQjWKpp2luNP2iadlgp1R+4EkhvGPw6QoRSaiIwUtO055qfaFgK07QcRim1tW/fvq19VNHlxMXB669Dfb3CK86LiL0RrM1ba3QsIXocTdPYk7+HNQfW8FHiR1SkVjDq0CjG7h/HPdn3YtLsKFZ27HbyRl3ThxeD7+TjxS+e8hwllf3ou/4T2ZVTtKTLjY8NObrVGOnu7k5oaCiurj9x7NiptXNMTAwVFRVkZGQQEdFRdbUQvZvFUsijjx5h7VovKitD0FszxOLoGMiUKZu48MJgXn31BBbL1ac9NjZ2J3Z2MvPX3Z2pEExo/EYpNQX9U84dDTuirQA6ZKBrHNyUUlcqpSZqmraxI17HCHFxUFOj7yTqNsKN/lv7c7TqqNGxhOgRymrK2GjZyCd7PmHz7s1EHIhg7MGxzNn/BH6V3gCk4cqWIA+CpwYy/n4PborWd3TxfW8d9xfNOK1J+wuLpAgULZLxsZ1kZmYybdpoXnrJmb//HdauhR079EIQICUlRQpBIdqJzaaxYcMeXnkllYSEYxw//hAQB2i4uZUzePAxFi4MIjIymuPH/QgJCeGll6JwdX2S6urpWK0mlKpD0xYRELAGWGfwOxLn60yFYNNcsKZp/1NKvYF+ETzAOQ8+DUtXfs6iadrGhnNFDUtfCum45TWGiIvTb5OSYNIINxysDnhWecrSFyHOgaZppOSnsPbgWv6X/D8K9xUy6uAoxuwfx91ZM7DXTJRjR5K9F/VjvBl+XwB33OKAZwsb+z9wtxlYyh+Tx1NTC1E/bmHZInPTNb5C/IyMj+1k8+bN7Ns3GfDmX/8CTYM334Q77xwK6IXgDTfcYGxIIbqxnJwTPPZYOp9+6kppaRgQA8Rw4YXLGTToJ26+OZCJE/tQW1tA//798fNzB8DLy4uvvvqKzMxMlLqXmJiXcHNzY9u2bVitVh5+WFa09QRnKgTfUkrdhv7JZyL6p51lDecKz/UFf2Gnsx2ApeH7SODNc32drigqCpyd9ULwphmuAESURrBj/w5GDx5tcDohur7S6lI2WjbyedrnrN+9nrCDYYw5OIY/pf0ffU/os3fpuLDB2wPfawO45HeezBlnh6m1VmXNPHC3mSlTtgDSo0/8Ihkf24m7+0y+/NIF0ItAgPvvB3d3NyIiIkhJSTEwnRDdU0JCOkuWfM3KlUMoLIxDX/Kp4eRUycUXH+Kee6y4u3sQEeHD0KGNDdvDT3uelpu0i57kTIXgo+iDzkjgfmCiUupRTn7aubq9w2ialqiUmqmUKkK/ziKxvV/DSCYTxMRAcjK4PuuKZtKIzI1kXdI6KQRFj5RfkQ+ce2GlaRq783az7tA6VqesJjstm9EHRzNm/zimZdyJg60PVSiSlDdJ0Z4MujuAq6Y78Ztz7EcrBaBoIxkf28lLL+lF4NNPw69/DSENf3fnzoVhw4ZJIShEG5w4UcM//nGQFSucyM+3p74+HG/vr9G0cEaM2EH//j6MGbOdYcN8+dWvftWwCi3G6NiiC2i1ENQ0bXHDt5sajymlPNEvhu+wbS57Qm+kM4mLgxUrQDnY4TDQgYi8CL6xfGN0LCHaXWOfPoAtM9q+82ZJdQkb0jew9sBa1u1ZR9DBIMYeHMsf0mYRWqL33DyCM+udPHEe78eY3/ow+yo7XFw67K0IcQoZH9tPWpoGKGbPBjc3GDAADh3Sr6W/8cYY1qxZQ01NDY6OjkZHFaJLOXo0myefTGPdOieys8fQ2KvPwaGEK69MIDCwmIsu+pTbb78dT09PYLCheUXXdFYN5TVNKwVWKaV2dlCeHi8uTr/+ISMDvC/wJvKzSN4s7hErfIRo0rxZO8D4peNbLQY1TSM5N5l1h9bxaeqnZOzPYNShUYxJG8eSw+/iUu9ELYokvEjo50nYrWYmznDhrhGgVGe/MyFaJuPjuYmMrOPAAQdefhlmz4bwcL0QjI7WN4yxWq3s27eP2NhYo6MKYai6OisvvHCIDz6oISurgvJyEx4e7lRWhuHvfwQPj/1MnmzhoYeuIjJyLDDW6MiiGzirQrCRpmmH2ztIb9F8w5j44W6Yl5kpryo3NpQQ7ah5ETjEfwgAqQWppxSDxVXFbLBsYO3Btazdu5bA9EDGHBzDzNQHiCwKByAXRzaZvLGO8SHuHl9+faOJgAAD35gQbSDj49l54gl77roLnnhC/2o0Z86pO4dKISh6itLSUjRNw9PTs6H5eusyMkp46aW9fPihPwUFEUAUAE5OmQQF/cTtt2cwefI4LrvsUqA/mqb94nMK0dw5FYLi3MXE6NcKJiXB5Re7ARBcHkx5VTluzm4GpxPi/DQvAkc7jWbBhgUAPDj2QbYXbCdmQQwh7iEcTj9M/KF4xuwfy9uH3sW9zoV6YDdefOjpifk6fy6f4cozlyocHIx9T0KIjnPFFXko9X9o2lPoe+Ac4YILPueaa36Pm9tAHBwc2LNnj9ExhWg3ZWVlLFmyhLVrf8WOHbHYbPYoVcf48emsXx/FO+9k8Nln6Wzdakd19Tbq6uYA5djbFzFoUCZTp+bw1FPXA2FUVVXh7Ozc9NxSBIqzJYVgJ3N21pe8JCWB64P6zqGRBZF8lfgVUy6aYnA6Ic5d8yLwmopreOTJRzjBCQDmfTKP96a/hy3LxpgDY4nKicIORSF9+A4fiqO9GDzdn2un2vPHQbLkU4jeoLS0lLfffpthw3bj6TmT7777AviYnTvv5+GH03n//UgGDx4sG8aIHiU4OJh1665l+/b4pmOa5sDmzYOxt7ehd4aJwGQ6xkUX7SY6eimvvnonjo5uHD9uh6fnydnx5kWgEOdCCkEDxMXB5s3gEOiAzdNGZF4km/dslkJQ9BjxO+JPO3b3B3djVVb2BWSwzNUP10vCuGiGO49frfDyMiCkEMJQpaWlWK1Wrr/+emw2Gykp6dTWXkZNzSG+/LISiCQmJoatW7caHVWIdqOUIiFhRGtniY5O5YknvLj11kDy82/Dzs4OBwe9B5Kfn1/nBRW9gnQxN0BsLGRnQ0GBwmukFxG5Eew8JvsLiO6ttLqUi0MuxqXWhTT7tNPO/+dX/+Hmex4hfPl1LCqN4dV1Htx2uxSBQvRWqamplJaW0qdPHxwdHbnllh+5997vGT68lqqqIaSl7ScmJoajR49SXFxsdFwhzlt+fhXjx6dis7U+D/Phh7Xccos/9vYm+vXrR2BgoCz5FB1GZgQN0LhhTHIyRMR60P+b/mSUZRiaSYhzYbVZWXdoHa9te409O/Zww/Yb+O/Oj3Cvcz3tvp+Hp8PSDUx+W3r1CSHg6quvRinFTz/9BEBwcDYA/fplk5wch4PDgKYNY/bs2cMll1xiWFYhzscPP2Rz111lWCwDgSFAa03aa2VjJNGppBA0QOPf8aQkGD7CDUerI87lss5bdB9FVUUsSVrC/B/n45/kz80/TuFRy2PYUHyDP5+5OVJ91UNMPBoJwM7h6bB0C8HesvOLEOKkIUOGNBWCmgbJybFomj77kZRkYsyYkzuHSiEouhNN03j33R0888w3HDw4GwjAZCrh4osTOXLEyuHDV5/2GB+f1cAdnZ5V9F5SCBrAxwfCwvRC8MFH9ZmT/qX9seRZiAiIMDidEK1LzElk/vb5fLz9YyYkTuCfP/ybkLJ+FNGHZaovphv7MnOOM9EH4M6ZS9k/Q28oz9ItUGFmXo9rhy2EOB/BwcF4eHhQVlaGUvD115cSGVnGSy/pq2eCgoLw8vKSDWNEt1FQUM1ttx3mp580qqpGERaWxLhx3/Dcc5FcfHEon35ayU033YSr6xKqq6djtZpQqg5NW8QHH0QaHV/0MlIIGiQurmHn0CGuaHYaEXkRrElYw0OTHzI6mhCnqLXWsip1Fa9te42cpBxu2nYTy5KX42x1Yg8erHINJHZWIP/6gx19++qPiY8HMPPPF7dw8CAMDjczZw5Mm2bkOxFCdDVKKQYPHsy2bdsACArK5NChAcya1bh7sCImJkYKQdHlff99LrffXs7Ro/2BwdjZVXDttd9y+eV9GDToBGPG6APkDTfcgM1mQ9M0du/eTXl5OWPHjsVk+oOxb0D0SlIIGiQuDj79FCrr7LCLsCMyN5JvD37LQ0ghKLqGo2VHeXPHmyzetpgBuwZwyw+3MjIrjlpgE4Hs6h/IrX/zYsU0cHI6/fHTpsG0aXI9oBDizIYOHdpUCA4eXMrevW4kJ0NmJtxwg95YftmyZdIsW3Q5mqbx2Wc/MWtWMZmZV6Ev/yzm0kuTefFFM3FxlwAtL2lWSjFiRGu7hwrROWTXUIPExenXQ+zeDX6j/IjIjSA5P5n8inyjo4leTNM0tmZsZepHUxn+7+EcmnuIV/71Gv9a8S+CssawmP68PWkcV22KZl26F/fe23IRKIQQbRUcHMykSZPw8vLijjvCAVi4EG66CQ4d0gvB0tJSsrKyjA0qRIOCgmomTUrFw2M7N944nD59chg79hvWr8+istKN+fP7Mnz4YKNjCvGLZEbQIM03jLluhDsBHwaQX6835N4yYwtmV5lJEZ2nvLac93e9z/yE+dTuquXmn25m5p7f4WDrQyJeLHboy7CZ/jw1y44BA4xOK4ToSZRSxMfHk5qaSkhIMY6OQVRX1wHO7NhB086hKSkphIaGGhtW9GqbN+dz993FHDs2ABiCnV0RY8du4uqrTzBmTA1XXqn/9zl4sBSBonuQQtAgwcHg66sXgtdMrgcg/Hg4u9x2STEoOs3+4/tZkLCA93e8T9yuOB74/kGG5g6hCsU6+rItMJBbHvHgf/eCp6fRaYUQPVWfPn34zW9+w86dO6mp8WPSpDdZufI2EhLgmmuGAnoheO211xqcVPQ2mqaxZs027r9fcexYPGDG3r6USy5J5NNPL8Td/XpsNht2drLITnQ/UggaRCl9eej2vflMj5jOXOZyYcWF1PnXkVqQKsWg6DBWm5U1B9fw+vbXSUxO5Lqd17nXFH8AACAASURBVLF421v4VvtwFEdeJ4SycQE88H99eOF6MJmMTiyE6C2GDx/O99+v5YILLmDBAkhIAC8vL0JCQmTDGNGpCgtreOih3XzxRR3l5Tm4uw9i1KitzJo1iJEjyzlxwhUnJ734kyJQdFdSCBpoUFw+myrHo9WmUu5azkyXmTw540nGLx0vxaBod8crj/N24tssTFiI+x53pvw4hUfSHsFOM7EdX1409WPQnb78dbYiLs7otEKI3iYnJ4dly5YxatRt3HGHIyEh8MUX8MEHH1JcXMzy5cvZtWsXc+bMYZpsQSw6iL78s4hjxwYCo7Czy2fgwP3cccdqrr/+OkaODDE6ohDtRgpBg+RX5POp93g011SG+A/BHG/GmmrF7Gpmy4wtUgyKVjVuKNTW/yZ2ZO/g9e2vszppNRcnX8zfvv8bAwoHUI7iY4L4xqcvUx5yZfX9EBjYkcmFEKJ13t7eREZGUlNTyMcfhzB7dg1PP/0Vd911sujbu3cvd955J4AUg6JdffDBLubMqSErS1/+6eBwgiuuSGX16lE4Od1DaWkpnnKNhOhhpBA0kJMTUNvw/TAnSpaUoFk1QzOJri2/Qt9QCDjjBwTV9dWs3LuS1xNeJ3NvJjdtv4kPEj7Ao86DwzjxH0LJGWbm93+258XbZedPIYTxnJycuOmmm9i4cSNwiB07vNiwYU6L9507d64UguK8FRXV8sQT21m61EZV1RcoNYcRI77l1lu9GTEiCy8vr6bln1IEip5ICkGDmF3NfPubLQT9dTyppPJm3pvcUnULO67ewR8m/oHU6lQogC1/kdlAoWssAlMLUgFanC0+UnqEN3a8wVs73yJkbwhTf5jK6ENjAMV3+PEJwYTf4MWf/6i49NLGhs1CCNF1xMfHc8stjnzzjTP5+aOBEcDyU+6TlpZmSDbRM2zdWsBddxVy9OhA4GJMpjzi4nZw9dWv86c/PYiPjw8w3OiYQnQ4KQQN1NfDzMjdW6gMuINbVt0CQMXGCuZtnMf9U+6Hw21f/id6tuZF4BD/IQBNS4c3372ZPfl7mJ8wn/W71zMxeSIv/PACoSWhlAAfEsoml0BunOnCqj9AZKSx70UIIVpz6NAhli1bRmzsw6xc6Yyz8yyqqqr5eSEYHR1tTEDRrS1evI+nny5vWP7pj4PDCa6/PpP33x+CzXY/x48fx9vb2+iYQnQaKQQNNnqoGYd3XgBKTzk+8dOJXLj0QmNCiS6leRE42mk0CzYsAODBsQ+yvWA7oS+HEpAXwJTtU1ix8yNcrS4cUE48QzgZ4f48ONvEf+4BDw+D34gQQvyCvn37cvnll3PgwAH8/f0ZONCNH36IAvoAdU33mzOn5SWjoncqLS1F0zT++te9vP22mZqa/jg6HuY3v8nnX/8axbPPfs+CBScoL89GqVsZMCCJSZMKGDAglfHjxzcs/3SRPpWi15FC0GBxcfDIwqHcyA+nHL/olYu4Y9odBqUSXUXzIvCaimt45MlHOMEJAOZ9Mo9VN68ibFcYo9JHUYeNr5WZ1YQSeJk7s2YrJk+W9g9CiO7D1dWVyy67jPz8ldhs13LLLSn88IMTERE3kJGxGpvNxqOPPirXB4pTlJWVMXv2dlavntJ0rKZmIAsWDGTBAhswHqXymDz5fa64YiWzZs1EKYXNdqW0fhC9mhSCBouLgxIcTjs+aPIgA9KIrix+R/xpx6aunkqBewFvj/6cr9L+xOQpQXw4C0aMMCCgEEK0A6vVyujRo8nLy8NiMfHHP8Kjj65k+vRKfHx8qK2tNTqi6GKCg4PZsMG91fO33prMkiVDOXr0ulOOSxEoejv5G2CwYcP0GZttvx6J3xQ/AN6Y+AZvbHzD4GSiK2hsJxLqGcprF7x22vnnr3ueO6Y9Sd9fPUrKgSCWLJEiUAjRve3du5d3332Xl14qZ+RI8PGBzExwcXHh0ksv5auvvjI6ouhilFKcONHarp6KF17wxdW1D1FRUURFRaFkpzQhACkEDefkBEOGwDf5Hgz5cAgmDxMh2SF8ZZGBTkBGSQYzP5+Jlq7xt1VPnHZ+bUgGpo+W8Nw/zAQEGBBQCCHaWWRkJFOnTiU/P4nycli2TOPf/9bPXXXVVaSmppKVlWVsSNFl1NdrXHXV3jPeJyREmsAL0RIpBLuAuDhISgK7PnZ4X+nNuMxxHFVHqaitMDqaMEh1fTX//PqfjHh5BP4L/Xlr/ttEZcTzYdx6/jfmf6was4pn/zIPlm6hvnSU0XGFEKLduLq6MnToUEJDswH44YfqpnNXXXUVAOvXrzckm+haXnnFgqPjCdavHwpYW7yPm1tpi8eFEFIIdgmxsZCTA3l54PsrX3wqfOh/vD8rtq8wOpowwJoDaxi6YCjrFq3jzRff5M5v7uQbFcDdjGHRgdmsuGYzm6ZvYYT7UqgwM3iw/DUWQvQsJ06c4LLLYoiO1vjuO2euvRZ27oShQ4cSFBQky0N7uayscoYN287s2f2x2dwYOjQJs/nxFu8bEfFmJ6cTovuQf0F2AXFx+m1SEvhc7QPAmLQxvPfjewamEp3tcPFhrv/weu5deC/3zb+PZ5Y/Q21FX2Yzgq3jhvPYPEeoMFPw/BbSHtvCc//Qe0zKLupCiJ7mwIEDrF69mpEja0hOhrVr4Ycf9GvBJk2axMaNG7FaW54BEj2Xpmk8//zHREbuYu/eC+jXbx/PP/8Vv/71JqzWd/DxeQh//3yUsuHiYgGm8eyz0hheiNZIIdgFxMbqt0lJ4NjPEbdYN8aljSOhJAFN04wNJzpcVV0VT219iuGvDsdziSdLX11K7IHRLFLh/NnjYn6/6P/Zu/O4qOr2/+Ovw4AbiICKS66oBYhLuLepidqq3opZWre2uLVp2U/LsrqzNG2zb6u03Fm3lEmLZYtJiZWWG5qJWzKp5ZIgAgq4AOf3x5lBlMUNmBl4Px8PHsNZZuaaYTjXXOd8lkB+/BEmT4b586Fti2BsR4Np29Za1ijqIlLZhIWFMW7cOLy9P8UwfsDbGyZMsAZY8/UdzaFDh1i7dq2rw5QKtGDBHi66KIHJkwfStGkCTz65mD17wnnooWuZNGkSqamppKb+H0uX7uOnn34hM7M5phnLtdde6+rQRdyWpo9wAwEB0LKlVQgCBF0bRPiz4Rh5BlsObCG8QbhrA5Rys3j7YiZ8O4HaibV5fdHrNE1vykqbLy/Tjj4312DTS5wyCMzw4Sr8RKTyq1WrFrVq1aJ69cakpfUqWJ+UBElJPYDhLFmyhG7durksRqkYqanH6NQpmd27w4CG9OjxI7fd1oTAwBxM08QwjIJRQA3DoIOGzhY5a7oi6CacA8YABF0XhM200cneiZhlMa4NTMqF/ZCdGz+8kX+/9W9ue+s25sybg09GIx6hHW8368y8b2oQG4tGAhWRKmvfvn3Exxc/GFbNmk+pn2AV8J///EZwsMnu3eHUqJHOBx/sYuXKXowZcyvDhg3TNBAiF0iFoJu49FLYsQMOHwb/7v7Y6tjovqk7i7cudnVoUoZyTuTwZMKTRLwSQY3/1eD9Oe9z2aYr+dC7IXcaveg5pS6bNhlcc42rIxURca1du3axa1fNYrcdPdqCVatWkZ6eXsFRSUXYsWM/bdr8jyef7ICXVwY9enzP44/P5eKLUwGw2WwqAkXKgApBN5HhGN04MBDad/TiSGgQ3Xd258+8P8k5kePa4KRMfLntS9q+3paPYj/ilVdf4Z6v72EH/txFD37rFMov67159lmoVcvVkYqIuN6ll15KaGjx21q0OEpeXh7ff/99xQYl5SorK5fhw+Np0yaf3bs30bPnYg4dqsPKlX2YMOF+unbt6uoQRSoVlxeChmFEnrYcbRhGlGEYk10VU0WLjYXnn7d+z8uz+kC8vKougTmBhKSE8OXvX7o2QLkgyWnJ3BB7A8P/O5yb/ncTr7/1OgEpTXjGdglP1LyCh1+rxYoV0F4Dm4lIIVU9P1avXp1HHy3+a8qTT1bH399fzUMrkcce20bt2sf58MMo/PyyuPXWFvTt+xu5udbJ8Fo6SypS5lxaCBqGEQUsLLQcCWCaZjyQfnoSrKxmzLBup0+3moZOnw6rOTmNxH9//q8Lo5PzlXMihyeWPUHb19rCJ/DBSx/Qd20/FlcP4t/0IeBfjdiy1Yu77wabzdXRiog7UX60dOq0jfvv/x0AZ0vAyZPh3//2pk+fPixZskSja3u4LVsOUb/+Tp555hJMswa9em0lLa01MTGjufvuuwkMDHR1iCKVlksLQUdCsxdaNQxwNvi3A1EVHpQLbN1q3U6cCH5+1u0hqrENP7pv6c7KAytdG6CcE9M0+WLbF4S/Hs77ce/z0psv8dCnD7E/35exdOGTBh1Z8KU3CxdC48aujlZE3JHyoyUlJYVDh/ZQrZqJaZp4ecHq1da2/v37s3v3brZt2+baIOW8mKbJxImLaNvWi9TUi/D13cmDD77OyJG/4uNjYLPZVASKlDN3mz4iAEgrtFzXVYFUpNBQqznonDlWEfjSS9Z6e/269E8Jxzxh8sfBP2hTt41rA5UzSk5L5v5v7+eHTT8wbvk4rl95Pdnk8kr1Fiw63owJD3rxn/9YBb+IyDmokvlx587L+OCDk+es8/MhIQHefx/69esHwJIlSwgtqTOhuKUlS7Zy8827SE//jXr1/HnrrYYMGhTGvn1DqFOnjqvDE6kyXN5H8FwYhjHGMIy1zh+g0759+1wd1gWbOtW6nTYNateGxx+3ljvfE4SX6UXn5M689/N7LotPziz7RDaPL3uctq+15diXx/jgpQ8YuHIgP9asyW1cza6IFqxe68ULL6gIFJHyURlz5LPPWl9TnF0nbrnFWv/449CyZUvatGmjfoIeZNeuI1x0kZ1rrmlDenpPQkObcO+9P9K8+VEAGjVqpL6AIhWoXK8IGoYxppjVdkeTl+Kkg6NznHX282DhjaZpxgAFE+sZhpHQqFGjnmURqys5JwifMQM2bwZvb/jvfyH6Zn9+muNFt6RufPb7Zzwz8BnXBipFOJuBTvh2Aif+PMGsL2bRYWcHdtqyeManAztsgTw9B+69V/0AReSkss6PUDlz5OldJ15+GT78EHbvttb379+fd955h6NHj1KjRg3XBSqlys83ufXWzXz44cVACH5+qXz9tRdXXHE7v/32GxEREa4OUaRKKtdC0JGUzsUCoLPj9xCgpIRY6Qwfbv28+SaMHw8dO4JhM6h3bT26f9qd5449x9Hco9TwVqJzFzvSdnD/N/cTvyWeu365i4HLBpJnwjy/YN4/EsoN13vxxavQtKmrIxURd6P8eGYZGRmEhNTgjz+qF3SdePNNa1urVtZt//79efXVV1mxYgV9+vRxXbBSol9/3cn112eQltYBOM5ll33OgAHb6dz5PgzDoGPHjq4OUaTKcvWoodFAZ8ctpmkmOtZHAenO5apkwADrdtEi6zbouiDqHKtDq39asXT7UtcFJgWyT2Qz7YdptH29LZlLM5n38jxu+uEm1tcwGEVPltYJ55PPvFi0SEWgiJwf5UfIzMykXbvFQNGuE0OGbASgV69e+Pj4qHmoGzp69BgDBsTRo8fHpKfnEB29lMOHvfj00x707RulK7gibsDVo4bGmaYZaJpmXKF1MaZpxp/H2dJKoXFj6NoVPv/cWg7qH4RpmHTf1l3TSLiYaZp8vvVzwl8L582v3uTp/z3N0/Oexsz25T9+oUw92pdb7q/B5s0waJCroxURT6b8CI0bN6ZVq1UMHvwJ9esfwDDygXxatLBjt29kxox9+Pn5ccUVV6gQdDP3378NX99jfPllNNWrX82jj37P6NEmfn7eNGjQgMjISAznfCAi4jIeNVhMVTFwIKxZA3v2QLX61fDr5Ee3zd1I+DuBA1kHOJB1wNUhVjpnel//OPgH18Vex5DYIfRd2pf357xP+20d+CyoFqPybyC9dUNWrTJ4+WXw96/AwEVEKqn4+Hg2btxI+/abuOeeN3jiiem0b/87+/Y1ZvPmLrzySkPy8qzmoRs3bsTTB8apDJYvT6FWrb955ZVLyM/35bbbtpOd3Zmrr76cVs72vCLiNlQIuiHn1aQvvrBu699Qn9DUUPKO5nHFu1fQe15vFYNl6EDWAXrP613s+5p9IpvHfniMiDciSF2eynuvvMeIr0ewvfpxxle/jLePdmXm816sWQNdurjoBYiIVEL9+/fnrbfeOmVd+/Yb8fM7wrXX+rF/v8HKldZ+AN99950rwhTg2LFcBgxYSa9efuTkXETNmklMnfomL71UFy8vqwmvCkER96NC0A2FhUHr1oX6CV4bhBdedE3uyh9pf7A5ZbOKwTLiLAI3p2w+5X01TZPPtnxG2GthvPLtKzwR9wTPvfUcNTL8ebleMybmDCCsjx9JSTBpkjXSq4iIlK0mTZrgX6iZRatWdqKi7qNnzx3UqAFxcdC+fXsaNGig5qEu8tlnidSr9xJffplDcPA6PvlkN/v2NSEsrA6mabo6PBEphb6+uiHDsK4KvvwyZGTA0bAcMv0y6fZHN/b22QtQULQsG7mMYN9gF0fsmQoXgeH1wwHrfb383ctpUrsJy/9czm2bbiN6UTQ182ryXb08Xj54Pf7e3nz8MURHW38rEREpH4ZhEBYWxqpVqwDw8fHmpZdeJCioEX37wiefwEsvedG3b1++/fZb8vPz8fLSOe6KsGnTIa6+OoOUlFDgEvr3/w9jxnRn8OArALj11ltdG6CInJGOlm5q4EA4cQIWLD7A1R9cza8hv9Ld3p0fbv2BZSOXEV4/XFcGL8DpReCykcsK3tcdaTvY++te3n7jbW7/9Hb2eB9lclAnnj3Yh5HjvNmyBYYOVREoIlIR2rZtW/B7Xl4eR47UoWFDqFvXpEYN2LsXateuTWpqKtWqVSMiIoLY2FgXRly55eaaXH31Btq18yclpQUNGqSyfv0xpk69gdzcXHJzc10dooicJV0RdFM9ekDdZgf4f0m9yay+mU6dOuG30Y8am2tQp3sdlo1cVlDI6MrguTm9CFx67VJSRqUA8O3j3/LWhLfomdCTjBqZvNfSh3l/RhPRxmDFYuvvIiIiFadJkyYMGjSIAwcOUKdOHRo3hhMn/mTpUht//dWMDz+M5Y033gCsQjEpKYkRI0YAMHz4cFeG7tEyMjIwTZPo6P18/31LoBpwAi+vw+TndwRyuP76H3jttQiaNw/CNK/USKAiHkaFoJuy2aBfP1hwGKgOW0O3ggHb7tiGb1tfAmcHujrESqH5zuZsD9lesJwSl0IverGoyyL+23EFxz/5mpkzDSZNAh8fFwYqIlJFGYZBhw4dTlnXtu16Vq8ezJ9/wjPPzC72fjNmzFAheAEyMzMZMmQfa9Z0LbS2Gvn5dQkOTmbVKn+++CKZvXuDaN68uYpAEQ+kpqFu7JYBweT/dxnNaoZz+I/DYEL2lmxS4lLYHrKdvA15kIKuBp6jYN9gvv/39zTya0TIjyFFti+LWMb/dYkncs/XJK0O5uGHVQSKiLgD5xW/uXN7YhgwYwZs3vwDUHTY5q1bt1Z8gJVIkyZNSEy8tNhtBw8259ixNMaPH08PNZUR8Vi6IujGoqKglhnM1buX4b/umaLbV0WBNyoCz9HmlM2M+XIM+zP3c7DmoSLbX+38Hcy7jWWHg9UPUETEjZw4cYLPP/+crl270qtXFN99dwKoDUQDa07ZNzQ01BUhVhpJSWnk5QUVuy0vz0br1q2x2WwVHJWIlCVdEXRjNWtC//6w9PNgwm9vW2T7/PT5PD7pcRdE5pmO5R7jyYQn6fhmR1K3pDI3Zi5jE0YX2S994ZdUzx2iIlBExM3UqFGDu+66iz59+tCw4aukpl5Du3b/AEOL7Dt16tSKD7ASME2TBx9cSbt2vkDxidAwTqgIFKkEdEXQzQ0cCJ99Bp16jOEICadsazm+pfo/nKUVu1cw+svRbDuwjYmJE+m3uB8nOMFsLsZe/Tg39XgXDBg+5U64JpgTXvVcHbKIiBSjQYMGAEyefCXXXRdIVlYDxo3zISRkKLt2fUp+fj69e/dWfjwPf/21l3795rF16yPUqGHn+PED5Od3L7JfYOAnwC0VH6CIlCldEXRzN9wAXl7w+ecQuTqS2oNqA/BR049Yf3Q9W1K2uDhC95ZxNIPxi8dzxX+voNauWrz12lvcuPhG7AH7ean9lXxDY7Yda8Hxq+/l9o/uZeHq5gCEhelfQ0TEXW3YsIG//vqLyMhbSUz0wWaDm276mNzcXEaPHs2KFSvYv3+/q8P0GPn5JlOnfkmLFrvZurUenTu/w0cfbSE/vwctWnyFzZYLmNhsufj4xPC//wW4OmQRKQP6tuvm6taFK6+ERYvAv4s/nT7rRJ0r63Bd6nX4HPVhesJ0V4fotj7b8hnhr4fz9pq3eWTVIzzz3DPUP1ifn67K5+G821i7sw53323tO+vxYEIaBPO4o6WtWhSJiLivjIwMUlJS+P33LGJi4JZbjjB4sLXtoYce4vjx47z88suuDdJDrFq1G39/OzNnXo9hhDNwYB2GDEmhRg1vTNPkxx/bM23aMzz55FMkJPzK8eNjuPbaa10dtoiUARWCHmDQINi0CZKTreXmjzXHP8ef/l/2Z8HmBexM3+nS+NzN3sN7GbxgMIM/HszF/1zM23Pept83/dgZvIePrrmSx3+8mnbtvfjtN3jtNZg/H9q2tabsaNvWWlaLIhER93XVVVdxxx130K7dXiCFn38+wu23g7c3/Otfbeja9SVef/11MjIyXB2q28rLy2fIkB/p3r0RWVmtCA5OIznZj88/v4k+ffrQtas1bYRzHseoqCiNECpSyagQ9AADB1q3ixZZt4F9A6ndtTa322/HOG4w88eZrgvOjeSb+by59k3CXgvju23f8cRPT/DI7EcIOBzA74NPMLPGKBYsDWD6dEhIgBYtrPsNH24V2rm51q2KQBER9+acs65NmxZ0716dnTsbkpQEeXmQlASrVk0gM/N65s6d6+JI3dP69dsJDv6ZTz+9CsMw6dTpYx55ZD6+vmkAdOnShcBAa75i5zyOl19+uQaIEalkVAh6gJYtoX17q58gWAfl5o81J+hoEH2+7sO7699l3+F9rg3SxbambqXnez0Z/9V4emX04vXZr9Pr+17savIXK0f3ZOLnffH28WLFCnjsMeussYiIeK69e/fy4osvsmdPzWK3+/o+w5w5czh27FgFR+a+Tpw4waRJbxAZ+Snp6ZkMG7aWrCwfEhKuIyCgDnl5ea4OUUQqkApBDzFwIKxYASkp1nLdG+ri28GXO7beQX5uPi/88oJrA3SR43nHeWr5U3R4swPb9m7jmfhnuO/Z+/DP8eev0bm81ehOZscEMGoUrF8P3bq5OmIRESkLwcHBhIWFsXdv8Wf2cnKas2/fPj744IMKjsw9LVmyiTp1/uDFF0dhGHczYMCP3HnnIWrUAD8/P0aNGlUwIquIVA0qBD3EoEGQnw+LF1vLzquCDY42oOd3PXlt1Wuk5aS5NsgKtvKvlVw691KeSHiCoVlDefHpF7ns58vY1WoXe57uzfjYKHbsgLg4eOcdqF3b1RGLiEhZ8fb2ZsCAAYSGFj/XXViYwaWXXspzzz1Xpa905eQcpU+fxVxzzSXk5IQTEnKUnTt9mTRpAL///jtZWVmuDlFEXESFoIe49FIICoIJE6xmjREREH+0PjXDanL7xts5lnuMl399mQNZBziQdcDV4ZarzGOZ3PPVPVzx7hUcPXyUZ79+ltufvR3fE75kPgxftb+Te6fWoVs32LgRhgxxdcQiIlJeLrus+KafPXsaPPzww2zfvp1Fzk72VcwXX6yjfv1f+eGHGwCDq69eyk8/HaVZMxuXXXYZ48ePx8/Pz9VhioiLqBD0EB9+CGlpcPjwyc7wI24z2NurOU2PNuWyHy7jhRUv0PO9nvSe17vSFoOLti4i/LVw3lj7BuNyxvHUtKfotrobf4X/hfcHUYx/vxeLF8Pzz8PSpdCkiasjFhGR8vTVV9YVreBga/TnWrWs9cuXw5AhQ2jVqhXPPvsspmm6MMqKlZWVxahRTzBw4Gqys7sxcOBOfv75H4YOTebLL7/ANE28vLyoWbP4/pUiUjWoEPQQM2ZYt9OnW8XgdMf0gU8sD6Z6SHVGrhtJVm4WW1O3sjllc6UrBvcd3kf0x9EMWjCIetRj9qezGTJrCDXMGpizvPn9mlEMGF6bOnVg1SqYNAm89OkWEanUMjIy+Ocfa3TL5GRr9Od//rG2bd0KNpuNhx56iDVr1pCQkOC6QCtQbOxPXHTRW8yb9/+AVN5+ey2fftqMyy+/iIEDB3LzzTcXjLoqIlWbvip7iK1brduJE8HPz7oF2LzNi6BJQbTJaUOXHV0Irx9OeP3wSlMM5pv5xKyLIey1MBZvX8ykw5OYMnkKnTd2Zu+le2nx/TVMnH8FL74Id98Na9dazWhFRKTyy8zMJCjIGkVtzhw4cgReesnaFhSUw/LlMHLkSIKDg5k1a5YLIy1/hw6l06XLAkaM6E5GxkQiI48zd24X0tJW8csvvwDQqFEj6tSp4+JIRcRdqBD0EKGh1u3pia51hwMMzR3K/jr7GfvLWH749w8sG7msUhSDW1O30uu9XoxdPJZL/S7lmf89w3UvXIePzYeab9Qi447buKK/L/v2wZdfWpPDO5sEiYhI5de4cWO6do0HYNo0a1Cwxx+3tmVn53HXXcfw8anJhAkTWLJkCa1bt8bb25uIiAhiY2NdGHnZeued7wgO/pu1a4cBXjz6aA5r1wYxenR/OnbsSOvWrV0dooi4IRWCHmLqVOv2lETne4Aj0b35/dDvJFyTQCt7K6qtqUawb7BHF4OFp4TYdGATjx56lHETxnHptkvZ32M/XX+/gae+7Mp998HVV8Pvv8MNN7g6ahERqWjx8fHk5r7P4MGfUL/+AQwjn9q1M/H1Cb8RGQAAIABJREFUPUxU1DJ27KjO229D/fr1AUhOTiYvL4+kpCRGjBjh8cVgSkoKffs+zF13dScvrzUNGx7k2Wc/oWXLWLKyjmAYBlFRUZoWQkSKpWm1PcTw4dbtjBlWM9G8PKsI2l8H9qTALz1+YcQPI9g8bDMBPQMInB3o2oDP08q/VjL6y9FsTtnMkIZD6PFsDzrt7ERqjVSCYoLIDryazldY/SRffdVqDqquDiIiVVP//v0JDw/n3XffpX37TYA11VJeno1mzRqQnm6dOK1b951i7z9jxgyGOxOsBzFNk/nzFzB27K9kZ7ekWbMVLFnSh9DQuqSk9GbBggUcPnxYI4KKSKl0RdCDDB8OmzZZneHvuAN+XhLMe72sK3/HNx0nLyWPEyknSIlLYXvIdvI25EEKLBu5jGDfYFeHX6rCU0IcPnaYp/Y9xbDxw+i4syMHeh+g784BxPzSkRtvhEaNrL6A99yjIlBEpKpr0qQJ/v7+BcteXtCuXRtGjBhN//6QmgrbthU/j9BWZwd8D/L333sID5/HbbddT3b2HOrW7cm0aalkZm4ArKufd999N40aNXJxpCLi7lQIeqj//McaJnvOM1Yz0H7r+hXZJ2pjFL65vgTVDHJBhGev8JQQdza5kwnPTeDKuVdCTWj8SWPavHAT3XtV4403rNFAV6+Gtm1dHbWIiLgDwzAICws7Zd1VV13Fa69Z3SpuvDGbiy4qvntEqLMDvgcwTZMZMz6kWbNMtm4dhWH48vTT+Rw40JEmTeqTkJBATk4OAF4aNltEzoKOFB6qSRN44AGIjYW/tgbT9o6ildH8/PlkNcpi3OJxp8yf5C6TzheeEiKoZhBP73ya/nf1p+O+jqRdl8agA4NZnBxGt26QmWnNC/j881C9uqsjFxERd9K20NnBVq1a0aBBA269NQ3D2EFCwhGmT+9c7P2mOjvgu7kdO5IJDZ3Do4/eiGmG4uX1B++88zN3352Blxf06dOH8ePHa15AETknKgQ92OTJUK8e/L//B6PvGVNk+8DEgTTY1oB31r/DYz88BlhFYO95vStkAJmSCs4iU0I0m8TIaSO57L3LMGubtPi6BV3nDuaaATYmT7YGgtm4EaKiyjVcERHxUE2aNGHQoEFERUVxyy234OXlRePGQTz33BEyM4PZvn0Yl11mx8dnN3ACL6/NwC1kZma6OvRS5eXl8eKLLxEWNpE//mhPWFg6S5bAoUONyMrayKJFiwDw8fGhdu3aLo5WRDyNBovxYHXqWJ3g778fvv0WLl8dyc73dmKaJsZOg1HfjCLjowzWjlvLjJ9nUMunFrGbYtmcshmA3vN6l1v/QWfBCaf2UdyWuo0xi8fw464f6dmsJ/2X9OeSaZfgjz9Hhhxh8PzBfPaljTHt4dgxePttqz+k+gKKiEhJDMOgQ4cOBct79+7l22+/Zdy4YWzcCLNmmeTntyzYnp8fBsRy99230qRJE25ww6GnN23azHXXLeevv9oBD1Cz5p0sWzaT4GAwDD+uvfZazQkoIhdEVwQ93Nix0KqVdXXQN9Kf9q+1p8PrHYhYFEHdAXW5n/u55I1LaJLdhMeWPcbmlM3lPum8swjcnLK54Dn+zvyb6cun0/7N9mz8ZyNPNnuSAQ8MoMeCHuQH5nPJD5fQ8783MHq8jaFDoXVr2LAB7rxTRaCIiJwbb29vsrOzOXz4MDNnnsAwsovdr3r1/zBs2DDWrl1bwRGW7MSJE0yc+Crt2nnx11/j8fK6mpkzs/n11wf46KMP2bTJGh21VatW1KtXz8XRiognUyHo4apVg5kzrdFE33//5HovHy/CF4QT2DOQqcZUmiQ1ASC8fjjLRi4rdZ7Bs+lDWNI+hYvAwgVn6/9rzeMJj3NjqxuZvGIyHe7oQLuMdhy79RiD/xnMnppNufRSmDcPHn0UVqyANm3K5j0SEZGqJTg4mLvvvpuGDRvSuLEP+fnF9507fjyE4OBgrr/+ev78888KjrKoNWvW0aLFC7z88lgglJo1/2bLFi8efrgWERHhNG3alICAAFeHKSKVhArBSiA6Grp2tSabzy500tNWw0aDDxvwV9O/eHLJkwxIH1DQTLOkSefPpg9hSfucXgQWLjiP5R2jzfE29Bjbgx5f9iC3fi7tfmlHn//25+mZXlxxhTUtRkICPP00+PiU85smIiKVmpeXF/n5+axatYpq1YpvWuLjY/DNN99w4sQJLr/8csLCwvD29iYiIqJCJ5vPyclhypSH6do1jr17H6Z16yPccssfLF9+gA0bPub48eN4eXkxePBgmjZtWmFxiUjlpkKwEjAMeO452LMHWrYEb2+IiLBGFLXVtvHaPa+xP2A/494cx5FlR0gamkTS0CRyD+Se8jgpWSlFmnSeXgwW1+yzcAHpLAKXXruUlFEppIxK4btrv2OUfRTPv/g8EdkRZN2ZxeC9g8lp0JCePeGJJ2DYMPjtN7jyyop850REpDJLS0tjyZIlHD9uFrv9+HFo3TqUe++9l3379rF161by8vJISkpixIgR5VIMxsbGEhERUVBwTpv2JKGhNzF7dne8vOowbtwKtm8PJDa2DcHBddm9ezcHDx4s8zhERDRYTCXx99/W7QFH3ZaUBCNGwPz5wSy+ZzH/OvEvHpz5ILtv3F1wn5S4FPJG50FjCK8XzoCPBmA/ZCe8fjhAQaHnvIp4erHn3KfXe72Y0G0Cew/vBaD5zuZsD9l+yvOMZCS/N/2duFFxfDx5IbEfeXH33VYR+7//WbGKiIiUpXr16jFo0CBefTWVlJRggoPh4EGoW9fKl40amfToYXD4cEKx958xYwbDhw8vs3hiY2MZMSINWAtUJynpOElJ2UBtvL0NunQ5zvjxtdmyZTPh4eE0b96cCRMm4KNmMiJSDlx+RdAwjMjTlmc5bovOhyAlmjHDup0+HQ4ftm6d64N9g/ls4mesabKmyP2i1kTBFvhkyycFRWBxfQg3HdhEr/d6Fdvsc0vqFsZ9NY7jucepU70OIT+GFHmeDc03MGXwFN4et5CJo4O57Tbo0MG6CqgiUESkKOXHstGuXTuuvPInwCr+8vJOnjStXt3Opk35bNv2LtCqyH23bt1aZnFkZGTwwAM+wL1ADcAAqgOBGEY2GzfaWLnyJpKTk1m8eDHHjh0DUBEoIuXGpYWgYRhRwMLTVo8xDCMZsLsgJI/lzFUTJ4Kfn3VbeH2wbzDfV/u+yP3sO+zYgmyYmAUFXnF9CNu90Y4tqVuKNPtceu3SgquD9c36jFw6kob7GxZ5nv/0/g9H37mUqB7BLFxo9QNMSIAWLcrhzRAR8XDKj2XHNE28vT9m8OBPqF//AIaRT/36B2jTZjtXXjmP997bjc1WF1gH7ABOAL8Dt5CXl8egQYP48ccfMU2zSLPO4pqOFrfPH3/8weuvv87Bg/8qIcZqNG9udfLv168fd911F9WrVy+vt0REBHBx01DTNOMNwzg9oY02TTPOJQF5sNBQqznonDlWEfjSS9b6Sy45uc8DDz8Ap119m3xkMne9fxffRH7D9qjt5B7IJWlyEgCBswML9rMZNvLMvGKbfV4x7Aqu/eNarkq6Cv9j/mR4ZRSJL33hS5D1b3wawMqV1uA2IiJSPOXHsrN06VJWrlzJXXeF0769NfWCaZoYhoFpejF0aAsee+wAO3YEA855+SKAWDp16szPP89g0aJFtGzZ8pSRRZ39CIGC5qNW08/FwEdAKElJWxkx4jngSyAcsJUQZXU+/PBd7rzzTnx9ffH19S3z90FE5HTu2EcwxHEmNNI0zdmuDsZTTJ1qNbGcNs36cbLZrKaitWtbiWph8kI2vrKR9PR07E3s3BF9By22tODmr2/G9rON7U+eWuTl35mPn82Py+yXsavJLjqv6VzkuW9ZcAs5Pjl4XeFF+IPhPLV4O/HzmhJ18TsAxG+/E7J6ERa2n9WrG+LnV+5vh4hIZaT8eB769+/P7t27mTNnDpmZmYA1Af0ll1zCzTffzJ49YLfXL/a+u3Y9yLZt4/jkk/9x3333AbcAU4FQYCswg7Fjx/L2229z9OhR1q69GCh8lTACmFdoufhBa2y2PPr27XuhL1VE5Jy4XSHoTG6GYfQ1DCPKNM145zZHv4jCfSMu2bdvX0WH6JacfdlnzLCag4aGwmWXwbvvwlVXwVdfQePGMHTaUIZOG1rk/nv+2MNnV31GxP6IU9a//s7rGJQ+o/vzPZ9n2bplZP2QBUDCw8FsOwqDou9l7FhoGBPMtGng5aUiUETkfJWWHx3rlSNLYBgGYWFhrFq1qmCdczJ2P78M8vP9i71faipcdFEtevYcw/HjvpzarMa6anjkyCRSUgBCyM0tvukn5PLii7nMmPENqalF92nRIp5mza45n5cmInLeyrUQLKFDu/305HXa/mmOpi8HgVNGHTFNMwaIKbR/QqNGjXqWYcgebfjwkwWh05Ah1jyD3bvD119b00oU56I2FzGv/jye2//cKes/9v4Yn7o+PDz9Ybz9vRn/6HjuS77vlH2+WvsVbVu0BSAzE7ZssdY/9kBwQX/FadNO9lcUEanqyjo/gnLkmbRt27agEOzatSu9e/cGYP/+/UDxhSCYREYaJCbmUqRvRYEX2LTp5P7FsxEaupS8vDvp0KE+mzZ1Jy/Phs2WR4sW8bzySkn3ExEpP+VaCDqS0rlYy8lO8K2AuWUbUdXTvz/89BNcfz1cfjnccw988cXJq4ZTp54sHovrQ/hm7pvMf3E+jYc3BmBI3hDG3fkRURfXBWzEb78asm5h3LihTJ4Mc+dCfr5139P7K4aGVsxrFhFxd8qPFa9JkyYMGjSII0eO0L17d2w2G7m5uSxdupTatRty+HCdIvfx98/k779rkppa7YyP7++fQ2ZmjRK379q1ixkzZtCixRFWrXoGsEYEveeee6hTp+hzi4iUN5c2DTUMIxrobBhGtGmacaZpJhqGMcYwjDQg2TTNRFfGV1l07Ai//mo1FZ058+R651yD4LyaeGofwuSmycyfPv+0OZSGs+3ocLYlO8bePhoM9GLiRDBNGDrUuuro7KtYuL/i1Knl/UpFRCoH5ceyZxgGHTp0OGWdzWajR48eXHrpR/z449gi9+nZ82s++mgQc+cu5MEHo6HYrhImr722kIEDLyc83I/MzOIKysNcffXV2Gw2fHx8Cq5MXnXVVSoCRcRlXDp9hCO5BRYeBc00zRjHenWEL0NNm1oDxkDRuQafeebkfidaDeWz4Om8kf8Ku2t+DZza1rRgvsKHgzm8P7jgMerUgR074KOP4LHHYP58aNvWGqymbVtruQzn5BURqdSUHyuGYRikpqZitz9dZHqJwYM/Yfhwg1q1ajJxYjS1a2cW+xj+/pn06dOBevXq0aLFm8XuExb2HhdffDGtWrWiadOmDBo0iKioKHr06FGeL09EpFSGaXpuu3TDMBJ69uzZMyEhwdWheARvb2si3cOHrbkGjxw5WRxefjkEBsLixUXvd/vt4OMD69fDGsec9Kc/hs0GubkV91pEpGrp1asXy5cvX26aZi9Xx+IplCPPnmmap4wqChAeHk5eXh5+fn5cd9119OjxCqtXTyhy3wEDFvDpp9F8/fXXJCYmsm7dxfz6ax9SU+tRr14qISEf8sQTF3PttddW5EsSkSrkfHOkS68ISsVy9tGbM8cq4Jx99+rWtQpEZxF4+hXD//4XFi60Cr+6dYt/DPX/ExERT+UcVdTJx8eHfv36Ua9ePYKCgli6dCl79z5f7FXDvn1TsNls3HjjjYwaNYqxY/255543eOKJ6Uyc+DZLloxSESgibsntpo+Q8lPSXIP/939Ws03nFcOJEzlltE+bDQ4eBMOA2NjiH0P9/0RExJMVHlXU2XcvKiqqYPuuXbt44YUXCialBwgNDWXYsHsLlps3b46Xlxdr16495XFERNyRrghWIcOHl953r6QrhqGhVhF4No8hIiLiiZyjipbUd8/Ly4t27doVLPv4+HDNNUXn/jvT44iIuAtdEaxiiptr0KmkK4anX+0r7TFEREQ8UXGjip6uuKuG5/M4IiLuQIWgFHAWdzNmFD/PoIiISFV2+lyEIiKeTIWgnEJX+0RERIqnq30iUpmoj6CIiIiIiEgVo0JQRERERESkilEhKCIiIiIiUsWoEBQREREREaliVAiKiIiIiIhUMSoERUREREREqhgVgiIiIiIiIlWMCkEREREREZEqRoWgiIiIiIhIFaNCUEREREREpIpRISgiIiIiIlLFqBAUERERERGpYlQIioiIiIiIVDGGaZqujuG8GYbxd506dS7q2LGjq0MREZFytGHDBjIyMvaYptnE1bF4CuVIEZGq4XxzpKcXguuB+sAOV8fi0AjY5+ogzpJiLR+eFCt4VryKtXx4SqytgXzTNJu5OhBP4WY50lM+Z+BZsYJnxatYy4cnxQqeFa+nxHpeOdKjC0F3YxjGWtM0O7s6jrOhWMuHJ8UKnhWvYi0filUqgif97TwpVvCseBVr+fCkWMGz4q3ssaqPoIiIiIiISBWjQlBERERERKSKUSEoIiIiIiJSxagQLFsxrg7gHCjW8uFJsYJnxatYy4dilYrgSX87T4oVPCtexVo+PClW8Kx4K3WsGixGRERERESkitEVQRERERERkSpGheB5MgwjspRtsxy3YyouIpHKxTCMySWsjzYMI6qk7a5SSrw6HkiVoxwpUr48KUcqP7ovFYLnwTCMKGBhKbuMMQwjGbBXUEglMgxjjONnVgnb3eqAcRbxus1Bw/G+RXnCe3sWsbrN+woF/2N9i1kfCWCaZjyQXtqXzYpUUrwO7nQ8KPXv7Gaf2TPF6lafWTlJObJ8KD+WH+XI8qP8WD7KKkeqEDwPjn+w0j60o03TbOXYz2Uc/3zxpmnGACGO5cLb3eqAcaZ4HdzioOGIbajjvYs8/b1zp/f2TLE6uMX7ehaGAemO3+1AcZ8Rd+MWxwOHEv/O7vSZdTjTZ9JTPrNVjnJk2VN+LD/KkS7lFscCB0/Kj1BGOVKFYPkIcZOzBiGcPAjYHcuFudsB40zxgpscNEzTjDdNc6xjMcQ0zcTTdnGb9/YsYgU3eV/BOuCWEkcAkFZouW4FhFSqM8QL7nM8gNL/zm7zmXU402fSbT6zcs7c5X/Ck3Kk8mM5UY4sP8qP5apMcqQKwXJgmuZsxxtft4SzdhUVR4zj7CFAJLD2tF3c6oBxFvGCex00nO3exxazya3eWyg1VnCv9zXI1QGco1LjdZfjgUNpf2d3+8ye6TPpTp9ZOQfu8j/hSTlS+bH8KUeWC+XH8lMmOVKFYBlztN+PdiwepPizdhXKcQk7sYSzXG6ntHjd7KCBaZqzgbGGYQS4OpYzKS1Wd3lfz+LsYTonE0sA1v+Yy5wpXnc7HrjL3/lsnClWT3otcpK7/U+AZ+VI5cfyoxxZtpQfy1dZ5UgVgmWk0IFjLeD84Lei+LN2FS3KNM0pxax3mwPGaYqN150OGoZhFO5HYAdO74zrNu/tmWJ1p/cV6wxWtKNzc5Az7kL/Xws4GV8IJ//XXOVM8brN8eAs/s7u9JktNVY3+8zKWXDH/4lCPClHKj+WMeXIcqP8WE7KMkeqEDwPjje3c6E3GeB7AMdZupsc25JdfYbRMIwxjrNczg7R7nrAAM4Yr9scNLDahxc+KNjBbd/bM8XqNu+raZpxpmnGORYLn5Ut/P/l/Gyku/r/6yzjdZfjQbF/Zzf9zJ4pVrf5zEpRypHlQ/mx3ChHlgPlx3JVZjnSME2znGIUVzNODuGdhnWQG2qaZrxhGOtM0+zk2GcMjo7nhfofuMQ5xJuGFe9sF8YaANzkWOzk7Gjuju/tOcTq8vdVyldxf2d3/MwWiuVMseozK+fNk3Kk8mP5UY4U8Kz8WCieC86RKgRFRERERESqGDUNFRERERERqWJUCIpIAUeneY8Y4U1ERKQiKUdKZaNCUEQAMAwjhJInKhYREamylCOlMlIhKCIAmKbpTHB2V8ciIiLiTpQjpTJSIShSxhzztxxyzp9jGMYsV8fkZBhGwBkmSh1WYcGIiEiVoxwp4j5UCIqUvbVAjGMOnRisSVVLSywV6SbTNEub/yYaa04lERGR8qAcKeImVAiKlL0oYCkUzE8UhQc0JTEMIxKIQ2c8RUSk/ChHirgJb1cHIFIJdQESHZN59gX6OPoWuJQj4aaVsktn0zSnGIZxqKJiEhGRKkc5UsRN6IqgSNkLME0z3tHkJc00zURXB+Rwk2macWex31o3aqYjIiKVi3KkiJtQIShShhxnFNMLrYoqPOeQo3N8tGEYUYZhTDYMI8QxL1H0eTxXiGEY6xy3zt/Pa34jx7DYrRxx2IGh5/M4IiIiJVGOFHEvahoqUrY6c2pfhxDTNNMdySfEsTwbwDAM5352HJ3PTzvLaC+tuYxpmnbDMAr2cfyeXty+Z9HkJdI0zSmOfeOBdaW9SBERkfOgHCniRlQIipQRxxnDKZya5OIcicuZyAqawBRKTgGF1pU2WllxCg91XdqZziig2Md23P8RR5JMxErGQYZhTHYmZBERkQuhHCniflQIipQRR9Lqe9q6guYjjrOIBcnGkRRLOwN5NtKdidEwjLGl7BdU0plQx/07FVpOBAIvMC4REZECypEi7kd9BEUqiCN52J39H3A0icE6u9iquPs4JreNPv3WsS0Ea/6lgMK/F/cYXHgyFRERKTfKkSIVzzBN09UxiEg5ciTUtSWd7RQREamqlCOlKlMhKCIiIiIiUsWoaaiIiIiIiEgVo0JQRERERESkilEhKCIiIiIiUsWoEBQREREREaliVAiKiIiIiIhUMSoERUREREREqhgVgiIiIiIiIlWMCkEREREREZEqRoWgyHkyDCPKMIxowzAinb8X2hZiGMZCwzDWGYYR6VgXbRiGaRjGZMMwAiowzguKpbTXKSIicjrlRxHPYJim6eoYRDyOYRhjgADTNGcXWhcNdDFNc0qhfTqZpjm20D7JQF/TNO0uiPecYzmb1ykiIuKk/Kj8KJ7D29UBiHgaxxnCWaZpBhZeb5pmnGEYswzDmHu2iayYs4fppmnGl1WsF6IsX6eIiFR+yo/Kj+JZVAiKnLvOQFoJ2+xApOP2jEzTjCuroMpBmb1OERGpEpQflR/Fg6gQFClbQacth5x2VvP07RWpxFgcZzc7YyWvxLM46+rK1yEiIp5H+VHEzagQFDl3a4GQEraFAImFlu2Fz2oahjGrPAM7g9JiuQmIN00z3jCMpUA85/Y6RURElB+VH8WDaNRQkXNkmmY6MNYwjMmF1zs6jsd4Yr8A0zRjTNO0O0ZNszvWVbrXKSIi5acy5g3lR6nMVAiKnAfTNGMAu2PY6IIhowuNiBYC9AU6Fx6SGqvJSPT5DI/tGN464FzXnWMsw4CC0c7O9DpFREQKU35UfhTPoekjRAQoSH7xQJDOZoqIiFiUH6Wy0hVBEXEmuVnAQmDsGXYXERGpEpQfpTLTFUEREREREZEqRlcERUREREREqhgVgiIiIiIiIlWMCkEREREREZEqxqMnlDcMYz1QH9jh6lhERKRctQZSTNO81NWBeArlSBGRKuO8cqRHF4JA/Tp16lzUsWPHi1zx5H9sOEz9jDzsfnby8vNo3rw5wcHBrghFRKRS27BhAxkZGa4Ow9OUe448cuQIaWlp5Oc3YdcuLzp0gOPHITgY7HY7f/31FwC1atVSjhQRKSfnmyM9vRDc0bFjx4sSEhIq/IljY2N5YoSdOVzBY2GPs2LNT2zZsoXHHnuM4cOHV3g8IiKVWa9evVi+fLmubJ2bcsuR+/fvJz8/n8aNGwPw8sswcSK0bw/x8fDYY7GMGDGiYP/s7GzlSBGRcnK+OVJ9BM/TjBkzOFbzIADVG1YD35PrRUREKrPvvvuOb7/9lvz8fNLT07nlluPs2gWBgZCVVXIuVI4UEXEfKgTP05bdWzge/RUA1Y1qMBLwha1bt7o2MBERkXLWr18/rr/+elatWkVgYCCJiT/QrBn4+kJ2dsm5UDlSRMR9eHrTUJc4kHUAn7t8OGZLAaB5jeYQDIyE1r+2dm1wIiIi5axhw4YFv7/wwgvUqBHO009Dbq71ExYWwZYtvxW5X2hoaEWGKSIipdAVwXN0IOsAvef15lidY7Rs1BKA+zrcR3j9cAiGI9FHOJB1wMVRioiIlJ9//vmHP//8kwYNGvDggw+Sn9+MadOsq4EADzzwaLH3mzp1agVGKSIipVEheA6cReDmlM2E1w/nmzu/AaBWbi2WjVxGeP1w9hzfQ+95vVUMiohIpfXLL7+waNEiTNMkJSUFwzgCwGWXwZYtcPvtQ5k/fz6GYWAYBm3btmX+/PkaKEZExI2oELwAhreB4W2Qn5Pv6lBEREQqzFVXXcXNN99Mbm4uwcHBfPrp/wDw9obQUOt2+PDhNGrUiDvuuINNmzapCBQRcTMqBM9BsG9wwZW/zSmb6T2vN0YtgyOZR065Urhs5DKCfTVXkoiIVE5BQUE0bNgQHx8fXn31Vfr1uwyAXbvgpZdg3z5rv8DAQA4dOuTCSEVEpCQaLOYcOYtBZ+GXbqbz428/sjlYRaCIuK/Zs2cTEBBASEgIAImJiUyePLnUbbNnzy5YZ7fbmTx5MomJiQwdOpTo6Gi6dOmC3W4nICCAMWPGnPJ88fHxdO7cmZiYGA4ePEiXLl0YOnQoc+fOJT09neTkZKZMmUJ6ejqRkZEV+E5IWUhJSeHgwYOEhoZyzz33kJpqrd+5E15/Hbp0gUaNVAiKXCgdu6U8qRA8D85i8PK3epNlyyL7cDbNajZTESgibmns2LEMHTqUqKgowPqykJycXOq2+Ph4IiMjC9aPHTsWgMjISCIjIxk2bFjBl4ApU6YQHx9fsG96ejrp6ekEBAQQEBBQ8KUlJCSk4EtHTEwMISEhxMTE6MuEB/r999/56aefePzxx0lJSSFHc3kpAAAgAElEQVQ3N5/U1IYkJVmFYFaWtV9AQAB79uxxbbAiHkrHbilvahp6noJ9g4m7YRnHvPKolluNBxs/qCJQRC5YbGwsEREReHt7ExERQWxs7AU9nt1uPyXRg/WFoFWrVqVuS09PZ+nSpQXrnV8mijN27FimTJlSsBwTE0N0dDQAnTt3LvY+zvVRUVHExcWd34sTl+nSpUvBZ6J///6MGzeGunWhTh1ru3P0UF0RlKpCx27xRCoEL0CjvADqZjSk3e52HN973NXhiIiHi42NZcSIESQlJZGXl0dSUhIjRoy4oC8UiYmJxZ61dTYVKmlbdHQ08fHxdOrUidmzZ5d65jckJAS73V6w7DxjDZR4P+f6kJCQU760iGeoXbs2DRs2xDAMnnzySSZMmMBTT8FPP1nbnVcEVQhKVaBjt3gqNQ09T5mrM9ncLZHaeMORutSdUpfM3pn4d/F3dWgi4qYmTpzIhg0bSty+Zs2aYtePHj2amJiYYrd17NiROXPmlEl8p1u3bh3x8fHMnTuXsWPHMnfu3BL3TU9PP+/nSUtLO+/7imukpaWxZ88ewsLCGDhwIAC33Qa9elnbCzcNzczMJD8/Hy8vnXsWz6Rjd/F07PZ8Oiqfp39i/ym6bn7RdSIiZyvb2Z7uLNefjcjISBITE4usd55RLmmb8yxxVFQUCxcuPOWs8ekudNCAoKCg876vuMaff/7Jp59+SnZ2NikpKWzfvh1fX8jLg9274d//tvYLDAzENE0yMjJcG7BIOdKxWzyVrgiep+ZTm7Pn5T1F1omIlORMZ38jIiJISkoqsr5t27YkJCSc13OGhIQQFRVVZECAM21zrnOOPBcQEFDic8TExPDII4+cV3zimcLDw2nevDm+vr5MmjSJxYsX07DhPnJyoGnTk/sFBgYC1ufK+buIp9GxWyorFYLnqVpwtbNaJyJytqZOncqIESOKXX8h5s6dy+zZs7Hb7QQFBREQEFDw5aGkbXa7ncTERBITE0lLSyv4suBct2DBAux2e8EQ5M4BBoqTnp7Oxx9/jN1uZ/bs2URHRxd8SRHPVLNmTWrWrAlYzd+uu+46XnwRjhyBZ5+Fjh3hmmtOfgk9dOgQLVu2dGXIIuVGx27xWKZpuuwHGOP4mVVoXTQQBUw+i/sn9OzZ03SVjNUZ5tvVVpnxRrzZ94a+LotDRCqP+fPnm23btjVtNpvZtm1bc/78+a4O6ZzNmjXrrPdNTk42Fy5ceMb9evbsaQIJpgtzVkX+XGh+NMs5R2ZkZJjr1683s7KyCtb172+a3bubZkCAad53n7Vu+fLlJmDGx8eXSxwi7kLHbnGl882RLusjaBhGFBBvmmYMEGIYRpRhGJEApmnGA+nOZXfl38WfDbUbYDNtbK+93dXhiEglMHz4cDZt2kRubi6bNm1i+PDhrg7pnI0ZM+ashxVPTEws9Yx0VeQJ+fGff/5h0aJFpKWlcejQIdavX8+nn55g5UqoVevUwWLgwgakEPEEOnaLJ3LlYDEhWGc2AeyO5WFAeqF1UcXcz23ExsKeDB8AclL7cIFTxoiIVArOyYjP9OXfbrermVHx3D4/Nm/enPvvv5+GDRsSFxdHZGQkhw4dwDDA1/fU6SMATSEh4gF07K56XNZH0HGm0ykSWAB0AgqPRVu38H0Mw3A2lXG6ZN++feUWY2liY2HECOjleAtrUQ1n83APPAkkIlKmCk90XBJ9kSje+eRHqNgcWa1aNapVs/rFR0VF8dlnn/HDD3VZu9YqBAtPKA8qBEU8hY7dVYvLp49wNG9JNE2z6Di4pzFNM8Y0zc7OH2Bdo0aNyj/IYsyYYd0OGWkVgmFNjp+yXkRE5EKcS36Eis2ROTk5rFu3rmAQmEGDBrFpUw1iYk69Iujr64vNZlPTUBERN+TyQhCIMk1ziuP3dMA5KUkAcNA1IZ3Z1q3W7dA7rEKwXo28U9aLiIhcILfNj0eOHGHx4sXs3buX7OxsVq9ejZdXNkePwuLF8PXX1n6GYRAYGKgrgiIibsilhaBhGGNM05zt+D0Kq/mL83pzCBDvqtjOJDTUuv3gM6sQzNqXf8p6ERGR8+Xu+TEoKIgHHniAiy++mG3bttGtWzf2708GwMsLqlc/ua8KQRER9+TqUUNnGYaRbBjGIQBn8xfHtvSzbQ7jCs6pYabPsQaLMTKNU9aLiLiDxMREWrVqxZQpU4iLi2PKlCnEx8cXbOvUqdMp22JirO5p8fHxp9wvJiaGVq1aFTxuXFwc8fHxzJ492yWvqzLzhPxos9nw9/fHx8eH1q1bs3jxYsLDmwPw4Yfw1FMn9z2bwSdEpKjZs2cTFxdHXFxcscfaKVOmnPK/Vdrxfvbs2QXrDcMgJiaG2bNnM3bsWMCaXD4mJoYpU6YUeR6pvFw5WEw8EFjM+phidnc7zgFhHpjgDangl2vjsWlbGD48zLWBiYgUEhkZSWRkJMOGDSMyMpLo6OiCKzSRkZF07ty5yLabbrqJqKioU+4H1lWg9PR07HY7wCmTFzv3kQvnCfkxNzeX9evX07RpUxo2bMj1119PZib4+0NCAixbBo8/bu2rK4Ii5y4+Pp7IyMiCwVucBVthcXFxdOnSpWAah9KO9wEBAUyePBmwBnsZM8YaVyomJob4+HiioqIICQlh6NChBctS+blDH0GPNXw4PPKowRFbLrWP+RIRudHVIYmIh4uNhYgI8Pa2bstjWpqgoKCCYu50ISEhBXO/FZaenk5UVBRpaWksWLCgYJ+QkJCCM85SdeTl5fH1119jt9sxTZMVK1bQrZudjAxo1OjkqKFgXRFUISiVXX5+PnPnzmXmzJkcO3bsgh8vPT2dpUuXFiyfXgg65/FbsGBBqY/jPN537ty52O2dO3fGbrcXHMdDQkJKzA9S+bjsimBlERAAR2wmtXNqszdtr6vDEREP5pyWxikpiTKfliY9PZ2AgIASh/+eNWtWsevj4+OJjo4uaOYXFBRUsO3gQbcd10vKSbVq1XjooYcKppDo2bMnU6ZM4ZlnnimYUN40wTCsK4JqGiqV3Xfffce4ceMAa5Ckhx9++IIeLzo6mpkzZ9KpUyeGDRtWcDXPae3atcyaNatgipbinOl4DyevIjolJiYybNiwC4pdPIcKwQsUGAgHDAO/o37sT9/v6nBExI1NnAgbNpS8fc0a63b6dGvfOXNg2jQYPRpiSmgU2LGjtd+ZxMfHk5aWht1u5/vvvz9l29q1a0lLS2Pu3LnY7XbWrVtXsG3BggUsWLCAunWLTFsnVZhhGPj6+hYsL1myBJvtYm6+GerVg/x8OHYMatQ42TTUNE0Mw3Bh1CLnr1evXowaNYpRo0Zx4sQJ+vbty1133cWtt95KdnY2t912W8G+Tz31FJ9//jmTJ09m8ODBpKamEh0dzaRJk7jxxhvZv38/DRs2PONzrlu3jvj4eObOncvYsWOZO3dukX06d+5cpClnacf70jib+aupf9WhpqEXKDAQDhs2aufU5sDhA64OR0Q8mLM53cSJ4Odn3RZefyGcfU3GjBlTpOln586diYqKYuHChQAFA8YADBs2jFmzZhV8MbDb7QQEBJCWZs1tnp6eriKxilq9ejV//vknAH369CEoqCkLFlifVy+vk5/bgIAATpw4QXZZfJBF3NC+fftITU0tWM7JySE5OfmCHrNwX+yFCxee0lzTbreTnJxMXFwcISEhBcdup9KO96WJj48vsVWIVE66IniBAgPhCD40O1qb1COpZ76D/H/27jw+qvpe/P/rTPZkJpkJWxbWCbIEFMziXgEdaqu2WA1SoVd7f61JtWqxtkTwa2+3K03a63bdEluXa0UxUay2amUUEGtFklFRdjLskHUy2fc5vz8OM8wkkxAgyUzC++kjj8zZ33NG5pP3+WxCnLNOVXM3e7bWHPTRR7Uk8JFHtPWzZmkDcAwFs9ns0+zTzWKx4HQ6Pc2GSkpKAO0PEhlU4Nz04YcfMmfOHKZMmcLWrVs5ejQCuIBvfAP+8hetWSjgabrmdDp9ahGFGE42en0Jh4WF+Sy/+uqrPfavrq7GYDAAMHr0aJ/9+1Mb6D2AC+CT0NlsNk/CZrFYSE9PP5234ldhYaGn+akMFnPukBrBs2QyQaMrgpjWGBzNjkCHI4QYxtzTzzz4IBgMJ0ddPJtpaWw2G3a7naKioh79tGw2GyUlJaxdu9YzPLnZbCYrKwur1YrNZvNsKyws5Oqrr/ZpNmS1WjEajdKM6By1fPlyFi5cCMA999zDI4/8HoCWlpNJIJxMBGXAGDESuVwunn32Wb/bHn744TM+b3x8PDabzfP9u3LlSkD73l29ejU2mzaDjN1ux+FwkJ+f3+f3PWgPYwoLC7Hb7eTn53tqGa1WK7m5uaSkpPTZ51CMPFIjeJZMJmjoisbQYqCuvS7Q4QghhjH3gDAPPQS7dsGMGVoSeDYDxaSlpfn0+evvNovF0qNpk3u48e6vxbkpMjLS8/qZZ56hszOCjAwoK4Mf/QgeeADM5pM1GTJgjBiJ1q9fz8GDB/1uu+eee874vO4pIbqzWCw+39tpaWk+D1l6+04H7d9idnZ2j+9vi8UiD2rOUZIInqXoaGhSY4jsiqS5Vfo/CCHOztKlAzdCqBCDyWazERUVxcyZM5kzZw4uFyQlQWsrPPcc3HablghKjaAYya655hpUVQ10GEKcEWkaepYUBVzRYQDoWuR2CiGEODds2bKFbdu0+XO3b9/Oe++9w9Gj4B48salJ+y2JoBBCBCepERwI+lBohNB2uZ1CCCHODT/+8Y8JCQkBoKCggJdeeona2lqio7Xt3qOGgjQNFUKIYCOZywDQxYVCOYS3hwc6FCGEEGJIhIWFeV7fd999/PjHPyY7G2JjtXXuGsG4uDhAagSFECLYSCI4AEJNWmEY44qho6PDp3AUQgghRqJt27bR0dFBeno6kyZNAuDTTyE5WRv11uXS9gsNDcVgMEgiKIQQQUYSwQEQHq/dRr2qx+l0MmbMmABHJIQYziqbKgEYGzM2wJEI0buvvvqK5uZm0tPTOXjwIJ9++ilRUVl0doZQX++7r8lkkqahQggRZGR0kwEQNeZEIujSyxNPIcRZqWyqZMGLC1jw4gJPQng2bDYb6enp5ObmUlxcTG5uLoWFhZ7tVqvVM4eUe/+UlBRycnI8c0wVFxdjMpnIz8/3HJefn8/ixYt56623SElJ8Tm/1Wo967hF8Lvlllu4/fbbAfjoo4/4/ve/T2hom6dJqDeTySTloxiR6urqcDqdgzJyaH5+PsXFxZ55XrvLzc31ecDi/v72932cn5/vWa8oCoWFheTn55OTkwNoE8oXFhZ6yoL+6F5+iOFHagQHQEyCdhsNXQZ54imEOGPuJHBH1Q4AFry4gA23bTirmsG0tDQyMjJYsmQJaWlpZGVlYTKZuPnmmykpKaGoqIiCggLy8vKw2WyeCeNzcnIwm82ANp+Vw+HwmZ/KbDazYsUKAF566aUe55c/+kc+ne7ks+Trr7+e7du3c//9kRw4ALfeClddBT/8obbdaDTK/xNiRKqvr+e5554jKiqKpKQkEhMTSUxMJCkpibi4OBRFOaPzWq1W0tLSsFgsAJ6EzVtxcTGZmZmeOQfd39/+vo+NRqPnO9tsNnvmEiwsLMRqtWKxWDCbzSxevNiz7OZ0Oj2DPnnH56/8EMOL1AgOAONoHS26LgxtBipqKgIdjhBiGPJOAlPHpJI6JpUdVTsGrGbQm9lsxmg0YrFYKCgoAMBut/dZiGdnZ2O1WrHb7X7/KPAWHx/vqU0UI9fOnTvZvHkzoNX4paamct55OiZOhL//HUpKTu4rTUPFSDV+/HhiY2NpaWmhrKyMjz/+mKKiIh577DH++Mc/snv37jM6r9PpZP369Z7l7omgzWYjKyuLtWvX9nke9/dxRkaG3+0ZGRnY7XZPzaHZbO7x/W21Wnv8+z2d8kMEL0kEB4DJBA0hLvSteo7UHAl0OEKIYaZ7Erjhtg1suG3DoCWDeXl5Psv5+fmeAr0vubm5nqZG3k+LvbmTRHdtohi57Ha7p5bY6XTy17/+lbvvPsDf/w4xMfg0EZVaYjFSKYpCamqq323R0dFMnTr1jM6blZWF1WolPT2d/Pz8HolWSUkJeXl5fTbF9/4+7i1RS0tLIzs721NDaLPZek0a/elv+SGCkzQNHQAmE9TqwNBioNxZHuhwhBBBavl7y/mi/Aufde1d7XxZ8SXNHc2eJNDdFHTDbRs8CeKUx6YwZ9wcwkN8p6mZmzCXR7/16CmvXVJSgsPhoKCgwOcPeIAVK1awePFiMjIy+qzpy87OJi8vz28TJavVisPhwG6388EHH5wyHjH8XXfddZ7Xx48f5z/+4z9Ys2YNkydP7pEIStNQMdy98MILzJ07l7lz59LV1cVLL71EWloaF1xwAdOmTePTTz/tcczs2bMJCQmhubmZ1157jUsvvZTp06fT2NiIXq8/5TVLS0uxWq0UFBSQk5PjN+HKyMjo8XDuTL+PvbsH9Fd/yw8RnCQRHABGIxxWQtC36tlVtyvQ4QghRA8ZGRme/ibp6ekUFhZ6nvqmpaVhNpspLCz09CHxVlxc7OmDYjab/db2efdlEeeelJQU9uzZw4cfTuSSS7QaQfeE8qDVCDY1NckUS2JESk5OJiQkhK6uLs+66Ohoxo0bd8bntNvtmM1mLBYLFouFhQsX+mwrKyujuLgYs9lMUVGRz/fvmX4fW61WT4sRu91OcXExAFu3bvVpLrpixQpsNpvnWn2VHyK4SSI4AEwmaCSMhFYD1Y3VgQ5HCBGkequ5824a6h4gBujRXHSgppMwm83Ex8d7BiMArQlRZmam3/2lv5/wp6ysjL1793LNNdcQHh7Oeeedx5tvwpYt8J3vaHMJuplMJgCZYkkMWz90j3wEhISE+CyHh4eTkZHBli1bAAgLCyM7O5u4uDhASwq99+9PbaD3AC6AT22bzWbzJGzuh3tnyzuRc1/bvVxcXIzFYvGJob/lhwhu0kdwAJhM0KCGo2/RU9NcE+hwhBDDzNiYsT36BA5UEmiz2SgpKWHt2rWeIcjNZjNZWVlkZ2djt9s900m4+6TYbDbP/osXL6asrAzAM1iMd/Mkm82G3W6nqKhIBgM5xxw/fpwvvvgC14mZ41944QUqK/cD8Oc/w8svn9zX/Qek/D8iRqpZs2Z5Xl955ZWeJPBMxcfHY7PZKC4uprCwkJUrVwLa9/Dq1as9NXJ2ux2Hw0F+fv4pv4+dTieFhYXY7Xby8/M9D/ncU0CkpKR4Htqcir/yQww/ymDMezJUFEXZOG/evHkbN24MaBx1dbBq9Dau0x3hgR8+wOcFnwc0HiHE8NR9+oiBrgkczubPn8+mTZs2qao6P9CxDBdDXUYaDAauuKKA995bSlkZeLcg/sc//sH111/Pli1buOiii4YkHiGGkqqqbNu2jcbGRi655BJCQkICHdKA8VcjKILLmZaR0jR0ABgM0OiKIbozmqY2PzPpCiFEP7hrBhe8uABAkkAxrOzYsYNNm0bz3nvwzDNw5AisWaNtc/8BKQPGiJFKURTmzJkT6DAGhdT2jVySCA4AnQ66IiKgBVzNrkCHI4QYxtzJoPu1EMHqyJEjfPnll1x11VVERUUxYcIEzGa49FI4dAg2bDi5r3cfQSGEEMFB+ggOEFWv5dQhbSOnKYAQIjDGxoyVJFAEPafTyfbt22lrawNg3bp1HD/+Op98AsnJPecRBKkRFEKIYCI1ggNEFxcGVRDeEX7qnYUQQohhbvbs2cyePduz/Pjjj9PZ2clNN93kmT5CVUFRpGmoEEIEI0kEB0ioUbuVUV1RuFwudDqpbBVCCHHueP3116msjOD88+HCC7UksKUFoqMhKiqKiIgIaRoqhBBBRLKVARI+SksE9S49DQ0NAY5GCCGEGFxVVVW89dZb1NRo0ybFx8cTGxvD119DSAhccAG0t5/c32QySY2gEEIEEUkEB0jkGC0RNLgM8sRTCDEs2Gw20tPTyc3Npbi4mNzcXM+cUAD5+fmeOazc+yuKQkpKCikpKeTk5HjOsXDhQkCbjyolJYXi4uIe10pJSfFcKz8/3+daYvhpaWlh3759tLS0ALBp0yZeeulpAGbPhi+/BO/R5o1GoySCQggf7vkPRzK73Y7NZvPM3VhcXNyjjAyUgDcNVRQlTVVVm9dyFuAE0lRVzQ9cZKcneuyJRLDLQG1tLZMmTQpwREII0be0tDQyMjJYsmQJaWlpZGVlYTKZuPnmmykpKQG0YcNzc3M9kxa755612WwYjUbMZjNFRUWeRDA+Pp7169dj9p5E7sS10tLSPNcCyM3NxWq1YrFYhvBdDx/BXj5OnDiRn//8557lf/zjHzz++JPAHT4DxbiZTCZ5UCrEacjPz/d8l9rtdlasWOGzPTc3l5UrV3r64NpsNhYvXkxWVhaZmZls3bqVhQsXYrFYyM/Pp6amhszMTBYvXkxBQQFOp5OysjIKCgoA7UFeRkYGdrvd5zx2ux2j0Uh2drZnv5ycHJ/ta9eupbS0tM/r5Obm4nQ6PWUAaA+I0tLS+ozdZrNx++23Y7FYPNtSUlLIzs7uEYvD4SAvL4+ysjKKi4sxGo3YbLYe987pdFJSUuJT/nS/n96fg7u8c99n7/N5n8vfZ2az2bBYLFgsFoqLi1mxYkXwPAhVVTVgP4AFKPNaTgOyTrzORivs+jp+47x589RgsHq1qr6ns6o5l+Wo6z9YH+hwhBDDVFtFm/p11tfq11lfq20VbYN+vezsbLW0tNSznJaWpqqqqq5YsUItKipSVVVVCwoK1IKCAp/jui+vWLFCzcvL8xzjT1ZWls+1ysrKPNc7lXnz5qnARjWAZdZQ/pxt+agGoIxsampSm5ub1chIVV22TFUvukhVv/rq5PZrr71WTU9PH7J4hBhKL7+sqrNmqWpIiPb75ZfP7nzr169X168/+fdkdnZ2j33MZnOP79zu37NGo1FVVd/vbLPZ7HntXl9bW+tzru7nWbFihU883bfn5eX16zp9lSW9xa6qPcsqo9Go1tbW+j2uqKhI3bBhg08Z5r3dXxzueLvfz+zsbJ/3XVpa2uOzcJ/rVJ9ZXl6eWlZW1uv1z8aZlpEBbRqqqqoVsHutWoL2tJMT64fNY2KTCRpCXBhaDBytORrocIQQw1D9Z/V8Mu4TqoqrqCqu4pNxn1C/tf6szul0Ons0u3HX3vmTl5cHwKhRo3A4HJ5zlJWVefaxWq3cfPPNPsetXLmS1atX+zzpPRWz2Yzdbj/1juegYC4f6+rqcDqd1NfXs27dOg4fPgxAdHQ0UVFRXHstjB0Ln30G1dUnj5OmoWKkWrMGli2D7duhq0v7vWyZtv5MOZ1O1q9f71nOycnx2W6z2cjKymLt2rV9nic+Ph673U5GRobf7e71hYWFfU4cn5OTQ25ubq+xur/7T3Udd61Yf7hj98dsNveouXPHYrFYeOWVVzzbzWYzVqu1z2v5u592u71Hq5W0tDRSUlL8nqOvz8x9nu6tZQIt4E1DuzECDq/lUYEK5HSZTNCoA32rnmOOY4EORwgRhPYu30vjF429bm/Z19Jj3dff+5qoqVG9HqOfq+e8R8/rdbt30xen04nRaGTx4sU99nE4HBQUFGC32yktLSUrK8vTXKisrMyn4Fu/fn2P5pxGoxGLxUJeXp7nuP6QpoL9FjTlY319Pc899xyRkZF0dnbS0dFBQ0MDjY2NvPvuuzz77N3s3RvPI49oU0i4SdNQMZzNn99z3c03w513wu9/ry3/7newfDk8+ig8+CCsWAFLl2oPRLrnWBs39n29rKwsVq9eTXp6OkuWLOnRtLGkpIS8vDzPHJ3+uL/z+0o+3Amc98M+f/p6cGe1Wj1JZG8PA93rzWYzeXl5fSad/Ynd/dCyr1ji4+M9692DWrnP7b0N/N9Pm83m9/10bxbqPldvn5nVaiUvLw+z2czChQtP+d6HUrAlgn1SFCUbrUmM2/Tjx48HKhwfJhNUKjoMrQYO1R8KdDhCiGEoYmIE7Ufbe6w7G+4Cyt2nz1/BmpGRQVpaGhaLhfT0dAoLC8nOzmbJkiU+fQHd/HXsLy4upqioiJSUFOx2O2azmZycHBwOB5mZmT3+iAF69BURZ2eoysjx48cTGxtLfb1WW71z50527twJQHNzMyUlJSQlfRPwnVTeaDTidDpliiUx4uzZo/1evhz0eu33gw/C2f7zKy0txWq1UlBQQE5Ojt+HbBkZGT1qraxWKw6HA7vdzgcffHB2QXjp/iBn7dq1FBQUkJ6eflrncbc28aev2P09tPSOZe3atYwadepnZK+99pqnv2N3/u7n6ZzL32fm7h8YjIItEXQC7hTdCNR4b1RVtRDw9K5UFGVjYmLivKELr3dGIzQQyqgWPZUNlYEORwgRhPqquXPbqGz0WU7/5PQK2O5KSkpIS0ujoKDAM+hLX8xmM/Hx8dhsNkpKSsjOzqagoMDzBNPf8e6BBEB7Spubm0tRUdEpawYLCwtZuXLlGb6zc06f5SMMXRmpKAqpqal8+umnPbZNmDCBp55aSFeXtuydCJpMJlwuFw0NDcTFxQ10WEIMqr5q8GbM0JqDPvqolgQ+8oi2fuZM7ffo0aeuAezO/UDNnUR4N+m32+2ewVDcA3Z1b7440ImHvwd37sG/TtXssrvutXHe+oq9t4eWvcXi3b2hrwSxt/uZlpbmtzlsbzWFfX1mwSrYEsG1gLtxsRk4vf+zAshkggY1nMmtBmqaepTPQgjRL2mfpVHxcgUA45aNO+vzlZWVkZ6eTl5eHosXLyYjI8OToLmTPaPRiN1u9xRi3klfcXFxj74p3rWD7mkn3Oc0m82e6SGys7N9RrOz2WysXbvWcy2j0RhUTWSCXFCVj70lgtdeey1vvKHQ3AyXXgref++5m1w5nU5JBMWIsmqV1ifwwQe1H+/1ZzbwQOsAACAASURBVKp7nzLv/nA2m83TNNKdFA22vh7cBaK2y/3Q0l8sTqfT0zoFtLLMu4tE9+N6u5/upM67htC7VrT7ufr6zIJVQBPBE0NhZyiKkqWqarGqqjZFUTIURbEATtVr2OxgZzJBoysKQ4uB2lbpDC+EODOxmbHEZsYO2Pm8+1F4N6MB7clr93Xe/CVpZrPZp6YvKyvLZ7+0tDTPFBPdr3WqPijipGAvH7s3DwVISUnh+eefp6vrF7S1xfH5577HuP8okimWxEizdKn2+6GHYNcurYZw1aqT68+Eu2WGzWbD4XB4kjCr1crq1asxm82kpaV5pvbJz8/HYrFgt9spKioiIyOjRyLidDp57bXXsNvt5Ofnk5WV5bcP3qke3Hlv99fdoL/X6X7N3mLv66Gl1Wr1idXddLSoqAir1YrVavVMUeG+f92b0fZ2P1esWEFBQYFn/r/4+HhPf3h/5+rtMwtmAU0EVVUtBoq7rQuSiTVOj9EIDZ0x6FU99S1nN8qfEEKIc1uwl4+KojBz5ky2bNkCQFhYGBdeeCG33norF1/8/9HU1LPGz7tGUIiRZunSs0v8uuuttYTFYvF5gJeWluYzGm9fD/fccwH66x/nPSDYqR7cnWp7X9ex2+1+m0z29WCyr20Wi6VHLO7r+ru+w+HwSTJPdT8Bv33c/Z1rOLZwkd7aAyQkBDrCIwFwtbgCHI0QQggxuGbNmuV5feWVV5KamkpXVxezZ0+hsREuugj+8IeT+7sTQZlCQojgk52d3e9pHc6Ge5qGQPDXLDQYzhVIkggOIFUfBoCuVW6rEEKIkW38+PFMnToVs9nMpZdeiqIoKIrCJZfAddfB/v1wyGsQbe+moUKI4OIeVXowa+zdTTq9+ZvrdrB4T6cUyHMVFxcHTRIZbIPFDGuKIRRqILRdbqsQQoiRTVEUoqOjCQ8PJyQkBIBf/epXpKWl8eyzN7B+fc9RQ0GahgoRrAZ70Bd//QR7a3Y5GAby/Z3NuYKpCalkLAMoxKjdzqjO3id/FkIIIUaK733vez7Lf/nLX2hubuaGG24gOtp3QnmDwYBOp5MaQSGECBLShnEAhcdriWCMK4bW1tYARyOEEEIMraNHjzJjxp+IiYGICN8aQZ1OR1xcnCSCQggRJCQRHECRY7RE0OAySEEnhBBixLPZbLzyyis+60JCtJrAzEy48ELf/U0mkzQNFUKIICFNQwdQ9DhtsBh9lx6n00liYmKAIxJCCCEGT1dXF21tbaiqiqIoPPnkk2zZMgm4nuXLITXVd3+j0SgPSoUQHu75D93z/J3r7HY7TqcTq9VKdHQ0CQkJg9qnUBLBAWQYraNDcaHv1FPjqAl0OEIIIcSgyszMJDMz07P84YcfcuBAKnA9jY099zeZTJIICtFP+fn5ngFW7HZ7j4FVcnNzWblypWdEXpvNxuLFi8nKyiIzM5OtW7eycOFCLBYL+fn51NTUkJmZyeLFiykoKMDpdFJWVkZBQQGgTZCekZGB3W73OY97Qnn3vHxWq5WcnByf7WvXrqW0tLTP6+Tm5uJ0On2SPvdk733FbrPZuP3227FYLJ5tKSkpZGdn94jF4XCQl5dHWVkZxcXFGI1GbDZbj3vndDp7jPzZ/X56fw5Go9HzWXQ/n79znenna7PZsFgsWCwWrFYrDofjtM552lRVHbY/wMZ58+apweKJJ1T19bD31XvT71VfffPVQIcjhBAjxrx581RgoxoEZc9w+QlUGblxo6qCqi5erKppab7bsrKy1JkzZw55TEIMtpdfVtVZs1Q1JET7/fLLZ3e+9evXq+vXr/csZ2dn99jHbDarRUVFPuuysrLU0tJSz7LRaFRVVVULCgp8jnNzr6+trfU5V/fzrFixwiee7tvz8vL6dR3v7d2Xe4tdVbX3331bbW2t3+OKiorUDRs2eN5PQUGBz3Z/cbjj7X4/s7Ozfd53aWlpj8/C37lO5VSfb15enlpWVtbvc59pGSl9BAeQyQSNOhVDq4FjtccCHY4QQggxqA4fPszzzz9PdXW1Z92ECXD77VpfwYMHffeXpqFiJFqzBpYtg+3boatL+71smbb+TDmdTtavX+9ZzsnJ8dnunph97dq1fZ4nPj4eu91ORkaG3+3u9YWFhX02QczJySE3N7fXWN21fKe6jsVi6ffE9e7Y/TGbzT1q7tyxWCwWXnnlFc92s9mM1Wrt81r+7qfdbsdqtfrU9KWlpZGSktKv+PvS1+frvqa/6TYGmiSCA8hkgkZFh75FT7mzPNDhCCGEEINKp9Oh0+ncNZCsW7eO/PyfUFioJYTeo4aCNA0Vw9f8+T1/nnpK2/b73/s/xt16sLq657GnkpWVhdVqJT09nfz8/B596EpKSsjLy+szwXE6nZ4mjb31wXOvLysr6zMes9nca1LmnSyd6jpms9knAepP7P7k5eX1Gos7AfSetL2m5mSXLafT2WNCd3/302az+X0/3ZuFus9ltVpZuHAhVquV/Px8bDabZ7/CwkKsViuFhYVA75+v1WolLy+PgoKCfifMZ0MSwQFkMkGDEoqh1UBlfWWgwxFCCCEGVXJyMrfddhtjxowBYPfu3bz33nu4XCqRkdDaCi7Xyf1NJhNtbW0yxZIYUfbs8b/++PGzO29paSl5eXls3bq1R42gW0ZGRo9k0Gq1YrVaee211/jggw/OLggv3Uf8Xbt2LTk5Oafdj62v/fuKvaSkBKvVyuLFi3vUTq5du5bc3Nxek1Vvr732Wq+1n/7uZ3/PZbFYcDgcWCwWn9pFd19Ady1ffn4+4P/ztVgsrF+/noKCgiGZeF4SwQFkMkGjGoahxUB1U/WpDxBCCCFGkPvvv5/PPz9AaKjCF19o67wnlXc/qZdaQTHcbNzY8+fOO7VtM2b4P2bmTO336NE9jz0Vd0JjsVgoKirySXDsdrtnMBSz2UxRUZHPsWlpaVgsFrKzs/02nzwT3Qd5AViyZAkFBQWn3YSxe22ct75iz8jI8NwPwFO75o4lLy/PJ0Z3wul0Ohk1alSv1+ztfroHsenO37q+3tvWrVs998hsNrN169Y+P9+hJIngADIaocEVhb5VT22LFHJCCCFGtra2Nv7yl7+wbds2z7qYGFBV7eHo0qXaazeTyQT0rFkQYjhbter01veH1Wr1SQ68kyKbzUZeXh5ZWVmnbB46UAoLC1m5cqXfbac7WuZAMJvNfpMui8WC0+kkJSXFc//sdrsnRn/NQnu7n+5aPO/76/3d5e9cvcXqHUtmZmafn+9QkukjBpDJBA2d0eg79NS11gU6HCGEEGJQhYaGEh4eTmio9ufE1q1beeyxxwgLe4mkJIXVq333dyeCUiMoRpKlS7XfDz0Eu3ZpNYSrVp1cfybi4+Ox2WzYbDYcDocnCbNaraxevdrT789ut+NwODzz8dntdoqKisjIyOiRXDidTl577TXsdjv5+flkZWX5rc1zX3ft2rXY7XbP9BHupore2/314+vvdbpfs7fYbTYbJSUlGI1GTzxms9nTz847VofDQUFBAUVFRZ5mpu4pKtz3zztx7et+rlixgoKCAvLz87Hb7cTHx2M0Gj3H+zuX3W7HZrN54nI6neTl5Xmag7qnniguLvb7+Q650x1mNJh+CLLpI1RVVZeGHVQ3sEGdtmxaoEMRQogRQ6aPGB5l5Pvvv6+azWY1NrZTvfvunts//fRTFVD//ve/D2lcQoi+uad/GGxlZWU+UzScydQLZ2MgrzcUscv0EcNNTBgASosS4ECEEEKIobVw4ULKysqIjQ1h40bQ6SA0FGbP1obSl6ahQgSn7OzsIRml0j1NQyD0tynnUJ8rkCQRHGCKQWseE9YeFuBIhBBCiMFXXFzMO++847Pussvgq6+0/oHe86p98ME4QJqGChFsjEYjRqNxUB/SuJt0enM6nX0OvjKQSkpKBqw/40CeqzfFxcWDnmxKH8EBposLhcMQ3h4e6FCEEEKIQRcbG0tUVBQAlZWV3H333Xz22V8AfY99n3giFpBEUIhgNNiJjb9+gt5z8g22gXx/QzFAzlDUnEoiOMDC4rVbGtMVQ1dXFyEhIQGOSAghhBg83/zmNz2vFUXhyy+/5NChaL/77t6tEBMTI01DhRAiCEjT0AEWMVprEmpQDdTVycihQgghzh1jxoxh165dREf7//NixgytCZrUCAohROBJIjjAoseeqBF0xUhBJ4QQYsT76KOPKCgo8Fk3a5b/fVet0gaMkfJRCCECTxLBAWYYF0IXKoZOAw6HI9DhCCGEEIMqLi6OhIQEz/Ktt96KouwkPl5LCENCtN8vv6zNq2YymaRpqBBCBAHpIzjATPEKjaFdGNoMlDvKAx2OEEIIMajmzJnDnDlzPMvHjx8HGlFVbeTQlhaI9uoyaDQaOXTo0NAHKoQQwofUCA4woxEaQ1wYWgwcrTka6HCEEEKIIbV+/Xrmz8+ksRG+/W3oPrieNA0VQojgIIngADOZoEFR0LfqOe48HuhwhBBCiEG1d+9eHn74Yaqrqz3rrrkGfvMbiI+Hykrf/aVpqBBCBAdJBAeYlgiGYGgxUFlXeeoDhBBCiGHMYDAwdepUQkO13ia/+tWvKC6+i5UrYcwYqKry3d9oNFJfX09XV1cAohVCCOEmieAAM5mgUQ1H36qnqrHq1AcIIYQQw1hCQgLf/e53MRqNALS0tFBX18H+/VqNYH09tLWd3N9kMgHIFEtCCBFgkggOMJMJGlwR6Fv1OJpl1FAhhBDnlj/+8Y9ce20BZvPJdd61gu6EUfoJCiFEYEkiOMCMRmhwRWNoMVDbIoWcEEKIka25uZk//elP2Gw2zzq9Xvs9dSo8+CBERp7c310jKImgEEIElkwfMcCioqBZjSHMFUZrS2ugwxFCCCEGVXh4ODNmzCA+Ph6A559/nocf/gJ4jAkTYNky3/3diaAMGCOEEIEVdImgoihZgBNIU1U1P9DxnC5FAaLDoQGUZiXQ4QghhBghgrV8DA0N5frrr/cs63Q6IiM7Aa1/YEWFViMYF6dtl6ahQggRHIKqaaiiKGkAqqpaAad7edgxaPl1SFtIgAMRQggxEgyn8vG2227jhReeBLS+gQkJ8PzzJ7dL01AhhAgOQZUIAkvQnnYC2AFLH/sGLV2clgiGt4cHOBIhhBAjRFCXj88++yxvvPGGZzk5GR57DC69FEJDfQeLkaahQggRHIItETQC3kNtjgpUIGcjLD4MgMiuSFRVDXA0QgghRoCgLh9TU1MxnxgmdPPmzSxcmMk3v7mLGTNg9GjfRDA6OprQ0FCpERRCiAALuj6CfVEUJRvI9lo1/fjx44EKp1fho7TbanAZaGpqQu8ePk0IIYQYJIEsIy+//HLP66ioKEaNGs2ePeHExvacVF5RFEwmkySCQggRYMGWCDqB+BOvjUCN90ZVVQuBQveyoigbExMT5w1deP0TNUa7rXqXHqfTKYmgEEKIs9Vn+QiBLyNVVUVRFDIyMnj33XcJDYWVK3smgqA1D5WmoUIIEVjB1jR0LeCegtYMWAMYyxnTJ4TiQsXQaZAnnkIIIQZCUJeP77zzDg8//LBnWVEgJgaamuCnP4V77vHd32g0SvkohBABFlSJoKqqNgBFUSyA07083JjiFZpDujC0G6ioqQh0OEIIIYa5YC8fU1JSuOiiiwCorKxk7ty5hIa20NgIN94IN9/su780DRVCiMALtqah7qYtw5rJBA0hLvSteo7VHAt0OEIIIUaAYC4fp0+fzvTp0wGtj+DEiROpqnLR2AhOJ9jtMGcOhJyYVcloNGK32wMYsRBCiKCqERwpjEZo0CkYWgwcdRwNdDhCCCHEoOvs7ERVVQwGA2+99RZjx8bQ1ASvvALp6drE8m5SIyiEEIEnieAgMJmgUdGhb9VTUSdNQ4UQQoxsX331Ff/93/+Nw3Fyhovf/haWL4exY7Xl7nMJ1tbWyhRLQggRQJIIDgKTCRoIw9BqoKqx6tQHCCGEEMNYQkICCxYsIDIyEoD58+fz73+v4qqrtFFDwTcRNBqNdHV10dTUFIBohRBCQBD2ERwJTCZocEWgb9FT09RjhG8hhBBiRBkzZgxj3BkfMHv2bCIjz2fLFv+JoMlkAqC2tlamWBJCiADpV42goiixgx3ISGIyQaMrGkOrgdoW6QMhhDi3VTZVUtlUGegwBoWUjxpVVWlvb6ezsxOAJ554gn37bmHJkt6bhgIyl6AQ4pxUV1eH0+kMePN4vzWCiqJcDcS5F4EMYOVQBTXc6fXQ1BVDhCuCpmZp9iKEOHdVNlWy4MUFAGy4bQNjY8YGOKKzI+Wjfw0NDTzyyCNcf/31pKenAyfKwibt4ehzz8Fll53c32g0AsiAMUKIc1J9fT3PPfccUVFRJCUlkZiYSGJiIklJScTFxaEoypDE0VvTUAewEHgVraAz97Kf8ENRoCsqApqA5kBHI4QQgVHZVMn8h+Zz85vaJHLnbzufX1/2a+649Y4AR3ZWpHz0Izo6GovFQnJyMgA/+clPeO+9q2lsXIxOB//5n777ezcNFUKIc8348eOJjY3llVcux2ZLo6srhJCQLtLSbGRlbWTRokWeKXkGk99EUFXVz4HPvVZ97m8/0Qd9KDSB0jo0Gb0QQgSTyqZKsn6ZxVNPP+VZN3/HfH5SfR/AsE0GpXz0LzQ0lMsvv9yzPHv2bHbsiOfgQejqgu3bob0dMjK07dI0VAhxLlMUhTfeuIqtW+d41nV1hbJ160XodDruu2/qkMRxysFiFEWJVVW1fiiCGUl0cWFQAWHtYYEORQhxDnD3wQtE08u2tjYqKyspLy+nvLycfYf2UVhWyOKPFvfY13LkUu6xPchNN900EpqJSvnopa2tDZfLRVRUFHfddRdtbbB5s9Y89Gc/g85ObRmkaagQYnDV1dWhquqQNrP0R1VV6urqOH68nL17q9m7t54vv1Rpairn449v9XvMZ59dQEhIyJDE159RQy3AG4MdyEgTatJubWRnZIAjEUKMdIPRD6+zs5OqqipPcldRXkG1vZq6A3W0HGmhvbwdHBBSF0J0WzSjSCCe0ZiUOC5UL+RpnvZ73q3f20pnaw0LXlwwEvoMSvno5ZlnnmHChAnceOONACxaBOedB5GR2sih27ad3DcuTutmKYmgEGIwDHYfvMbGRsrLyzl8uILS0mZ27eqktraeqiodu3aNpqOjEp1ORaebTXX1ecB5wIx+nVtVh64SqT+JoLRtPAMRo7RbG9MVQ3t7O+Hh4QGOSAgxEp1OPzyXy0VNTc3J5K6igorDFTjtTpoPN9N2vA1XtQudU0dkcyQm4olnHKOIJ5kJTGZyj3O2hXRQY6jHoa/hUNw+vtQ7qDHU4NA7iEmO4Y5nfONoNDRC66DcikCQ8tHL/PnzPVNBPP744/z2t7+lvLyc0NBQxo71HTU0JCSE2NhYaRoqhBgUZ9IHr6WlhfLyCuz2So4cqeHo0Rr27u3gk08mU1sbSUhINTCOqqpEurqa0elCCAlJp6Oje6WPC9AREdFIdHQroaENREfXs2RJC1FRDWzf7iAzM5E//GEW4C8/aAciBuW+dNefRDCw45oOUxGjtVtrcBlwOp2MHTusn3oLIYJQb/3w7qz6Je+/+j5TwqbQerSVzqpOlFqF8MZwTKqJeEYRzxjiGcV4xvc4rwuVusgmavS1OAxVHIzdi0PvwGFwaL/1DhzRThojQ9CFGzGGJzA2KpGk2AQmjUphdvz5PLX9dxysO0D9inryGvMAyNXnsqNqB6G1M9jwi2FfGwhSPvqYM+dkX5dp06Yxa9b/YjbrOHYM4uPB4YCODgg78bDbZDJJjaAQYlD01QevomIUb7zxOV1dH9LaamLPnstpb48CGgkNTaSzc7Lfc4aHOzGZWgkP76CzM4QLLwwhImIvx4+3k5DQycMPz0Gnq6S8/DBTpowjNXUq4J4ndbTPuVwuF4888hxtbT/ucZ34+DeAWwbkPpyK1AgOEv24E4lgp4Ha2lpJBIUQZ0xVVaqrq7Hb7djtdvbv3s/h7YfZ6drJjaU39tj/iTfy0PmZJrY5tA1HTD01+mrscXso0Z9M7Ny1eM6IDtoioogJHUt8WCLjYhIYb0xgyuiZXJmYwIzxCUyMT2RU1ChCdL33YfjhZdeT9vgC3uM9Dk06BMCOqh1QmcrjF4+IJBCkfPTR2tpKW1sbcXFxOBzf4qOPTm5z1wY++yzceaf2WhJBIcRAaG9vZ//+Q3z22TFKSx3YbDrs9hCOHr3G7/6HDqVw6FCK15ouoI2ZM2uIj/+SmppWWlvbuPPODHS6aurqqpg2rYtbbrkCRYnF5XIRGtpbCjXxxE/f1q9fT1vb7UAbivJjVDUcaAP+zF//mnKKowfOKRNBVVVfH4pARhrjaB3NIZ3oO/XU1NYEOhwhxAAYzAFZ2traOHjwoJbsldk5vOMwzu1OWu2t6Cp0jG4fTRJJJJLEJVzCZVzW67k2LNjA15Ffn6zFi3bSEBaGLtREXEgioyISSDAkMNE0nQvGJDB9fCIzxyeQHDeOmPCYAXk/Y2PGYrtnA2mPL9ASQCCiLpVHLt7AHbeOiCRQysdu/vnPf2K327n33nt56CFt3e9+B8uXw69/Df/zP/DEEycTQaPRKE1DhRjGhmpAFlVVcTgcfPHFQbZsqaKkpI3t2yPp6DhEe3sy5eWX0tWVAnQfabO3Rhsqd9zxNitWfJeoqHq6uhqJiorCZPI3XYMJrX+fm4JO1/NB6+m65ppr/EwmHwncddbnPh39qRHsQVGUuaqqfjHQwYwkJhM0hLjQt+o5UnUk0OEIIc7S2Q7I0r1Wz77XTuXXlTTsaaDzUCdRtVEkkkgSSUxkEqmk+hzviG7gqPE4n4+xccx0TPuJP4ZhqoE/rPyDz75vZL3BjqodTIo18/YtbzFr3Ex0ytkXXKfLnQx67tvIaA7ap3O5fJw7dy4pKdqT7J07tT4yy5drE8u7E8E9e07ubzKZ2OO9QggxrAzkgCzt7e3s23eILVvK2bKljpKSaDo69lFXN4ry8otpaxsHpPU4LiamnujoTpqadnLTTaFcckkzUVF1tLQ4uO++a/Hf166dp5767onXsSd+zk29JoKKorwPeLfZ8P40L8Q3PRbdmExQpwNDi4FjjmOBDkcIcRb6OyCLT62e3c7BXQdxbHfQWtaKclxhVPuoE7V6iVzMxYR6fQV36LqoiK3haPwRto96n2PxxzhuOs5R01EqIzsJVcYzNjSFybFTSU20cNH4eB7b9XO21G4hb0We3354n/1iU8ATr7ExY9lw2wbP65FAykf/Jk2a5HmdktLB3r0RPPqoViOYp/3vyZQpJ/eXpqFCDG+nMyCLqqrU1DgoLT3EZ59Vs2FDBB0de6isjOH48TQaGiYBZnxr9RYQGtpOREQrbW2HueiiJhYubEOvr6O8vIL77ruG5GQjiqKgKPE+sblcLlatCnwfvGDXV41gnqqqH/jboCjKhYMUz4hhMsERRYeh1cDxuuOBDkcIcYb6mhj93XfeZaIykfpd9XQc6iDSEelJ9JJI6lGr1xDRwvG4KvaO2s+mUZs8tXrHTMep1UUS4zKTEDYVszGFWUnfYMnUFL4xO4VxRv9PKxdfnjks+uEFSxwDSMpHP9rb26mvr8dkMvHrX0ewbBk8+KD243aZV4tmaRoqxPDW14As5eWj+eijTzh6dAtHjsw6MYWCAe1ZmduVgIvIyFbAyeTJVVx/fSsGg4Pduyv55S+vZO7cBHS6SEJCJp7W3HrB0gcv2PWaCHYv5BRF+SWQAWxVVfVPgx3YcGc0QgNhJLXoySvM4++Ff2fVqlUsXbo00KEJIfrB5XLx6VefcvM7N3NTyU09tue98ysiOiKJ7DzZ7MSFSrW+jmOm43wy+lOOxx892YwztprWrjEYXVNJiEghxXQ+6eNv4M5pU7li1mTi9Kc/VPS50A8vGEn56N+OHTv429/+xj333MPSpSYAHnhA5fBhhenTYedOcFcarlmzhr/+9a80Nzcza9YsHnjgASkfhRhG6usb+Ne/vuRf/7rY7/bDh80cPmwGIDS0HWjBZNrPddfVYTTW8sUXh/jpTy/immvOIzS0i87OCEym8wcsvmDpgxfs+tVHUFGU2wEbUAyYFUX5xblc2PXH5s1/o1EXh6HVAN+E7YXbWbZsGYAUdkIEGZfLxb59+ygtLeXzLZ9zZPMROvZ2MHn8ZH7j+A2TKyf3OObI5CPsiNtxokZP+6mIakJpnYxRTSE5KoWpo+ZjmTCVS6alcOmsZKKj+v80s7/OxX54wUTKx5MmTZrEjTfeSHR0NDU1Nfz4xxPIz8/nrru0P7zGjNFGD12zZo2nPAQtgZTyUYjgVV/fyOuv7+b111vYv7+e48eTqa2dCVwK9Fauqfzud5v44Q8vIjy8CaezlsmTp8i82kGmv4PF2L2egO4fzJGBRoonX/g935x6DYYdl0MccBvwIjz00ENS0AkRQC6Xi7KyMkpLS7F9ZuPQR4fo3N7JxNaJTGc6C1lIGNpEZ3UH6tmdtIs9F+7h2+992+c8T931FDuqdhCnJLPcXMg152dy4fTRREYO/ffjSOyHN4xI+XiCyWTCZNJqAhVF4ac//SkhId+guBiysvBMKv+Qe0jRbqR8FCLw6uoaefvt3bz2WhO7dzdTVdVOa+uFtLSkA6AobSQmVuNy7SAq6ijl5d+EE2Wmr3b+3/+bf+J1NGPHjhmidyBOR38TQbOiKCpgR+vJeSHgt3+E0PoU7bu8hEt3ziSqw8Ls+Nl8zddwG+x8aWegwxPinKGqqifpK/mshEObD9HxdQcTWiYwnelYsBCO9nSyObyVPQkHKBpfzO7kXexO2k2FLgRddAOusAa2XbDN74Ase/478AOygCSAASTl4wldXV3U1NSg1+uJjo7mj3/8Iz/8IXz4oZYIumsEd+3a5ff43tYLIQZHU1MTn3yyjbffPsLatbOo9yOBGQAAIABJREFUrh6LyxUFpHv2iYioZcKEKtraPmfcuO1s2LCMxsYQYmJSiIm5gOhoGZBlOOtXIqiq6rMn+kDkoD39XDm4YQ1fniHmx4K+Sg/AP7/zTxa+s5Ad7CDsx2FUNlXKH21C+HE28/SpqordbteSvq0lHNh8gLZtbZ6k72quJpJIAFrD2tmXcIg3k//GruSd7E7azbGIdqLrMjFHZHLJxO/wy8wMrr44gQZX5bAYkEUEhpSPJzU0NPD000+zaNEi5s6di6qqjB2rUlGhQ1XhySchIgJuuGEG27dv73H8jBkzAhC1EMFtoObqq69v5tVX92G1VvPVVy4OHJhMa+tY4GK0Jp4A7aSm7mHOnGMYDNVER5fzyCM/p6sr9sRALdpAL3p9AqDNHSoDsgxv/e0jGIvWB8J+YvlpVVXv6Puoc487CdxRtYPUManc+617OVp0FGO7kQ23aX14drCDBS8uOKN5yIQYyU5nnj5VVdm/fz8lJSWUlpRi/9hOy5ctjG8ez3SmM495XMu1ALSHdmAfd5R/JL/HruTt7E7azRF9PSHVaUwIySQj8U5unZvJdZdPZMyYnoVsFDIgi+idlI8n6fV6Fi9eTFJSEgDTpk3DaPw17e3LcDph1ixtv1WrVvn0EXRbtWrVUIYrxLBwJnP11dU1U1S0lzfeaKaq6gAHD46iuvoKVPUCAMLCWjEaK2ltPc6iRc3MndvFpEk1GAwNLFq0iLCw2T7n6220ThmQZfjrb9PQfKDUa3nUIMQy4uiM2gTOnbWdkBzgYIQIYn3N06eqKgcOHPAkfXs/3kvLly0kNyUznelcwRV8G63/XkdIJwfHHceatImdydvYnbSbQ8ZK1Ko5jOvKZM7o27hnVgaLLp/G1BQd/X24KgOyiD5I+XhCaGgoqaknp0y56667OHBgKiUlUF4OR47Ahg1w551aP8CHHnqI7du3YzQaefLJJ6V/oBB+nGquvm9961tUVLTy9NNtbN6cQH19OB0diaiqe0qHS4mJqSUxsYby8n/yX/81mVtuiaOpqR69Xk9KytyzqmkUw5vSM5P3s5OiXO09XLaiKJNVVT0wmIH1h6IoG+fNmzdv48aNgQ7Fw7tW8LqG6/jF//yCiesm8p1j3/HUFEptoBAnuefp++3Tv/VZ/5ObfoJxjxHjfiNJjUlMP/GfESMAnboujoyrYHviDnYkf87upN0cGHWErppUjM2ZpMZlMu+8DBZdOosL54QxEAOVnU3TVXF25s+fz6ZNmzapqjo/0LF4C9byEQJTRlZUVBAWFkZ8vDa584YNcNVVWj/B7dvh7ruhokIbOAbgkksuQa/XY7VahyxGIYabb3zjSz7+eE6P9SEh7XR1HQZONsMMDa0kM3MvyckVlJZ+zSOPfIv587VJ3Q0GAzqdbqjCFkPoTMvI/tYIGhVFWYvW9EUBrgYyTy/Ec4N79L4FLy5gW9U2AH791q/ZMUmSQCG6q2yqZMELC1hgW9Bj2yNvPUJURxQALsXFsbHVbE3YxtfjS9mdtBv72P10OFOIcmQyNeZbLJzwIN/JnMPlF0cRFzc48cq/XeGHlI9e1qxZg9lsZtGiRbhcLmbPbmX79mimTNEGigGorDyZCE6aNAmbzRa4gIUIclVVNfzrX6l+t3V1hWE0Orj66nrGjaugtXUTOTnfIyPjUhRFQVFuHOJoxXDT71FDgfu9lmsGIZYRw50MXvzAIgDqK+oZO2WsJIFCnNDe3s4b/3yDu/59FxOOTSBJSeqxz/bzt/PJuE/YnbSbsnFltDUlEVKRyaSwK7ho1L08cEEaCy6LJTmZfjfxFGIQSPnoZdGiRcTExADw/e9/n6+//podO7S+tWNOjB7vTghBSwTffPNNXC6X1FQIccLmzcd5+OEy3n13Cm1tMfifnkGzdauJqVOnnlj61pDEJ0aO/iaCpaqq7ncvKIqyfpDiGTHGxozlptYiYB/f3fpd4ibHSRIozmmNjY28++67/K34bxx9+yjpHen8OfTPGFuNtIe199j/+R89z46qHeg7J/L/kj/nhitmMnMm9NJnXYhAkfLRi9ls9rxeunQpFRUVPPMMTJkCySf6yndPBNvb26moqCAxMXGIoxUiePz737v50Y9g9+5kXK5EIJHw8EpCQ/fR2TmH3ubqO5kECnH6+psI3q8oSh7gQGv6MgU4b9CiGgHqP6vn+oJ9AJirzJifMlP/w3piM2MDHJkQQ6eqqoq33nqLt4vfps5ax6Wdl3KLcgsxagxtEe18OrWUD1Pf47OpnzG/c36PefqoTKUsX2rSRVCT8tFLTU0NLS0tjB8/nhtuuAGAiRO1foL5+do+3RNBgIMHD0oiKM4pzc0uHn64jJdfbuLQoSZaWi5GVUOBNi67bAvf/e5BJk1yMWHCBK6++kWZq08Miv4mgnndOsNfPUjxjBgVayp6rnu5QhJBMeIdOHCAN998k38U/QP13ypXqFdwh3IHEWoEzdGtfDLtUz5I/Selk7bRcWgek1yL6Giq4D1Tz3n6pn8qSaAIelI+evnoo484dOgQP/vZz+jo6KChoYGEBBPl5QqjR8PevZDk1RLcOxG85JJLAhS1EEOjoqKDVasO8P77HRw7NgmXS3tmFBl5gCuv3Mrs2QcYPXov9913LwbDxYDM1ScGV38nlP+gr2XR06RVkzj62NEe64QYaVRV5euvv+bNN9/kn0X/RP+Vniu5khXKCsLUMBpim1g/bQMbUtfzZdIeuuzfZHr7Xfxu3PX84KdxJCfD0//3A+7cos2zCUBlKry4gV8VShIogpuUj74uv/xyMjO1sXIeeeQRcnNzufbaDo4dC0Wng+6t2LwTQSFGom3bmnn99RKKiprZtetSVPU8oIXU1BIuvPAQ27e/w1/+ch8XXJBJaOilPY6XufrEYOpvjeCgURQlTVVVm9dyFuAE0lRVzQ9cZGcnfGzPseo79Z2EMwBj2AsRYC6Xi08//ZR169bxQdEHjD84niu5kt8ovyGEEJymet6a/g82zvyAHWOO4Np3LalND5CXdA233B3jUyMAnJiYfQP3frGAtnaY/qmWBMq0YuJcNhzLx7FjTz68ufrqq3n00Uf54gtwDwz6wgsQGgo/+IG2HBsbS1xcnCSCYsRQVfjwwzr+93/3s2FDHPX1U4ArUZR2Jk06Qm3tGn72Mx2//OUyXK45xMYuC3TI4hwW0ERQURQLUMCJCVAURUkDUFXVqiiKuXshONxEPJ/GV/+5B7NSx13f+SlvHnqTGTNmBDosIc5Ie3s7GzZsYN26dXz8xsfMqJrBPGUe/6P+DwoK1WMcvDbtdTamfsAeYw3svoEL6vN5OP0qltwbQUJC3+e/49ax3HTTBkCmaRBiuJaP9fX1VFRUMGXKFNLT00lPT+fBB7UpI7q64LnnQKc7mQiCVisoiaAY7rZtO8Z//VcZb72VicsVB5zP+PEHCQt7l9jYbWzefAfl5bWYzd/HZDIFOlwhgDNMBBVFmauq6hdne/ETBZrda9USwD3imh2wAEFX0PXXqMtieY8E7lEbqUiu4ODBg5IIimHFPdLnunXrKH27lLTGNBboFvB91/cBOJ5YwYvnvcSm1A0ciGyH3TdyYc0zPHHhN8i6L5Rx407vepIAiuHuXC8f9+3bx9tvv83y5cuJiorisccew+VSKS//GTpdBGPGwK5dvsdMmjSJ/fv3+z+hEEGqvh7+/OejPPlkB4cPR9LRMQ5IQqdrISRkE6+8Ekdo6H5MJhMXXXQ30dHRJCenBzpsIXz0mggqivI+UOtvE3AhgzMqmhFt5DW3Ud1iygayvVZNP378+CCEMTBMJqggEoBxnePYd2Af13BNgKMS57rKpkqg96Srurqat956i3VvrGPP+3u4pOMSrgm5huwu7Z/ewfFHKDzvWT5K3cRRJQJl141klL9C7jUXcdNKnWeuMCFGqmAsH0/EFfAyctq0afzoRz8iJiaGP/3pT6xcuRIAg8HF/fffz5gxsHmz7zGTJk1i06ZNQxqnEN7q6upQVZW4uDiUPiam7epyceedR3nttWiczlggmZCQerq6Wrnyyo+5/PJqzjuvgQkTxnPVVReg080dujchxBnoq0Ywr7dO74qiXDhI8fRJVdVCoNArjo2JiYnzAhFLf7z7LpSfSAQTnAms+7CDn+YEOChxTnv6/57m3i/upa29jen/ns6v7vsVS5cu5eDBg7z55puse2MdFZsruEK9gqWhS0nsTERVVMom7eeJaU+wecZmKtvHoOy+kUuOrOC/vn0B33tQGw1QiHNI0JWPEBxlpF6vR6/XA9oIoppEHnwwnPT0csaMSaC6Wmsm6p4TdNKkSdTX1+N0OjEajUMZrhCA1qT5ueee4513rqWkZC4uVyiK0sGCBWWsXj2V3/62goMHy9i5cypdXRMAldjYUm65ZSfjxx+lvt7BihUrGDVqVJ+JpBDBptdEsI9CbjLaPEmfn+rkJ55OdmdXVdXayyFOIP7EayNQc6prBKs1a+C22yDGKxFcWzabNWuQATBEQDz9f0+zasMq7v/sfgAeu+gxlmUv44GVD6A/pI30eXfY3YxSR+HSudg1ZS+vTHuFj2d8TG2DGd2um7j84H+z+vrpLPotjOpRHyHEuUHKx961tbVx4MABdDod77///om10XR2/pwHHvhffvCDu1FVcDjwtB7wHjlUEkERCOPHj+fdd6/js88yPOtUNZwPP5zJxRcDjAdGMWnSbs4/v5QjR57g8ccfJD39JiIiIghxP9UQYpjpVx9BRVFuB3LQCh4FKAXeONVxJ55Ono61gPtfoRnorUAMeg89pP2+/3ehKH/SMc45DuIO8tBDkgiKoVfZVMnT7z3NulfWedbN3zGfTeZNnL//fOKJpyu0i21Tv+bZac/yyfR/01B1AbrdNzGv7H+5ddEkFv1Ba+4shDhJykdfjY2NvPrqq+h0Orq6uk6sLQdg69bD/OpXH9DcfDVRUSeP8U4E58yZM8QRCwGKorB1q///93S6LiZMuINbbpnAqlXLqakxMnHie+h0uiGOUoiB1+/BYlRVzVAU5WpVVT8YqAlzTwyFnaEoSpaqqsWqqtoURck4MVqaMxhHROsvd2f45cth5+tRJNYlQvIBdn3U93FCDLTKpkrmPf//s3ffcVnV7QPHP4ebvVFZooA4QMCFIxcaztTKUlODX1pq2i6fhoYjt5b2lJnpk2aORHNk5k4Uzb01ATcqKiooAoJszu+PGxEEzFQ4CNf79eJ1c3/PfQ4XPOPrdc73e11taR9V+H+2rS60YqfXLv7y3s6+Wge5E9Mc3ekeBCjzee1lJ178L8gNeiEeTObHe2xsbBg0aBABAQH5RlOAZMCRmTOn8fzzBf9E0ktQaOnWLXj99Vhycore4J6TY8COHaOoXr06AFZWVqUZnhAl6mETwXhFUT4BohRFGYR+WcpjN81VVXUFsOK+sX97l7RM8vKCiAj49lt43sUU5wMu4LMZLy8V/U1jIUre+djzNJ/dnJTUFCqZVSp0fMyYMezK2QW3qxIQdYABL3rywgywsdEgWCGeTjI/5mNoaEh4eDhnzpy578h1wIn+/T9h6FDo25fcJXf63oOmpqaSCIpSdfMmDBt2jQULrMjKcgDub9qupygZeUmgEOXNQyWCqqquvFsSO3cZTJm8E1mWBAdDUBCMGqUvGNPV0AGsLzJ48A1AyiqKkpWamsrs2bOZ9s00nq32LIFHA7FJLZzd3ap8C+LAy82WpWPtcLDQIFghnmIyPxbm7u7O5cuXcXFxyRtr1QpsbWvSti28+irUrn0vEVQUBVdXV0kERalQVRg4MI758yuhqk44Ou7khReOsXixBamprxf6fMOGh4EWpR6nEKXh3+wRtAGOAsuAJ7L0pTy7uw/wk0/g2lVTzLNMsDY9TcOGJ5BEUJSU9PR05syZw5SJU2hwrQGzTGZhfcmafbX2M7f9HGrZ1OLL5C8BGGY5jMi4SIjzZvsnYdLDT4hHIPNjYWvXrqV27dq4uLhw69YtoqKi2LatMUZGkJmp/0xcXMFzpKm8KGlxcRAScpkJE5K5ccMLuIO7+zLWrWvGjRv12Lr1Da5fh7S0/yM7W4eiZKKqP+LouA7YoHX4QpSIh10aek5V1a0AqqomSmnchxMYqC+uMalrbi/BHCuiLkTRpk0bjSMT5U1GRgbz589nwvgJ1Lhcg2/MvsEee046nGJ0u9Ecy6wKJipnzTcS7RYNoE8CY73x3CtJoBCPQebH+/Tv3x+z3Gows2fPJjg4mJSUFIyMzDEy0s+LRSWCx44d0yBaUd7FxcHIkbeYO9eKnJxqGBjE0KXLOry8dtGlSwDe3t5s2rSJqKgoFGUA9ep9g6WlJfv27SM7O5sPPliv9a8gRIl52ESwsaIotkAU+mplzXiIqmgC3N3z9RJMdCL8Yri2AYlyJSsri0WLFjFu3DgqXajEBIsJuOLKJavLjOw+kl06S2wOzOHbwU0xsIrlg0MBRBKpPznWGxaEMfpHSQKFeAwyP96nSr7Goj169MDHx4ewMENCQuDnn/VtI4pKBGNjY0lNTc1LIoV4HLGxMHBgMhs2GJGdbYO5+U5SU3dy6FAPsrOd8PQMzut52blzZ1S16D2CQpRnD7tHcGru8pdOwFlVVYeXbFjlh6trwabyp66d0jgiUR5kZ2ezZMkSxo4di8FZA4ZbD8cTT24Y3WRK9ylstk3FZN8kvujTho9ngb7ImQOGhmEMPRpAegZ47tUngdLORIhHJ/NjYRcvXuTOnTvUrVsXT09PPD09+fFHfX/dL78EBwe4c6fgOXcrh0ZHR+Pp6alB1KK8UFX49dc4BgwwJjXVBjjNoEFrcXO7g4eHB/Xr15HWD0Lketg9goNUVZ0DzMl9P0tV1bdLNLJywsICzKoYkpGo4JjoyLaEbVqHJJ5iOTk5rFixgjFjxpB8IpmhNkNpRCNuZyfzfefvWVPtCtk7x/BOp06M2q7gcN/Dvrf7OdCzZxiALAcV4gmQ+bGwgwcPEhMTQ926dcnKyuLw4cPodDUAe65dg+3b4f5/h+dvISGJoHgU167Bm2+msnfvDW7cqI6R0Q1MTL5kwIBrTJ48hoyMDOztpUaDEPk97NLQtxRFCUVfFvsriquxK4rkXkPh1klTnBKcuJp6VetwxFNIVVV+//13vvjiC64ev8oHth/QyqAVmamZLGi7gBWe4ST/NYIg++6MW6/g4VH8tSQBFOKJkvnxPp06dcr7Pi0tjWeeeYZ3310A9OP69cJJIEgvQfHoYmJg7Ng7zJtnRFaWCWBJq1YhtG9/AU9Pd3r3/hhDw4dumy1EhfKwS0Ob5DbJHQz0Ago3JBPFcnOD65HmOCc4k6AmoKoqUlBAPAxVVVm/fj2jR4/mzOEzvGP3Dh2NOqLeVlnVdBVLGu7m5q5P6HJ5LpOX6mjQQOuIhahYZH4sLH/DbUtLS9auXYudXUNmztQ/tVmzBn75BZYsuZcUVq1aFQMDA0kExUNTVejdO40VK4wBE2xs1tCs2V7Cw39l06ZwMjIysLOz0zpMIcq0YhNBRVGWUfDOpoJ+I/xcoBFQu2RDKz/c3eFCmintsx3JtsomNjYWR0dHrcMSZZiqqmzevJnRo0dzbN8xBtoNZIrZFHQJOkLrhbLomU1cPvgOz/z9Db/NNEQK0QpRemR+fLDY2FguXLiAn58fhoaGdOvWjbQ0fbXQjAyIioJly+CHH6ByZf05RkZGuLi4SCIo/lFMDOzfn8wHH9zk0iU3IIW6decyZowzN264snLl31hYWGBhIY1xhfgnD3oi+KuqqiuLOpB791M8JDc3+CvbFItsCyxMLbh48aIkgqJYYWFhjB49mj079xBkF8RY67GY3DJhV51dLGi9mjPh/fDcvZtVE0zo3h3k4bIQpU7mxweIjo5mw4YN1K1bFysrK06ePElMTAzx8e0AfdEY0FcOvZsIgn55aHR0tAYRi6fB5cswblwGc+caoqqWKEoS7dv/xq1b0xg58lNeeOEFdDqdrLgS4l8oNhEsbpLLPbalZMIpn9zdYTkmADipTly4cIFmzZppG5Qoc3bt2sWoUaPYFraNl+1e5o8qf2B+w5zj1Y8z76WlHD37Ei5btzFvtDn9+oFOp3XEQlRMMj8+WL169ahbty7m5uYATJ06lY0bN3LlyhVA3z4C9OX9vbzunefm5sbOnTtLO1xRxkVHw9tvZ7FpE2RnK8BOzMx28OefnYiIiOPZZ3+WAkNCPCLZPVsK3NzytZBIdiLiYoTGEYmyZP/+/YwePZpNmzbR0aYjv7v8jvUVa845nGNe38XsjmmL3Z8bmPaJNe++C6amWkcshBDFMzExwcTEJO/9sGHD+OCDDxg3Tv8UcOBA/XhRvQSXLl1KVlaWFPcQqCqsXZtOjx46srIMgVACA7dSq5YRiqLQvHkjWrVqIk8AhXgM8v+0paBAIpjgxImYExpHJMqCI0eOMHr0aNauXUtz6+as9FhJpahKXFWu8sPL/yP0dj2M/1zOiLcr8+kfYGOjdcRCCPHPUlJSOH78OLVr16Zy5crUqVMHgMmT4fBh+PxzfS/BrKyC57m5uZGdnU1MTAyurq4aRC7KgvPn4eOPszlyJJYLF5yBWGA6EybY8fzzfbh16xb+/v7oZFmMEI/tQcVi2qmqurU0gymvrK3B0M6IzNvgmODIvpv7tA5JaOj48eN88cUXrFq1Cl8rX5bWXYrjCUduZd9iRpeZrFdcyNz6E4MDnRi1EJydtY5YCJGfzI8PdufOHTZt2oSlpSWVK1fm1q1bbN26FUvL57h2zYKqVeH69cLn5W8hIYlgxXP+PEyYkM38+Qo5OQqgw8dnJj16JGBkZMrgwf2lD6AQT9iDnggeUhTlTfSV0eJVVf2tlGIql9zcFRLOmOKY4EjMnRitwxElLDYlFijYs+/EiROMGTOGZcuW4WHpwaKGi3D524XUqFR+DviZ1bbmJG79mr5dXBl/EGrV0ip6IcQ/kPnxASpXrsxnn32Wtzw0OjqaXr16ERh4nNu3fblzB3K3DxaQPxH09/cvzZBFKQkJgUmT4ORJ/f7Q4GDo3h169Mjhzz8VIAudbh5OTmGYmBzj6NEIduzYQePGjbG2ttY6fCHKnQcVi0kE5gAoimKTf9IDQlVVTSqdEMsHd3eIPaPvJXgz+6bW4YgSNGvhLIYeHUp6RjqeezwZHDSYI0eOEBISgqOpIz81+wn3w+5kH89m+TPLWeWSzrWto+jUpBaTt4Kfn9a/gRDiQWR+fDADAwPMzMzy3nt6enLkyBH27KlFSIj+aeC0aVClCowde++8u08BpYVE+ZOYmMiyZYYMHnyvpUNEBAQFgaNjEtevWwO38fD4nPfeq0lWVlN6956KoaEhAQEB2gUuRDn3sA3lC0x6QEdFUeyQSe+hubnpewm2yXYiwyyDxMREbGTTV7kza+Es3tn3DuQ+CDzV/BQfj/4Yq3Qrvm/xPbWP1EY5oLCpwSaWe13j/NZPaZrly+Ll0K6dtrELIf49mR+LtnfvXuzt7alZsyampqY0bNiQ+HioVw9SU+HIEciXKwJgbm6Ovb29JILlUFJSEp98UvQTvevXzfHymsG5c8HMnv0b3t7e6HQ6nJycSjlKISqef10sJnfSWwl5k14TQPZK/AN3d9ibZYpVlhXm5uZER0dTr149rcMST1BsSixDjw7F1tyWUatHATDl2Sm09mtN/339sdllw19ef7Hc7zThYUOpc6cxK36AHj2kF6AQ5YHMj/fs2LGDunXrUrNmTQD+/PNPcnJy+Pvv5wB9sZioqMLnubm5SSJYDlWrVo2kYm+J6OjbN542bf6Qp39ClLLHqhqaO+lVyEnu33J3h9W5lUMdVUcuXrwoiWA5EpsSS8CCAGrcrsGsubPyxpcdWQbAEfcjLG2xh/27PqDqttH8OBbeeAOkQroQ5VNFnx8//PBDjIyM8t5PnDgRVVV57jl9ImhvD/uKqJvm5uZGeHh4aYUpSo2CfvV00d544w2qV69eeuEIIQAw0DqAiiJ/CwnHVEdOnJcWEuXF3SQwMi6SV869Uuj40fpH+U///3CwSgQj367DmTPw5puSBAohyi9jY+MC/d0WLlzIypWr8PeHGTP0ieCNG5CTU/A8Nzc3oqOjUdXikwbx9Pn990yKSwRNTOJwdXWVfoBCaEASwVLi7l6wl2DEFWkqX16oqkp8fDwAp+qcKnR8SeASUKB2bXj//aKr5QkhRHkSHh7OgQMH8t67ublhb1+ZU6f0RUJq1YL69eHOnYLnubm5kZqaStz93ebFU+nUKRg0KIUePXTApSI/06lThX1wLoTmJBEsJba2kG1lRJYOHBMdORt3VuuQxBOQnp5O8IfBXJtyjecPPs+gOYMKfWZ/2n5MEr35a0BYgXYSQghRXp04cYJDhw7lvT979izTp0/H3j6ba9dgwAA4dAgsLQuel7+FhHi6rV0LDRrk8NNPFuh0y/jgg9l06rQAe/tYFCWHKlWuY2Y2kMzMBVqHKkSF9a8XpymKcrfsk4eqqkefcDzlmnsNhcQoY5wSnNiYvFHrcMRjunr1Kj169GDf3n3MaD0D37W+HHY/wi9tFvH8pecBWFZrGcR6k7koDIf/ShIoRHkm8+M9PXv2xMDg3r3mY8eO8dFHH/HMMwO4ft2q2PPyJ4JNmzYt8TjFk5eTA+PG3W0N8jewgMGDM9iyZTuKspZ3370AQGhoKDt37uSDD9ZrGK0QFdu/SgQVRemJvgraOcAWqNAT3b/l7g6xURY4JzgTlyHLXp5m+/fv5+WXXyblVgqLmi7CZacLfzbaxtSElmRZpnOk7XgA7PGGqWHUdZckUIjyTObHgvIngQBdunQhLi6OoUMt2blTXzG0Tx+YOBE6dbr3ubu9BKOjo0szXPGE3L4N7durHDigAEvo23cztrYmfPHFGBwdHVFVlb///pvk5GRGjhyJTqfiUmZkAAAgAElEQVTTOmQhKrR/+0TwMJAARKmqer4E4inX3NzgYropLRKcuGN8h7S0NExNTbUOS/xLCxcuZPDgwdR2qM30atOpcqAKC9us5+dDH9GxZVU2LwiD/voS2HELwiDFgeBgjYMWQpQ0mR/zuXjxIidPnqRDhw7odDrMzc0xNzenSRNISQFjYzh4EM7f95eys7PD0tJSloY+hXJyYMKEVA4cMAWi+b//O07z5o1xd3fH0dERAEVRaNCggbaBCiHy/Ks9gqqqnldVdYtMco/G3R0uZZpic8cGU3NTLl0qeuO0KJuysrL4z3/+Q//+/Xm+4fNMSJ2A5XlLprbfws+7x/HtxKps2gSLf3TAc28YBovC8HF3YPFiCAzUOnohREmS+bGg69evc+jQIdLT0/PGvv/+e7y8NvHbb/qqoQD314RRFEV6CT6Fli6FgIAkvvrKDAODpeh0Pgwc2Ik33niDrl27ah2eEKIYj7JH8E2gMVBDVdXOTz6k8svNDdbfbSGh6HsJ1q5dW+OoxMOIj4+nT58+hIaGEvxyMK03tOaO4R3GP3OFyD3j+H2FQvfu+s8GBkJgoCwFFaKikfnxnqZNm9KsWbMCY5MnT6ZLly507twZExOwsiqcCII0lX+aZGXBiBHw1VcAltjajmX4cDNq1vyZZ599VuPohBD/5FE6mR1QVXWOoig2Tzyaci5/CwnHDEdOnz9NBzpoG5T4R+Hh4XTv3p3Lly8z89WZeP7qyUX7aMZWciLj3Dv8tR2aNNE6SiFEGSDzY66iesKdOHGCyEgr3NwgJAQcHIpPBPfs2VMKUYrHceMG9O2rsmWLAixAUZawatVwAGrWrKltcEKIh/IoieBbiqKcBWoCbz/heMq1+3sJhl8K1zYg8Y9WrVrFa6+9hrWlNT92+hG3JW4c8vybMfHtcdf5sG4f5NY2EEIImR9zJSQksGfPHho3boyDg36FhLW1NRYWEB0NV65AQAA4Oxc+183NjVu3bnH79m2srIqvMCq0c/w4+PurJCaqwJsMHAiGhu40bdoUCwsLrcMTQjykR0kElwMHAY8nHEu5V6kSpJsbk52uTwRPx57WOiRRjJycHMaPH8+YMWNo1aQVb/EW1dZWY3Oz/Uz5eyAd2lRm+XKwtv7nawkhKgyZH3NlZGRw7NgxatasmZcIbtu2jd9/3wWM4No1mDOn6HPzt5Dw9fUtpYjFw7p9G95/P4XERAtgI5Mm+WBgkEG9evUkCRTiKfPQiaCiKA2BRMAv98uDCn7H899SFHCroZB40QjHBEfCEsO0DkkU4fbt2/Tr14/ff/+dgb0H0mFvB+wv2RPS5ihzdv6HIW8aMmMGGBlpHakQoiyQ+bEwBwcHhg8fXmBs//79zJ49EZ0umOvXCy8dvUsSwbIpI0PfH3DhwhQuXTLB0HAYRkbf07dvOFZWVlSqVEnrEIUQ/1KxiaCiKLOAQ+hLYW9FP8mB/o7nLZ7AHU9FUQbnfltTVdVhuWO90Jfg9lNV9avH/RlljZsbxF20wCnBidj0WK3DEfc5d+4c3bt35+TJk0z6aBJeP3thnGbMd62u8cdfHzF1Knz8sT6pF0JUTDI/PpqhQ4fy6aef4uKisGuXflnotWvg4wPBwfeqK+dPBEXZcPUqvPKKyq5dCpBNrVrv8t573nh7/06NGjW0Dk8I8Yge1D4iUVXVubmTHPlKYncEGquqeuRxfrCiKB2AUFVVfwQ8FEXpoCiKX+7PCgUS7r4vT9zd4VKGKU6JTiQZJJGdna11SCJXaGgoTZs2JSYmhu+Hfk+jmY3IUrIY52nFnweDWLECPvlEkkAhhMyPD2PDhg1ERETkvTcyMkJRFOrXh+3b9UkgQEQEBAXpC8gAODk5YWxsLIlgGbFzJ/j5qezblwEMw8zsGUJDg3F2dpYkUIin3IMSwQN3v1EUpaeiKO2Am6qqzgGGPIGf7QF5JTOjct/3QX+38+5YuSup6eYGFzNMqZRcCSMLI2JiYrQOqcJTVZVvvvmGzp07U7VqVSa/NJk6X9chxukan5j7ceFaG7Ztg549tY5UCFFGyPz4EM6ePUtcvrKgSUlJfPLJJ5w+nVLk5ydN0r8aGBhQvXp1SQTLgDlzoE0blbi4ZLKymvDOO8m8//6LVKtWjd69e1OrVi2tQxRCPIYH7RFU875R1ZWKosxGvwkeIPRxf3Dunc67/IBf0fdfis83Xjn/OblLZQbnG/K8evXq44ZSqtzdIfS+XoLVq1fXNqgKLC0tjSFDhrBw4UJeeuklOt/ujOfPnhyrf4bgM31wr2HN9nX6/9yEECJXmZsfoezNke+//36B90ZGRvzwww+kpxe9qvXkyXvfSy9B7Z0+DV98kYqqmqCqX7FkyQjOnDlDixYt0Ol0WocnhHgCHpQIzlUUpQ/6O5+HgYOqqiblHrv5pALIXd5yWFXVw0X1Hcovd3LMmyAVRdnm7Ozc9knFUhoK9BLMciTqYhStW7fWNqgK6sqVK/To0YP9+/fz+bDP8fjDg1onarG99QXG7hxAu/Y6VqwAW1utIxVClDFlbn6Esj9HmpmZkZKSgpOTQmwRW+S9vO597+bmxsaNG0svOJEnOhrGj4fFizNITU3G1LQnlSodo3v3s8TExOTt4RRCPP0elAgOQ7/8xA94C+igKMow7t3t/O2fLp5vs3t+Ubl7HO7qcHcjPPplL3fLTtnyBCfUssLNLV8vwUQnjl88rnFEFdOePXvo0aMHycnJzPhmBnZT7HC44cBvbZOYsf11BgyAWbPA2FjrSIUQZZDMjw9h9+7dpKenExAQkDemKAqdO8OiRYU/Hxx873s3NzeuXr1Keno6JiYmpRCtAAgLg169VOLjAU7Rps1UgoJeolmzSZiZmUmjeCHKmWITwdy9DgBb7o4pimKDfjN8URNYUdf48UHHFUUZfLfyWe7m+F+BJrmHPXgCS2zKGgcHSDExITtTxSnBiVPXTmkdUoUzb9483n77bapXr86Yz8bgNMIJnarjf41tWLm9I5MmwfDhUhRGCFE0mR8fTlxcHKmpqQXGfvrpJ5KSzIBAatWC8+f1TwLzVw2Fe5VDL1++LMlHKVBVmDoVgoNVTEwuAp/j4nKI1av3s2TJEozlrqgQ5dK/aiivqmoisEJRlEOP+4NzJ7Yvc++iVgJeyV3+0iT3WIKqqocf9+eUNYoC1d0Vki4b4pjoyL5b+7QOqcLIzMzk448/ZsaMGXTo2IGuDbtS49MaJFRK4r+2jTh6zJWlS6FPH60jFUI8bWR+LKx79+6Fxo4dO8aZM1lAILNnQ/v2kJwM5uYFP5e/hYQkgiWvd29YsQKMjY+TmRnAW2/1xtf3Q2xsbBgyZAgGBg+qLSiEeFr9q0Twrnylsh9Z7vIXuyLGH3iXtDxwd4ebMfpegldTn65iN0+rGzdu0Lt3b8LCwnhv6Hu4RLvQaGojLtW+xoj450m9ZcnWrdCypdaRCiGeZjI/Pth3333HyZNQt66+fURIiL51RFQU5O9E4OrqCkgvwdKwdi388UcWkIax8WhWrfqVPXv24Ofnh6IoPMz+VCHE00lu8WhA30vQHOcEZ26pt1BV9R/PEY/u2LFjNG3alN27d/Pf2f/FbZcbzVc25/QzNxly4RXMq1iyd68kgUII8SSdPHmSX3/9lZycnALjLi7w9tvg4XEv+cvXbhCA6tWroyiKJIIlaN066NEjhxdeyCEj429MTZvQoMEN2rVrx3PPPUejRo20DlEIUcIkEdSAmxtcSDfFLtkOAzMDbt4s83v+n1rLly+nZcuWZGZmMnPBTMymmNFkfxMOts9iyL4eNGupY/dukJVHQgjxZCQmJpKQkEBKSgrx8fFkZWXlHTt16hRvvtmXt976mxYtwMdHPx4eXvAaxsbGODs7SyJYAnJy9FVBX3hBZdUqAyCEfv1+ZM6ckSxfvhwDAwOaNm2Kqamp1qEKIUqYJIIacHeH65hgoBpgb2iPo4cjvr6+hISEaB1auZGTk8OoUaPo3bs3DRo0YPjE4Zi9bYbHFQ/WtbPl0y0d6NdP4c8/oVKlf76eEEKIh5OUlMT06dPZsmULVlZW7Nixg8jISBISEsjKyuLw4cNcv36DpCSwtobq1QsngiEhIdy6dYsFCxbI/PgEJSZC9+4wejRYWa0B2tOmzVymTh3HlStX5Ma0EBXMI+0RFI+nQAuJHCdiXoshYkEEQUFBAATmL50m/rWkpCT+7//+jzVr1vDGwDdwq+GG+xB3MIF5Db35dWs1xo2DkSOlMqgQQjxp1apVw9ramqSkJM6dO8e5c+fyjpmZmbFmzRr69/fExgY2bQJf34JLQ0NCQvLmQ4CICJkfn4Q7d/R/68uXVYyNZ6HTjaJ//xfo2bMnDg4OfPjhh/IUUIgKRp4IasDdHa6ZpQD6XoI4AP0BC5g0aZKWoT31zpw5Q/PmzVm/fj1ffvcllXMq02p0KzIdcpho/yyrjlXjl19g1ChJAoUQoiQoioK3t3eRx8zNzalVqxaOjvpiMQCDBsE779z7THHzoMyPjy4nB6ZNU7l8WQXO4OKynI0bN1CnTp28qqySBApR8UgiqAEDq1hu9HuObCUb3wxfvO2985LBE9EntA7vqbVp0yaaNWtGXFwcP636ifjV8XT7uRsJ9TP4MKUrp29ZsnmzvkKdEEKIklNcIti1a1c+/fRTLl8+kJcI9ugBb7557zMnT54s8tzixkVBISH6J3+GhvrX558Hf/9svvhCAX7ByKgpHTvWwc/PDz8/v7xWHUKIikcSwVIWmxJL+0UBZDtHkGibSF+7voT1D8tLBo0GGRGbEqt1mE8VVVWZOnUqXbt2xc3NjakhU7k6/CrPbXmOmAAD+kU+h0klQ/bsgTZttI5WCCHKv7vLQ/Pz9vbGw8OD+Ph4dLobxMVBVpb+adWZMxATo/+cl5dXkdcsblzcc7cdR0QEZGfrX9etg927FeBDxo69wJIl85g+fTqGhoY899xzWFhYaB22EEIjkgiWotiUWAIWBBAZF4m3vTfV6laDy+Bg4ZCXDKbbpBOwIECSwQcICQnBq7EXOmsdPj4+tG7dms8++4wePXsQNDKI9P7pNDvRjMhulQkK86dxMwP27IE6dbSOXAghKgZFUahbt27eeyMjIzp16gTA/Pnzef31LqgqxMVBaip4esJPP+k/GxwcXOQ1ixsX9wwbVtyRON5/X6Vfv9eIiIggKiqqNMMSQpRRkghqyMjNiLQLaVqH8VQJCQkhaHAQp5qfIue1HCIvRrJ792569umJS3MX3Aa6USPegy0dPHl3XT0CAxVCQ6FKFa0jF0KIisXnbm8IoE2bNtjY2OS9b9kSJkwAExOwsND3E7xbOTQwMJDFixfj4+ODoigYGhqyePFiKRTzDxITE3P3ABbFgX79+uHu7s67775b7NJdIUTFIolgKcr/5C8yLpIlCUtIv5LO9YTrBZ4UhvUPw8HCQetwy6RxX4/TF9Zx4F6RHQe4kXKDzsM7Y21sw/wGzZm02YVRo+CXX/T/0BBCCFG6qlWrRq1atahWrRotWrTIG9+0aRPvvtuKN9+MzWvfc3/l0MDAQMLDw/nuu+/IysqidevWpRz90ycpKemBx6tWrQpA5cqVSyMcIcRTQBLBUnY3GXQx8ibCKAJy4JXvXpEk8CHEpsRyqsUpbM1t+Xr113y9+mtszW3p2bAno9aNghpGjLV7lhVHrJg/H8aNk8qgQgihFUVRCAoKYuDAgeh0urxxQ0NDjI1NOXs2nbtt63x84NQpyMgoeI27CeCOHTtKK+ynloFBNUxM7hR5zMoqiWt3q/MIIUQuSQQ14GDhwA/PhJGcbgtAj3k9sL1my+qXV0sSWIy7+yu90r1YNW0Vfkf88Dvix6ppq3jvz/fYU3Mfb6b6cjLOhE2boH9/rSMWQghRlPbt27N27RZatarO3Ln6MV9ffeGYM2cKfrZevXpYW1uzc+fO0g/0KXLrFrRtC+np5kUeb916DQ0aNCjlqIQQZZ0kghqpe8eUsZv09bIbXmzIqtmrOLvsrMZRlU35i+y8cu6VQscvul5kdOBIYnu2Z21YLAEBGgQphBCikNjYWGbPns2FCxcKjFtYgKXlvV6CAQHw229QrVrB83U6HS1btpQngg9w5w48/7zKhQvZmJpuoVu3tdjbx6IoOdjbx9Kjx0oaNTpR4KmsEEIAGGodQEWlhl4vNHZ98XX4UINgngIZ6fr1Qps6b6JdWLsCx3545wfUNBWPGlC7thbRCSGEKIqZmRk2NjYFkhBVVXn22WcxNf2da9fsAHB2hpdfLvoarVu3ZuTIkcTHx1Pp7qZCAUBmJnTvDnv2qKhqH1T1d+rU+ZCmTQ/lfSYiIoLDh29rGKUQoqySJ4IacR9RuIHrQrOFGkRS9iVdTeL297fRxes4nHy40PH9afupauTNXwNlf6UQQpQlVlZWvPrqq1SvXj1vTFEUnJ2dsbVNI/+2tf37Yf36wtfw9/cHYNeuXSUd7lNnxAgIDQVVPUPHjsl4eHhw9uy91UUZGRls2rSJDz74QMMohRBllSSCGjF2MC409lfiX6Snp2sQTdl14cIF2rVrR1ZiFsPaDCN4lb6P1EnPk2wN2Mpbb74Fsd5YrZQkUAghnhZLly6lQQPnAongV1/B0KGFP9u0aVOMjIxkn+B9srPhjz/OATlUqzaT335byZAhQ+jZs2feZ7p06UJiYiJdunTRLlAhRJklS0M1tPZ5P5w3X6Rx+k2mPz+drOwsDh06RMuWLbUOrUy4dOkS7dq1Izk5mc8Xfk7sF7F0jOjIDy1XsrzT9wB4VfaG4WGcTZMkUAghyqKNGzdy9epV3njjjbyxkBA4eBAuXdIXigkO1lcOXbUK0tLA1PTe+WZmZjRp0kQSwXxWrIBvvjnGqVMNcHaejIHBalJTR9GvXz/Mzc05d+4cycnJNG/eXOtQhRBlmDwR1JBVE2vGpnuBAr46X3CVEtl3xcTE0K5dO27evMmIhSO4MPkC3Q53Y6V1VZYfG4U93nhV9ubF+DBIccDLS+uIhRBCFMXe3p5q+arAhIRAUBBcvAg5Ofr+gUFBkJCgf3/yZOFr+Pv7c+DAAVJTU0sx8rJp1ix45RXYvbsBtWuv5ty5j1i9ejX29vY4ODhgaWlJgwYNaNWqlRSIEUI8kCSCGoqJgdsYcVa1wH6PHzgqhO0J0zoszV2/fp127dpx7do1xi4ey/Fvj/PK7le4082emUm1IcWBuKlhnBwexldf6J8EBgdrHLQQQogiNW7cmI4dO+a9nzRJ/zp+PNy+rX8FWLdO/xoeXvgarVu3JjMzkwMHDpRwtGXbsmXw7rsqsAULi/+xerUXhw4dYvXq1cTFxWkdnhDiKSOJoEZCQuDHH/Xf/40tdeJsMczRse0s5OTkaBuchuLi4mjfvj2XLl1i4uKJ7Jm9h9e3vE5OFzt6b/XGr7HCTz+Bj7sDujQHfHxg8WIIDNQ6ciGEEA+iqipw74nfRx/pW0h89JH+/fnzYGSkf0J4v1atWgEVe9XMn39CYGAOqrqDFi0mYWY2klOnTtC8eXP69OmDvb291iEKIZ4ykghqJP8d0U9/scVUVahzxYt0R1ciIyO1DU4jN2/epEOHDkRFRTElZAqhC0N5e93b6NpbE3igHg5OCuvWwYAB+jvGWVn6V0kChRCi7EpMTOTLL7/k2LFjAHlL+b/9FpKT4Ztv9O/r1tXvGxwxovA1KlWqhI+PT4XdJ5ieDr17p5KdnYOr63W2bl3Hnj176NatG4aGhnjJ/gghxCOQRFAj+e+IOnayAaBBeBdwPVkhJ7qEhAQ6derEqVOn+PKXL1m7bC0f/fYRRv4WDL7QkCzVgI0bwdFR60iFEEL8G5aWlvj6+ub1ALy7lH/UKLCygtGjyRuvX1//lLAorVu3Zvfu3WRnZ5dC1GXL/PlrSExMwMAggTffTENRFH777TfW3V1PK4QQj0ASQY3kvyOaYWbMHXtzGpxvDC772bZzm6axlbakpCQ6d+5MeHg4036Zxsr1K/nk108wbWLO8FQ/Llwx4I8/oE4drSMVQgjxb+l0Orp164arqyugX8Uxf34mtraXARUjo3tL/I8fh88/1z8pvJ+/vz9JSUkcP368dH8BDV28CP36hfPWW9UxMLChadNRREZuwNjYmO7du9O2bVutQxRCPMUkEdTI/XdEN8fZ4hvvgIFBJttObdM0ttKUnJxMly5dOHz4MNMWTmPJ1iV8vuhzzOta8G2Vxuw6pCMkBKSjhhBCPN0yMzPzvu/f34hbt6oxZYpCZiY895x+/Nw5mDIFTpwofH7r1q0BKsyqmbg4aNUqmUWLPAFfVq6E7du/5euvv0ZRFDw9PbGzs9M6TCHEU0wSQY0EBurvgLq56d/HVLHBIkeh1rVaXDe5TnR0tLYBloKUlBS6devGvn37+HrB1/yy9xeCfw7GoroFKxo3YfkGI2bMgJdf1jpSIYQQj2Pjxo18++23hcb79lXZtUt/QxT0vQSh6Mqhrq6uVKtWrUIUjElKglatErlyxQBHx6k0bvw9HTrksH//fubNm0d8fLzWIQohygFJBDV0dxmMTgc+r9oCEHA1AFzL/x3P1NRUunfvzs6dO/l63tcsPL6Q4DnBWFW2Yn+vJny7wJjPPoN339U6UiGEEI+rVq1atGzZMq9yKMDrr79Oz55NadlSXy0UwMND30y+qMqhiqLg7+/Pzp07C1ynvElLg7Ztb3HmjAUeHsMYO7YyN29OJzExkUaNGtGuXTt5EiiEeCIkEdSYlRU0bgx/HjbBrJYZrWJb6RvL7yy/dzzT0tJ4+eWX2bp1K9PmTmPBuQUMmzUMWzNbYj5swsdfmvLqqzB5staRCiGEeBJq1apFq1atUBQFuNcmqUqVKqxbl8GiRfrP6XT66qFFPREE/fLQmJgYzp8/Xxpha2LmzL85etQaMGTy5AkMGTKE/fv3U7VqVSwtLWnRokXe31EIIR6HJIJlQNu2sH8/WLayoerJqigmCqHHQrUOq0RkZGTwyiuvsGnTJqb+byqLrizi45kfY6/akzWxMf1GmBMQAD//DAby304hhCg3MjIySE9PB+DPP/9kwYIFbNq0iREjzhRoGeHrC5cvF30Nf39/oPyumtm9ezcjRowFVOztD+DkFElqaiqLFi1i8+bNWocnhChn5J/aZUDbtpCZCdedbNEl6fCI9eBsxllu3bqldWhPVGZmJn379mXt2rV8NfMrQhJCeH/m+7jcccFqRiN6fGqJpyf89huYmGgdrRBCiCclIyODyZMnc+DAAQB+/PHHvGORkYu4dAmuX9e//9//9NsmiuLj44ONjU253Cc4aNAV2rVbQ0bGIry80rG1HcLVq9GYmprSrFkz6tevr3WIQohyRhLBMqB1a/3Tr72p+n2CLS63AFf9ncHyIisri//7v/9j1apVTP52Mr+m/8qg7wdRI74GznPq8+LnNlhZwfr1YGurdbRCCCGeJGNjYzp16kSNGjW4evUqf/zxR96xzMxdABw6pH9vZgbFrXw0MDCgVatW5e6J4EcfXeann1zIyBhNtWrGhIVZcPz4Hrp3746iKLRu3RonJyetwxRClDOSCJYBNjbQqBFsOmqKiZsJbWPbghvl5o5ndnY2r7/+OsuWLWPCtAmsMlxF4MxAvC574f6TDz0nVyI5GTZsgOrVtY5WCCFESWjRogUuLi7MmzfvvqbwR4Acli49B+h7CPbrB6tWFX0df39/Tp48SVxcXInHXBrGj7/E9OnVMDdfQ+fOm+nQ4b84OORw9OhRZs+eTVJSktYhCiHKKU0TQUVROuR+fZlvrFfu2Gdaxlba2raFffvAqpUt7mfcwRq2HNyidViPLScnh0GDBrF48WLGTBrDOst1vDjzRfzO+VHrf3V5fa49p0/rJ/x69bSOVgghyobyOD9mZmYSGxvLnDlz7juSApxg8+YrAJib6+eEbduKvs7dfoK7du0qsVhLy4wZ0Ywe7Yyx8UEOHvSmVq3N3L6tXz5bvXp1ateujdXd3hpCCPGEaZYIKorSAXhFVdVQwE9RFD9FUfwAcscS7r6vCNq2hfR0uOFii+EtQ1xvuHLk5hHS0tK0Du2R5eTk8NZbbzF//nxGjBnBVoetPDvrWVqdaEXN6bX4bIsT27fD/PnQrp3W0QohRNlQXufHXbt2MWvWLK5cuVLE0bb89FMKoN8q4e1dfOXQpk2bYmJi8tQvDz116hTDhm1EUW5jZNSIKlVq8t1337Fw4UIMDAyoWrUq3bp1kwqhQogSo1kiqKpqqKqqQ3LfeqiqehjoAyTkjkUBHfKfoyjKYEVRDt79AhpfvXq19IIuQf7++j0R+9NtAGga3ZRsl+y8jfVPG1VV+eCDD5gzZw6fjfiMve57afhjQzod64T7eHdmXK7G0qUwZYq+n6IQQgi9R5kfoezPkXXr1qVHjx6kpqaiqiqqqrJ161YA1q9fRNeuXfI+6+tbdC9BABMTE5o2bfpUb584c+Ys7dq1y/072OHg8ANpaZdIT09n/vz57N+/X+sQhRAVgOZ7BHOXuNyd8GyB+HyHK+f/rKqqP6qq2uTuF3DI2dm5lCItWXZ2UL8+bDpuhrGzMc/GPvvUNpZXVZX//Oc/zJw5k6GfDiW8bjhu89x4ef/LVPu4Gmus3Zg6Fd55Bz57Khc4CSFEyfs38yOU/TnS0dGRevXqYWhomDfWrFkz5s6dS/XqjXnjDQgL04/7+OiriN64UfS1WrduzeHDh0lJSSmFyJ+srVsv4eubzK1bn5KWNoRevS5jYvIDqqqi0+lwcnLC3t5e6zCFEBWA5omgqqpfAUMURanwtSLbtoU9exWs/W2pfa42OMCEWRPQWevw9fUlJCRE6xD/kaqqDB8+nG+//Zb3PnyP837nsVxgyWt/vYbzIGf+blGTDz9S6N4dvvuu+MpwQghR0ZW3+VFVVW7cuEFCQkLemIWFBb3Lcf0AACAASURBVAMHDsTDw4FFi2BL7tb4Bg30yWBx9WCys7PJysrC2tr6qZkfAQ4cuELnzpCRUYPU1A/p2RN+/bUa4eHhVK9eHSMjI15++WVq1KihdahCiArA8J8/8ugURRlcxHCUqqqh+fY7HEa/zGUw+mUvlXI/ZwvcLMn4ypq2bfXJUXx1G0xuxFI1vioxPWMgAyIWRBAUFARAYBleS/nFF1/w1VdfMeTtIcS1jiNzYSYfbv4Q+z72xL1Wh6DOCs88AyEhoNNpHa0QQmijos6Pc+bMoUGDBnTt2jVvLCEhge3bt+Pt/QIHD+rvT7dvX/wewZCQEKZOnQro96JHRDwd82N4eAytWyeTlVWVOXMuMHXqPrp1s8TAoC/Hj0dy8OBB+vbti5mZmdahCiEqiBJ9Ipi7TOX+r9Dcwx0oOKlFAb8CHrljHkAoFUibNvrXQ1n6m78NLjbQ/2UcgP6ABUyaNEmr8P7RhAkTGD9+PAMHDeROxzvELo3l47UfU6lrJXQj6tL9ZYXq1WHNGn1VOCGEqKgq4vyoKAo9e/akadOmBca3b9/OSy+9hKtrLAcPgqrqbxb6+oKhof41/wO/4ubBsjw/RkVdp2nTa2Rk1GDSpKv07u2Gi0sIRkZZgP5vY2RkhLGxscaRCiEqkhJ9IvgPfgR6370rqqrqCgBFUZrkVkxLyL0bWmFUqaJfCrP6TDI1TBNocLEBFztfBCCSSOgPJxad0DjKon311VeMGjWKfv37obygcObXM0z8fSK2/rZUmeFDq/YGGBrCxo3631MIIUSxyu38WKdOnUJjAQEB/PXXXxw7Vpl162D6dBg69N7xiAjIfeBHYCCcPHmyyGsXN6612NhYunZ9kYyM6djawtq1tRk+XCE0NDSvIqivry8+Pj5SIVQIUao0SwRVVU1AP9ndP15orCJp+mwsC5R2tDvfhyaXmjC0v342DFgQQCSRGA0yIjYlFgcLB40jvefbb79l2LBhvBr4Kta9rdmxfAdfr/ga64bWeCypR7sXdMTG6ntCeXj84+WEEKJCK8/zY0pKClevXsXDwwMDA/2iJGtra/z9/TE3B09PmDGj6HMnTdIngl5eXkQUUVLUy8urJEN/JHFxN2nXrisXL0ZTs6YPFy+CkdEnpKdPxNDQkF9//ZVmzZpRu3ZtSQKFEKVO82Ix4p7YlFhCXQJQq0Ry3ec6leMrY33DGgcLB8L6h+Ft7026TToBCwKITYnVOlwAfWXQoUPp2asnVftVZfPvm5n26zSsalrhvaY+fQcacvQoLFsG960GEkIIUcGcOnWKxYsXk5SUVGD87NmzhIVNIzw8i4sXiz737gO/4ODgIo8XN66V+PhbeHtvJjJyOj4+kURFWTFgwCYqV76AkZERaWlppKSkkJmZqXWoQogKShLBMsbcQv96pvYZABL+SnjAp7U1Z84c3nvvPbp3747XW16s/GMl05dOx9LJkvp/NuD9kcZs3AizZ0O3blpHK4QQQmu1a9fmjTfewNLSssD4/v37+fTTTzlx4gTFPdi7Ox4YGMjixYvx8fFBp9OhKArPPPNMmSoUk5iYSL16y7hxoy+ent4cOlSF2bNh1qwXWLFiBTqdDktLSwYNGoS3t7fW4QohKihJBMsQBwsHdgwMwzjRmy1GW7hjdodrW68RmxKrXxoaF4m3vTdh/cM0Xxo6f/58hgwZQrdu3fD70I95f8xj5pKZWFla0SC0AV/+ZMK8eTBqFLz5pqahCiGEKCOsrKxwdXUt0EsQ4MUXX+TatWts316v2N6B+R/4BQYGEh4eTlZWFiNHjmTfvn0cPlw2tk3evn2bRo3mEBMzhHbtLjF3bhxOTiPx89PHFxUVxdq1a8nOzs5bHiuEEFqQ/wcqYxwsHOibFgbxXoQ7h3NtyTV+8f+FmPMxEAszm87UPAlcvHgxAwYMoGPHjrQZ1obv1n7H7KWzsVasabC5AUu2mTFmDPTvD2PHahqqEEKIMub8+fNcvny5wJilpSWOjo6YmekbyX/9tb54mk4HDg4wZ45+f2BRPv74Y+zs7Bg5cmQpRP9gKSkpNGs2jfPn/4OX1w3WrKlOlSoqNWpsxc7ODoCYmBguXbpEdna2xtEKISo6SQTLoOf8Hagzdz3Nopphmm6K3xE/Vk1bRYPQBnwz4RtNY1u+fDn9+vUjICCALl90YeKaify47Efs7thRf2N9/oq2YPBg6NRJP3HL3nchhBD5rV+/nt27dxca37FjB6GhUwBwdtb3EczK0ieGgwYVfz0bGxuGDx/Ohg0b2LFjR0mF/Y/u3LnDCy+8wKlTy/H2juPMmcpMnAienp7s2rUrr0m8v78/gwYNklYRQgjNSSJYBrVtC+3TMgqNd7Hrwh9//MHevXs1iApWrVrFq6++SqtWreg1sRcj1ozgfyv/R+W4yviu8eWMgTWvvAL16sGKFWBkpEmYQgghyrBevXrRpUuXQuMnT55k06ZvMDVVOXjw3nhGBqxcCefOFX/N9957D2dnZ4KDg1FVtQSifrC0tDSee24wYWHbGD9+GtHRDpiZRaGq+sRWVVXWr19PXFwcAEYyQQohygBJBMugqlVht7tbofHZ/rOxaWLDiBEjSj2mtWvX0qdPH5o1a0a/af0YunYos36fhXO0Mz4rfEhws6NbN6hcGdavByurUg9RCCHEU8DR0RGrIiaJ/v37c+PGVRo1Ujhw4N54QgK8+ir88EPx1zQ3N2fUqFHs3LmTjRs3lkDUxUtPT6dTp6Hs2PEdnTr9zcyZXbGzg27dfqB2bUdAXzwmMjKSi8WVRBVCCA1IIlhG+bUvvGSkUvVKWHW3YmvYVkJDQ0v054eEhODV2AudtQ53d3deeuklGjZsyFvfvcW7a99lxpoZuJ5yxWuhF0qLKnTpAunp+obxzs4lGpoQQoinWGJiIocOHSItLa3AuLGxMQYGBgQGwrPP3ht3cIDu3WHBAv08U5yBAwfi4eFBcHAwOTk5JRN8rpCQEHx9fTE0NKRy5cbs2DESGxsT4uJ8uXNHZcMGhaVLv+aNN94AwM7OjnfffZfGjRuXaFxCCPFvSCJYRrVtC2/hh3GgC2a1zVBMFMZ7j+dy9mWq+Fcp0eUvISEhBA0O4lTzU+S8lsPFGxfJzs6m2WvNeHPdm0zdOJXaf9emzuw6WL/kyIsvwoUL8McfULduiYQkhBCinIiNjWXt2rV5yyTzCwkJ4a+/ejNuXMHxQYPg5k1Yvbr46xobGzN27FiOHj3KihUrnnDUBWMMClpLRMRSsrPTSEk5BNgwfPg2unVbhoPDmzg7xwP6wjAHDhxAVVXMzMykabwQokyRRLCMatsWTmHNgWa1qb+xPqjQaHEjvO29MepkxIFDB1j9oBnxMYz7ehz0Bxxyv/oDPvBD7A+M2zKO+gfq4/GVB44DqxIUBHv2wC+/gL9/iYQjhBCiHHFzc+PDDz/ExcWl0LH4+Hiio6OJj08hPv7eeMeO4OYGc+c++NqvvvoqPj4+jBo1iqysrCccud5nnx0FQgBfwBAwASz5/vvttGxphZ9fMtbW1gAcOnSIXbt2kZFReN+/EEJoTRLBMsrVFapU0ffhs6pjRqiVC9cWXGey02SuZl3Fxt+GPgP6oLPW4evrS0hIyBP5ubEpsZxqcQocwNveG297b30y2BMGrx3MMzuewTXYleqfuDJ0KKxaBf/9L/Tq9UR+vBBCiHLO2NgYW1vbInvovffee+zZs5fatS344ot74wYGMGAAREfDnTvFX1un0zFx4kROnz6Nm5sbhoaGT3SOBLhypV8x4+/QpUsXli5dmtcnsVu3bgwYMAATE5Mn9vOFEOJJkUSwjAoJgRs34PZtyM6Gb266kaQaYjzKFQ9jDxL9EskIzCDntRwiLkQQFBT02BNdbEosLf7XAuzJa1wf1j8Mb3tvgnYG0fdoX+wG21FjQg2+/hpmzIChQ+Gjj57QLy2EEKJCiIyMJCIioshjigK+vhSoHAowbBicOAHm5g++dnJyMqBflpmdnU1ExJOZI7Ozs5kyZQrgVcwnqgH6CqF79+4lNTUVAwODvKeDQghR1kgiWEZNmqR/HT9enwwOH2/EAtwxjUzAe7k32AD23Fu6aQGT7p70CK4mXaXe1/WIuh2Ft703m7tsJu71OOJej2NZ7DIGbR3En/X/JKheED8ujuPTT6F3b5g27Qn8skIIISqUgwcPsm/fviKPjR8/nvPnl3P0KGRm3hs3MdEniWlp+hukxZk8eXKR448zR549e5Y2bdrw+efjUZSiC9HY2KQCEBcXx+bNmzl27Ngj/zwhhCgNkgiWUSdP6l8/+ggsLfWvf1CVS4oxvS70QpetK7h0sz+ciD7x0NfPXxW0Tp06tGrVitjrsQC4XXDjtMdp4lbE6b/GxnG61mm+7P4lyakq77+v3w+4YIF+uY4QQgjxb/Tq1Yv+/fsXecze3p4aNW6SlgaRkQWP/f23vsXShg3FX/vk3Qn0IceLkr8qaNWqVfHx8SEi4iJeXlGoatE9AC0t9S0xHBwcGDJkCM8888xD/zwhhNCC/DO+jPLKXXny7beQnAzffAPZFjf46YUZuN1yY9DpQQWWbuIAOf1ymBMy5x+rid5fFfRMzBnOh5/ndeV1atnVwuMvj0LnhNuFU8PWi/j/hlHL2YHffwdT05L4zYUQQpR35ubm6HS6Io+99dZb/PTTWwAF+gmCvjK1kdGDi8Z4eRW9dNPS0vKh+vjpq4IGERERQXZ2NlevXiUjw5jKlfdz5oxjXuXPunVBp7tXLfvaNZXz588D+mRQKoQKIco6SQTLqOBg/euoUfrm7KO/jIX+AWxvtJTTtU8TFBpEpaxKOFg43EsG7WHwrsH4+fsxatSovCd+dzfK5+TkEB4eztCRQwtXBbWAjZc3cjnpMitaFi67vfvFfdyZFYal4sCGDVCp0v+3d+/RUZXnHsd/b0hApCTh4khCgGMIQRIUiFFxUSMsAyigzWnxNtRVSxVti1jbii1eWpdgRa21LsUeWMVLC7ZAOQftqdJQqHUdKwiRHgM11KQiHEEQSAIKFMh7/th7hklmJpdJyOzJfD9rZc3MvuXNNubh2e/l6cSbAQDoUmpra7VhwwYdOnQo4v6NG6Vzz7W64w5nvmBgel9amnTLLdLvfy/t2RP52vMCAbSJzz//XPn5+brnnnu0ZMmSYI9fIEYePnxYa9eu1V133RXh7BtVU+PTc89JAwc6q5H6/aeL3UtSVla9Vq9erROh41kBwMNIBD3K75eWLZMKC08Pv+zXT5KRVn95tU4dPKWdj4Q/2cwemK0PP/xQ8382P9jjF1hMJj09XReMvUD7rt4XviroXdLeMXv1lbO+opXlK8Oue/SVV3V4r09/+IOzhDcAALE6duyY3nzzzSi1BKWvflX65BOjU6ekbdukGTNOJ4O33urMEXzxxcjX9vv9WrZsmQoLC9WtWzcVFhZq2bJlqq6ult/v1xNPPKFZs2YFe/wCi8lkZGToqquu0qeffirpJknvSTrhvn4mYy7Xs8+e0t69zhzB4IPaB53ve9NN/5Tf71daWuShowDgNSSCHub3S5WVzsT4giE+fWH1Bo3oX6C1Pddq85jN2vX4Lr0z+R1d88w12r5/u1JMimaOnan+A/pH7PHrlt5N2fOyg0lgo6Gl3aWr3rlKt/34Npk9Rp/c6NN/jlmvVReu13cyz9P7W3z63e+k0aPje08AAInP5/PpvvvuU35+fti+poulPfxw4+3DhjnTJx58UEpNbdxjGOD3+1VZWamTJ0+qsrJSfr9fgwYN0vPPP6+hQ4dGbFP//v1VXl6u7Ozvq3GdwJGSlqt79xf03ntG11+/UtOmvayMjN0y5pR69fqnevW6Te+990NlZWV1wN0BgM6RGu8GoGVpac5cwUmTfLr/8AZt+ewWFVcUS5I+++NnWvjHhVrw3QVKGZ2i+W/Ol6ZI6uYke5K0XdulW6R6U6/6E/WNVgWVpNd/9LpenvmyLnnnElUNq5L51lTNunug1Gu204DPfJKcchYAAMSqrq5O1lplZGRErCMoRV4s7YEHTm9fvvz0e+l0j6HkPEBtyYcffhhx+8GDB1VaWqqUlOKI+48fH64ZMzbI59ui/PwMFRfvCNmbo9TUf1NVVZWGDx/eciMAwAPoEUwQEydK114rPbXApwf3Pxq2f+HuhfrVl3+lIRlDgklgox6/cyT1c45tuipo9QXVKn6nWM+Pf15Pz3laP/2VM6zl4R/4dHivL+xpLAAAsaivr9fPf/5zPf7441q0aJFeeOEFbd++XbW1tcGFziItlha6PVosam2MiraYTGD7xx9nRtxvjPTrX0/Q5MmTI+7PyMhQXl5e6xoBAB5AIphAfvpT6V//kl74PDyI1a+o16qLV6nvu31V0L9xHcDyq8udZNBIqSmpyvtzeKD6y4i/aPN1m7X+6+v1wd+cHsDQp7FS4yewAAC0VU5OjtLT03X06FHt379fO3fu1MqVK4PJYVVVVfhiae4cvMD2aLGotTEq2mIy8+bN04oVUkPkMoHKznYWtikoKIi4f8qUKVFXQgUALyIRTCB5edLdd0v/saJ72D7fj33K2Z2jJ196Uvc/fH+jHr8duTtUsK1AUyqm6PGVj2vq1qlh57/2tde04Wsb9K9DPgXmuUd7GgsAQCyMMVETqbPPPlt5eXny+6Xi4p9JqpR0UpIzLyFQpiFaLMoNr3wUUaTFZF588WX5/X6VlUlf/GLk80pLneCYk5Oj1NTGM2sKCgqU29oGAIBHkAgmmPvukwYMkJ4pLNLAOQM18K6BKtpUpIIfFeiSf16i5Tct1xdqvxB23rcXfVv3vHKPig8Va8AtA8L2vzr7VX30d58uueT0tmhPYwEAiFVLPWp79uzRu+/eI+kCSWmS8tSv3/s6csQ5Llos2rVLWhm+6HUUfgUSzQMHKjV37o2qrZW6d5cCFS18PqdOoM8ZJKPNm53YaozRyJEjg1dKS0vTpEmTWvuNAcAzSAQTTO/e0qOPSr/blq63i4dp2FPDlH5xuiRpQL8Bmr9kvhb8aEHYea9Pel25b+dq3EfjNGrxKJ33xnlaP2G91k9Yr/PeOE9vvu5TSYkTBDdtOl26ols353XZstZNwgcAoDmB4aGhQnvUli5dqlOnToXsrdOBAyN07Fi5pMbllQIx6umnnVWt775b+uwzZ0GZkSMjryq6fLmzuMy2bU4Zir17pU8+kVascPb//e/Oa3W1dPKk8yo5Q08PHz4sSSoqKgper6SkRBkZGR13gwCgk5AIJqCbb3aGwMycGR7kfL18emXOK2HnfHf1dzX40sEyxkiS/mf3EK2om60Fm2frkuuGaPp0J4hu2iRdcMHp0hUnTzqvJIEAgI5gjNGIwDhPSSkpKcEetYaGBi1ZsiTieY89tkjPPOPM4Wsao+68U3rjDWnDBmnNmsaJXmBV0Wefda4TbVGZp5+Wli6VGhqcRWuaTo/Izz+lRYsW6a233lJOTo7KyspUWlqqyy67rGNuDAB0MhLBBPSb30g1NU4AjFRs19fLF9bj5+vlC54feBpaVeFTw2Gf9u1zts+adXoIDAAAZ0phYWHw/YQJE4I9auXl5dq5c2fEc4qLH9Sddzq9gZF07+7UGIyW6M2d67w2t9jM4sVH1KfPbknh0yOuvXabiouLNWLECBljNGrUKI0bN44FYgAkLBLBBNRSsV1JGlIyRLNfna3Zr87WkJIhjc5/6KHI5z/xxBluOAAAUliP2okTJyRJkydPlrU24tfXv95bhYXHdP/90rFj0a8dLdELnBNtsZnzz7c666wbZcylCp1DKFXKmK/qb3+7V1deeaX69OkT408NAN5CQfkEFK3Y7rZt0nPPSTfcIL3+uvTIIz69/74T9H7wA6lvX+kXv5B27Ih8PuUhAACdIdCjJkl/+tOfVFlZqTlz5gSnLzR14sQJTZx4pXy+G7Rt22N65hnp+9+PfO3zz3fiYVOB0ajz5p0uQB/qe98zamj4d+3efbE+//xzffzxQu3Zs0fdu3fX0KFDdeWV02P5UQHAs+gRTEDRiu326CF961vO8M6m8yNuvlmaOtWZA3jOOZHPpzwEAKCzDRo0SKNGjdLJkyejHpOWlqaXXnpJa9Z8R1dfLS1YIB08GPnYaKuKtrTydVqa1cyZM5Wenh4sZXH55Zfr0ksvVf/+/bVjxw5VVVW18qcCAO/zRCJojJkb8n66MaY0dBsai1Zs95e/lCoqpMxM53PToZ+DBkkffeQkgJHOpzwEAHhLMsTH/Px8jR8/XmmBIrZRXHHFFcrOztbChdLAgQ267LLIq4JGWlU0dOXraNMrfvIT26o6hwDQVcQ9ETTGlEqa6L4vkiRr7TpJtYHPaCxakJsxQxozRqqtdY4LHfopSR9/7EymbylIAgDiL5nio7VWu3btUkNDQ4vH3nnnYm3blqIdOyIvmCY1v/J1pOkVklRV5fyTqKU6hwDQVcQ9EWziBkluGqMaSaVxbIunNRfkog0dDR36SXkIAEgoXTo+/uMf/9DSpUtVU1PTimOduXrNLZjWtI7g0qXS/PnSvn1SXp6zME20GJmTk6PevXs3+p6hdQ4BoKuIayJojClyn24GZEoKHfXfr5Ob1CVEGzrK0E8ASAzJFh9zc3NVVlamQYMGtXjsJ5/0lRTeo7d9u7RwoTNNouk8+W98w4mJq1ef1IUX/rek8Bh5zTXvSVLY8NC0tLRgnUMA6Eri3SPYty0HG2NmGWM2B74kXbRnz54z1LTExdBPAEh4bYqPUmLHyNTUVI0aNUo9evRo8dhoo166d7d66CHpySedz017DKVqdev2vDZt+o6aloeQ/Nq6da527dqlFStWKD8/P/j9SkpKgnUOAaArOaPlI4wxsyJsrrHWrovwtFNyhr0Egl+mpAOhO621iyUtDrn+n7Oysq7oyDZ3FX4/iR8AeFVHx0cp8WPkqVOnVFlZqT59+mjw4MFRj/vmNw9p9uw+euABp1cvYPLkFaqomK+qqv+VZMJKJKWknKfs7Gy3YP1OSS83uu6cOX/QgQMHtH//fp177rkqKyvTkSNHNHbs2DPy8wJAvJ3RRNANStHkGmNy5QS2vu7E999KKg7sl9Q0EAIAkPCIj+GMMSovL9fw4cObTQRraxdJ2iZpnqTzJb0v6RGNGZOvwsJrtHr1SVVVpempp5wkMNBjOGJEiqZOnSprbbPtGDlyZLCHEgC6srgVlLfWrpKCT0Uz3W0Vxphid6W0WmttRbzaBwBAPCRrfExJSdGtt97a7DDMhoYGLVmyRJF69DZuvEqvvfaaPvjgv1RVVRbWY3jNNe+prm6wrLXKyMgIFq9vaGjQmjVrdNFFF2nw4MFKTY3bP40AoFPF/a9d06EsLTwlBQAgKSRjfMwMFMKNory83B3aGW7OnDlqaGhw5wCuUNMew61bD6m+frGWLl2qnj17Kjs7W1lZWcrMzNTOnTs1aNCgZnsiAaCriXsiCAAAELBp0ybt27dP06ZNC9s3efLkZod2rl27ttk5gDk5OUpPT1d9fb2qq6tVXV0d3L9+/Xr17t1bw4cP76gfBQA8jUQQAAB4xpEjR1RbW6uGhgalpLRtcfOWEkXJqQn49ttvh20/++yzlZeX16bvBwCJLN7lIwAAACRJdXV1GjNmjGbMmNHmJLC1QmsEhpoyZYq6det2Rr4nAHgRPYIAAMAT6uvrg3P4srKygvP4srOzGy3w0h4DBgwIDg8NKCgoUG5ubruvDQCJhEQQAAB4QugcvpqaGtXU1AT39ezZU1/60pfaNYfv3Xff1VtvvaVhw4Zpy5YtkqS0tDRNmjSp3W0HgETD0FAAAOAJxpioQzdbM4evrq5OtbW1UecJ9uvXTz6fT4WFhcFtJSUlzZasAICuih5BAADgGdEWc2nNHL7QoaWBYaVZWVlKSUkJFqofPNipJVhWVqYjR45o7NixZ+pHAQBPIxEEAACeETo8NGDYsGGtmsPXXHmIs846S2VlZRo+fLiMMRo1atQZaT8AJAqGhgIAAM8wxmjEiBGNto0fP15Sy0M/mxta2qtXL8pDAEAIegQBAICnFBYWauPGjZKkCRMmKDs7W9Za/fWvf9XGjRvDhn6GriranqGlAJBMSAQBAICn5OTkhM3h+/TTT7Vp0yb16NFDR48eDRv62aNHD02bNk2FhYXq2bOnjh49GtxHeQgACMfQUAAA4CmBOXzjxo0L9uKdc845uuOOOzR69OiI5xw/flzHjx+XMUYXXnhhcDvlIQAgMhJBAACQEJqWfgg1YcKEYJJIeQgAaBlDQwEAQMKItKpoQUGBSkpKGh1DeQgAaB6JIAAASBiBVUUDi8lEGvpJeQgAaBlDQwEAQEJh6CcAtB89ggAAIKEw9BMA2o9EEAAAJBSGfgJA+zE0FAAAAACSDIkgAAAAACQZEkEAAAAASDIkggAAAACQZEgEAQAAACDJkAgCAAAAQJIhEQQAAACAJGOstfFuQ8yMMbszMjIGjh49Ot5NAQCcQVu3blVdXd3/WWtz4t2WREGMBIDkEGuMTPRE8F1J50j6IN5taYMsSXvi3YgExb2LDfctdty72JyJ+5Ynab+1dkwHX7fLIkYmFe5b7Lh3seG+xc4zMTKhE8FEZIzZbK0tjnc7EhH3Ljbct9hx72LDfUOs+N2JDfctdty72HDfYuele8ccQQAAAABIMiSCAAAAAJBkSAQBAAAAIMmQCHa+xfFuQALj3sWG+xY77l1suG+IFb87seG+xY57FxvuW+w8c+9YLAYAAAAAkgw9ggAAAACQZEgEO5kxpijebQDQOsaYufFuA5AsiI9AYiFGJj4SwU5kjCmVtDLe7Ug0xphZ7tfCeLcl0RhjSt0v7l0buf+/Tox3OxJN4HfNGDMr3m1B4iA+xo4YGRviY/sQI2PjtRhJItiJrLXrJNXEux2JxP1Ds85au1hSrvsZreDeq+vcIx74UAAABCFJREFU37sinrajk8wyxlSLv3VoA+JjbIiRsSE+Io48FSNJBOF1uZICga3G/YxWsNaus9be7n7MtdZWxLVBCcQYU+T+AwFtd5u1dij3D+gUxMgYEB/bhxjZLp6KkanxbgDQHPcpZ0CRpN/Gqy2Jyh3Df3uLByJU33g3IIEFeiWKrLWPxbsxQFdGjGwf4mPMiJGx81SMpEcQCcEdtlHBU7u2c//Q3G6MyYx3WxIBTzrbx1r7mHv/+jFMDegcxMjYEB/bjhjZPl6LkSSCSBSl1tp7492IRGKMCZ33UCPJExOTE0CuMWa6O5G7L3NHWs9dsGK6+/GAGKYGdBZiZBsQH9uFGBkjL8ZIEsFO5P7HLw75JUArGGNmBbrPvfD0JIGU6vTwjUx5ZGKy11lrV1lrV7kfeUrcNpslBZ4UD3U/Ay0iPsaOGBkT4mOMiJHt4rkYaay18W4DEFXIkuIH5fzRvo4hCa3jDnW53v14UcjEeOCMcZ8SH5SzAEPc5z8AXRkxMjbER8SL12IkiSAAAAAAJBmGhgIAAABAkiERBBCRO5me8f8AADRBjERXQCIIIIwxJlcUJwYAIAwxEl0FiSCAMNbaQIBjJTUAAEIQI9FVkAgCHcStD3MoUF/HGLMw3m2KxhiT2Yplxm/olMYAALo8YiTgPSSCQMfZLGmxW2NnsZyiq16t6XR9K5YYny6n1hIAAO1FjAQ8hkQQ6DilksqlYI2iUiXosBFjTJGkVeKJJwCgYxAjAY9JjXcDgC7kYkkVbrHQiZKudOcReIobgA+2cFixtfZeY8yhzmgTAKDLI0YCHkOPINBxMq2169whLwettRXxblAU11trV7Xy2M0eHroDAEgcxEjAY0gEgQ7gPkGsDdlUGlpfyJ0cX+rWHZrubss1xmxxXwPv21yTqKOuE3o9SUPddtZIui7WawEAQIwEvImhoUDHKFbjuQ651tpaN9jkSuobeMLoBqLp1tpVxpiawNAY932t+z70CWNNc8NnrLU10a7TVCuHvBRZa+91j18naUsLxwMA0BxiJOBB9AgC7eQ+HbxXUugTxlVuoOqr8AnxFXLmSkhSpvsUtDT0fHf4TOCrNXMoIl4nglJJUVdCc8//oTsRXnIDtDFmbivaAABAI8RIwLvoEQTayQ1CE5tsCw4VMcZUSCrS6eBSJOkd931tYIlqY8zt7WhGa6/TN9qTULfd6yRdFPK5QlKfdrQLAJDEiJGAd9EjCJxhbuCoCXka2dcd8pIrp45SZuj7SNdwj5ne9NXd16rrtHLICwAAnYYYCcSPsdbGuw0AOoEbYDc397QTAIBkRIxEMiIRBAAAAIAkw9BQAAAAAEgyJIIAAAAAkGRIBAEAAAAgyZAIAgAAAECSIREEAAAAgCRDIggAAAAASYZEEAAAAACSzP8DLyPXLENHZbIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_OH=''r'$R_{\\mathrm{OH^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Cl=''r'$R_{\\mathrm{Cl^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "Title_OH = 'OH$^{-}$ \\dots H$_{2}$O' \n",
    "Title_Cl = 'Cl$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_F)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title(Title_F)\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_F)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title(Title_F)\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_wb97xd['cl_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97-XD')\n",
    "grph[1, 0].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Cl)\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Cl)\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_wb97xd['oh_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[2, 0].set_xlabel(Xlabel_OH)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title(Title_OH)\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel_OH)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title(Title_OH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/.ipynb_checkpoints/tot_ajm_MAGNITUDE_S2_TABLE-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>183.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>80.55</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>24.31</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-6.36</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-22.86</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-31.31</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-35.11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-36.20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-35.72</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-34.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-24.14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-16.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-10.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-7.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-5.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-4.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>-3.56</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   183.94\n",
       "1    80.55\n",
       "2    24.31\n",
       "3    -6.36\n",
       "4   -22.86\n",
       "5   -31.31\n",
       "6   -35.11\n",
       "7   -36.20\n",
       "8   -35.72\n",
       "9   -34.35\n",
       "10  -24.14\n",
       "11  -16.05\n",
       "12  -10.96\n",
       "13   -7.81\n",
       "14   -5.81\n",
       "15   -4.48\n",
       "16   -3.56"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.66</th>\n",
       "      <td>-40.186367</td>\n",
       "      <td>447.534603</td>\n",
       "      <td>-254.461133</td>\n",
       "      <td>-73.816992</td>\n",
       "      <td>79.070112</td>\n",
       "      <td>-230.0600</td>\n",
       "      <td>85.415451</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.76</th>\n",
       "      <td>-87.026799</td>\n",
       "      <td>353.059976</td>\n",
       "      <td>-201.991425</td>\n",
       "      <td>-54.632969</td>\n",
       "      <td>9.408783</td>\n",
       "      <td>-172.2542</td>\n",
       "      <td>14.439550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.86</th>\n",
       "      <td>-98.988295</td>\n",
       "      <td>274.731359</td>\n",
       "      <td>-158.084740</td>\n",
       "      <td>-40.688682</td>\n",
       "      <td>-23.030357</td>\n",
       "      <td>-122.7653</td>\n",
       "      <td>-17.307973</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.96</th>\n",
       "      <td>-95.538770</td>\n",
       "      <td>211.524450</td>\n",
       "      <td>-122.724108</td>\n",
       "      <td>-30.763400</td>\n",
       "      <td>-37.501828</td>\n",
       "      <td>-83.8042</td>\n",
       "      <td>-28.353392</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.06</th>\n",
       "      <td>-86.134043</td>\n",
       "      <td>161.623325</td>\n",
       "      <td>-95.011359</td>\n",
       "      <td>-23.704074</td>\n",
       "      <td>-43.226152</td>\n",
       "      <td>-55.8971</td>\n",
       "      <td>-29.431246</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.16</th>\n",
       "      <td>-75.219046</td>\n",
       "      <td>122.857728</td>\n",
       "      <td>-73.647615</td>\n",
       "      <td>-18.613532</td>\n",
       "      <td>-44.622466</td>\n",
       "      <td>-37.1818</td>\n",
       "      <td>-26.316818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.26</th>\n",
       "      <td>-64.752786</td>\n",
       "      <td>93.105193</td>\n",
       "      <td>-57.331576</td>\n",
       "      <td>-14.873071</td>\n",
       "      <td>-43.852240</td>\n",
       "      <td>-25.0477</td>\n",
       "      <td>-21.897835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.36</th>\n",
       "      <td>-55.479382</td>\n",
       "      <td>70.445488</td>\n",
       "      <td>-44.914972</td>\n",
       "      <td>-12.057477</td>\n",
       "      <td>-42.006343</td>\n",
       "      <td>-17.2284</td>\n",
       "      <td>-17.502656</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.46</th>\n",
       "      <td>-47.574702</td>\n",
       "      <td>53.284386</td>\n",
       "      <td>-35.464592</td>\n",
       "      <td>-9.892430</td>\n",
       "      <td>-39.647339</td>\n",
       "      <td>-12.1289</td>\n",
       "      <td>-13.658589</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.56</th>\n",
       "      <td>-40.955161</td>\n",
       "      <td>40.333057</td>\n",
       "      <td>-28.246663</td>\n",
       "      <td>-8.185734</td>\n",
       "      <td>-37.054500</td>\n",
       "      <td>-8.7346</td>\n",
       "      <td>-10.503798</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.06</th>\n",
       "      <td>-21.438961</td>\n",
       "      <td>10.333369</td>\n",
       "      <td>-10.340214</td>\n",
       "      <td>-3.425327</td>\n",
       "      <td>-24.871132</td>\n",
       "      <td>-2.3534</td>\n",
       "      <td>-2.609879</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.56</th>\n",
       "      <td>-13.215879</td>\n",
       "      <td>2.861299</td>\n",
       "      <td>-4.561283</td>\n",
       "      <td>-1.517996</td>\n",
       "      <td>-16.433859</td>\n",
       "      <td>-1.1796</td>\n",
       "      <td>-0.644146</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.06</th>\n",
       "      <td>-9.078434</td>\n",
       "      <td>0.860964</td>\n",
       "      <td>-2.286898</td>\n",
       "      <td>-0.695014</td>\n",
       "      <td>-11.199383</td>\n",
       "      <td>-0.3025</td>\n",
       "      <td>-0.162711</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.56</th>\n",
       "      <td>-6.665637</td>\n",
       "      <td>0.276710</td>\n",
       "      <td>-1.257867</td>\n",
       "      <td>-0.326638</td>\n",
       "      <td>-7.973431</td>\n",
       "      <td>-0.1263</td>\n",
       "      <td>-0.040470</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.06</th>\n",
       "      <td>-5.115492</td>\n",
       "      <td>0.093168</td>\n",
       "      <td>-0.745851</td>\n",
       "      <td>-0.158580</td>\n",
       "      <td>-5.926756</td>\n",
       "      <td>-0.0530</td>\n",
       "      <td>-0.008645</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.56</th>\n",
       "      <td>-4.056727</td>\n",
       "      <td>0.032376</td>\n",
       "      <td>-0.471564</td>\n",
       "      <td>-0.080165</td>\n",
       "      <td>-4.576080</td>\n",
       "      <td>-0.0227</td>\n",
       "      <td>-0.000612</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.06</th>\n",
       "      <td>-3.297969</td>\n",
       "      <td>0.011514</td>\n",
       "      <td>-0.314276</td>\n",
       "      <td>-0.042580</td>\n",
       "      <td>-3.643312</td>\n",
       "      <td>-0.0098</td>\n",
       "      <td>0.001137</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec         Rep         Ind       Disp        Tot        Ct  \\\n",
       "0.66 -40.186367  447.534603 -254.461133 -73.816992  79.070112 -230.0600   \n",
       "0.76 -87.026799  353.059976 -201.991425 -54.632969   9.408783 -172.2542   \n",
       "0.86 -98.988295  274.731359 -158.084740 -40.688682 -23.030357 -122.7653   \n",
       "0.96 -95.538770  211.524450 -122.724108 -30.763400 -37.501828  -83.8042   \n",
       "1.06 -86.134043  161.623325  -95.011359 -23.704074 -43.226152  -55.8971   \n",
       "1.16 -75.219046  122.857728  -73.647615 -18.613532 -44.622466  -37.1818   \n",
       "1.26 -64.752786   93.105193  -57.331576 -14.873071 -43.852240  -25.0477   \n",
       "1.36 -55.479382   70.445488  -44.914972 -12.057477 -42.006343  -17.2284   \n",
       "1.46 -47.574702   53.284386  -35.464592  -9.892430 -39.647339  -12.1289   \n",
       "1.56 -40.955161   40.333057  -28.246663  -8.185734 -37.054500   -8.7346   \n",
       "2.06 -21.438961   10.333369  -10.340214  -3.425327 -24.871132   -2.3534   \n",
       "2.56 -13.215879    2.861299   -4.561283  -1.517996 -16.433859   -1.1796   \n",
       "3.06  -9.078434    0.860964   -2.286898  -0.695014 -11.199383   -0.3025   \n",
       "3.56  -6.665637    0.276710   -1.257867  -0.326638  -7.973431   -0.1263   \n",
       "4.06  -5.115492    0.093168   -0.745851  -0.158580  -5.926756   -0.0530   \n",
       "4.56  -4.056727    0.032376   -0.471564  -0.080165  -4.576080   -0.0227   \n",
       "5.06  -3.297969    0.011514   -0.314276  -0.042580  -3.643312   -0.0098   \n",
       "\n",
       "            dHF  \n",
       "0.66  85.415451  \n",
       "0.76  14.439550  \n",
       "0.86 -17.307973  \n",
       "0.96 -28.353392  \n",
       "1.06 -29.431246  \n",
       "1.16 -26.316818  \n",
       "1.26 -21.897835  \n",
       "1.36 -17.502656  \n",
       "1.46 -13.658589  \n",
       "1.56 -10.503798  \n",
       "2.06  -2.609879  \n",
       "2.56  -0.644146  \n",
       "3.06  -0.162711  \n",
       "3.56  -0.040470  \n",
       "4.06  -0.008645  \n",
       "4.56  -0.000612  \n",
       "5.06   0.001137  "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2p3['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>OH-H2O_-5</td>\n",
       "      <td>-41.22959</td>\n",
       "      <td>455.37169</td>\n",
       "      <td>-224.08329</td>\n",
       "      <td>-88.88022</td>\n",
       "      <td>-46.19562</td>\n",
       "      <td>143.86320</td>\n",
       "      <td>-106.69916</td>\n",
       "      <td>-28.50391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>OH-H2O_-4</td>\n",
       "      <td>-87.58873</td>\n",
       "      <td>355.92533</td>\n",
       "      <td>-179.95946</td>\n",
       "      <td>-82.89914</td>\n",
       "      <td>-36.86746</td>\n",
       "      <td>51.50959</td>\n",
       "      <td>-69.68742</td>\n",
       "      <td>-27.37299</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>OH-H2O_-3</td>\n",
       "      <td>-99.19633</td>\n",
       "      <td>274.40547</td>\n",
       "      <td>-141.77003</td>\n",
       "      <td>-70.94476</td>\n",
       "      <td>-29.41800</td>\n",
       "      <td>4.02110</td>\n",
       "      <td>-45.06340</td>\n",
       "      <td>-25.76187</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>OH-H2O_-2</td>\n",
       "      <td>-95.52802</td>\n",
       "      <td>209.39612</td>\n",
       "      <td>-110.34225</td>\n",
       "      <td>-57.66386</td>\n",
       "      <td>-23.58608</td>\n",
       "      <td>-20.06024</td>\n",
       "      <td>-29.07400</td>\n",
       "      <td>-23.60439</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>OH-H2O_-1</td>\n",
       "      <td>-85.99685</td>\n",
       "      <td>158.63970</td>\n",
       "      <td>-85.39396</td>\n",
       "      <td>-45.39952</td>\n",
       "      <td>-19.04230</td>\n",
       "      <td>-31.79343</td>\n",
       "      <td>-18.83554</td>\n",
       "      <td>-21.15893</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>OH-H2O_1</td>\n",
       "      <td>-75.00948</td>\n",
       "      <td>119.64339</td>\n",
       "      <td>-66.02676</td>\n",
       "      <td>-35.03061</td>\n",
       "      <td>-15.48826</td>\n",
       "      <td>-36.88113</td>\n",
       "      <td>-12.29816</td>\n",
       "      <td>-18.69800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>OH-H2O_2</td>\n",
       "      <td>-64.50317</td>\n",
       "      <td>89.98581</td>\n",
       "      <td>-51.20218</td>\n",
       "      <td>-26.67918</td>\n",
       "      <td>-12.68604</td>\n",
       "      <td>-38.40556</td>\n",
       "      <td>-8.11381</td>\n",
       "      <td>-16.40917</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>OH-H2O_3</td>\n",
       "      <td>-55.21545</td>\n",
       "      <td>67.61091</td>\n",
       "      <td>-39.92741</td>\n",
       "      <td>-20.15044</td>\n",
       "      <td>-10.45795</td>\n",
       "      <td>-37.98988</td>\n",
       "      <td>-5.42263</td>\n",
       "      <td>-14.35433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>OH-H2O_4</td>\n",
       "      <td>-47.31270</td>\n",
       "      <td>50.81146</td>\n",
       "      <td>-31.37311</td>\n",
       "      <td>-15.14293</td>\n",
       "      <td>-8.67073</td>\n",
       "      <td>-36.54510</td>\n",
       "      <td>-3.68212</td>\n",
       "      <td>-12.54808</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>OH-H2O_5</td>\n",
       "      <td>-40.71137</td>\n",
       "      <td>38.23198</td>\n",
       "      <td>-24.87124</td>\n",
       "      <td>-11.34794</td>\n",
       "      <td>-7.22524</td>\n",
       "      <td>-34.57587</td>\n",
       "      <td>-2.54606</td>\n",
       "      <td>-10.97724</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>OH-H2O_6</td>\n",
       "      <td>-21.28318</td>\n",
       "      <td>9.59063</td>\n",
       "      <td>-8.97892</td>\n",
       "      <td>-2.67156</td>\n",
       "      <td>-3.07048</td>\n",
       "      <td>-23.74195</td>\n",
       "      <td>-0.53577</td>\n",
       "      <td>-5.77160</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>OH-H2O_7</td>\n",
       "      <td>-13.11462</td>\n",
       "      <td>2.63992</td>\n",
       "      <td>-3.98750</td>\n",
       "      <td>-0.64979</td>\n",
       "      <td>-1.38236</td>\n",
       "      <td>-15.84456</td>\n",
       "      <td>-0.13700</td>\n",
       "      <td>-3.20071</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>OH-H2O_8</td>\n",
       "      <td>-9.01023</td>\n",
       "      <td>0.80305</td>\n",
       "      <td>-2.04357</td>\n",
       "      <td>-0.16336</td>\n",
       "      <td>-0.64341</td>\n",
       "      <td>-10.89416</td>\n",
       "      <td>-0.04525</td>\n",
       "      <td>-1.83496</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>OH-H2O_9</td>\n",
       "      <td>-6.61616</td>\n",
       "      <td>0.26578</td>\n",
       "      <td>-1.15405</td>\n",
       "      <td>-0.04068</td>\n",
       "      <td>-0.30823</td>\n",
       "      <td>-7.81266</td>\n",
       "      <td>-0.02796</td>\n",
       "      <td>-1.08541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>OH-H2O_10</td>\n",
       "      <td>-5.07842</td>\n",
       "      <td>0.09325</td>\n",
       "      <td>-0.69999</td>\n",
       "      <td>-0.00876</td>\n",
       "      <td>-0.15251</td>\n",
       "      <td>-5.83767</td>\n",
       "      <td>-0.02640</td>\n",
       "      <td>-0.66482</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>OH-H2O_11</td>\n",
       "      <td>-4.02730</td>\n",
       "      <td>0.03420</td>\n",
       "      <td>-0.45006</td>\n",
       "      <td>-0.00066</td>\n",
       "      <td>-0.07865</td>\n",
       "      <td>-4.52181</td>\n",
       "      <td>-0.02208</td>\n",
       "      <td>-0.42733</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>OH-H2O_12</td>\n",
       "      <td>-3.27403</td>\n",
       "      <td>0.01297</td>\n",
       "      <td>-0.30311</td>\n",
       "      <td>0.00111</td>\n",
       "      <td>-0.04224</td>\n",
       "      <td>-3.60640</td>\n",
       "      <td>-0.01744</td>\n",
       "      <td>-0.28678</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst       exch        IND       dHF      DISP       Eint  \\\n",
       "0   OH-H2O_-5 -41.22959  455.37169 -224.08329 -88.88022 -46.19562  143.86320   \n",
       "1   OH-H2O_-4 -87.58873  355.92533 -179.95946 -82.89914 -36.86746   51.50959   \n",
       "2   OH-H2O_-3 -99.19633  274.40547 -141.77003 -70.94476 -29.41800    4.02110   \n",
       "3   OH-H2O_-2 -95.52802  209.39612 -110.34225 -57.66386 -23.58608  -20.06024   \n",
       "4   OH-H2O_-1 -85.99685  158.63970  -85.39396 -45.39952 -19.04230  -31.79343   \n",
       "5    OH-H2O_1 -75.00948  119.64339  -66.02676 -35.03061 -15.48826  -36.88113   \n",
       "6    OH-H2O_2 -64.50317   89.98581  -51.20218 -26.67918 -12.68604  -38.40556   \n",
       "7    OH-H2O_3 -55.21545   67.61091  -39.92741 -20.15044 -10.45795  -37.98988   \n",
       "8    OH-H2O_4 -47.31270   50.81146  -31.37311 -15.14293  -8.67073  -36.54510   \n",
       "9    OH-H2O_5 -40.71137   38.23198  -24.87124 -11.34794  -7.22524  -34.57587   \n",
       "10   OH-H2O_6 -21.28318    9.59063   -8.97892  -2.67156  -3.07048  -23.74195   \n",
       "11   OH-H2O_7 -13.11462    2.63992   -3.98750  -0.64979  -1.38236  -15.84456   \n",
       "12   OH-H2O_8  -9.01023    0.80305   -2.04357  -0.16336  -0.64341  -10.89416   \n",
       "13   OH-H2O_9  -6.61616    0.26578   -1.15405  -0.04068  -0.30823   -7.81266   \n",
       "14  OH-H2O_10  -5.07842    0.09325   -0.69999  -0.00876  -0.15251   -5.83767   \n",
       "15  OH-H2O_11  -4.02730    0.03420   -0.45006  -0.00066  -0.07865   -4.52181   \n",
       "16  OH-H2O_12  -3.27403    0.01297   -0.30311   0.00111  -0.04224   -3.60640   \n",
       "\n",
       "           CT       POL  \n",
       "0  -106.69916 -28.50391  \n",
       "1   -69.68742 -27.37299  \n",
       "2   -45.06340 -25.76187  \n",
       "3   -29.07400 -23.60439  \n",
       "4   -18.83554 -21.15893  \n",
       "5   -12.29816 -18.69800  \n",
       "6    -8.11381 -16.40917  \n",
       "7    -5.42263 -14.35433  \n",
       "8    -3.68212 -12.54808  \n",
       "9    -2.54606 -10.97724  \n",
       "10   -0.53577  -5.77160  \n",
       "11   -0.13700  -3.20071  \n",
       "12   -0.04525  -1.83496  \n",
       "13   -0.02796  -1.08541  \n",
       "14   -0.02640  -0.66482  \n",
       "15   -0.02208  -0.42733  \n",
       "16   -0.01744  -0.28678  "
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-53.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>-81.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-96.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-102.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-103.47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-101.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-97.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-92.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-86.55</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-81.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-75.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-70.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-66.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-61.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-57.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-56.49</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   -53.06\n",
       "1   -81.73\n",
       "2   -96.49\n",
       "3  -102.62\n",
       "4  -103.47\n",
       "5  -101.16\n",
       "6   -97.05\n",
       "7   -92.00\n",
       "8   -86.55\n",
       "9   -81.06\n",
       "10  -75.73\n",
       "11  -70.70\n",
       "12  -66.03\n",
       "13  -61.76\n",
       "14  -57.92\n",
       "15  -56.49"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_b3lyp['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>393.736595</td>\n",
       "      <td>-193.433756</td>\n",
       "      <td>-42.052793</td>\n",
       "      <td>-43.289657</td>\n",
       "      <td>158.250043</td>\n",
       "      <td>157.013182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>244.867192</td>\n",
       "      <td>-138.550272</td>\n",
       "      <td>-38.481878</td>\n",
       "      <td>-39.655143</td>\n",
       "      <td>67.835045</td>\n",
       "      <td>66.661777</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>151.312865</td>\n",
       "      <td>-98.556655</td>\n",
       "      <td>-33.743867</td>\n",
       "      <td>-34.815747</td>\n",
       "      <td>19.012340</td>\n",
       "      <td>17.940463</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>91.296996</td>\n",
       "      <td>-70.278588</td>\n",
       "      <td>-28.596338</td>\n",
       "      <td>-29.562493</td>\n",
       "      <td>-7.577930</td>\n",
       "      <td>-8.544085</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>52.286957</td>\n",
       "      <td>-50.581566</td>\n",
       "      <td>-23.557539</td>\n",
       "      <td>-24.418052</td>\n",
       "      <td>-21.852148</td>\n",
       "      <td>-22.712660</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>26.804553</td>\n",
       "      <td>-36.858731</td>\n",
       "      <td>-19.041952</td>\n",
       "      <td>-19.799792</td>\n",
       "      <td>-29.096130</td>\n",
       "      <td>-29.853970</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>10.225871</td>\n",
       "      <td>-27.206830</td>\n",
       "      <td>-15.268630</td>\n",
       "      <td>-15.936570</td>\n",
       "      <td>-32.249589</td>\n",
       "      <td>-32.917532</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-0.405989</td>\n",
       "      <td>-20.361290</td>\n",
       "      <td>-12.237589</td>\n",
       "      <td>-12.830784</td>\n",
       "      <td>-33.004865</td>\n",
       "      <td>-33.598061</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-7.041767</td>\n",
       "      <td>-15.486937</td>\n",
       "      <td>-9.836762</td>\n",
       "      <td>-10.366039</td>\n",
       "      <td>-32.365468</td>\n",
       "      <td>-32.894743</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-11.006839</td>\n",
       "      <td>-12.005015</td>\n",
       "      <td>-7.931308</td>\n",
       "      <td>-8.403711</td>\n",
       "      <td>-30.943163</td>\n",
       "      <td>-31.415565</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-14.016980</td>\n",
       "      <td>-4.545639</td>\n",
       "      <td>-2.834612</td>\n",
       "      <td>-3.083781</td>\n",
       "      <td>-21.397230</td>\n",
       "      <td>-21.646400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-10.822699</td>\n",
       "      <td>-2.378103</td>\n",
       "      <td>-1.046954</td>\n",
       "      <td>-1.170985</td>\n",
       "      <td>-14.247753</td>\n",
       "      <td>-14.371785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-8.019843</td>\n",
       "      <td>-1.380337</td>\n",
       "      <td>-0.442150</td>\n",
       "      <td>-0.509328</td>\n",
       "      <td>-9.842331</td>\n",
       "      <td>-9.909509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-6.110264</td>\n",
       "      <td>-0.844514</td>\n",
       "      <td>-0.156877</td>\n",
       "      <td>-0.198227</td>\n",
       "      <td>-7.111655</td>\n",
       "      <td>-7.153005</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-4.723460</td>\n",
       "      <td>-0.542358</td>\n",
       "      <td>-0.089353</td>\n",
       "      <td>-0.116866</td>\n",
       "      <td>-5.355173</td>\n",
       "      <td>-5.382684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-3.818159</td>\n",
       "      <td>-0.363483</td>\n",
       "      <td>0.005456</td>\n",
       "      <td>-0.012908</td>\n",
       "      <td>-4.176186</td>\n",
       "      <td>-4.194550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-3.086384</td>\n",
       "      <td>-0.252195</td>\n",
       "      <td>-0.013427</td>\n",
       "      <td>-0.025508</td>\n",
       "      <td>-3.352006</td>\n",
       "      <td>-3.364088</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "            FRZ         POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0.7  393.736595 -193.433756 -42.052793 -43.289657  158.250043  157.013182\n",
       "0.8  244.867192 -138.550272 -38.481878 -39.655143   67.835045   66.661777\n",
       "0.9  151.312865  -98.556655 -33.743867 -34.815747   19.012340   17.940463\n",
       "1.0   91.296996  -70.278588 -28.596338 -29.562493   -7.577930   -8.544085\n",
       "1.1   52.286957  -50.581566 -23.557539 -24.418052  -21.852148  -22.712660\n",
       "1.2   26.804553  -36.858731 -19.041952 -19.799792  -29.096130  -29.853970\n",
       "1.3   10.225871  -27.206830 -15.268630 -15.936570  -32.249589  -32.917532\n",
       "1.4   -0.405989  -20.361290 -12.237589 -12.830784  -33.004865  -33.598061\n",
       "1.5   -7.041767  -15.486937  -9.836762 -10.366039  -32.365468  -32.894743\n",
       "1.6  -11.006839  -12.005015  -7.931308  -8.403711  -30.943163  -31.415565\n",
       "2.1  -14.016980   -4.545639  -2.834612  -3.083781  -21.397230  -21.646400\n",
       "2.6  -10.822699   -2.378103  -1.046954  -1.170985  -14.247753  -14.371785\n",
       "3.1   -8.019843   -1.380337  -0.442150  -0.509328   -9.842331   -9.909509\n",
       "3.6   -6.110264   -0.844514  -0.156877  -0.198227   -7.111655   -7.153005\n",
       "4.1   -4.723460   -0.542358  -0.089353  -0.116866   -5.355173   -5.382684\n",
       "4.6   -3.818159   -0.363483   0.005456  -0.012908   -4.176186   -4.194550\n",
       "5.1   -3.086384   -0.252195  -0.013427  -0.025508   -3.352006   -3.364088"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_pbe0['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch(S2)</th>\n",
       "      <th>IND(S2)</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Cl-H2O_-5</td>\n",
       "      <td>-64.90788</td>\n",
       "      <td>146.68649</td>\n",
       "      <td>-35.25560</td>\n",
       "      <td>18.04657</td>\n",
       "      <td>-19.59350</td>\n",
       "      <td>26.92951</td>\n",
       "      <td>-38.77300</td>\n",
       "      <td>-14.52917</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Cl-H2O_-4</td>\n",
       "      <td>-55.71374</td>\n",
       "      <td>113.28766</td>\n",
       "      <td>-29.95969</td>\n",
       "      <td>4.73733</td>\n",
       "      <td>-16.14254</td>\n",
       "      <td>11.47169</td>\n",
       "      <td>-23.11522</td>\n",
       "      <td>-11.58180</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Cl-H2O_-3</td>\n",
       "      <td>-47.49276</td>\n",
       "      <td>86.86826</td>\n",
       "      <td>-24.89338</td>\n",
       "      <td>-1.48945</td>\n",
       "      <td>-13.32104</td>\n",
       "      <td>1.16109</td>\n",
       "      <td>-13.95724</td>\n",
       "      <td>-9.44667</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Cl-H2O_-2</td>\n",
       "      <td>-40.44744</td>\n",
       "      <td>66.23564</td>\n",
       "      <td>-20.41508</td>\n",
       "      <td>-3.95786</td>\n",
       "      <td>-11.02023</td>\n",
       "      <td>-5.64712</td>\n",
       "      <td>-8.58118</td>\n",
       "      <td>-7.87605</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Cl-H2O_-1</td>\n",
       "      <td>-34.56021</td>\n",
       "      <td>50.28617</td>\n",
       "      <td>-16.66059</td>\n",
       "      <td>-4.54420</td>\n",
       "      <td>-9.14557</td>\n",
       "      <td>-10.08020</td>\n",
       "      <td>-5.42033</td>\n",
       "      <td>-6.69606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Cl-H2O_0</td>\n",
       "      <td>-29.70513</td>\n",
       "      <td>38.06126</td>\n",
       "      <td>-13.56467</td>\n",
       "      <td>-4.27265</td>\n",
       "      <td>-7.61577</td>\n",
       "      <td>-12.82431</td>\n",
       "      <td>-3.51043</td>\n",
       "      <td>-5.78159</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Cl-H2O_1</td>\n",
       "      <td>-25.72424</td>\n",
       "      <td>28.75032</td>\n",
       "      <td>-11.07379</td>\n",
       "      <td>-3.69135</td>\n",
       "      <td>-6.35932</td>\n",
       "      <td>-14.40703</td>\n",
       "      <td>-2.33524</td>\n",
       "      <td>-5.04721</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Cl-H2O_2</td>\n",
       "      <td>-22.46374</td>\n",
       "      <td>21.69030</td>\n",
       "      <td>-9.08464</td>\n",
       "      <td>-3.06015</td>\n",
       "      <td>-5.33054</td>\n",
       "      <td>-15.18862</td>\n",
       "      <td>-1.58067</td>\n",
       "      <td>-4.44382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Cl-H2O_3</td>\n",
       "      <td>-19.78456</td>\n",
       "      <td>16.35863</td>\n",
       "      <td>-7.49267</td>\n",
       "      <td>-2.47173</td>\n",
       "      <td>-4.47916</td>\n",
       "      <td>-15.39777</td>\n",
       "      <td>-1.08856</td>\n",
       "      <td>-3.93239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Cl-H2O_4</td>\n",
       "      <td>-17.57282</td>\n",
       "      <td>12.33792</td>\n",
       "      <td>-6.21954</td>\n",
       "      <td>-1.95559</td>\n",
       "      <td>-3.77145</td>\n",
       "      <td>-15.22590</td>\n",
       "      <td>-0.76719</td>\n",
       "      <td>-3.49676</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Cl-H2O_5</td>\n",
       "      <td>-15.73425</td>\n",
       "      <td>9.30925</td>\n",
       "      <td>-5.20817</td>\n",
       "      <td>-1.52032</td>\n",
       "      <td>-3.18333</td>\n",
       "      <td>-14.81650</td>\n",
       "      <td>-0.56334</td>\n",
       "      <td>-3.12451</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Cl-H2O_6</td>\n",
       "      <td>-10.02643</td>\n",
       "      <td>2.31454</td>\n",
       "      <td>-2.39241</td>\n",
       "      <td>-0.32802</td>\n",
       "      <td>-1.39211</td>\n",
       "      <td>-11.49642</td>\n",
       "      <td>-0.21726</td>\n",
       "      <td>-1.84714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Cl-H2O_7</td>\n",
       "      <td>-7.16705</td>\n",
       "      <td>0.59817</td>\n",
       "      <td>-1.26270</td>\n",
       "      <td>0.01005</td>\n",
       "      <td>-0.62621</td>\n",
       "      <td>-8.45778</td>\n",
       "      <td>-0.15857</td>\n",
       "      <td>-1.11418</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Cl-H2O_8</td>\n",
       "      <td>-5.46404</td>\n",
       "      <td>0.16142</td>\n",
       "      <td>-0.73344</td>\n",
       "      <td>0.04039</td>\n",
       "      <td>-0.29186</td>\n",
       "      <td>-6.32791</td>\n",
       "      <td>-0.09370</td>\n",
       "      <td>-0.68012</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Cl-H2O_9</td>\n",
       "      <td>-4.32679</td>\n",
       "      <td>0.04518</td>\n",
       "      <td>-0.45776</td>\n",
       "      <td>0.04081</td>\n",
       "      <td>-0.14313</td>\n",
       "      <td>-4.88251</td>\n",
       "      <td>-0.07080</td>\n",
       "      <td>-0.42778</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Cl-H2O_10</td>\n",
       "      <td>-3.51904</td>\n",
       "      <td>0.01303</td>\n",
       "      <td>-0.30473</td>\n",
       "      <td>0.04648</td>\n",
       "      <td>-0.07385</td>\n",
       "      <td>-3.88458</td>\n",
       "      <td>-0.06906</td>\n",
       "      <td>-0.28214</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Cl-H2O_11</td>\n",
       "      <td>-2.92162</td>\n",
       "      <td>0.00383</td>\n",
       "      <td>-0.20950</td>\n",
       "      <td>0.02931</td>\n",
       "      <td>-0.04031</td>\n",
       "      <td>-3.16759</td>\n",
       "      <td>-0.04227</td>\n",
       "      <td>-0.19654</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst   exch(S2)   IND(S2)       dHF      DISP      Eint  \\\n",
       "0   Cl-H2O_-5 -64.90788  146.68649 -35.25560  18.04657 -19.59350  26.92951   \n",
       "1   Cl-H2O_-4 -55.71374  113.28766 -29.95969   4.73733 -16.14254  11.47169   \n",
       "2   Cl-H2O_-3 -47.49276   86.86826 -24.89338  -1.48945 -13.32104   1.16109   \n",
       "3   Cl-H2O_-2 -40.44744   66.23564 -20.41508  -3.95786 -11.02023  -5.64712   \n",
       "4   Cl-H2O_-1 -34.56021   50.28617 -16.66059  -4.54420  -9.14557 -10.08020   \n",
       "5    Cl-H2O_0 -29.70513   38.06126 -13.56467  -4.27265  -7.61577 -12.82431   \n",
       "6    Cl-H2O_1 -25.72424   28.75032 -11.07379  -3.69135  -6.35932 -14.40703   \n",
       "7    Cl-H2O_2 -22.46374   21.69030  -9.08464  -3.06015  -5.33054 -15.18862   \n",
       "8    Cl-H2O_3 -19.78456   16.35863  -7.49267  -2.47173  -4.47916 -15.39777   \n",
       "9    Cl-H2O_4 -17.57282   12.33792  -6.21954  -1.95559  -3.77145 -15.22590   \n",
       "10   Cl-H2O_5 -15.73425    9.30925  -5.20817  -1.52032  -3.18333 -14.81650   \n",
       "11   Cl-H2O_6 -10.02643    2.31454  -2.39241  -0.32802  -1.39211 -11.49642   \n",
       "12   Cl-H2O_7  -7.16705    0.59817  -1.26270   0.01005  -0.62621  -8.45778   \n",
       "13   Cl-H2O_8  -5.46404    0.16142  -0.73344   0.04039  -0.29186  -6.32791   \n",
       "14   Cl-H2O_9  -4.32679    0.04518  -0.45776   0.04081  -0.14313  -4.88251   \n",
       "15  Cl-H2O_10  -3.51904    0.01303  -0.30473   0.04648  -0.07385  -3.88458   \n",
       "16  Cl-H2O_11  -2.92162    0.00383  -0.20950   0.02931  -0.04031  -3.16759   \n",
       "\n",
       "          CT       POL  \n",
       "0  -38.77300 -14.52917  \n",
       "1  -23.11522 -11.58180  \n",
       "2  -13.95724  -9.44667  \n",
       "3   -8.58118  -7.87605  \n",
       "4   -5.42033  -6.69606  \n",
       "5   -3.51043  -5.78159  \n",
       "6   -2.33524  -5.04721  \n",
       "7   -1.58067  -4.44382  \n",
       "8   -1.08856  -3.93239  \n",
       "9   -0.76719  -3.49676  \n",
       "10  -0.56334  -3.12451  \n",
       "11  -0.21726  -1.84714  \n",
       "12  -0.15857  -1.11418  \n",
       "13  -0.09370  -0.68012  \n",
       "14  -0.07080  -0.42778  \n",
       "15  -0.06906  -0.28214  \n",
       "16  -0.04227  -0.19654  "
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0_s2['cl_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d\n",
       "0   0.7\n",
       "1   0.8\n",
       "2   0.9\n",
       "3   1.0\n",
       "4   1.1\n",
       "5   1.2\n",
       "6   1.3\n",
       "7   1.4\n",
       "8   1.5\n",
       "9   1.6\n",
       "10  2.1\n",
       "11  2.6\n",
       "12  3.1\n",
       "13  3.6\n",
       "14  4.1\n",
       "15  4.6\n",
       "16  5.1"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/.ipynb_checkpoints/tot_ajm_foracsposter-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>183.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>80.55</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>24.31</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-6.36</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-22.86</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-31.31</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-35.11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-36.20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-35.72</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-34.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-24.14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-16.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-10.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-7.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-5.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-4.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>-3.56</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   183.94\n",
       "1    80.55\n",
       "2    24.31\n",
       "3    -6.36\n",
       "4   -22.86\n",
       "5   -31.31\n",
       "6   -35.11\n",
       "7   -36.20\n",
       "8   -35.72\n",
       "9   -34.35\n",
       "10  -24.14\n",
       "11  -16.05\n",
       "12  -10.96\n",
       "13   -7.81\n",
       "14   -5.81\n",
       "15   -4.48\n",
       "16   -3.56"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.66</th>\n",
       "      <td>-40.186367</td>\n",
       "      <td>447.534603</td>\n",
       "      <td>-254.461133</td>\n",
       "      <td>-73.816992</td>\n",
       "      <td>79.070112</td>\n",
       "      <td>-230.0600</td>\n",
       "      <td>85.415451</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.76</th>\n",
       "      <td>-87.026799</td>\n",
       "      <td>353.059976</td>\n",
       "      <td>-201.991425</td>\n",
       "      <td>-54.632969</td>\n",
       "      <td>9.408783</td>\n",
       "      <td>-172.2542</td>\n",
       "      <td>14.439550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.86</th>\n",
       "      <td>-98.988295</td>\n",
       "      <td>274.731359</td>\n",
       "      <td>-158.084740</td>\n",
       "      <td>-40.688682</td>\n",
       "      <td>-23.030357</td>\n",
       "      <td>-122.7653</td>\n",
       "      <td>-17.307973</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.96</th>\n",
       "      <td>-95.538770</td>\n",
       "      <td>211.524450</td>\n",
       "      <td>-122.724108</td>\n",
       "      <td>-30.763400</td>\n",
       "      <td>-37.501828</td>\n",
       "      <td>-83.8042</td>\n",
       "      <td>-28.353392</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.06</th>\n",
       "      <td>-86.134043</td>\n",
       "      <td>161.623325</td>\n",
       "      <td>-95.011359</td>\n",
       "      <td>-23.704074</td>\n",
       "      <td>-43.226152</td>\n",
       "      <td>-55.8971</td>\n",
       "      <td>-29.431246</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.16</th>\n",
       "      <td>-75.219046</td>\n",
       "      <td>122.857728</td>\n",
       "      <td>-73.647615</td>\n",
       "      <td>-18.613532</td>\n",
       "      <td>-44.622466</td>\n",
       "      <td>-37.1818</td>\n",
       "      <td>-26.316818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.26</th>\n",
       "      <td>-64.752786</td>\n",
       "      <td>93.105193</td>\n",
       "      <td>-57.331576</td>\n",
       "      <td>-14.873071</td>\n",
       "      <td>-43.852240</td>\n",
       "      <td>-25.0477</td>\n",
       "      <td>-21.897835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.36</th>\n",
       "      <td>-55.479382</td>\n",
       "      <td>70.445488</td>\n",
       "      <td>-44.914972</td>\n",
       "      <td>-12.057477</td>\n",
       "      <td>-42.006343</td>\n",
       "      <td>-17.2284</td>\n",
       "      <td>-17.502656</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.46</th>\n",
       "      <td>-47.574702</td>\n",
       "      <td>53.284386</td>\n",
       "      <td>-35.464592</td>\n",
       "      <td>-9.892430</td>\n",
       "      <td>-39.647339</td>\n",
       "      <td>-12.1289</td>\n",
       "      <td>-13.658589</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.56</th>\n",
       "      <td>-40.955161</td>\n",
       "      <td>40.333057</td>\n",
       "      <td>-28.246663</td>\n",
       "      <td>-8.185734</td>\n",
       "      <td>-37.054500</td>\n",
       "      <td>-8.7346</td>\n",
       "      <td>-10.503798</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.06</th>\n",
       "      <td>-21.438961</td>\n",
       "      <td>10.333369</td>\n",
       "      <td>-10.340214</td>\n",
       "      <td>-3.425327</td>\n",
       "      <td>-24.871132</td>\n",
       "      <td>-2.3534</td>\n",
       "      <td>-2.609879</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.56</th>\n",
       "      <td>-13.215879</td>\n",
       "      <td>2.861299</td>\n",
       "      <td>-4.561283</td>\n",
       "      <td>-1.517996</td>\n",
       "      <td>-16.433859</td>\n",
       "      <td>-1.1796</td>\n",
       "      <td>-0.644146</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.06</th>\n",
       "      <td>-9.078434</td>\n",
       "      <td>0.860964</td>\n",
       "      <td>-2.286898</td>\n",
       "      <td>-0.695014</td>\n",
       "      <td>-11.199383</td>\n",
       "      <td>-0.3025</td>\n",
       "      <td>-0.162711</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.56</th>\n",
       "      <td>-6.665637</td>\n",
       "      <td>0.276710</td>\n",
       "      <td>-1.257867</td>\n",
       "      <td>-0.326638</td>\n",
       "      <td>-7.973431</td>\n",
       "      <td>-0.1263</td>\n",
       "      <td>-0.040470</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.06</th>\n",
       "      <td>-5.115492</td>\n",
       "      <td>0.093168</td>\n",
       "      <td>-0.745851</td>\n",
       "      <td>-0.158580</td>\n",
       "      <td>-5.926756</td>\n",
       "      <td>-0.0530</td>\n",
       "      <td>-0.008645</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.56</th>\n",
       "      <td>-4.056727</td>\n",
       "      <td>0.032376</td>\n",
       "      <td>-0.471564</td>\n",
       "      <td>-0.080165</td>\n",
       "      <td>-4.576080</td>\n",
       "      <td>-0.0227</td>\n",
       "      <td>-0.000612</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.06</th>\n",
       "      <td>-3.297969</td>\n",
       "      <td>0.011514</td>\n",
       "      <td>-0.314276</td>\n",
       "      <td>-0.042580</td>\n",
       "      <td>-3.643312</td>\n",
       "      <td>-0.0098</td>\n",
       "      <td>0.001137</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec         Rep         Ind       Disp        Tot        Ct  \\\n",
       "0.66 -40.186367  447.534603 -254.461133 -73.816992  79.070112 -230.0600   \n",
       "0.76 -87.026799  353.059976 -201.991425 -54.632969   9.408783 -172.2542   \n",
       "0.86 -98.988295  274.731359 -158.084740 -40.688682 -23.030357 -122.7653   \n",
       "0.96 -95.538770  211.524450 -122.724108 -30.763400 -37.501828  -83.8042   \n",
       "1.06 -86.134043  161.623325  -95.011359 -23.704074 -43.226152  -55.8971   \n",
       "1.16 -75.219046  122.857728  -73.647615 -18.613532 -44.622466  -37.1818   \n",
       "1.26 -64.752786   93.105193  -57.331576 -14.873071 -43.852240  -25.0477   \n",
       "1.36 -55.479382   70.445488  -44.914972 -12.057477 -42.006343  -17.2284   \n",
       "1.46 -47.574702   53.284386  -35.464592  -9.892430 -39.647339  -12.1289   \n",
       "1.56 -40.955161   40.333057  -28.246663  -8.185734 -37.054500   -8.7346   \n",
       "2.06 -21.438961   10.333369  -10.340214  -3.425327 -24.871132   -2.3534   \n",
       "2.56 -13.215879    2.861299   -4.561283  -1.517996 -16.433859   -1.1796   \n",
       "3.06  -9.078434    0.860964   -2.286898  -0.695014 -11.199383   -0.3025   \n",
       "3.56  -6.665637    0.276710   -1.257867  -0.326638  -7.973431   -0.1263   \n",
       "4.06  -5.115492    0.093168   -0.745851  -0.158580  -5.926756   -0.0530   \n",
       "4.56  -4.056727    0.032376   -0.471564  -0.080165  -4.576080   -0.0227   \n",
       "5.06  -3.297969    0.011514   -0.314276  -0.042580  -3.643312   -0.0098   \n",
       "\n",
       "            dHF  \n",
       "0.66  85.415451  \n",
       "0.76  14.439550  \n",
       "0.86 -17.307973  \n",
       "0.96 -28.353392  \n",
       "1.06 -29.431246  \n",
       "1.16 -26.316818  \n",
       "1.26 -21.897835  \n",
       "1.36 -17.502656  \n",
       "1.46 -13.658589  \n",
       "1.56 -10.503798  \n",
       "2.06  -2.609879  \n",
       "2.56  -0.644146  \n",
       "3.06  -0.162711  \n",
       "3.56  -0.040470  \n",
       "4.06  -0.008645  \n",
       "4.56  -0.000612  \n",
       "5.06   0.001137  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2p3['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>OH-H2O_-5</td>\n",
       "      <td>-41.22959</td>\n",
       "      <td>455.37169</td>\n",
       "      <td>-224.08329</td>\n",
       "      <td>-88.88022</td>\n",
       "      <td>-46.19562</td>\n",
       "      <td>143.86320</td>\n",
       "      <td>-106.69916</td>\n",
       "      <td>-28.50391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>OH-H2O_-4</td>\n",
       "      <td>-87.58873</td>\n",
       "      <td>355.92533</td>\n",
       "      <td>-179.95946</td>\n",
       "      <td>-82.89914</td>\n",
       "      <td>-36.86746</td>\n",
       "      <td>51.50959</td>\n",
       "      <td>-69.68742</td>\n",
       "      <td>-27.37299</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>OH-H2O_-3</td>\n",
       "      <td>-99.19633</td>\n",
       "      <td>274.40547</td>\n",
       "      <td>-141.77003</td>\n",
       "      <td>-70.94476</td>\n",
       "      <td>-29.41800</td>\n",
       "      <td>4.02110</td>\n",
       "      <td>-45.06340</td>\n",
       "      <td>-25.76187</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>OH-H2O_-2</td>\n",
       "      <td>-95.52802</td>\n",
       "      <td>209.39612</td>\n",
       "      <td>-110.34225</td>\n",
       "      <td>-57.66386</td>\n",
       "      <td>-23.58608</td>\n",
       "      <td>-20.06024</td>\n",
       "      <td>-29.07400</td>\n",
       "      <td>-23.60439</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>OH-H2O_-1</td>\n",
       "      <td>-85.99685</td>\n",
       "      <td>158.63970</td>\n",
       "      <td>-85.39396</td>\n",
       "      <td>-45.39952</td>\n",
       "      <td>-19.04230</td>\n",
       "      <td>-31.79343</td>\n",
       "      <td>-18.83554</td>\n",
       "      <td>-21.15893</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>OH-H2O_1</td>\n",
       "      <td>-75.00948</td>\n",
       "      <td>119.64339</td>\n",
       "      <td>-66.02676</td>\n",
       "      <td>-35.03061</td>\n",
       "      <td>-15.48826</td>\n",
       "      <td>-36.88113</td>\n",
       "      <td>-12.29816</td>\n",
       "      <td>-18.69800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>OH-H2O_2</td>\n",
       "      <td>-64.50317</td>\n",
       "      <td>89.98581</td>\n",
       "      <td>-51.20218</td>\n",
       "      <td>-26.67918</td>\n",
       "      <td>-12.68604</td>\n",
       "      <td>-38.40556</td>\n",
       "      <td>-8.11381</td>\n",
       "      <td>-16.40917</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>OH-H2O_3</td>\n",
       "      <td>-55.21545</td>\n",
       "      <td>67.61091</td>\n",
       "      <td>-39.92741</td>\n",
       "      <td>-20.15044</td>\n",
       "      <td>-10.45795</td>\n",
       "      <td>-37.98988</td>\n",
       "      <td>-5.42263</td>\n",
       "      <td>-14.35433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>OH-H2O_4</td>\n",
       "      <td>-47.31270</td>\n",
       "      <td>50.81146</td>\n",
       "      <td>-31.37311</td>\n",
       "      <td>-15.14293</td>\n",
       "      <td>-8.67073</td>\n",
       "      <td>-36.54510</td>\n",
       "      <td>-3.68212</td>\n",
       "      <td>-12.54808</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>OH-H2O_5</td>\n",
       "      <td>-40.71137</td>\n",
       "      <td>38.23198</td>\n",
       "      <td>-24.87124</td>\n",
       "      <td>-11.34794</td>\n",
       "      <td>-7.22524</td>\n",
       "      <td>-34.57587</td>\n",
       "      <td>-2.54606</td>\n",
       "      <td>-10.97724</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>OH-H2O_6</td>\n",
       "      <td>-21.28318</td>\n",
       "      <td>9.59063</td>\n",
       "      <td>-8.97892</td>\n",
       "      <td>-2.67156</td>\n",
       "      <td>-3.07048</td>\n",
       "      <td>-23.74195</td>\n",
       "      <td>-0.53577</td>\n",
       "      <td>-5.77160</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>OH-H2O_7</td>\n",
       "      <td>-13.11462</td>\n",
       "      <td>2.63992</td>\n",
       "      <td>-3.98750</td>\n",
       "      <td>-0.64979</td>\n",
       "      <td>-1.38236</td>\n",
       "      <td>-15.84456</td>\n",
       "      <td>-0.13700</td>\n",
       "      <td>-3.20071</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>OH-H2O_8</td>\n",
       "      <td>-9.01023</td>\n",
       "      <td>0.80305</td>\n",
       "      <td>-2.04357</td>\n",
       "      <td>-0.16336</td>\n",
       "      <td>-0.64341</td>\n",
       "      <td>-10.89416</td>\n",
       "      <td>-0.04525</td>\n",
       "      <td>-1.83496</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>OH-H2O_9</td>\n",
       "      <td>-6.61616</td>\n",
       "      <td>0.26578</td>\n",
       "      <td>-1.15405</td>\n",
       "      <td>-0.04068</td>\n",
       "      <td>-0.30823</td>\n",
       "      <td>-7.81266</td>\n",
       "      <td>-0.02796</td>\n",
       "      <td>-1.08541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>OH-H2O_10</td>\n",
       "      <td>-5.07842</td>\n",
       "      <td>0.09325</td>\n",
       "      <td>-0.69999</td>\n",
       "      <td>-0.00876</td>\n",
       "      <td>-0.15251</td>\n",
       "      <td>-5.83767</td>\n",
       "      <td>-0.02640</td>\n",
       "      <td>-0.66482</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>OH-H2O_11</td>\n",
       "      <td>-4.02730</td>\n",
       "      <td>0.03420</td>\n",
       "      <td>-0.45006</td>\n",
       "      <td>-0.00066</td>\n",
       "      <td>-0.07865</td>\n",
       "      <td>-4.52181</td>\n",
       "      <td>-0.02208</td>\n",
       "      <td>-0.42733</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>OH-H2O_12</td>\n",
       "      <td>-3.27403</td>\n",
       "      <td>0.01297</td>\n",
       "      <td>-0.30311</td>\n",
       "      <td>0.00111</td>\n",
       "      <td>-0.04224</td>\n",
       "      <td>-3.60640</td>\n",
       "      <td>-0.01744</td>\n",
       "      <td>-0.28678</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst       exch        IND       dHF      DISP       Eint  \\\n",
       "0   OH-H2O_-5 -41.22959  455.37169 -224.08329 -88.88022 -46.19562  143.86320   \n",
       "1   OH-H2O_-4 -87.58873  355.92533 -179.95946 -82.89914 -36.86746   51.50959   \n",
       "2   OH-H2O_-3 -99.19633  274.40547 -141.77003 -70.94476 -29.41800    4.02110   \n",
       "3   OH-H2O_-2 -95.52802  209.39612 -110.34225 -57.66386 -23.58608  -20.06024   \n",
       "4   OH-H2O_-1 -85.99685  158.63970  -85.39396 -45.39952 -19.04230  -31.79343   \n",
       "5    OH-H2O_1 -75.00948  119.64339  -66.02676 -35.03061 -15.48826  -36.88113   \n",
       "6    OH-H2O_2 -64.50317   89.98581  -51.20218 -26.67918 -12.68604  -38.40556   \n",
       "7    OH-H2O_3 -55.21545   67.61091  -39.92741 -20.15044 -10.45795  -37.98988   \n",
       "8    OH-H2O_4 -47.31270   50.81146  -31.37311 -15.14293  -8.67073  -36.54510   \n",
       "9    OH-H2O_5 -40.71137   38.23198  -24.87124 -11.34794  -7.22524  -34.57587   \n",
       "10   OH-H2O_6 -21.28318    9.59063   -8.97892  -2.67156  -3.07048  -23.74195   \n",
       "11   OH-H2O_7 -13.11462    2.63992   -3.98750  -0.64979  -1.38236  -15.84456   \n",
       "12   OH-H2O_8  -9.01023    0.80305   -2.04357  -0.16336  -0.64341  -10.89416   \n",
       "13   OH-H2O_9  -6.61616    0.26578   -1.15405  -0.04068  -0.30823   -7.81266   \n",
       "14  OH-H2O_10  -5.07842    0.09325   -0.69999  -0.00876  -0.15251   -5.83767   \n",
       "15  OH-H2O_11  -4.02730    0.03420   -0.45006  -0.00066  -0.07865   -4.52181   \n",
       "16  OH-H2O_12  -3.27403    0.01297   -0.30311   0.00111  -0.04224   -3.60640   \n",
       "\n",
       "           CT       POL  \n",
       "0  -106.69916 -28.50391  \n",
       "1   -69.68742 -27.37299  \n",
       "2   -45.06340 -25.76187  \n",
       "3   -29.07400 -23.60439  \n",
       "4   -18.83554 -21.15893  \n",
       "5   -12.29816 -18.69800  \n",
       "6    -8.11381 -16.40917  \n",
       "7    -5.42263 -14.35433  \n",
       "8    -3.68212 -12.54808  \n",
       "9    -2.54606 -10.97724  \n",
       "10   -0.53577  -5.77160  \n",
       "11   -0.13700  -3.20071  \n",
       "12   -0.04525  -1.83496  \n",
       "13   -0.02796  -1.08541  \n",
       "14   -0.02640  -0.66482  \n",
       "15   -0.02208  -0.42733  \n",
       "16   -0.01744  -0.28678  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-53.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>-81.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-96.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-102.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-103.47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-101.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-97.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-92.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-86.55</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-81.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-75.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-70.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-66.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-61.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-57.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-56.49</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   -53.06\n",
       "1   -81.73\n",
       "2   -96.49\n",
       "3  -102.62\n",
       "4  -103.47\n",
       "5  -101.16\n",
       "6   -97.05\n",
       "7   -92.00\n",
       "8   -86.55\n",
       "9   -81.06\n",
       "10  -75.73\n",
       "11  -70.70\n",
       "12  -66.03\n",
       "13  -61.76\n",
       "14  -57.92\n",
       "15  -56.49"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_b3lyp['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>393.736595</td>\n",
       "      <td>-193.433756</td>\n",
       "      <td>-42.052793</td>\n",
       "      <td>-43.289657</td>\n",
       "      <td>158.250043</td>\n",
       "      <td>157.013182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>244.867192</td>\n",
       "      <td>-138.550272</td>\n",
       "      <td>-38.481878</td>\n",
       "      <td>-39.655143</td>\n",
       "      <td>67.835045</td>\n",
       "      <td>66.661777</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>151.312865</td>\n",
       "      <td>-98.556655</td>\n",
       "      <td>-33.743867</td>\n",
       "      <td>-34.815747</td>\n",
       "      <td>19.012340</td>\n",
       "      <td>17.940463</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>91.296996</td>\n",
       "      <td>-70.278588</td>\n",
       "      <td>-28.596338</td>\n",
       "      <td>-29.562493</td>\n",
       "      <td>-7.577930</td>\n",
       "      <td>-8.544085</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>52.286957</td>\n",
       "      <td>-50.581566</td>\n",
       "      <td>-23.557539</td>\n",
       "      <td>-24.418052</td>\n",
       "      <td>-21.852148</td>\n",
       "      <td>-22.712660</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>26.804553</td>\n",
       "      <td>-36.858731</td>\n",
       "      <td>-19.041952</td>\n",
       "      <td>-19.799792</td>\n",
       "      <td>-29.096130</td>\n",
       "      <td>-29.853970</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>10.225871</td>\n",
       "      <td>-27.206830</td>\n",
       "      <td>-15.268630</td>\n",
       "      <td>-15.936570</td>\n",
       "      <td>-32.249589</td>\n",
       "      <td>-32.917532</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-0.405989</td>\n",
       "      <td>-20.361290</td>\n",
       "      <td>-12.237589</td>\n",
       "      <td>-12.830784</td>\n",
       "      <td>-33.004865</td>\n",
       "      <td>-33.598061</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-7.041767</td>\n",
       "      <td>-15.486937</td>\n",
       "      <td>-9.836762</td>\n",
       "      <td>-10.366039</td>\n",
       "      <td>-32.365468</td>\n",
       "      <td>-32.894743</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-11.006839</td>\n",
       "      <td>-12.005015</td>\n",
       "      <td>-7.931308</td>\n",
       "      <td>-8.403711</td>\n",
       "      <td>-30.943163</td>\n",
       "      <td>-31.415565</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-14.016980</td>\n",
       "      <td>-4.545639</td>\n",
       "      <td>-2.834612</td>\n",
       "      <td>-3.083781</td>\n",
       "      <td>-21.397230</td>\n",
       "      <td>-21.646400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-10.822699</td>\n",
       "      <td>-2.378103</td>\n",
       "      <td>-1.046954</td>\n",
       "      <td>-1.170985</td>\n",
       "      <td>-14.247753</td>\n",
       "      <td>-14.371785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-8.019843</td>\n",
       "      <td>-1.380337</td>\n",
       "      <td>-0.442150</td>\n",
       "      <td>-0.509328</td>\n",
       "      <td>-9.842331</td>\n",
       "      <td>-9.909509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-6.110264</td>\n",
       "      <td>-0.844514</td>\n",
       "      <td>-0.156877</td>\n",
       "      <td>-0.198227</td>\n",
       "      <td>-7.111655</td>\n",
       "      <td>-7.153005</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-4.723460</td>\n",
       "      <td>-0.542358</td>\n",
       "      <td>-0.089353</td>\n",
       "      <td>-0.116866</td>\n",
       "      <td>-5.355173</td>\n",
       "      <td>-5.382684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-3.818159</td>\n",
       "      <td>-0.363483</td>\n",
       "      <td>0.005456</td>\n",
       "      <td>-0.012908</td>\n",
       "      <td>-4.176186</td>\n",
       "      <td>-4.194550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-3.086384</td>\n",
       "      <td>-0.252195</td>\n",
       "      <td>-0.013427</td>\n",
       "      <td>-0.025508</td>\n",
       "      <td>-3.352006</td>\n",
       "      <td>-3.364088</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "            FRZ         POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0.7  393.736595 -193.433756 -42.052793 -43.289657  158.250043  157.013182\n",
       "0.8  244.867192 -138.550272 -38.481878 -39.655143   67.835045   66.661777\n",
       "0.9  151.312865  -98.556655 -33.743867 -34.815747   19.012340   17.940463\n",
       "1.0   91.296996  -70.278588 -28.596338 -29.562493   -7.577930   -8.544085\n",
       "1.1   52.286957  -50.581566 -23.557539 -24.418052  -21.852148  -22.712660\n",
       "1.2   26.804553  -36.858731 -19.041952 -19.799792  -29.096130  -29.853970\n",
       "1.3   10.225871  -27.206830 -15.268630 -15.936570  -32.249589  -32.917532\n",
       "1.4   -0.405989  -20.361290 -12.237589 -12.830784  -33.004865  -33.598061\n",
       "1.5   -7.041767  -15.486937  -9.836762 -10.366039  -32.365468  -32.894743\n",
       "1.6  -11.006839  -12.005015  -7.931308  -8.403711  -30.943163  -31.415565\n",
       "2.1  -14.016980   -4.545639  -2.834612  -3.083781  -21.397230  -21.646400\n",
       "2.6  -10.822699   -2.378103  -1.046954  -1.170985  -14.247753  -14.371785\n",
       "3.1   -8.019843   -1.380337  -0.442150  -0.509328   -9.842331   -9.909509\n",
       "3.6   -6.110264   -0.844514  -0.156877  -0.198227   -7.111655   -7.153005\n",
       "4.1   -4.723460   -0.542358  -0.089353  -0.116866   -5.355173   -5.382684\n",
       "4.6   -3.818159   -0.363483   0.005456  -0.012908   -4.176186   -4.194550\n",
       "5.1   -3.086384   -0.252195  -0.013427  -0.025508   -3.352006   -3.364088"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_pbe0['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch(S2)</th>\n",
       "      <th>IND(S2)</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Cl-H2O_-5</td>\n",
       "      <td>-64.90788</td>\n",
       "      <td>146.68649</td>\n",
       "      <td>-35.25560</td>\n",
       "      <td>18.04657</td>\n",
       "      <td>-19.59350</td>\n",
       "      <td>26.92951</td>\n",
       "      <td>-38.77300</td>\n",
       "      <td>-14.52917</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Cl-H2O_-4</td>\n",
       "      <td>-55.71374</td>\n",
       "      <td>113.28766</td>\n",
       "      <td>-29.95969</td>\n",
       "      <td>4.73733</td>\n",
       "      <td>-16.14254</td>\n",
       "      <td>11.47169</td>\n",
       "      <td>-23.11522</td>\n",
       "      <td>-11.58180</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Cl-H2O_-3</td>\n",
       "      <td>-47.49276</td>\n",
       "      <td>86.86826</td>\n",
       "      <td>-24.89338</td>\n",
       "      <td>-1.48945</td>\n",
       "      <td>-13.32104</td>\n",
       "      <td>1.16109</td>\n",
       "      <td>-13.95724</td>\n",
       "      <td>-9.44667</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Cl-H2O_-2</td>\n",
       "      <td>-40.44744</td>\n",
       "      <td>66.23564</td>\n",
       "      <td>-20.41508</td>\n",
       "      <td>-3.95786</td>\n",
       "      <td>-11.02023</td>\n",
       "      <td>-5.64712</td>\n",
       "      <td>-8.58118</td>\n",
       "      <td>-7.87605</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Cl-H2O_-1</td>\n",
       "      <td>-34.56021</td>\n",
       "      <td>50.28617</td>\n",
       "      <td>-16.66059</td>\n",
       "      <td>-4.54420</td>\n",
       "      <td>-9.14557</td>\n",
       "      <td>-10.08020</td>\n",
       "      <td>-5.42033</td>\n",
       "      <td>-6.69606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Cl-H2O_0</td>\n",
       "      <td>-29.70513</td>\n",
       "      <td>38.06126</td>\n",
       "      <td>-13.56467</td>\n",
       "      <td>-4.27265</td>\n",
       "      <td>-7.61577</td>\n",
       "      <td>-12.82431</td>\n",
       "      <td>-3.51043</td>\n",
       "      <td>-5.78159</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Cl-H2O_1</td>\n",
       "      <td>-25.72424</td>\n",
       "      <td>28.75032</td>\n",
       "      <td>-11.07379</td>\n",
       "      <td>-3.69135</td>\n",
       "      <td>-6.35932</td>\n",
       "      <td>-14.40703</td>\n",
       "      <td>-2.33524</td>\n",
       "      <td>-5.04721</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Cl-H2O_2</td>\n",
       "      <td>-22.46374</td>\n",
       "      <td>21.69030</td>\n",
       "      <td>-9.08464</td>\n",
       "      <td>-3.06015</td>\n",
       "      <td>-5.33054</td>\n",
       "      <td>-15.18862</td>\n",
       "      <td>-1.58067</td>\n",
       "      <td>-4.44382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Cl-H2O_3</td>\n",
       "      <td>-19.78456</td>\n",
       "      <td>16.35863</td>\n",
       "      <td>-7.49267</td>\n",
       "      <td>-2.47173</td>\n",
       "      <td>-4.47916</td>\n",
       "      <td>-15.39777</td>\n",
       "      <td>-1.08856</td>\n",
       "      <td>-3.93239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Cl-H2O_4</td>\n",
       "      <td>-17.57282</td>\n",
       "      <td>12.33792</td>\n",
       "      <td>-6.21954</td>\n",
       "      <td>-1.95559</td>\n",
       "      <td>-3.77145</td>\n",
       "      <td>-15.22590</td>\n",
       "      <td>-0.76719</td>\n",
       "      <td>-3.49676</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Cl-H2O_5</td>\n",
       "      <td>-15.73425</td>\n",
       "      <td>9.30925</td>\n",
       "      <td>-5.20817</td>\n",
       "      <td>-1.52032</td>\n",
       "      <td>-3.18333</td>\n",
       "      <td>-14.81650</td>\n",
       "      <td>-0.56334</td>\n",
       "      <td>-3.12451</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Cl-H2O_6</td>\n",
       "      <td>-10.02643</td>\n",
       "      <td>2.31454</td>\n",
       "      <td>-2.39241</td>\n",
       "      <td>-0.32802</td>\n",
       "      <td>-1.39211</td>\n",
       "      <td>-11.49642</td>\n",
       "      <td>-0.21726</td>\n",
       "      <td>-1.84714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Cl-H2O_7</td>\n",
       "      <td>-7.16705</td>\n",
       "      <td>0.59817</td>\n",
       "      <td>-1.26270</td>\n",
       "      <td>0.01005</td>\n",
       "      <td>-0.62621</td>\n",
       "      <td>-8.45778</td>\n",
       "      <td>-0.15857</td>\n",
       "      <td>-1.11418</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Cl-H2O_8</td>\n",
       "      <td>-5.46404</td>\n",
       "      <td>0.16142</td>\n",
       "      <td>-0.73344</td>\n",
       "      <td>0.04039</td>\n",
       "      <td>-0.29186</td>\n",
       "      <td>-6.32791</td>\n",
       "      <td>-0.09370</td>\n",
       "      <td>-0.68012</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Cl-H2O_9</td>\n",
       "      <td>-4.32679</td>\n",
       "      <td>0.04518</td>\n",
       "      <td>-0.45776</td>\n",
       "      <td>0.04081</td>\n",
       "      <td>-0.14313</td>\n",
       "      <td>-4.88251</td>\n",
       "      <td>-0.07080</td>\n",
       "      <td>-0.42778</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Cl-H2O_10</td>\n",
       "      <td>-3.51904</td>\n",
       "      <td>0.01303</td>\n",
       "      <td>-0.30473</td>\n",
       "      <td>0.04648</td>\n",
       "      <td>-0.07385</td>\n",
       "      <td>-3.88458</td>\n",
       "      <td>-0.06906</td>\n",
       "      <td>-0.28214</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Cl-H2O_11</td>\n",
       "      <td>-2.92162</td>\n",
       "      <td>0.00383</td>\n",
       "      <td>-0.20950</td>\n",
       "      <td>0.02931</td>\n",
       "      <td>-0.04031</td>\n",
       "      <td>-3.16759</td>\n",
       "      <td>-0.04227</td>\n",
       "      <td>-0.19654</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst   exch(S2)   IND(S2)       dHF      DISP      Eint  \\\n",
       "0   Cl-H2O_-5 -64.90788  146.68649 -35.25560  18.04657 -19.59350  26.92951   \n",
       "1   Cl-H2O_-4 -55.71374  113.28766 -29.95969   4.73733 -16.14254  11.47169   \n",
       "2   Cl-H2O_-3 -47.49276   86.86826 -24.89338  -1.48945 -13.32104   1.16109   \n",
       "3   Cl-H2O_-2 -40.44744   66.23564 -20.41508  -3.95786 -11.02023  -5.64712   \n",
       "4   Cl-H2O_-1 -34.56021   50.28617 -16.66059  -4.54420  -9.14557 -10.08020   \n",
       "5    Cl-H2O_0 -29.70513   38.06126 -13.56467  -4.27265  -7.61577 -12.82431   \n",
       "6    Cl-H2O_1 -25.72424   28.75032 -11.07379  -3.69135  -6.35932 -14.40703   \n",
       "7    Cl-H2O_2 -22.46374   21.69030  -9.08464  -3.06015  -5.33054 -15.18862   \n",
       "8    Cl-H2O_3 -19.78456   16.35863  -7.49267  -2.47173  -4.47916 -15.39777   \n",
       "9    Cl-H2O_4 -17.57282   12.33792  -6.21954  -1.95559  -3.77145 -15.22590   \n",
       "10   Cl-H2O_5 -15.73425    9.30925  -5.20817  -1.52032  -3.18333 -14.81650   \n",
       "11   Cl-H2O_6 -10.02643    2.31454  -2.39241  -0.32802  -1.39211 -11.49642   \n",
       "12   Cl-H2O_7  -7.16705    0.59817  -1.26270   0.01005  -0.62621  -8.45778   \n",
       "13   Cl-H2O_8  -5.46404    0.16142  -0.73344   0.04039  -0.29186  -6.32791   \n",
       "14   Cl-H2O_9  -4.32679    0.04518  -0.45776   0.04081  -0.14313  -4.88251   \n",
       "15  Cl-H2O_10  -3.51904    0.01303  -0.30473   0.04648  -0.07385  -3.88458   \n",
       "16  Cl-H2O_11  -2.92162    0.00383  -0.20950   0.02931  -0.04031  -3.16759   \n",
       "\n",
       "          CT       POL  \n",
       "0  -38.77300 -14.52917  \n",
       "1  -23.11522 -11.58180  \n",
       "2  -13.95724  -9.44667  \n",
       "3   -8.58118  -7.87605  \n",
       "4   -5.42033  -6.69606  \n",
       "5   -3.51043  -5.78159  \n",
       "6   -2.33524  -5.04721  \n",
       "7   -1.58067  -4.44382  \n",
       "8   -1.08856  -3.93239  \n",
       "9   -0.76719  -3.49676  \n",
       "10  -0.56334  -3.12451  \n",
       "11  -0.21726  -1.84714  \n",
       "12  -0.15857  -1.11418  \n",
       "13  -0.09370  -0.68012  \n",
       "14  -0.07080  -0.42778  \n",
       "15  -0.06906  -0.28214  \n",
       "16  -0.04227  -0.19654  "
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0_s2['cl_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d\n",
       "0   0.7\n",
       "1   0.8\n",
       "2   0.9\n",
       "3   1.0\n",
       "4   1.1\n",
       "5   1.2\n",
       "6   1.3\n",
       "7   1.4\n",
       "8   1.5\n",
       "9   1.6\n",
       "10  2.1\n",
       "11  2.6\n",
       "12  3.1\n",
       "13  3.6\n",
       "14  4.1\n",
       "15  4.6\n",
       "16  5.1"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x2160 with 10 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(5, 2, figsize=(15,5*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-37.0,+30.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0_noac['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-37.0,+30.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_ylim(-18.0,+15.0)\n",
    "grph[3, 0].legend(loc='upper right',frameon=False)\n",
    "grph[3, 0].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_noac['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].set_ylim(-18.0,+15.0)\n",
    "grph[3, 1].legend(loc='upper right',frameon=False)\n",
    "grph[3, 1].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[4, 0].set_xlabel(Xlabel)\n",
    "grph[4, 0].set_ylabel(Ylabel)\n",
    "grph[4, 0].set_ylim(-48.0,+25.0)\n",
    "grph[4, 0].legend(loc='upper right',frameon=False)\n",
    "grph[4, 0].set_title('OH$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_noac['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[4, 1].set_xlabel(Xlabel)\n",
    "grph[4, 1].set_ylabel(Ylabel)\n",
    "grph[4, 1].set_ylim(-48.0,+25.0)\n",
    "grph[4, 1].legend(loc='upper right',frameon=False)\n",
    "grph[4, 1].set_title('OH$^{-}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_noAC_all.pdf')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA4YAAALMCAYAAAC4x6yzAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3Xd4VFX+x/H3zaQnpEEaKUBCCQECQmgWiqCo7CqouAoo6roiKoJ9dQU7CuoPsC+6KrigK+raEBU0wOqq9JZQA4SSkISEFNIzc39/TAihwxIymczn9TzzZObOzZ3v1YSTzz33nGOYpomIiIiIiIi4LjdHFyAiIiIiIiKOpWAoIiIiIiLi4hQMRUREREREXJyCoYiIiIiIiItTMBQREREREXFxCoYiIiIiIiIuTsFQpJ4YhhFnGMZ8wzBWGYbRvWbb9YZhmIZhPGIYRtApvndwzb7dDz9vjHU2dK0iIuL81D6KOAdD6xiK1B/DMO4EepimObbOtnTgMtM0d5zie4JM05xWZ9v1QE/TNB9tLHU6qlYREXF+ah9FGj/1GIo4UM3Vx6l1GxIA0zQ/Ba43DCPOMZUdz5lqFRER5+ZMbY4z1SpyKgqGIo6VDOSf5L0dQPcGrOV0nKlWERFxbs7U5jhTrSIn5e7oAkSaoLhjxhWEHH5Sc1UxGXsjsfo0xwk5zfvn6ozrNE1z8WmOdb5rFRER56f2UaQRUzAUqX87am4fAcAwjKl13rsBWGya5mLDMBYBI4CT3WISx+kbx3NxNnUuBlbiuFpFRMT5qX0UacR0K6lIAzJNc5ZpmjtqZjvbYZpmATDWMIxH6u5XM4h91qkGujdknTXbGmWtIiLi/NQ+ijiegqFIPakZXH4ZkFx3mmvst5Fcf8w0138CHgV7IwPsqJniunZ661PNYlYzlfZx02afaPux2/7XOv/XWkVExLWpfRRxDlquQqSB1TQWi4GQxnwV0VnqFBGRpsFZ2h1nqVPkbKnHUKQB1TQmU4H5wNjT7O4wzlKniIg0Dc7S7jhLnSL/C/UYioiIiIiIuDj1GIqIiIiIiLg4BUMREREREREXp2AoIiIiIiLi4hQMRUREREREXJy7owuob4ZhrAFCge2OrkVERM6rtkCuaZoXOLoQZ6E2UkTEZZx1G9nkgiEQGhgYGNWtW7coRxciIiLnz9q1ayksLHR0Gc5GbaSIiAv4X9rIphgMt3fr1i1qyZIljq5DRETOowEDBrB06VL1fJ0dtZEiIi7gf2kjNcZQRERERETExSkYioiIiIiIuDgFQxERERERERenYCgiIiIiIuLiFAxFRERERERcnIKhiIiIiIiIi1MwFBERERERcXEKhiIiIiIiIi5OwVBERERERMTFKRiKiIiIiIi4OAVDERERERERF6dgKCIiIiIi4uIUDEVERERERFycgqGIiIiIiIiLUzAUERERERFxcQqGIiIiIiIiLk7BUERERERExMUpGIqIiIiIiLg4BUMREREREREXp2AoIiIiIiLi4hQMRUREREREXJyCoYiIiIiIiItTMBQREREREXFxCoYiIiIiIiIuTsFQRERERETExSkYioiIiIiIuDgFQxERERERERenYCgiIiIiIuLiFAxFRERERERcnIKhiIiIiIiIi1MwFBERERERcXEKhiIiIiIiIi5OwVBERERERMTFKRiKiIiIiIi4OAVDERERERERF6dgKCIiIiIi4uIUDEVERERERFycu6MLOBOGYVwPFADdTdOc5uh6REREGgO1jyIiUl8afY+hYRjdAUzTXAwUHH4tIiLiytQ+iohIfWr0wRD4E/aroQA7gMEOrEVERKSxUPsoIiL1xhmCYRCQX+d1c0cVIiIi0oiofRQRkXrjFGMMT8UwjDuBO+ts6pCVleWockRERBoNtZEiInKmnKHHsAAIqXkeBOTVfdM0zVmmaSYffgCrIiMjG7pGERGRhnbK9hHURoqIyJlzhmD4LyCu5nkcsNiBtYiIiDQWah9FRKTeNPpgaJrmagDDMAYDBYdfi4iIuDJHtI/z5kHnzuDubv86b975/kQREWkoTjHG0DTNWY6uQUREpLFpyPZx3jwYNerI69TUI69HjmyoKkRE5Hxp9D2GIiIi4nhTppzddhERcS4KhiIiInJamzef3XYREXEuCoYiIiJyWgkJZ7ddRESci4KhiIiInNbjj5/ddhERcS4KhiIiInJaI0fC3LnQooX9dadO9teaeEZEpGlwillJRURExPFGjoSDB+Hee2HxYoiIcHRFIiJSX9RjKCIiImesc2e46iqoqHB0JSIiUp/UY3gCOSU5AIT5hTm4EhERkcalf3/7Q0REmhb1GB4jpySHgbMHMnD2wNqAKCIi9SunJEf/xoqIiDQiCoZ1HA6FablppOWmKRyKiJwHugDn/JKS4MEHHV2FiIjUJwXDGnVDYWJoIomhiQqHIiL1TBfgmgabDdLTHV2FiIjUJwVDjg+FKWNSSBmTonAoIlKPdAHO+c2bN4/OnTuTmvot33+fxrx58xxdkohIk1BYWEhBQQGmaTqsBpcPhicKhWF+YYT5hSkciojUE12Ac37z5s1j1KhRpKamAhmUl4cxatQohUMRkXpQVFTEzJkz6dNnJRZLFYZh4uZWyaBBmxosLLp8MBQRkfNLF+CahilTpgA3ARuAO4EWwK0120VE5FxER0ezcOFQli/vic3mARiYpic//dSRPn1WsmXLlvNeg8sHw5P9YVL3Dxlyqf1DRkREzoxpmuwp3MOi9EUcKD3g6HLkHKWldQPmAZ0BS83W92u2i4jIuTAMgxUrup7wvVWrutG2bdvzXoPWMeRIOIydFEsa9nAI2ENhDnT4rYNCoYjIKRyqPMTGnI2sz17P+uwNrNyzno256ymxFhzZyepRewEuZUwKwJELcDmJpDykC3CNmafnk1RUwLPPwsSJMGMGTJpk3y4iImcvLS2bjz/exaxZzTlwoDk2W9AJ97Na3bFYjPNej4JhjTC/MKZ3m87dv99NGmn2jSXAbJg8a7JDaxMRaSysNis7Du5gffZ6NuRsYH32elbvW09GcZ0pKiv9YX8SZN8I2Z0hxx+yS/BptomyG74/wQW4RDw/+gdhbygUNmZVVfGAPRT6+8P48fZgeHi7iIicmGnC0qUH+fe/97F6dTHr1vlx6FBrTDMcCAfAYqkETOD4AGgYlYDXea9TwbCOcbeMA2Di2olU+lfile3Fe7PeY+TIkQ6uTESk4eWX5dsDYPaGmp7A9WzI3kiZtdS+g+mGkd8Wc393yL4VshMh2xsKM/H22kznzhX067efvn27kpzcn1atxnH7+AV8kPPokQtwOYkwO4U7xmxz2HnKmenY0Y3UVHtP4fjx0KLFke0iImJnmrBxYwFvvZVJRsY+NmzwZs+eZCC45lGBu3sazZrl06vX7wwdGk6/fgFUV+cwZkwxmzcPOu6Y3bqtBvqe99oVDI8x7pZxXHvttbR8oCUhMSEKhSLS5FVaK9lyYEttD+Dhx77ifbX7uFeGYMtKwpZ5J+R0sYfAXBtmVRpeXhtJTNxLvysO0adPN5KTBxAf/2cM4/irnu+//ge4F2bn3o9peuL50T+4Y8w23njjooY8ZfkfPP44jBpl7yWcNOno7SIirio7u4ipU/fx738b5OX5UVrqi9XaHAgAEnF3z6JZsz34+eXTu3cWb7xxMRERSeTl5WGaSYSFhWEYBjZbLGVlcfj5PUV5+WisVguGUYVpziI8fAGw8Lyfi4LhCYT7h9OsshkHzYOOLkVEpN6Ypsn+Q/uPhL8c+9dNuZuoslUB4GZ64F2cQMXuAZDZDbK7QHYC1YdygdV4eGygY8dfuGR4Kn36XEBy8sW0b387bm5n3mv0/ut/YGpJLwDdPupEDl8nHTeukqIiD7y8bMTFWdD1UxFxFdu2lfDllxksWnSQ//wniurqcqqq2gIdAfvtoLGxv9C+fTGlpdn061fJgw+OJDg4kvLyciyWHnh4eAAQFnZ0+7do0SIyMjIwjNvp0mU6/v7+/P7771itVu6779sGOT8Fw5No4dGCdI90Kq2VeFo8HV2OiMhZKa0qJS037agewPXZ68kry6vdx98WjfuBzpg7hsC+bpCdhO1Aa0ptm4BVuLuvJyFhAxePDqZ3724kJ19IQsLtuLufe9OhSWac08iRkJqax5QpkSQlZXLgQIyjSxIROS927Srnxx+389NPOSxZ0oLMzATAD0gEbBjGQWJioHXrX0lO9sfHZx1t2tj4wx+GEh4ejmmaR9054+3tfcrPGzJkiEMXtwcFw5OK8osi3Uhnb9Fe4oLjHF2OiMgJ2UwbGQUZx/UCbs/fjs20AeBp+BJS1QW3rKtx35xE9d4LIKcLh8p8gXXAKiyWJbRv/w0XXR1M794XkJzch06d/lx7ZVPksK5dA4FqbLYC9u6NwWoFi+W03yYi0mjl51cyY0YmX39dycGDJWRlhVJZGY19eR6AYgyjgFatDnHNNVu4++5uVFXls2fPHrp3717T+3fBUcc80XCKxk7B8CTim8ezzLaMLdlbFAxFpFEoLC88bhzghpwNHKo8BICBQZh7PP6lXYjIuIHcDUlU7b2AyoNx7DcrgLXAKgxjDm3bFnLRRSH06nUByck96dLl9tNezRQBGD7cl8DAFsTGTmLYsC5UVSkYiojzOHiwmi++yOCjj/JJTbVSVOTFoUPtgdYAeHgcICQkFdP8ia5dWzB0qMn48Vdhmr6kpu4nNrYvQUFBQCSdOnVy5KnUOwXDk0iMSoQ9sHbXWq5MuNLR5YiIC6m2VbMtb9txvYC7C3fX7tPMI4hItyTaFN5K8bZO7FuTRNW+JLIr/ckxSjHNNcAqYAFxcQe58MIQevXqTnJyMl273o6vr6/Dzk+cm4cHtGoVhdX6E088McHR5YiInFRlpZWUlB18+WUm8+bFUVTUHNP0BuJrHtWEhe2iffs1mGYZ3btnMGRICCNGXAtATk4OwcHBuLkZgIWkpCQHns35p2B4Ekmtk2A3bMrc5OhSRKQJyynJOW4cYFpuGhXWCgDc3dxp5deBiOqLaHloHAfSOpHxexLFebEUY2AYJZjmamA58BatWuXRt28IvXr1IDk5mQsuuB1/f3+HnqM0PSUlT7By5Q4yM8HLC5o3d3RFIuLqSkpszJ6dxeLF+WzZUkZ6enMqKmKAdjUPG+7uJbRrl8of/5hHhw4llJfvIyoqnGuuuQaA6urqo8bRHztBTFOnYHgSbVu3hQWwI2+Ho0sRkSagvLqcTbmbjuoF3JC9geyS7Np9IvwiaO2bRH/v8VTvSyJzbSfSf+9IepkP6YBhHMI0VwGfAauIjs6hT5/mtSGwe/fbCAwMdNQpigspLu5JXl4YUVEwbRo8/LCjKxIRV1JRYfLdd/t4//1CsrP3sXVrAPn53YGomkcOfn5p+PqWcNFFGdxySyJ9+vizc+cWKisrGTRo0AnHANbH5GrOzLXP/hSioqKgEPYF7Dv9ziLiFHJKcoDzOyOmaZrsKdpz3DjALQe2YDWtAHi7e5PYohO9gq/C2y2J0p1JZKxIZMvqMPZX2Zd9cHMrxmZbCbwBrCIyMos+fVrQs+fhEDiG5uqmEQcJDy8jJyeCoCCT3budb4IFEXEepmmydu0+XnrpIIsX+1NQ0IyqqmZANNASSMDHZxfh4Zvx8srkkktymTHjKoKDLyErK4vcXCtdurTC3d2dmJhwB59N46ZgeBJeXl54V3hzoPqAo0sRkXqQU5LDwNkDAUgZk1Iv4bC4opiNORuPCoDrs9dTWFFYu0/roNZ0bpFE74BrsRxIomBLEtt+i2P9Rgurqw+HwCJsthXAHGAVoaF76NMnrDYE9uhxi8vdziKNW2ysyYYNrQkLqyAjQ5MWiUj9sFrh229z+fHHvfzySznr1rWmqsqKPQRGAybu7mV067aU7t2t7N+/ga5dqxk7dhStWiVRXNyGgoICgoODsFgsREdHEx0d7eCzch4KhqcQbASz320/VpsVi5umXBNxVodDYVpuGgADZw88q3BotVlJP5h+XADccfDIrebNPJuRFJ7EDR1HElSZhHVfEjkbO7P+c38WphpYrfZeFYulEJttKaa5ElhFSMguevUKpWfPZJKTk0lOHk3Lli3r/b+BSH3q0MGTBQu88PPLY/duBUMROXs2G/z0Uz7LlqXz++8FrFwZSX5+IhBa8yjGMHJo1aqcLl3SueyycEzzd8rL9zN8+HDat29PdfVlVFVV4ePjA0CzZs1o1qyZI0/LqSkYnkKEdwRZbllkHcoiOkBXG0ScUd1QmBiaCEBabtpJw2Fead5xt4FuzNlIWXUZAG6GG+2btye5ZTI3d7od30NJlO7swq51rVg1D97bRG0IdHcvwGr9EdNcAawiIGA7vXqF1wmBI4mJiXHKtY7EtXXt2gzIwN29mu3bdUuziJze5s35TJmSz3/+Y6GoqJKDB1timiFACADu7vuxWDJo166YG27Yy0MPDWDfviqWL19F79696dChA6bZATiyRqC7u7vLjwusT/oveQqtg1uzhjXsOrhLwVDECR0bClPGpADUbuv7j7480PcBdhfsrl0SIrM4s/b7W/i2oGt4V+5Kvov2gUl45Hchf2siG5f7sGqVyaebwGY73DgdxGZbgc22HFiFv/9WkpPrhsAbadOmjUKgNAk33RTCbbd506nT29xzTzymCfrRFhEA04QNG4r4/PPdLFhQwfbt7pSUeFNV1ZbDIdDbew9t2/6KzZZOx46h/PGPFu68czhWq5Wff/6Z6OgONGvmS0JCAgkJCbXHVht6fikYnkKH8A5QDKn7Urm41cWOLkdEzsKJQuHh3sGUMSm179377b14uHnQKawTg+MGkxSWRHyzLpj7k9i5IZw1iwy+W2UyYzOYpr1B8vDIOyoE+vhsokePiDoh8Abatm2Lm5ubA/8LiJw/Hh4etGzZEtP8hTFj/uLockTEQUwT9uw5xA8/bOX77/NZsKALZWXNgQCgM1CJYViJidlOu3a/4e5eQELCVhIT/bjzzjsB2Lp1a+3tnxaLhf79+zvsfFydguEpJLVKgo2wYc8GR5ciIudJm8B4piYsZXdqFKuXwTurTLZuPRICPT0PYLOtxDR/A1bh5ZVK9+4RNQEwmeTk6+nQoQMWi8Yhi2upqJjF0qW5/P47xMZCZKSjKxKRs1VYWIhpmixYEMgLLxhs3gwJCfD44zBy5PH7b9tWyttv7+fXX0vZvbua/fujsFpDgO41e1Tg7p5H5867uf32ajp2tLJ16was1mruvfdeDMMgP79v7ZhAgPbt2zfIucrpKRieQvvW7eF32JazzdGliMhZCvML4+XLXmbE/BFHjSmEI7eSWvIT2flSCjeU2HsSvbxya0Lgr8AqPDw20LVr3RB4LR07dsTDw8OBZybSONhsbdm/vwV9+sDbb8PYsY6uSETOVlFRERMnLufzz6+r3ZaaCqNGQV5eJaa5k48+slFYuIeMjFBKS7sAcdhnB91CcPByqqt9uOyyfO67ry+Jib6sWbORvXv3MnLkSDw8PBgwoA8Wi6X2NtCQkBDHnKycloLhKcTGxkIh7A7c7ehSROQsrMlaw+Qlk/lm6zeE+IRQVuhbGw7BPvkMOYlYZ38FJa8Cq7BY1tOxY1idEHgNnTt3xsvLy7EnI9JIhYaWkpcXgru71jIUcVbR0dEsXhx4wvfuu88T6ACYQCtCQnYQFbUOq3UTl11WzJNPDiM8/Er27t3Lhg0b6NYtEH9/fwYNGnTUcTQ5jPPQ/6lTaNGiBW7FbuRU5Di6FBE5A6k5qTy55Ek+2/QZwd7BTLl0Cle1GE+3nodgzCDSsC9XkdA8kc0vpUBJCK+/Hkly8lMkJSUddWuLiJxaTEw1mzfHEBlpIyNDt1KLOCPDMCgqOtnyDiaTJqWwbdtPtG/vyQ03XEenTj0oKmrHpk2baNasGW5ubsTGxto7U8TpKRiegmEYBNgCKDTs919rJiSRxmlr3laeWvIUH2/8GH9Pf57s/yR/7nQ/r70USM8ZJlT5wOwUQh8eSPPmcHV+CptLwoCN3HPPPY4uX8QptW3rzqJFngQEHGL3bn9HlyMiZ+nQISujRq3lyPjA4z3zzKVYrf3ZtWtX7ULxAQEB9O7du4GqlIakYHgaoZ6hFLgVkFuae8aLYYtIw9h5cCfPLHuGOevm4O3uzaMXPcr9vR/i60+a0+MGG7m5YBizgRVQ8ga5L6WQCzWhEKKi5gDTHHkKIk7FZrPxzjvvkJ+fT9euw4Cf8fWNUzAUcSKmCXfdtYv33guguroHUAr4HrefxZIFtMRisRAfH9/QZYoDaC7104hpFgNARkGGgysRkcP2FO7hrm/uov3r7fl448dM7D2RnRN2cpXXC1zRP4Q77oCCgpVAT2677T+8+WZnYCSU5EBJCLARGMm0ad0ceyIiTuaHH37grrvu4vHHH2ffvo+AS7jkkhQ++MDRlYnImVizZj+BgRnMmtUaq9WXxx5bhL///Sfct2XLVxu4OnE0p+kxNAyju2maqxv6c9uFtuMnfiI9L52eUT0b+uNFpI6s4ixe+PkF/r7q75imydgeY3n8ksepym/J+Nvhk0/A0zMHmMAFF+zi9dffpGdP++9tYGAgU6bcyObNm0lISODxxx9n5Inm4hZxMg3ZPs6aNav2+SuvvIKPjw+muYoBA0Y1xMeLyP9ox44K7rhjFSkpXYAQAgN/4667ltClSysOHZpFSIgnFsskDhxogY/PLkpLn+Dvf7/Z0WVLA3OKYGgYxmDg70CD92MnRiVCJmzYvYEbk25s6I8XESC3JJdpv0zjjRVvUGmt5LZut/FEvydo4dGKqVPhpZdMqqoqgRcICprNSy89zejRo49aYH7kyJEKgtLkNGT7mJWVxVdffVX7urS0FIvlR/797youvBD69IGaIUgi0khUVcE996TyzjutgQtp2XIlc+aEMnBgLzZvDiAhIYGbbroJ0zRZv349hw5to0+fPlgs8xxdujiAUwRD0zQXG4axwxGfndAqAXbC5v2bHfHxIi7tYNlBXvn1FWb+PpPSqlJGJ41mcr/JtAmKZ948+OtfTfbtM3B3/xTDeJSHH76eJ55YR0BAgKNLF2kQDdk+vvfee1it1qO2Wa3eZGWFMGIEzJsHN93UEJWIyJl45pn9TJniQUVFJzw9l9C//3aGDClkwICJuLm5kZiYWLuvYRh07drVccVKo+AUwdCRWrVqBQX2SS5EpGEUVRQx47cZ/N+v/0dhRSF/6vQnnhrwFAktEli+HEZPgN9+A2/vVGAsgwcHMGPGQjp06ODo0kWapMOTzhxvFxUVFwKQoaH4Io3C7t3FXHjhfvbtawdUc8stX/H3vw/h4MEOWK1WLBYtLyMn5vTB0DCMO4E762zqkJWVVW/Hj4mJgQLIKq2/Y4rIiZVUlvD68teZ9t9p5JflMyxhGE8PeJqk8CQyM2HMGJgzB7y88oEHadnyZ2bOnM7QoUO1nIzICdRXG7lo0SIyTpj8dgIjCAnRIvcijpaXZ+Mvf1nHF1+0wjTj8PZew7hxKVxzTQ+8vb2IjIx0dInSyDWKYFjTcB1rh2mai0/3vaZpzgJqR8MbhrEkMjKyf33V5uvri3eFN/m2/Po6pIgco6yqjLdXvs2Lv7xITkkOV7W7imcGPEOPlj0oL4cpU2DKFJPycisWy3Qslld44YWJ3H//23h5eTm6fJHz5lzaR6i/NnLIkCGYpglASkoKw4YN44cffuDtt6188IEHzZtXsHu3fhdFHMFmg6ee2snzzwdhs3UjIGAdb7xhYfToC1i92iQhIcHRJYqTaBTBsKbharRCLCFkumVSUF5AkHeQo8sRaTIqqiv4x5p/8Px/niezOJNBbQbx7MBn6RvTF9OETz+Fhx822bXLwNv7O6zWexk1qi9Tp64iKirK0eWLnHeNsX3s378/BQUFGIbBqlUr+OCDjwgIGEJGhoKhSEP7xz8KmDDBSklJG9zdf6dHj9+4+upDXH31eAC6dz/54vUix2oUwfB0DMO4Hkg2DON60zQ/bejPb+nbkkwyySjIIChCwVDkXFVZq5izbg7PLHuG3YW7uTj2YuZeO5cBrQcAsHYtTJwIS5eCn98O4C907FjAa6/N4aKLLnJo7SKNiSPax7qz/V5+eTAwkhEjPuf664c3xMeLCFBQUEX//umsX58A2Lj00s/47LPBQAe2b9+Ov7+/o0sUJ+QUC9ybpvmpaZrBjgiFAG1C2gCQUaiR9SLnwmqz8uG6D+n4Rkfu+PoOIvwj+H709yy7dRkDWg8gJwfGjoXu3U1+//0QhnEP3t4XMWvWTaxYsUKhUOQYjmofX3zxRaZOnUp0zfoU5eVpxDf4glIirqe0FP785y2Ehuaxfn0CHh4bueee17j3XjeCggIJCgoiOTn5qAs4ImfKKXoMHa1jZEcotS9ZcXWHqx1djojTsZk2Pk37lKeWPMWmA5voFtGNr2/6mqHt7JPGVFbC66/D00+bHDpkw9NzFpWVkxg/fhRPPbWJ4OBgR5+CiNSxatUqLBYL3t7euLun8cEHJQQEwA03gO7yFql/pglvvpnNAw9AZWU7PD038eKL23nkkYtYvbqC8PBwR5coTYCC4RlIjE2EDZC6L9XRpYg4FdM0+WrLV0xeMpn12evpFNqJT0d8yvCOw3Ez3DBN+OYbePBB2LoVmjX7BZvtDi68sCWvvrqEzp07O/oUROQE5s+fX/vc27uCvLxAHngA2rVTMBSpb99+W8bIkWUUFoZjGOuJj3+Xm282GT36NgzDoEePHo4uUZoI9TOfgdjYWCiE9APpji5FxCmYpsnCbQvp9W4vhv1rGGVVZcy9di7r7lrHdYnX4Wa4sWkTXHkl/PGPkJW1D7iK4OBRfPrp8/z4448KhSJOIji4kLIy+3im3bsdXIxIE1JRYXLVVVsZOtSbwsJgOnf+kp07Q0hNfYjevZMJCtK8F1K/FAzPwOFguLd4r6NLEWn0ftr5Exe/fzFXzbuKA6UHeP+a90m7J42RXUZicbOQnw8TJkCXLiZLl5bj4fEolZUdeeqp3mzatInrrrtOaxKKNHKpqakMGzaM1NRUIiMrqK4OxdPTVDAUqQfP/+wOAAAgAElEQVSVlfDww3sJDt7LwoXtsVi2ctNNM7j//jxiY6Pw8vLiiiuuwM/Pz9GlShOjW0nPQEREBEaRQW5VrqNLEWm0ft79M5NSJrFk1xKiA6J5e+jb3HbBbXhaPAGoroZZs2DSJJOCAvDzm0dx8USuv34AL7+8gVatWjn4DETkTBmGwfbt28nPz6d1a1i+3J3wcCu7d1scXZqIU/v002L+/OciiopaYhg7ueeeBcyceQWpqYOoqKhwdHnSxCkYngGLxUKgGUiBUUBpVSm+Hr6OLkmk0VixbwWTUibxffr3hPuFM/OKmdzZ40683b1r91m8GO6/HzZuhODgddhstxAba+PVV//FpZde6sDqReR/kZiYyMaNGwFYvnwRn3zyEiEh48jI0BT5Iv+L5cut/PGPReTkBAP7CQ9/hnHjvBkx4mosFgtJSUmOLlFcgG4lPUPhXvbZnnYX6j4ZEYB1+9dxzcfX0OvdXqzMXMlLl73Ejgk7uK/3fbWhcPt2GDYMLrsMdu/Ow81tBDbbQF577U7Wrl2rUCjSBPTrFwQ8wgMP/MLixY6uRsS5WK0wblw6vXu7kZMTRETEt6xcWUFm5mS6dk0gMDDQ0SWKC1GP4RmKDYhlC1vIKMggoUWCo8sRcZi03DSeXPIkn6Z9SpB3EM8NfI77et9HM69mtfsUFcHzz8OMGSaGUY2f3zSKip5j7NgxPPvsVkJDQx14BiJSH5544glyc3N5+umnAT+ysvbi4+PoqkScg80GU6bk8corRRQUxOPmls6AAfMZNsyPrl0vx83NjWHDhjm6THEx6jE8xrx50LkzuLvbv86bZ9/eLqwdADvydziwOhHH2Za3jdGfj6bzm535fvv3TOo3iZ0TdvK3fn+rDYU2G7z3HrRvD9OmQbNm31BREUu3bgtZteoX3n77bYVCkSbCarVSXV1NWFgYkMY77/ThgQcgO9vRlYk0bikpFbRsuZdJk0IoKPDiuuvmU1QUyTvv3EBsbCzV1dWOLlFclHoM65g3D0aNOvI6NfXI68SYRMiCtMw0xxQn4iC7Cnbx7NJnmb1uNl7uXjxy0SM8fOHDNPdtftR+P/9sn2109WoIDd0GjMTLK5O5c1/hpptu0kyjIk3MCy+8UPvc23s/Bw5EMH26/fZxrbUtcrytW00uv7yQjIwgwCAw8EkmTmzGZZddiJ+fL3FxccTFxTm6THFh6jGsY8oU+9dnn4XiYvvXw9vbtGoDRbA1e6vjChRpQHuL9jLum3G0f609czfMZXyv8ey4bwcvDn7xqFC4ezfceCNccgmkpxfh5XU7BQWdeeyxy9iyZQsjR45UKBRp4oKCDlJaap+YTUtWiBzNNOHFF/fRoYONjIwg/PyW8fXX2ygoeIZu3drho3uwpZFQMKxj82b714kTwd/f/vXw9sNrGWYUZjiuQJEGsP/QfiZ+N5G2r7blH2v+wR3d7yD9vnSmXzGdcP8j3QAlJfDkk9ChA/z731ZCQl6jsDCSyy8/QFpaKlOmTMHfXzMUijRVW7ZsoUePHvz000+Eh5dRVRUMKBiKHGaaMHNmKdHR23nssSgMYw+Jic8wZcpaBgxIBmDYsGF0797dwZWK2CkY1pFQM6fMjBlw6BBMn35ke0xMDBTA/vL9jitQ5Dw6UHqARxY9QtzMOF5f/jqjk0azdfxW3hz6JlEBUbX7mSbMnWsPhM88AyEhS6msbEOLFq/z7bef8tVXX9G2bVsHnomINISgoCBCQ0Nxd3cnJsYGWAgJMcnQ9VMR1qyx0aHDPiZO9CUzswUXX/whmZl+LF16N76+vpSVlTm6RJHjaIxhHY8/bh9TOGmS/VF3e2BgIJ7lnhTaCqm0VtYu2i3i7ArKC3jlv68w4/cZlFSWMCppFE/2f5K2IceHuxUr7OMIf/0VwsP34e4+muLiVbz00mTuu+8+PD31eyHiKsLDw/nuu+8AWLbsX3zzzX1ERLzMwYP6d0BcV1YWXH55ERs3+gNe+Pk9zbhxXgwa1I2ICPvka3/+8581xEIaJfUY1jFypL0npFMn++sWLeyvR460vw51DwXDPvZKxNkVVxTz3LLnaD2jNc/95zmubHslG+/eyIfDPzwuFGZmwq23Qq9ekJZWRlDQA2RnxzB6dGu2bt3KQw89pFAo4sJ69gwCXuPNN1fyySeOrkbEMebOzScqqpKNGwNwd1/H22+nUFw8mUGDulFZWYlpmgAKhdJo1WswNAwjoD6P5wgjR8LGjdC2LQwceCQUAkT522+nyyjQfTLivEoqS5j2yzTazGzDpJRJDGg9gLVj1/LJiE9IDE08at/ycnjhBfvyE/Pm2YiK+pDCwnDatfuZ3377lffff5+IiAgHnYmI82gK7eOJPPTQQ/Tv398+Dp/2rFqV5+iSRBrce+9VkZCwndGjQzDNXCIjn+XVV39n+PD+GIbBkCFDuPrqqxUIpdE7p1tJDcMYBAQefgkkA4+da1GNQVwc7DhmycL45vEsZ7kmoBGnVF5dzt9X/p0Xfn6B7JJsrmh7Bc8MeIaeUT2P29c04fPP4eGHYedOaNVqDRkZI6iqKua992YyZswY3Nx0w4HIyTTl9rGudu3aYbPZ7OPw+Y633rLfaj5rFgQHO7o6kfNr2za4+eZsfv89HIiiY8f3mD+/H23aPMi7775Lfn4+YWFhCoTiNM51jGE+cBnwMfaGr8ksvhIfD8uXH70tITIBqmF77nbHFCXyP6i0VvLemvd4btlz7Cvex8DWA/nshs+4KPaiE+6/bp19Rt4lSyAy8gB+frezb99CHnjgPiZPnkxgYOAJv09EjtJk28e6xo4dW/vc3X0NBw6049NP4W9/UzCUpqugAK6++hA//+yNafrg7f0c119fxogRvUlMjMcwDO69915dQBWnc07B0DTNNcCaOpvWnGxfZxMfb//Fz8+HkBD7trhWcbAW0rK0yL00ftW2auasm8Ozy55lV8EuLoq5iA+Hf8jANgNPuH9urn3SpXfeAX//SiIjp5KV9TSXXz6IGTPW07FjxwY+AxHn1ZTbxxMxTZNmzfIpKfEG7EtWdOvm4KJEzoPFi0u56iqoqvLHMNKZNOl7nnjiEVavXs3atWspLy/Hx8dHoVCcUr3NSmoYRoBpmkX1dTxHi4+3f92x40gwjI2NhSWwI2/HSb9PxNGsNisfb/yYp5c+zbb8bSS3TOatoW8xJH7ICW9nqayEN96Ap5+GQ4dM4uIWsH37zTRvHswXX3ymcREi56iptY917d69m549e/LKK68QGurGwYP2oZRaskKami++MHn++QxWrmwN5BAQ8AYvvxzMwIGX4+npSa9evejVq5cCoTi1+vzpHVyPx3K4uJqbftLTj2yLjY2FAsgsyXRMUSKnYDNtfJr2KUlvJzH636Px9fDlyxu/ZPkdy7mi7RUnDHfffgtdusADD0CLFtuwWC4gM/NPPPfcQ6SlpXHNNdcoFIqcuybVPtYVHh7O1VdfTevWrYmJsQJueHpqkXtpOvbuhSuvzGf4cIOVK6OJiHiXxYt3kpd3PxUV5eyu+WF3c3NTKBSnV5/rGDapvx5PFAyjoqKgEPKq87CZNtwM/QMgjmeaJl9v/ZrJKZNZl72Oji06Mn/EfK7teO1Jf0Y3bbKHwe++g8jIYlq0GE96+mxuuukmpk37hujo6AY+C5EmrUm1j3V5eXnxzjvvANCr1wZ+/HEYnTp9hpubxcGViZyb0lIYObKUr7/2wGbzxcNjGhdfnMHEiUMYMCAZi8XCnXfeqaWapEmpz2Rj1uOxHM7fH8LDj56Z1MPDg0AzEJthI6s4y3HFiWAPhN9v/57e7/bmmo+voaSqhH8O/ycbxm3g+sTrTxgKDx60TyyTlAS//GIlPv5NsrKaExW1lmXLljFv3jyFQpH65/TtY2FhIQUFBbXrsB2rsrKSLl2CgC/55z+3MHVqw9YnUp9Wr64mPLyIL7/0xWYr4LbbXiYn507efHM8aWlp5OTkACgUSpOjHsNTiIs7uscQIMIngkIK2VWwi6iAKMcUJi5vya4lPPHTE/yy5xdaBbbiH1f/g1u63oK724l/paur7ZPKTJoE+fkmiYm/kJZ2HR4e1bz11qv85S9/wWLRFX6R88Tp28eioiLee+89fHx8aNmyJZGRkURGRtKyZUueeuopPvnkE+bPnw8MZNGiAhITT3tIkUZn2TJ45pl9/PhjBGDF2/ttpk61MXDgNQQFBREYGMiECRPw8fFxdKki50W99RiapvlZfR2rsYiPPz4Ytg5qDaC1DMUh/rvnvwyaM4iBsweyq2AXbw19i63jt3L7BbefNBT++CNccAHcfTc0b76PgIABbNrUn7vvHsG2bdu46667FApFzqOm0D5GR0cTEBBAWVkZ6enp/Pzzz8yfP5+ZM2cSGhrK3XffXbOW4bu8/nob+vaFigpHVy1yZg4cgNGji+nf38aPP0bSrNkc5sz5LyUldxIY6Mfq1asxTRPDMBQKpUk7r4PkDMNw6smq4+Ptg47rNm4dIjoAsKtgl2OKEpe0MnMlV829ioveu4jUnFRmDJnB9vu2c1fyXXhaTnwrS3o6DB8OgwdDXl45rVs/xNat0XTrZrBmzRpef/11Qg5PuSsiDcrZ2kfDMEg8STdgYGAgjz32GC1btgR2kZfnyW+/wb59DVujyNmqqoK//KWSyMgq5s71wc3tTTp3vpmPPgpjxIhBuLm5cf3113PzzTdrIjZxCed8K6lhGD8AB+tuqvP8AqDduX6Go8TFgWnCrl3QwZ4HaRvbFvbClv1bHFqbuIb12euZnDKZL7d8SXOf5kwdPJV7et6Dn6ffSb+nuBiefx6mTwd3dxtJSfNZv34MMTFh/Otf/2LEiBFq4EQaQFNrHxMTE/ntt9+O237VVVdRVVWF1WrFzy+XkhL7xardu49M5CbS2GzfbtKvXwFZWcFACZdf/jTvvjseD4/rmTVrFtHR0XTt2hU/v5O3tyJNTX2MMZxqmuaPJ3rDMIwL6uH4DnN4LcP09CPBMCYmBjbC1tytjitMmrxNuZt4aulTfJL6CYFegTw78Fnu630fAV4BJ/0emw1mz4bHHoPsbLjggvVs2jScLVv2MXnyozz66KP4+vo24FmIuLwm1T4evp20qOjIkoyJiYkEBQXh4+PD//3f/9G8uT+7dzcDtJahNE5r18KTTx7g668DME0PPD0/4pFHdnLddSNrboeG8ePHExwc7OBKRRreOd9KemyjZxjGw4Zh/MswjIdM01xzrsd3pLqL3B8WGxsLhbCnaI9jipImbXv+dm7+9810fqsz3277licueYKdE3byRL8nThkKf/kFevWC22+HoKB8WrYczpo1Xbnqqm5s2rSJp59+WqFQpIE1tfbRMAw6duxY+9rDw4PLL7+c4OBgpkyZwsUXX0zLlpW172stQ2lMiothwoRyunev5quvQnB3/4wpUz6jpGQEPXt2ZtGiRVRW2n9+FQrFVdXrGEPDMP4CrAb+CqwxDOOh+jx+QwsPB1/fEy9yn1ORc9Jpu0WOlVOSQ05JzknfzyjI4I6v7iDh9QQ+S/uMB/s+yM4JO3n20mcJ9jl5A7V7N9x0E1x8MezdW0WXLlPZsqU5QUFbWbRoEZ999hlt2rQ5H6ckImehqbSPnTp1qn3er18/AgMDMQyDxx57jJ49e9KzZx7u7r3p398kKMiBhYrUsNngb3+zEhpayauvemOaHxIVNYwFC1pw111X4+7uzuDBgxk3bpyWnxCXV5/LVQDsqHOFdKezj2MyjOOXrGjevDkeJR5UUcWB0gOE+oU6rkBxCjklOQycPRCAlDEphPmF1b63r2gfz//ned5d/S6GYXBPz3t47JLHiPCPOOUxS0th2jT7wzRN+vRZxIoVIygvN5gxYwZ33303Hh4e5/W8ROSsNIn2MTo6miFDhrBjx46jQmJFRQWZmZkkJLSguno5H3+cTUTEqf8dEznfMjPhiisK2LAhCLDSufMD/POfY2jX7k/MnDmT6upqrrzySt1RI1KjvmcljTMM41LDMFobhnEp9sH1Tu3YJSsMwyDU0x4GtWSFnM7hUJiWm0ZabhoDZw8kpySH7EPZ3P/d/cS/Gs87q9/hzxf8mfT70pl55cxThkLThI8+so95ffpp6NJlJ/7+Pfn99yu47bYb2Lp1KxMmTFAoFGl8mkT7aBgGMTExbNu2jdzc3NrtkydPJiEhgaioKGAU8+cXOK5IcXnp6XDTTYW0alXOhg0+WCxfceutDzNv3m107doVX19fbr31VoYMGeLoUkUalXrtMTRN8x3DMB4GxmK/OvpYfR7fEeLj4fvv7X+QH77AG90smkwy2VWwi+SWyY4tUBqtuqEwMdQ+zXtabhqJbyRSWlVKpbWSW7rewqR+k2gTfPrbPVeuhAkT4L//hQ4dSujY8QGWL59F3759WbhwOcnJ+lkUaayaUvsYERHBo48+ire3d+22ESNG0KlTp5pg+CTTp7fg1Vdh69YjbafI+VZWBlOnVvPcc1asVn9gAXffvZ1p08aybl0LPv/8c8LDwwkLCyMyMtLR5Yo0OvUaDA3DCMA+hmJHzeu3TNMcV5+f0dDi4qC8HLKyoGVL+7Z2LdqxnOVkFKjHUE7s2FCYMiYFoHZboFcgP97yI31j+p72WFlZ8Pjj8MEH0KKFlQsvnM1///sXIiPDmTNnDqNGjcLN7bwuSSoi56gptY8WiwWLxXLUtuTkZJKTkzl48CCwkoKCMA4ehLw8aNHCMXWK6zBNmD7d5Iknqikr8wC+oHnz95g9+x569BiJn58fvXr1Ijo6mrCwsNMeT8RV1fdfk9OAOCCk5tG8no/f4OouWXFY25i2UAE78nec+JvEpZ0oFIb5hRHmF0bKmBQSQxMprCjkjq/vOOWENOXl8OKL0L49zJ1rMmDACsrLY1mx4i4effRhtmzZws0336xQKOIcmlT7mJaWxq+//lr72mazkZ6eTmlpKe7ue2vXMtSSFXK+5efD5ZcX8+CDBmVlBpGRf+OHHwLJzV3Ajh07WLhwIQDu7u72CQRF5KTqe/KZ+XWn5zYMY1E9H7/B1V2y4pJL7M9bxbaCFbA1W2sZSv0zTfjiC3jwQdi5E/r2zWb//ptZsmQRQ4cOZfr06bRr51TrYotIE2sft23bxp49e+jb137Xg81mIyEhgUceeYTg4FByc30A+8zJPXo4slJpqrKz4a9/LeVf/zIpK/PFML7n0ks/5I03JtG+fXsMw2D48OEEBgY6ulQRp1HfwTDIMIx/Yb9VxgAGAT3r+TMaVKtW4OZ2giUrFsPOgzsdV5g0Wod7Bvu/3792wpljbyWt25NY1/r1MHEipKRAu3aV9O37HL/++izt2rXjm2++YejQoY44JRE5d02qfRw6dOhRt5O6u7szb948OnXqxDfffM3heWm0lqHUt6oqePNNG3/9awXl5d7Azwwf/hNvv303hw6148MPP+Taa6+lS5cuREdHO7pcEadS38EwDvsaTYfl1fPxG5ynJ8TEHB0MY2JioACyyrIcV5g0asHewYT7h7M5b3NtOAROGgpzc2HyZJg1CwIDTS6//GtSUm4kK8vC1KlTmTBhAl5eXo46HRE5d02qfXR3P/7PhxEjRgDQvftb7NvXiX79UtHf5VKf5syBe+6p5tAhd+A/NGs2k1dfvYErrriLsLAwQkNDufbaa0lMTHR0qSJOqb4HJ60yTXPn4Qfg1LfKHBYfb7+V9LDDwbDUVkpheaHjCpNGyTRNxi8cz9KMpcwYMoPE0MTa5SqODYVVVTBjBrRrB++8YzJ48Ba8vDrzww/XcOON17NlyxYeeeQRhUIR59ek2seysjIWLlzIrl27arfl5OSQkpJCfHw4eXlpzJ1bxnXXOa5GaTpKSuD220sYM8bk0CE3/Pxe4IMP9lNQ8DW+vj7MnTuX6upqDMOgS5cux02OJCJnpr6D4V8Nw1hhGMb3hmH8AMyv5+M7xLGL3Pv4+NDMbAZoLUM53vTfpvP3VX/nrxf9lQl9JtROOHNsKFy4ELp0gfvvh44di+ja9RZ++CGBqCgffvnlF+bMmUPLw1Phioiza1Lto7u7O+vWrePAgQO122bPns2ll15KixYtgEeZNasAq9VxNYrzKyyEsWMriYoq5v33/YAUkpKuY82a67npphtxc3OjX79+XHfddSfsxRaRs1Pfv0VTjxlcP6g+DmoYxp01T+NN03y0Po55NuLj7bf6FRdDM3seJMo3is1sJqMgg6TwpIYuSRqpLzZ/wUM/PMSIxBE8P+h5ABZ/GYb1Hyls2waXvhnGrbfCTz/Zg2FcnJUrrnib774bT2hoC9555x1uu+02Xe0UaXqaVPvo4eHBo48+ilFnkcIRI0aQnJxMVVUVMJCXXw5g2jTYt6+hqpKmwmaD2bPh/vvLKCz0BjbTp89sZs8eS0TEbF577TX69u3LpZdeSkREhKPLFWky6nuB+x9P9fp/YRjGYGCxaZo7DMOYbxjGYNM0F5/rcc9G3ZlJu3a1P28T0sYeDNVjKDVWZa5i1Oej6BXVi9nDZuNmuDFvHowaBWDvJUxNhYcfBh8fk2HDfiEl5VoWLcpn4sQJPPnkkwQFBTn0HETk/GiK7aNxzMr1rVu3pnXr1uzYsQPYxqFD0RQU2Jfe8fZuqKrE2X3zDdxySzUHD7oDa/HxeYHHH+/D3Xf/jZCQEACuuOIK2rdv79hCRZogZ1gALQ4YXPN8R83rWoZh3GkYxsrDD6BHVlb9TgoTV/OJR61lGNkWqjUzqdjtKdzDHz/6I6G+oXx545f4eNinap8yxf7+s8/ae5yffdb+2mrdyRdfXEJychLr169n+vTpCoUicrZO2T7C+W0jN23axPz58zFNE7CPr05JSSE/Px/YRWmp/drznj318nHSBA0evAXDqMAwTNzcKoiLy+aPfzQ5eNCCxfJ3XnhhGQcPzmfAgH689dZbFBQUANCjRw+aHb6FS0TqTaO/Ids0zVl1XnYH/nWC92v3MQxjSWRkZP/6rOFEi9y3im0FuyD9QPoJv0dcR3FFMX/46A+UVJWw6OZFhPuH1763aZMNcGPiRPD3ty9FMWkSVFbG8vnnnzNs2LDjrrqLiJyJ07WPdfY5L21kSUkJBw4coLKyEi8vLwzD4IYbbuDaa6/F378Vhw7ZJ83avds+wZbIYYWFhVx7bSY//dSxdptperFzZziQRUzMWBYseJ74+Hi8vLxISkrCYrEoDIqcZ+e1x9AwjG71eKzuwGrTNFfX1zHPVFAQhIQcPTNpbGwsFML2vO0NXY40ItW2am787EZSc1KZP2I+ncI6HfW+xbIfsM88eugQTJ9u3+7ltZPhw4crFIq4qKbQPiYnJzNu3LijZk1esGABTz75JOHhpUAloLUM5XhFRUUsXXqyqwUh7Nz5b5YtW8bChQsBCAgIoG/fvhp/L3KenXOPYc3sagdP9BZwAXDa64R1Bs/XteOYsRKDHTHxzGHx8SdY5L4A9hVrVL0re+D7B/h227e8PfRtLo+//Kj3Nm2Cqir77aGTJtkfh1VWPg38swErFZGG5irtY129evUCoGvX7VgsPbn00nXqLZTjREdHn2LGWk+2b99Knz59aN68eUOWJeLy6uNW0qknG0RvGMYFZ3KAY26HOdFx7jRNc1rN8waffAbs4wxXrDjy+nCPYUF1AWVVZbVjysR1vPb7a7y2/DUe7PsgY5PHHvVeQQFccw24uZVgsz0KjAUSgM3AFBIT1zugYhFpYE2+ffzss8+IioqiT58+AOzcuZOlS5cSExPBd999zZtvmrozQo5j/5mwAsf3AFos1bRt21a9gyIOcM63kp6i0WsNtDnX49fMujbVMIx0wzBOdOW1QcTHQ0aGfUFygPDwcCzF9n+0NDOp61mwdQETv5/INR2uYergqUe9Z7XaZyLdudPEMG4AXge6AB41Xz/i8ccfb/iiRaRBuUL7WFFRUbM8hd2SJUu47bbb8Pf3p7T0RV5+uYTcXEdUJo3ZsmX28fcnEhX1nUKhiIPU6xhDwzD+UjPz2ffYB7v3PNdjmqa52DTNYNM042u+NnhvIdiDodV6ZHY1Nzc3wjztSxBkFCgYupJ1+9dx42c30i2iG3OvnYvF7egGbNIk+PZbCAycRHj4Vt544w06deqExWKhU6dOzJ07l5EjRzqo+v9n787DoirbB45/D8MqLqCCC4IKrqCvipr6mqJFprknqGllamJpmm2atr+W/sQWS61ArbdFcsE1bRNTK9/MBa2U3MB9RXEA2Zl5fn8MM4KgmQKH5f5cF5fMOWdmbsx45j7P89y3EEIPFXV8HDFiBN26dbM9HjRoEEeOHKFNmzZAMG+/7UjXrqUdlSjLrlyBgQMvAUk0bx6LwZALKAyGXPz8vuPjj8t8XUQhKqxi/79PKdVB07R7lVKbi6uBb1mQv2WF9XufGj6c45zMGFYiZ1PP0u+rfrg5u/H1Q1/j6uha4PyKFTB7NjRo8A3nz4fz888/0blzZyZMmKBTxEKIsqKijo/5ubu74+7untdW4DhZWY05edLSsNyuPDTIEiUqKQk6dkzBaHSjQ4dpTJnSgaNHvwbAwcGBiRMnUqNGDZ2jFKLyKu5f00mapj0P1NA07XEsm+srhKJaVjSp0wTMMmNYWaRlp9H/q/4YM41seGgD9avVL3D+999h9Gjw8jrB6dOD+PDDhbZ9N0KISq9Cjo/Hjh0jIiLC1l8OYNmyZXlN7o+Rnm4gKwtZTiowm6FPn8skJFSlSpU5fPfdy3Tv3t12vnv37pIUCqGzYp0xVEqt0jStrVJqn6Zp44BSby1RUry8wNGxYMuKRj6NIAWOG4/rFZYoJSaziZGrR7Lv/D7WD19Pm7ptCpy/fBkGDQJn5wzOnOnEuHGPMW7cOJ2iFUKUNRV1fHR0dKRq1ark5ubajr3xxhu0bNkSg6EFOTkOgKVlRZ06N3oVURnMmGFi529bGgYAACAASURBVM5aaNpkIiM7kZKSQqNGjRg0aBBXr16VG6lClAHFvscQCM57uAJwK87X15OdHTRuXHTLiiOJR/QLTJSKaTHTWHdoHfPun0ffZn0LnMvNhaFD4exZMxkZfejUqRHz58/XKVIhRFlUUcdHLy8vRo4cSe3atW3HNm/ezFdffYWnZwrOzpcB6WVY2b3xhok5cwzAZ3z+eSdSU1PZsWMHmqbRpk0bunbtKgVnhCgDinuPYbxS6kcApVRyRStRfX0vQ29vb/hWlpJWdBG7I3jn13eYdNckJnWaVOj8Cy/Ajz9CnTrTgYOsWrWnQMNnIYSggo+P+dWvb1lm37LlX6SmDmPw4Bj8/XUOSuhm9254/XU7IIPHHjvEww/PIjs7G7PZrHdoQojrFHdi2F7TNDcgAfAF7gJWF/N76MbPD37+GZQCTbvWyzAxK5EcUw4OBge9QxTF7If4H5j4zUQeaPoA797/bqHzn38O8+ZB48brOXXqXX788Ue8vLx0iFQIUcZV2PFx7dq15ObmEhISAsDBgwdZuXIlderU4dChn5g+XecAhW4yMmDUqDTADk/PUTz55POYzWYcHR31Dk0IUYRiXUqqlJoL1AKeAHyVUi8W5+vrzdcXUlPh0iXLY29vbzCCQnE65bS+wYlit//ifkJXhhLgGcCyIcuwtyt4H2XXLggLg0aNjnHs2BDee++9AmXbhRDCqiKPj7Vq1cLDw8P2+MiRI7z66qu4urpy5sx8XnzRxMGDOgYodJGVBf37ZxIX50qtWk/x9dfP8+2333L48GG9QxNC3EBx7zF8XCm1SCn1hFLqbU3TPirO19fb9ZVJq1evjmuupV2BtKyoWC5cvUC/qH64Oriy4aENVHOqVuD8+fMweDDUqJHO8eMdGTVqJBMnTtQpWiFEWVeRx8du3boRFBRke9yrVy/S09Pziok0Y8kSePhh/eITpU8pGDbsKps3O6Jp7/Dtt09w1113MXr0aJo3b653eEKIGyjudhVPaJrWSNO0tpqm/YBluUyFYU0M81cmbVC1ASCVSSuSjJwMBi4bSGJ6Il8/9DXeNbwLnM/OhpAQuHzZTFpaLwIDG/LRRx9RkfcMCSHuWIUeHwGUUgA4OTnh4uJi2W7BcbKzzZyQe6eVysKFsG5dVeBdXn89nSZNmgCWLTgyVgpRdhX3UtIOgB8wHQgBxhfn6+utcWPLn/kL0DSuZTkoBWgqBrMy8+jaR9l5ZidLH1xK+/rtC10zeTJs3w61ar2Ai8shVq9ejYuLiw7RCiHKi4o8PiYmJjJ37lwOHTpkO7Zw4UJ27twJHCcjQ+PSJUhP1y9GUXo+/VQxebIC1vPkk8dp1Kghn3/+OSaTSe/QhBB/446Lz2iatgJQ+Q9huRO6GEsD36Z3+h5lhYsL1K9/XWLo3RjtqiZLSSuIl398mei4aN6+720GtRhU6HxEhOWrefPVHDkyj02bNtGwYUMdIhVClHWVZXysVq0aLVq0oFq1a0vuly9fntesvDk5OZaPGqdOgawirNj+/BPGjlUoZaZNm6XMm/cFaWlpGI1GaUchRDlQHFVJlyulVhV1QtO0e4vh9csUP7+CS0l9fHxQRxUJSQk3fpIoFz7d+ymzf5nN+PbjebbLs4XOb98OkyZBs2bxHDoUyttvh3PPPffoEKkQopyoFOOjs7Mz/fv3L3Dsxx9/xN7enurVh+LoeIrLl705cUISw4rMZILJk7NRyoCDw2MsW/YGjo6OODo64u7urnd4QohbcMdLSW806OWd23ynr1/WXN/L0NqyIuGyJIbl2ZZjWwjbEMZ9vvcxv8/8QnsgTp+GIUPA0zONw4c7MHz4UJ59tnDyKIQQVpVtfMzNzbV9b29vue/cpMlRAgNf4IsvoHVrvSITJc1shqeeMrN1qyMGw0Q2bHiUVatWsWvXLr1DE0L8A8Xdx7DC8/WFs2ctvXlcXPISQyOcSz+HWZmx04q7no8oaQcvHeTBFQ/SrFYzVoauLNSPMjPTUoE0Lc2Mnd29/OtfPixevFg20AshRJ7vvvuOAwcO8NxzzwFw4MAB3n//fWrXrs3583FSlbSCe+qpbD7+2B5YzIIFbbn33ntxcnLC399f79CEEP+AZDH/0PWVSa29DHNVLudSz+kXmLgtiWmJ9I3qi6PBkY0jNlLDuUaB80rB+PGwezfUqvUMBsNhVq9ejaurq04RCyFE2ePn50enTp1slUlTUlJYu3Yt1apVIy5uCaNHw2+/6RykKBErV8JHHzkCa+jVax1jxozBYDAQFBQkY6UQ5cwdJ4aaplWqTVbXJ4b169dHS7HMHEkBmvIlMzeTwcsHczb1LOuGr6ORW6NC17z/Pnz+ObRuvZKTJ+cTFRWFn/UfgRBC3ERlGh+bNm3K3XffbVtJ0blzZy5evEjnzp0xmZxZt87Miy/qHKQodt9/DyNHmrGz20G7dm8zffpzLFq0iHQpQStEuVQcS0n3aJo2DkvltSSl1OpieM0yyzev85R1n6GDgwOejp5c4AInjCf4t/e/9QtO3DKlFGPXj2X7qe2sCFlB5wadC12zeTM8/zy0anWUP/8cxqxZb9G7d28dohVClFOVanzMycnBZDLh7OxsSxAtvQyPkZvrz8mT+sYniteJE9C3rwmTScPNbRrr1q0gJyeHtLQ0aeEkRDl1x4mhUioZWASgaVqN/IMgEKOUSrnT9yhLateGatUKFqBp5N6IC1yQJvflyBvb3iDqzyhm3TOL0IDQQuePHYOhQ8Hb+ypxcR148MHBvCi3u4UQ/0BlGh9zc3OZPXs23bt3p0ePHgDMnj2bI0eOAG3JyLC0qzCbwU42sZR7SsHzzytMJgPwLCtXvmLZWgP4Wu+gCyHKnWItPnP9IAjcp2maOxVoENS0wi0rGns1ZlfmLllKWk58+ceXvLHtDUa3Hc2LdxdO9tLSYNAgyM01k5x8D82b1+e///2vFJsRQty2ij4+2tvb06tXL7y8vGzHjhw5wuXLl4Hj5OZaetidP2/pByzKL6VgzhyIjtaAl5k1y4MzZ86wd+9e2rVrp3d4Qog7UGJVSfMGwVVgGwQ7AD+W1PuVJl9fOHDg2mNvb2/UFSUzhuXAzyd+Zuz6sfRs1JOP+31cKNlTCkaPhv37Fb6+k7l48RBr1uws0LhZCCHuREUdHzt3Lrgk/5NPPsFkMuHkdC8NGsRz4oQfJ09KYljevfqqiTfftAPWMnLkCaZMiWTVqlU4ODj87XOFEGVbqSzoUEolK6XK/aBn5ednWWpoMlke+/j4oIzS5L6sO5p0lMHLB9PYrTGrhq7C0eBY6Jr/+z9LhbV27VZw9OhCvvjiC5pLR2YhRAmpSONjbm4uly5dslUmBTAYDDRocJy77prL1q0QEKBffOLO/fgjzJqlAb/h7f0ykZERuLi4MHLkSFq1aqV3eEKIOyQr/W+Dnx9kZ1v6GcK1XoanUk4VGBBF2ZGUkUTfqL4AbByxEXcX90LXfPMNvPQStG9/mD17hvPaa68xYMCA0g5VCCHKpT179rBw4UJbRcqDBw/Sp08f3N3duXDhIF26WPboi/Jp3z4YNEjh4JBAjRpDWb9+Kd9++y2ZmZmy1UKICkISw9tg7VZgLUDj4+MDyZBpyuRS+iX9AhNFyjZl8+DyBzluPM7a4Wvxq1m43cThwzBiBDRpcpV9+zrQr18/Xn31VR2iFUKI8qlJkyYMHjwYe3vLLhUnJycuXrxI7dq12b49isGDISZG5yDFbTEa4d//NpGaCllZI4mO/gQ7OztOnDhBdna23uEJIYpJie0xrMjyt6zo0ePajCFYehl6uHroFpsoSClF2NdhbDuxjaUPLuVun7sLXZOSAgMHgsFg4sqVHvj61uWLL77ATkrnCSHELatVqxa1atWyPW7cuDF79uxhxowZxMQk8vPP9bC31wgO1jFIcVteeAEyMgzAe8yePZjgvP+ILVu2lL2FQlQgJfbJV9O06nlfbUvqPfTi4wP29tcqk7q7u+Oc6QzACaNUJi1LZv8ym89+/4zXg15nROsRhc6bzfDww3DkiKJu3UlkZBxkzZo1uLm56RCtEKIyqMjjY1JSEpcuFVw5Y2ljcAyzWUkvw3Lo889h8WKAD3nggRh69erFybz/kJIUClGxlEhiqGnaEGA6MBSocPcG7e2hYcNrS0k1TcO7uqV/j7SsKDuW71/OSz++xMP/ephXg4peFvr66/D119C583Li4j7is88+I0CqIwghSkhFHx+/+uorNm/ebHv88ssvs3z5cuA4WVlIYljOvPee4rHHzBgMPxMQsIivvvqKHTt2sGPHDr1DE0KUgJJaShqLZXFlglLqWAm9h658fa9rcl+3EfG58TJjWEb8eupXRq0dxd0+d7O4/+IiN8avXg0zZ0LXrofYvv0hXnzxRYYMGaJDtEKISqRCj499+vTBxcXF9tjZ2ZmaNWti6WVoR1ISXL0KVavqF6O4Nfv2wfTpJpQ6jYPDaNau/Y7q1aszZswYvUMTQpSQEkkM8wa7Cjfg5efnB8uXX3vc0KchWorG8eTjusUkLI5dOcbAZQNpUL0Ba4atwcneqdA1+/fDo49CQMBVdu7sQK9evXjzzTd1iFYIUZlU9PHR17oJP8/LL79McnIya9bcS0DAEQ4caMrJk+Dvr1OA4pacOgX9+yvs7FKAzqxYsYiUlBTMZjPOzs56hyeEKCElucdwnKZpH2ua9n1JvYee/PzgyhXLF1gK0JgumTh+5biucVV2xkwjfaP6kmvOZeOIjdSuUrvQNUlJlmIzVauauHw5iAYNPPjqq68wGAw6RCyEqGwq8viYmZlJfHw8mZmZtmM1atSgevUj3H33YuLjoVkzHQMUfysrC9q1y+X0acjIeJCZM5/Cz8+Pr7/+mvj8S6WEEBVOSZZd3KWUegLLPooKx3pT1FqAxtvbG4xw3Hhct5gquxxTDqErQzmadJTVw1bTvHbhxvS5uTB8OJw+rahbdyLJyX+xZs2avKVOQghRKirs+Hj+/Hm+/PJLzpw5A0B8fDytWrXCzc2NU6dOU62aZZ++KLumT4fLl+2BlQwYUIMZM2bg7+/PY489RtOmTfUOTwhRgkoyMXxC07Tngf8rwffQzY16GaZkp5CSlaJfYJWUUoqJ30wkJiGGyP6R9GjUo8jrpk+HTZvg7ru/4vffI1i8eDFt2rQp3WCFEJVdhR0f69Wrx6hRo2jQoAFgaWHh5+dH3bp1+f77jxg8GDZs0DlIcUPffgvvv69wcPgGb+8XWLBgAampqQA0bNhQ5+iEECWtJBPDlcAiILIE30M3188YFuhlKAVoSt3b/3ubRbGLmHH3DB5r+1iR1yxdCm+/Dffee5AffxzJM888w4gRhVtYCCFECauw46OTkxONGjXCycmyt9vNzY1169bRrl07NO04e/YU3J8vyo4vvoBBg0w4Oh7GyWkMP/zwPZs3b+aLL77AbDbrHZ4QohQU+4KOvL5MyUBg3pcv8GRxv4/eqlUDD49rM4YNGjSwJYbHjcdpXae1fsFVMqv/Ws20mGkMDRjKzHtmFnlNbCw8/jgEBqbyyy8d6dGjB+Hh4aUcqRCiMqss4+PZs2e5evUqzfJtJvTx8SE39ygODq05ebJwlWihr2PHYOLEHLKzrwIDWLs2ghYtWuDh4UFKSgp2diU5jyCEKCvuODHUNO0jYA+W0ts/Yhn0wHJH9AqWga9C8vO7lhg6OztT26E2l7gkvQxL0a4zu3h49cN0atCJ/w78L3Za4cHr4kUYNAhq1TJx4UIQnp7urFixAnvZ6CKEKEGVdXz83//+x9mzZ22J4QsvvMDKlSuByWRnwwkZIsuU5GTo3x9yc03AXUyfHkpQUBBgWQpcq1YtfQMUQpSa4vhknKyUWmx9oJQ6pmlaY+A+ID5vMKyQ/Pzgl1+uPW5YuyFJ5iRZSlpKTiafZMCyAdSpWoe1w9bi4uBS6JqcHAgNhcRERevWE/njjzh++eUXPDw8dIhYCFHJVMrx8d577y0ww9S6dWtOnjzJiRPHMJk0Tp8GkwmkELT+zGYIDDSRkGCHnd1DPPBAMyZNmsSCBQt44IEHCAwM1DtEIUQpKo61Abus32iaNkTTtHuAy0qpRcD4Ynj9MsvPz9LrJzvb8rihT0Ps0+xlxrAUpGSl0C+qH+k56WwcsZE6VesUed0zz8BPP8G990axa1cEH3/8MR06dCjlaIUQlVSlHB/d3d2pUaOG7fGjjz7K//3f/wGbueuueEwmOH9ev/jENa++qkhIMADbadz4T5YuXYqnpyddu3alRYsWeocnhChlxZEYKts3Sq2iYPntmGJ4/TLL19dyt+34cctjHx8fci/nyoxhCcs15zI8ejhxiXFEh0bj71F0p+QlS2DhQujX7yAbNz7MhAkTeOyxx0o3WCFEZVYpx8fs7Gz27t3LxYsXbcfq168P/EVw8FdkZoKXl37xCYudOy0F2Zyd/8TBoTdr1qzB1dUVg8FAz549qVKlit4hCiFKWXEkhos1TVuuadrzeXdDdyulrP0aLhfD65dZ1pYV+SuTmi+bOXblmH5BVXBKKaZ8N4Vvj37LR30/4j6/+4q87tdf4cknoUuXVDZv7kjXrl157733SjlaIUQlVynHR7PZzPr16zly5Ahg6W1Yp04datSoQVxcNqdO6RygICYG7r/fjKPjZTIze7J06adcuXKFJUuWkJmZqXd4QgidFEdiOA1LyW0NeAII1zTtSN6m+6I/tVcQN+plmJiRSEZOhn6BVSAX0y5yMe3aXecPfvuAhbsW8nyX5xnXflyRzzl7Fh58ELy8TJw9G4SbWzWio6NxdHQsrbCFEAIq6fjo7OzM5MmT6dKlCwAeHh488sgjeHl5sWHDczz4IKxZo3OQlVhiIowYkY3RmENq6v1MnTqW0NBQ6tevj4+Pj63ViBCi8rnj4jN5eyUANluPaZpWA8ugF3anr5/3esF5396nlJpWHK9ZHOrWBReXa4mht7e3rWXFyeSTNK/dXL/gKoCLaRfp+VlPALaM2sJvp3/jme+fYVCLQcy5b06Rz8nMtCSFqakKP7+J7Ny5n23btlG3bt3SDF0IISr1+Oju7m773mAwMH/+fIYOHUp8/CkOHqxBTAwMHqxjgJVUdralIJvRaAD+TVBQNd58800AmjRpQpMmTfQNUAihqxJpTKOUSlZKRVMMm+vzBr1QpVQMEKhpWpkpkaVpln2GBZrc5xUjlwI0d8aaFMYlxhGXGEeXJV0YHj2cwHqBfDn4yyLbUigFEyfCb79B795fsX17BPPnz7fdtRZCCL1VlvHx1KlT/PzzzwWO1a1bl5ycI9jZKU6e1CmwSi4oyMy2beDq+jyNGl1kxYoVREVF8ccff+gdmhCiDCjRRm5KqTvebJc34Fk36fsqpWLzn9c0LYyCd16bnzt37k7f9pbl72Xo6emJQ5oDOeRIAZo7kD8ptBaWiUuMw97Onk8Hfoqro2uRz1u4ED75BEJDD7Jy5Ugef/xxwsKK5aa8EEIUq9IYH0G/MfLEiRNs2bKFTp064ejoyHPPPcfixYsxm33IyZFehnqYNUuxY4cddnZHSE//mB9//B/VqlVD0zQcHBz0Dk8IUQaUyIxhSdA0bSpF3GFVSkUqpTpYv4A99erVK7W4rDOGSoGdnR3ebt5oSuO48XipxVCRXJ8Ubhm1hS2jtuDv4W+pRrpqeIE9h1Zbt8KUKdCzZyrffHMXd911FwsWLEDTtNL/IYQQohTdaHwE/cbIu+66i5deesm2t/uBBx5g6NChwDHMZk0Sw1J2+DDMmQNOTucxmwNZsmQR7dq1w8XFhUceeYSWLVvqHaIQogwoN4mhUiocGK9pmpveseTn5wfp6dd6MjX0bohjpqMsJb0NRSWFnq6eeLp62pLDuMQ4en7Ws0ByeOKEZc+En5+JkyeDcHV1YdWqVbKBXghRKZTF8dHR0RFDvg729957L5MnTwa+4Z57juPkBGlp+sVXmfz5J/TurVAqi6ysTjz99Fh69erFmjVryMrKkhuoQgibEl1KeqvylrpcL0EpFWPdM5G3RCYBy5KY8NKM72byt6yoV+9aARpJDEtHerqlgEFOjqJBg6f46ac/2bx5Mw0aNNA7NCGEuGPldXxUSvHTTz/h6elpm41yc3MDjjNgwHo2b56sb4CVRFoaDBiQzfHjBgyG/gQFNWbu3Lns37+f48ePk52dLTdRhRA2ZSIxVEpF3uR0MGDdN+EG7Cr5iG6dr6/lz/h46NrVUoAm60CW7DG8DdaZQeusYc/PerJl1BaAImcSlYKxY2HfPhgx4iuWLv2Y999/n+7du+v8kwghRPEor+Ojpmns27ePZs2a0bJlS9LS0vDz88NgsGfbtip06waBZaZUTsVkNsOoUXDypAP29kOoXXs/K1b8joODA+3atSMgIEDaOAkhCigPS0kjAV/rXdO8am5lRqNGluqkBXoZGuFM6hlyTDm6xlYeWZNDd2d3W3JYVFII8PbbsGwZPPLIQaKiHuaRRx5h0qRJOv8EQghRasr0+Dhp0iT69OkDgKurK/PmzcPLqz4bN4YyZAisWqVzgBVcaKhi1Srw9Y3Ezm4j69ev5/Tp05w+fRpAkkIhRCFlPjFUShnzNs9HKqXuuLx3cXNyAm/v61pWGMGszJxOOa1vcOXUwUsHuZJ5hVoutWztKq5PCr//Hl58Efr0SWXt2s60bduWiIgI2SshhKg0yvr4aGdX8CPG008/TbNmzbC3P8OJE7B7t06BVQLz58Pq1RoODpc5evQpPvroI9q1a8f27dvZsWOH3uEJIcqoMp8Ylgf5W1ZIL8M7k5mbybivx9HYrTG7xu3C38O/UFJ49CgMHw7+/iaOHeuJg4M9q1evxsXFRefohRBCWJ05c4a1a9eSnp4OQFpaGtWrV8dsjsdgQHoZlpBz52D2bIW9fSo5Of/iiSceZ8yYMdjb2/P444/Tr18/vUMUQpRRkhgWA1/fa4mhtfgMIPsMb8N/tv2Hw5cPE9k/ksbujW3tKqxJYWoqDBwIBoPC23syhw/vZdmyZTRq1EjfwIUQQhSQkZFBQkICqampAMydO5fVq1eTmRmHySRN7kvCmTPQvz8YjWYMhnvo0qUh7777Lvv27UMphYuLC87OznqHKYQoo8pE8Znyzs8PLl6Eq1ehatWquNm5YcQoM4b/0N5zewnfHs7otqMJ9g0GsCWEYNlI/+ijcOgQjB69jMWLP2Tu3LkEBwfrFbIQQogbaNKkCc8++6zt8ZAhQzh//jwREcdRSuPYMR2Dq4BycuD++3M5cMBArVoTcHQ8w6pVezh69Cjr1q2jevXq+For5gkhRBFkxrAY5G9ZAdDQqyFO2U7S5P4fyDXn8vjXj+Ph6sE7vd4p8po334S1a2HcuIN88snDDBs2jOeee66UIxVCCHE7WrduTUhICLCakJBTeHmBUnpHVXFMmQIHDthjMDyP0biE6Oho6tWrR6tWrRg1apQkhUKIvyWJYTHI37ICLPsMDakGmTH8B9799V1iz8WyoM8C3F3cC51ftw5eew2GDEll2bJ/ExAQwJIlS6TYjBBClGFbt25lyxZL2yGlFNnZ2cBFBg7cxm+/Wap6izv39NPw4YfQufMvmEzvMn/+fFq2bElqaiqapsl2CyHELZHEsBhcP2Po4+NDzqUc2WN4i45cPsJrW19jcIvBDPEfYjseFQWtWoG9PTz4IDRubObw4XsBxZo1a3B1ddUvaCGEEH8rOTmZ5ORk22PLjCGsWlWTvHxR3KaJE8HZ2ZJcf/CBQtNy2bHjHsaMGcP48eNZvXo1X3zxBUqmZYUQt0j2GBYDd3fLV/4CNDmHcjiVcgqzMmOnSf59I2ZlZtzX43AyOLHwgYW241FRMHJkwWuPHbMDmvLNN2/gZ83GhRBClFkDBw60fa9pGitWrOCRRx7hu+/uZvt2iIiAwYN1DLCcmjjRMkN4jYZS9nh4fMnChQOws7Ojf//+pKeny8oaIcQtk4ylmOSvTGptWZFtyub81fP6BlbGLY5dzLYT23in1zvUq1bPdnzWLMufM2daKpHOnGl57On5nq1hshBCiPKlX79++Pr64uh4jsREOHhQ74jKpyVLij6enBxKVlYWAJ6enrKEVAjxj0hiWEz8/Ao3uQekAM1NnEk5wwubXuCexvcwpt2YAuesHxamTIGqVS1/Aly+7FHKUQohhLhdSUlJfP7555zM601x/vx5HB0dgXjs7KSX4e3Ky/0Kyc6G+fPn8/vvv5duQEKICkESw2Li5wfHj0NubsHEUPYZFk0pxYRvJpBjyiGyX2ShpS5161r2pMybZ2kD8t57luP16iVf/1JCCCHKKEdHR7Kzs8nJyQEgOjqaHTt2kJHxF2YznJAh8rYYDKYij9vbm+nSpQvNmjUr5YiEEBWBJIbFxNfXkhSeOgX16tXDLtXyVyuVSYu2Mm4l6w+tZ2bPmfjVLLxfMDl5NwCvvALVqsGrr1qOKzWrNMMUQghxB6pWrcrjjz9u2xc+ePBgnnrqKXJyDgPXtmCIW3fqVDJmc0aR55ydv+Tee+/FxcWllKMSQlQEkhgWE2stlPh4sLe3x8vDC0eTo8wYFuFy+mWe+uYpOtTvwNOdny50Pi4Orl7tBmwD9gO5eX+O4Pz5d0s3WCGEEMXGy8uLbt26AVFMnHieu+7SO6LyZ/BgR5Sqio/PEezscgCFnV02AQFbyc4O0zs8IUQ5JlVJi0lRLSuupF+RGcMiPPvDs1zJvELMgBjs7Qr+E1QKnnwS7OzSMZtDgEsFzrdoEVCKkQohhLhTv/zyC/Hx8YwaNQqw7DOEq/Tps4e+ffvqG1w5s3Mn7NnjTI0alxg9OqpQH8jMzGc5dOgQzZs31ydAIUS5JjOGxcTLCxwdC1YmNSeZpfjMdb4/+j2f//45L3Z9kX/V+Veh859/Dj/9BD4+C7k+KQSYMWNGKUQphBCiT7qwhgAAIABJREFUuDg7O1OtWjVbP705c+YAsHBhHdau1TOy8iU319Kmonr1XP71r2cLJYUA1apVo0mTJqUfnBCiQpDEsJgYDNCoUcHEMPN8JieST0hz2TxXs68StiGMFrVb8HL3lwudv3wZnn8eWrRI4vjxVxg6dCgBAQEYDAYCAgJYunQpI0aM0CFyIYQQt6tDhw48+OCDtiJjGzduxN7enq1bWzBiBGzYoHOA5cRjjyl27wYvr7e4dGl3gXPWzxnDhw/HYDDoEZ4QogKQpaTF6PqWFeZtZtJz0rmccZnaVWrrG1wZ8NLmlziVfIqfR/+Mk71TofMvvghXrijs7IbSqlUAX3zxRV5ZcyGEEBVF27Zt8fb2Jjn5AklJVaUy6S344QdYulTD2fkv/vrrDRYtWkRycjJXr14FQNM0/P398fX11TlSIUR5JjOGxcjPzzJjqBR4e3tLy4p8fj31K/N3zmdCxwl09ela6Pz27bB4MfzrX5tJTPyRxYsXS1IohBAVQE5ODgsWLGDHjh0AJCQkYDAY0DTLEhtJDG/OaISxY8HT8xLZ2XcRFBTE2LFjCQi4tufewcGBXr166RilEKIikMSwGPn6QkqKZUmkj48P5LXcq+wFaLJys3j868dpUL0Bs++dXeh8Tg488QTUqZPF3r2DeOqpp+jUqZMOkQohhChuDg4OeHt7U6NGDQB27tzJ0aNHycz8C5DE8O/06QPnzkHr1u9gb5/NokWLiI2NpWnTprZrunfvbvv7FUKI2yWJYTHKX5k0f5P7yl6AZtbPs4hLjCOiXwTVnKoVOj9vHuzfD46Oz+HtXZO33npLhyiFEEKUlIEDB9KyZUsAHnjgAZ566inS0+Ows1PSy/Am5s2DHTugVq0LbN78f7z22mvUqFGDjRs3cvHiRQYNGkRwcDBdunTRO1QhRAUgewyLUf5ehh07uuFqcCVbZVfqpaT7L+5n9i+zGdl6JH2a9il0/sQJeP11aNHiEAcPLmT9+vVUq1Y4eRRCCFG+KaXQNI3q1avTqlUrlJrIG2/MwWRy0zu0MikrCxYsUGhaFklJHQkICOD555/H0dGRsLAwPDw8pNCMEKJYyYxhMWrc2PJnfLxlI3hDn4a4ZLlUqqWkF9MucjHtIgAms4mx68dSw7kG83rPK/L6yZNBKTPx8f0IDQ2lf//+pRmuEEKIUrBnzx5mzZpFVlYWAPHx8YAJszmR6Giwt4dWrSAqSt84y5L//Afi4zX69PmE3NxTLFmyBJPJBEDdunUlKRRCFDtJDItRlSpQr17ByqRaslZpEsOLaRfp+VlPen7Wk4tpF/ngtw/YeWYnH/T+oMiqrOvWwfr1UK9eBK6ul/jggw90iFoIIURJ8/T0pGPHjrbEZsOGDcBDvP56Uw4cAJMJDhyAkSMlOQR4912YNUvRq9cFvv32KSZNmoSvry/vvfcecXFxeocnhKigZClpMbNWJgVLZdJtidsqxVJSa1IYl2gZsO7+5G5Op5ymb9O+DG81vND1V6/CpEng5ZVEQsJkFi36iLp165Z22EIIIUqBt7e3pVp3no0bN+Lrm1bktbNmQWVuWZuYCLNnm7GzO8uvvwbh5eXFW2+9hZ2dHW3atKFhw4Z6hyiEqKAkMSxmvr6webPlex8fHzLiMsjIzCAlK4XqTtX1Da6E5E8K/T38AYhLjMNOs2Nmz5m2psb5vfEGnDoFVauOICioK2PHji3tsIUQQpQipRQ5OTk4OjrSuHFjILfI6w4eLN24yhKlICwMUlLs6N37fb75JoGlS6/tve/bt6/OEYqyIDw8HDc3N1vfytjYWKZOnXrTc+Hh4bZjCQkJTJ06ldjYWEJDQwkJCaFjx44kJCTg5uZGWFhYgfeLiYmhQ4cOREZGcvnyZTp27EhoaCgREREYjUbi4+OZNm0aRqORwMDAUvybEMVNlpIWMz8/OHMGMjMLViaNPRerb2Al5PqkcMuoLWwZtQV/D3/MyszDax627Tm0+uMPeO89aNx4Mzk5W4mIiCgyeRRCCFFxfPjhh3lLSOHQoUMYDEeKvK5Fi9KMqmz5z39g7VoIDb3C5s3zCQ0N5b777mPNmjUYjUa9wxP/UFRUFK1atcLe3p5WrVoRVQzrpMePH09gYCBhYWEEBwdTs2bNvD27Nz4XExNDYGAgISEhhISE2K4PDAwkMDCQYcOGERISwtSpU23XWxmNRoxGI25ubri5uTFnzhxCQkLw9fUlLCyMqVOn0r59e3x9fdm9e/cd/3xCX5IYFjNrZdJjx/ISQ8s+ex5d82ihBKm8Kyop9HT1xNPV05YcxiXG2fYcApjN8OST4OqaxbFjQ3n55Zdp3ry5zj+JEEKIknbXXXfZWlacOnUKk+nNIq+bMaM0oyo7UlLgzTctVUj37HkAZ2dnPvjgA86dO8ehQ4fIyMjQO0TxD0RFRTFy5EgOHDiAyWTiwIEDjBw58o6Sw4SEBGJiYggODrYdCwwMxM/P76bnjEYjmzZtsh0fP378Dd9j/PjxTJs2zfY4MjKSkJAQADp06FDkc6zHg4ODiY6Ovr0fTpQJspS0mOVvWeHZuAr0tjw+lXKKnp/1tCVPldUnn8D//gfu7i/SqlV929IHIYQQFVvHjh1t3/fo0YN77jnOjz/qGFAZ8+qrkJurUa/eyxw8uIPIyEjb3vtnnnkGJycnnSMU+U2ZMoV9+/bd8PyuXbuKPD5u3DgiIyOLPNe2bVvmzSu6ijtYloUWtVRz6tSpREdH3/AcwOzZs2nfvj3Dhg276WcvX19fEqxVFME2uwjccJmo9bivr69tRlGUTzJjWMzylm+z78hFHtv6GNQGfw//ImfPyrsbzQzeaCYxMRGmTgUvryNcufI+ixYtwtHRUe8fQwghRClQSnH16lVyc3Oxt7dn//6BgGXPeXg4PP+85bpZs3QMUidLl8L778OYMWlkZCyme/fujB49mpMnTwJIUlgOpaen/6PjJW3Pnj3MmTOHXbt23XTGELijZctJSUm3/VyhP5kxLGYeHlDF8yLvJfUkyf4vW2IE2JKlijRzaE0Ou33azfazAYWSQoAXXoCUFDNXrgziqacm0rlzZz1DF0IIUYri4+NZunQpo0ePxsfHh8TEmgA8+yxUrWqpVv3225Wv+Mzp0zBmjMLJKYNLl8aRkZFBZGQk+/fvZ926dTz22GNSibQMutnMHkCrVq04cOBAoeMBAQFs3br1tt4zMDCwwDJPK+tM4o3OWYvRBAcHExwczH333XfD97jTAjI1a9a87ecK/cmMYTFLTL+I6eGeJNnf+r678s6jigd+7n5oaMQlxhWZFG7dCp99BjVrfoKXVzJvvfWWvkELIYQoVXXr1qV37964ubkB4Ox8HIB58+DSJRg92nJdZSo+oxSMHQt2diaysoJYv/4r2977Vq1aMWDAAEu9AlHuzLjBZtkbHb8V1uTu+uIwf3cuJiamwPJQ6/+DRYmMjGT69Om3HaMo32TGsAQ4OtpqzlQKy/Yv49uj3/Jq91eJ/suy6Th/UpidbSk44+5uJDFxMuvWLaN69YrZukMIIUTRqlatSqdOnWyPZ8+uzpQp8Morli+rylR8Zvp0+OEHeOedXN5++ww1awYwdepUlFLY29vTrl07vUMUt2lEXjPOWbNmcfDgQVq0aMGMGTNsx29XREQE4eHhJCQkULNmTdzc3GwFZ250LiEhgdjYWGJjY0lKSrIlftZjy5cvJyEhwdau4mZ7BI1GIytWrCAhIYHw8HBbhVJRMWhKKb1jKFaapm0NCgoKut1p+uIwYepFPk7vifKIK3Ip6fWzaeXZ+avnCfgwgKY1m7J9zHYuZ1wGKPCzzZoFL70E9vYDGTTIkZUrV+oVrhCiAunRowfbtm3bppTqoXcs5YXeY2RGRgbp6enUqlWLnJwcnJxG4+4+j6Sk2jg5QfXqcOECVIYORn/+CW3aKFxczIwZ8xwLF37A9u3bqVevHt999x3Dhg3D3d1d7zBFJRceHn7LhQKtCagUnykbbmeMlKWkJeBfvp6o/26hmdu1ZaMVMSlUSvHkxidJy07jv4P+i8HOYFs2a5WQADNnKmrX3oar6zY++OADHSMWQgihp7Vr17JixQrAsufQ2Xk1QUFhtG0LXl6QmAhFbMuqkF56ybKUNDNzKAsWvM+ECRPo0qULJpMJZ2dnqlatqneIQhAWFnbLLSgkKSz/ZClpCfD1BdI8meO/hUl72hOXGGc7t6DPggqRFIJlCenag2sJDw6nRe3Cm0KUgokTQalcLl0aSUREOPXq1dMhUiGEEGVBly5dyMnJASArKwuTycTx48cJCYGXX7Zcs349tGqlY5Cl4Lvv4OuvYcKENNat+w3wYlZeOVY/Pz/8rL2vhNCZtbG9tcn9jSQkJMiS0gpAZgxLgPX3+ZXTnizptgQugpeTFwbNwHdHv9M3uGJy4eoFnvr2KTp5deLZLs8Wec2qVZbBz87uNbp18+Xxxx8v5SiFEEKUJY0aNaJp06YAtGnThsGDB3P16lWGDbMkhm3bwu+/6xxkCYmKsiS89vbQt6+ifn1F3bofcubMGRYuXIjZbGbPnj1UtC0+ovwLDg6+aVIIluI3d1LNVJQNkhiWAB8fMBgsTe7bNm0Ln8HEKhPp3aQ3X+3/CrMy6x3iP2btTwhFLyG9XkoKPP00uLkdIzd3HpGRkdjZyT83IYSozEwmE2fPniU1NRUAHx8fTp48iZ+fYuZMSwXr5cv1jbEkREXByJGWZbImE5jNGmfParzxxn6GDBnCwIED2bt3L99//73t70YIIUqbfFIvAQ4OluQwPh42bdqElq7x0pSX2PflPk6lnOJ/p/6nd4j/iLVhvbXFxrL9y1hzcA0ze84scgkpwKuvwrlzCqNxOK+8Mp0Wlan+uBBCiCKlp6ezaNEiDuY1K4yJiSErKwsHBwf8/dvx5ptbuXRJ5yBLQBHt5QAwm2czf/58wFIoYty4cVK1Wwihm3KVGGqadmtlkcoAPz/YtesSDz/8MEoplFKc2XwGcuCN1W/oHd4tsyaF1v6E3T7txoRvJhS5hDT/Mpn331c4Ov6Cv//VIhuuCiGEKD7lZXysWrUqQ4cOpXnz5kRFRbF3717AMpP411+5vP12D3r2PMcjj+gcaDE7fbro40rVp3bt2mRmZqJpGh4eHqUbmBBC5FNuis9omhYM3AeE6x3LrfDzgy1brltimQ0chC3NtpBjysHB4KBLbLcqf1Lo7+EPQFxiHBoa7/R6p8ASUusymWs0srK6ERq6BkdHx9INXAghKpHyND5qmkbLli0BbMVWrtkPHOLgweocPQoffwyurqUeYqn76aef2LdvHxMmTMDFxUXvcEQZFx4ebivykpCQUKiVxLRp05g+fbptT2BsbCyhoaGEhITQsWNHdu3axX333UdwcDDh4eFcvnyZjh07EhoaSkREBEajkfj4eCIiIoiMjAQsFYTnzJlTuj+o0EW5mjEsT3x9wWRyB65bErIfTE4mYhJidInrVl2fFG4ZtYUto7bg7+GPQhG2Icy25xAsvQoBZs6E1FTLnwDR0c10iF4IIURZZTQaOXz4sG05aUHR5OZ6kpkJmzaVemglpnr1omsLeHlZEuWOHTtKUij+VkxMDIGBgYSEhBASEkJ8fHyha6Kjo4mJufYZMzAwkMDAQIYNG0ZISAhz5swhNDQUsFQcnTNnjq1JfVhYGFOnTqV9+/bExMQQHBxMWFgYCQkJBV5TVFzlIjHUNC1QKVWu/kVeqzR9Xcnpo2DINhC1P6q0Q7plRSWF1v6E1uTQ2p/Rmhz+9Zdl0JsyBapWtfyZ/7gQQojiVx7Hx71797Js2TLbzGFBqwADVapY2lZUBD/9BKmpRY+FgYHLqF+/Pt27dy/lqERpMJvNREREMHv2bLKysu749YxGI5vy3TEZP358gfPWPoLL/6aCU82aNUlISKBDhw5Fnu/QoUOBZNDX15eEhIQ7jF6UB+VlKWnNG53QNC0MCMt3qPm5c+dKPqK/cS0x9AX2Xjthgm61u7HmrzWk90unikMVHaIrfg4O8WRlNWXePEtS+N57145DU11jE0KICuyG4yOUzTGyXbt2tGzZkpo1azJp0qTrzu7Fw+Mqrq5V2bDBUsHTULjwdblx5gz06qVQKgOYCkwEWgAHadDgC3Jy/sBkCsVQnn9IcUM//PADTzzxBGBZRv3iiy/e0euFhIQwe/Zs2rdvz7BhwwotI929ezdz5szB3d39hq9h7Ud4s56D1llGq9jYWIYNG3ZHsYvyoUzMGGqaFlbEV3DeuZveDVVKRSqlOli/gD1loYm69f+34cNfIiAgAE3TAIiMjOTVQa+SlpPGhsMbdIzwxm40M3ijmUSA7GzLrd1XXoFq1SxVSS3Hy0+hHSGEKGvuZHyEsjlGurm5UbduXZKTk4s8P29eLAsXwqOPQnp6KQdXjEwmeOQRUCoXV9dRwMdAa8ABaI2//z68vb1tnw9E+dOjRw/++9//ApCTk0OPHj348ssvAUsF3kfyVVH6z3/+Q+fOnVm9ejUAly5dokePHnz99dcAnD9//pbec8+ePcyZM4ddu3YVmjG06tChQ6GlnzExMcTExLBixQo2b958yz9jbGxsoURRVFxlYsZQKRV5k9O+mqb5YrkrWjNvIIwtpdBuW/XqULs2VKvWjv3797Nz5046deqEk5MT3Rt2p361+kT9GcXQgKF6h1oka3LYaXEnW3IIFJkUpqWBvf1D5OScBpKB5sBBYBb+/n/o9SMIIUS5VxHHR6UUBw8eZM2aNUWe/+KL2Xz7bXceeKCUAytmTz8NW7bA3LmppKW1IT29KWfPnuXcuXOcPXuWnTt3cu7cOenxW0GdO3eOS/l6r2RkZBS5J/CfSEhIwNfXl+DgYIKDg7nvvvsKnIuPjyc6OhpfX19WrlxJcHCw7XxgYGCBx7cqJiZGCs9UImUiMbwZpVQ02JbDuOkczj/i5wfWJdkdO3akQYMGrFq1ikcffZRhAcNYsHMBVzKu4O5y4yl/Pdnb2ZOdm42DnQNxiXEAhZJCgNdeg5yc+sDdwPYCrzFjxtJSjFgIISqP8jo+aprG6tWrqV+/Pnv27Cl0fvLkyfznP3DiBIwZA1276hDkHfrhB1i4EDw8zEycWIVXX71K1apVadKkCU2aNLFdZ2dnx6FDh2jevLmO0YrbtXXrVtv3Dg4OBR4vW7as0PWXLl2iWrVqANSuXbvA9XXr1v3b97MWhLEuA7VWHgXLzJ41gQsODqZ9+/b/5EcpUmRkpG25qvW9RcVWbm5T5S2H8SsPd0Ot/PwsTe7BMhA++OCDfP/996SmpjKi9QhyzDms/mu1vkHegFKKsevHkpieyIYRG/D38C8yKdy7F+bNUzg4fEqrVskEBARgMBgICAhg6dKljBgxQsefQgghKr7yOD6GhYWxYsUKW5/fefPmYW9vz5QpU+jTpw9XrsDnn8Pdd8Phw3pH+88oBTNmgKYpsrMHMH58GH/++WeR17q7uxdIFEXFYDabWbRoUZHn3n333dt+3Zo1axIbG0t0dDSRkZFMnz4dsCRts2fPJjbW8isgISGBpKQkwsPDiY2NJSEhgZUrV2I0Ggu9ptFoJDIykoSEBMLDw21FZmJiYpg2bRp+fn433bMoKhZNKaV3DMVK07StQUFBQfnvwujllVcsbRwyMsDR0dKrKCgoiOXLlxMaGkrzBc3xruHN5kdvfa13aZn/23wmfzeZd3u9yzNdnrFVH82fFJpM0KWL4vffjRgMrTlw4GcaN26sV8hCiEqmR48ebNu2bZtSqofesZQXZWmMvN6AAQP4/fffOX78OP/7n8bdd1uOz50Lzz+vb2z/xEcfwYQJMGPGJX77bThbt25l9OjRNGjQoNC1jzzyyE2LgIjy6fvvv6d3795Fnvvmm2/o06dPKUckKqPbGSPLzYxheeTnB2YznDxpedy1a1c8PT1ZtWoVmqbxUKuH2HJsC2dTz+ob6HViz8Xy/Kbn6desH1M6W/pOWNtV5Pfhh7Brl0Z29kTeeus5SQqFEELckqSkJH799Veys7Ntx3r37s3JkyfZvXs3XbpAvXpQo0b5alsxbx5Mngz33w9vvOFOSkoKNWvWZPbs2VSvXrCvsb+/vySFFdT9999vmw2//kuSQlGWSWJYgqwtK6zLSQ0GA4MGDWLjxo1kZGTwUOuHUChWHFihX5DXSc1KZVj0MDyqePDpwE9vWC3t9GmYMcOMg8MWOnaMZ/LkyaUcqRBCiPLqwoUL/PDDD1y+fNl27OxZy03STz/9FDs7ePBBS3Gz7dshXw2PMmfiRHB2Bk2DZ54Bg8FM7dovEh5uqRw5f/58ateujYODg+05Dg4O9OrVS8eohRCiMEkMS5D1RmD+IlRDhgwhLS2NTZs20aJ2CwLrBRL1p77N7q2tKJRSPLnxSRKuJPDVkK+oXaX2DZ/z9NOQkZGLUk/yySdLpAeTEEKIW9akSRNeeOEF8rfOmDRpEp06dWLTpk0opRgxAvr1s6y8+eYbHYO9iYkTLatn8vcuz8qyY/XqZsycOZP+/fszdOhQlFJ4e3vbrunevTs1atTQIWIhhLgxSQxLUL16lruI1sqkAD179sTNzY1Vq1YB8FCrh9h1dhdHLh/RJUZrb8Ken/Xkg98+YOmfS3k96HW6Nex2w+esXw+rV4PJ9BozZgyjVatWpRixEEKI8s7BwYEqVaoUOFanTh1Gjx7N0aNHOXDgAP/+t2Ws+eknKKt1zJYsKfp4ZubDODg48OGHH6JpGpqmMWDAAAYNGkRwcDBdunQp3UCFEOIWSGJYguzsLLOG+WcMHRwcGDBgAOvXryc7O5vhrYajobFsf+GyxiUtf8P6uMQ4nvn+Ge72uZsZ3Wbc8DlXr8LEiWYcHA7SsuU3zJhx42uFEEKIG/n999/5/fffCxzr3r07AB988IHtWJUqkJNTqqHdsvwzhfkp5cDcuXNp0KABsbGxnD59Gk3TaNOmDV27dpVVNkKIMkkSwxJ2fWIIluWkRqORrVu30qB6A7o17MbSP5dy4eoFW/XPkpY/KbS2olAoLqZd5HLG5QLXRkVBq1Zgbw+NGsHp03bk5IxlyZKPcXJyKpV4hRBCVCx//PEHe/fuLXCsQYMGGAwGNmzYAMDWrdChAwwfbpk5LGscHYs+rmk5jBs3DpPJxC+//MJvv/1WuoGJCis8PJzo6Giio6MJDw8vdH7atGkF2lLExsbi5+fHtGnTiI6OZtq0acTExNhey3pc0zQiIyMJDw9n/PjxgKWPYWRkJNOmTbvl+GJiYmytLkQ5dKOqSeX1C9gaFBSkyoqnn1bK1VUps/nasYyMDOXq6qrCwsKUUkp9vOtjxeso3/d9lf9Cf3Xh6oUSjenC1QvKf6G/4nVs71fUMaWUWrpUKUtXpoJf99//WYnGKIQQfycoKEgBW1UZGHvKy1dZGiOzsrKUOf/gmGfOnDkKUIcPH1bZ2ZYxFJTSNKUCAizjUlkQF6dU7dpFj5EjRiTZrsvMzFRpaWk6RipKm9FoVFeuXCny3/ed2LRpk9q0aZPtsfVzZH6+vr5q5cqVBY6FhISoPXv22B67ubkppZSKiIgo8DyriIgItWnTJhUfH297fv73VUqpK1euFBmfNabg4OAC7ylK3+2MkTJjWML8/CxV1S7mmwh0dnamb9++rF27FpPJRFDDIAASriQQlxhHz896ltjM4fUzhdaG9Z6unmwZtQV/D/8CMcyaZXnezJmQmmr5E+DkyZElEp8QovSEh4cTGRlpu8Ob/+7zjc4Vdbf6+jvS1udeLyYmBqPReNO71AkJCbYmzaJic3R0LLLy9fDhwwFYtWoVK1daxlCwpFwHDsDIkZaVLHq6fNlSGOfKFQVsATIBBWTi6vpfli51JykpCaUUTk5OhfZTiootJSWF999/n7lz5/Lll1+yefNm4uLiMBqN1hs0t8VoNLJp0ybbY+vMnlVsbCwhISEsX778pq9Ts2ZNEhIS6NChQ5HnO3ToQEJCgm1m0dfX19b43sr6+zy/4OBgIiIiAEhISCAwMPDWfjBRZtjrHUBFl79lRZ06144PGTKEFStWsGHLBmYctuzT8/fwB7AlZtakTU9//WUG7JgyBapWhSlT4JVX4NChottYCCGKX1RUFLNmzeLgwYO0aNGCGTNmMOIOq3GMHz+e0NBQgoODAcsHivi8de83OhcTE0NgYKDtuPVDSWBgIIGBgQwbNsz2QcC6XMl6rdFoxGg04ubmhpubG1OnTgUsHzjCwsIAy7IlX19fIiMj5QNFJZCcnMyOHTto164dnp7XxjofHx88PT0JDw+nfv0Xi3zurFn6FaTJyoLBg+HMGejQYTq//TanwPm0NJg+/RC1atWiZcuW9O3bV59AhW4aNGhA9erVSUlJIT4+3va7FcDFxYWBAwfSvHnzf/y6ISEhzJ49m/bt2zNs2DDb71Gr3bt3M2fOHNzd3W/4GtbfwzfroWn9nW4VGxvLsGHDbjnO8PBwW4IoyheZMSxhRbWsAHjggQdwdHdkzLYxBWbvipq1K06erp788PAP1HCqUeA9bjST6OBgCXzePEvhmffes7yO9bgQomRFRUUxcuRIDhw4gMlk4sCBA4wcOZKoO5gysd4JtiZtYPkg4Ofnd9Nzf3e3Or/x48cX2GMSGRlJSEgIwE3vUoPlrnN0dPTt/XCi3DCZTOzevbtAL0OrwMBArly5wl9/FT278tdfJR1d0ZSyNK//+WeIjDQTG/tukdctWLCA4OBgucFRSWmahr+/f5HnqlSpQpMmTW77tffs2cOcOZYemTf6HdyhQwfbbJ+VdfXHihUr2Lx58y2/X2xsbKFE8e9MnTqViIiIQjOKouyTGcMSZt1vPmoUzJkDM2ZY7nKma+k4hTmRZJ9UIBED2DJqiy1JK+6Zw/ScdMZvGE9yVjKerp629wAKJYUA2dkzgc955RXLTKFVdvYbwJdcNkf2AAAgAElEQVTFEpMQldmUKVPYt2/fDc/v2rWryOPjxo0rcrkmQNu2/8/evcdFVeZ/AP8cBlRIZQRFMcx18IKMyVVXM2/bqF3VkrSwtX5lWNFuly0oNlurXV1m27KLFaR2BUPIbqYWU2ppqQFeEtOKsXLLRAVEvAPP748zZ5wZZoaLMNfP+/XiBXPOmTPPM8PMd77nucVj8eLFDs+pBHpbGRkZKCoqcrgPgNOr1ZZsux5ZXjF39AVD2a7RaJCdnW1OJMk39ejRA1lZWXa7kz7//PMYPHgwAgIa0NjY9KuKxVrxLvX008DGjcDFFwuoVB/gnIPpUk+ePIn4+HgXl45c7fXXX0d8fDzi4+PR0NCAt956C4mJiRg+fDgGDx6MLVu2NLnPsGHDoFKpcPLkSaxcuRKjR4/GkCFDUFdXh65duzp9PKPRCI1GA51OB51Oh0mTJlntq6ioQFFRETQaDQoLC5tc4LO83VIGgwHZ2dnmx1Au2n3zzTdWn/EZGRnmYQCJiYnm3h/O4gR5HiaGHSg/H7jtNvlvy7ERAKCbBnTr3g3Hzx13WXlqTtfguhXXYfMvm/HKNa/g+qHXmxNQAE2SQgCIiLgUhw4BwAEAkQD2AliI2NhdLis3kT87efJkq7Z3tNLSUhgMBuTk5GDevHlOuwtdyNXiqqqqNt+XPN+xY8cghHC4yPugQYNw6aWX4ttv7Q9bOHu2I0tn38GDwHPPAeHhwNy5r+KJJ56GVqtFeXm5+ZiAgADcdNNNqKx0zQzj5LkuvvhiqFQqNDQ0mLeFhISgt+W4olZSenMo3UDVarV5X1lZmTmB0+l0SEpKavPjKCwTO+WxldtFRUXQ6XRWZVCGGwDy5/+IESMuuAzkWkwMO5DlxC333y93x5w/XxkbIU/2MmTREOzB+ZZBAOZkLaZnTJtbC5UuqMp9f6/7HVe+fSX2HN6Dd1LewUztTADnWyeVvy0fa98+4MiR+wB8AGC61fmzsvJaXSYiaspZyx4gX122/OKp0Gq12LBhQ5seMzEx0e5U4kpLoqN9yrgUe1erbdXU1FxQN7qwsLA235c8X21tLZYvX45OnTqhS5cuGD58OCIjI9G3b1+EhoZCkiQMGjQI3377HYBhiIiQJ3wJD5cnc+vUCfjoI+C661xTXoMBeOABoKYG2LwZAP6I6uqrEBYWhmuuuQa//fYbDh48iKqqKoSGhmLs2LGuKRi51W3K1X8AKpXK6nanTp2QnJxsXqokKCgIaWlp5oshISEhVsc311oIyJ+LZWVlKCsrQ1VVFR599FEAckK2aNEiaDQaJCYmwmg0oqqqCnq9HjqdDkajEYWFhUhOTrZK5AD5s3rlypUwGo3Q6/VISUmBRqMxLzmRnZ2NqqoqFBYWNlu+tLQ0rFy50tybhb0+vA8Tww60d6/823biFmX74IsHY/xP4/FV0Ffm5BCAuQUvKKBtfWWU8YKAnOydOHsCk96ahIN1B/HRzR9hysAp5mOV2UiVvxUNDcCMGbVoaKhHfHwOzp3TtuvEF0TUMllZWZg9u+kswFlZWW0+p5Lc2U4O09w+Z1erbeXm5pq/tBDZspyc4+zZs9i0aZN5nzI5x3333YdVqxYCyDfP7K38Dg+Xh2iUlcnr63aE9HRg2bLzi9hLEvDuu/WIiwuEEMPxv//9DyqVCqGhoRg4cKDVuLHa2lrs27evTROMkO/QarXmxHDcuHEOW8hbylGipdPpUFpaar6tjNFVWO6zpVarkZaWZp4EzPKcludoCeVc5L2YGHagmBi5++jixXJSqEzcEhNz/pjUqanY+OBGaJ7UWHXp/PvYv2Puh3Nx+fLLUfznYvRX9zffx7Y10JLlJDIAcNmyy3D8zHGcazyHz+Z8hlFRo5rcx955nnrqOMrLu6N374ewceM76N69e5ufByJqO+UiTHvPSpqTkwO9Xg+j0YiwsDCo1WpzIuhon7KUhO3VamVbQUEBjEYjjEYj1Gq106vFjq5Sk39QJuewNwZLmZxj8ODBGDRoLjp3XgQhHsXevcDAgTANbwDq64FZs+SJYBwtNN9W6enASy9ZbxMCuPvuD/D99z+iU6dOWLVqFf71r3/ZHWd4oROMkG+IiorC9OnTUVdXh1Gjmn7/8mZsDfRN0oWsp+KJJEnaMH78+PFt7WLVnvLzz48ptJSXd36a7crKSvTp0wcPzn8Qa3uvBXC+S+fmXzbj2hXXIiQoBJ/e8im0EdomrYGWSZ3tzKKA3PoYGBAIw58NGP+H8S0q9549Dbj00noAxdi+vT+GD7+07U8CERHk6ctbOgmBkoA298VjwoQJ2Lhx40YhxIR2KKJf8KQYeeDAASxfvrzJ9j//+c/miwSZmZl4+umnYTAYMHGiHPtKSoCxY+WWwr17gfvuky/AtqcuXc63FFoKCDiHJ5/UY8GCBbj22mvx3HPP4bXXXnNaByIid2hLjORyFR0oNVVOArVaQKWSt91wg/XaSxERERg7dizWvbvOvFyFkuyNuWQMvrjtCwghMPa1sfj4+4/NiZ/tchb2lptQlr6ob6zHPWvuadHSFw0NwOTJv6Kx8QSeeeYkk0IiahdpaWktXoKiJUkheT+lO6ml2NhYq4Rq6tSpaGxsxIIFC8zbkpOB118HRowA7r5bHvN36lT7ls1eUggAjY2BePnll9G/f3+89tpr6NevX7N1ICLyFkwMO1hqKrB7t9zl5eqrgU2bgNOnrY+ZMWMGysvLUf2/6ibdOi/tfSk2374Z3Tt3x3UrrjMnfpZrHZZXlmPca+OaLDehjB9szbqIaWl78Ouvl2D8+FW4776Z7f10EJGfUha2b26mUmU6dvJ9kiRh6NCh5ttBQUGYPHmy1TGXXXYZ+vTpg27dulltnzULePNNuaVwwwYgOLh9yrRuHeBgFRhTmc/hyJEjKCoqglqthiRJVl1G7dWBiMhbMDF0oQcekAfOr1hhvf36668HAKxatcru/S7qdBE6B3aGgGjSGrjn8B4k5SZh39F9F1y+zz//FcuXD0D37huwZo2dPrBERBfAdmpze5RZ9cg/aLVa89/2JueQJAmzZs3CJ598ggULFuCMTVPewYPAyJFAYSHwyCOOW/qaU1MD3HEHcNVVciuko0lxhcjFkiVLzGsUlpeXY+fOnU7rQETkLZgYutAVVwDDhslXOC2Hdvbr1w8ajQZPPvkkAgMDMWzYMOTn5wM430X0+6PfO2wNPNNwBuHB4bgk9BKrlkF73UsdLX1x8uQZTJt2FJJ0GuvW/QEhIe10+ZWIiMgBZXIOnU6HQYMGobGxsckxlZWVqK+vxxNPPIFLLrnEHB8BoGdPeeKZW28FsrOBvn2BwEA51loc5tTHHwNDhwJvvAE8+iiwdi3w22/AgAFrAJwGIEy/X8Rtt5Xi9ttvN9/3kksuwYgRIzBt2jTodDqMHj36gp4PIiJ3YmLoQpIkz066axewfv357fn5+TAajTh9+jQaGhpQXl6O2bNnWwW/5vTu2htrUtdYdRttSVKYnr4ZXbr8gIsuCkRd3XAMG1aO0aP/0A61JSIick6SJMTFxSEqKgqvvPIK9u2z7v2Sn5+PFRbdbCorK63i40UXAR98AASZVneqqpLHypeXy5O/2YbR/Hw5aVSSx7vvBq69Fvj9d+Df/5bXGZ48GSgp2Yz9+68BEAz5q1IwgoMzsGTJEkiSBCEEhBDo1q0bpkyZgvj4eIwZMwYqZUIBImozvV6PsrIydxejQymTrCkzgBcVFbV4HH5HYmLoYrNny1c4LWdQW7hwod1jFy5c6HCcoL3WQG2E1urYliSFL700BmfODAIgB7Nvv70c6embO6LqREREdvXr1w+TJk3CJZdcYrX9iSeesHu8Zdy85BKgc2f7583MBIqLgVdeAR56SI7B5eXnk8dXXpGPu+EGwKIhEP/973+bnOvUqVN46qmnAADbtm3Du+++a3epCqKOpNfrzUmEXq9vsj8zM9NqLHdZWRmio6ORmZmJoqIiZGZmwmAwmM+lbJckCbm5udDr9Zg3b575/gaDATU1NU3Oo9frzQvZK8fZ7k9KSmr2cZQEyZJarUZiYqLTspeVlSEpKclqn1Ie27Lk5uYiOjoaAFBUVASDwWD3uaupqTGf39Hzafk65ObmwmAw2D2f5bnsvWZlZWXmdYOLioqQkpKCqqqqJo/jcspVL1/5AbBh/PjxwpPNny+EJAnx/ffybZVKJSD3VbH6UalU5vscqjskYpfECiyAiF0Sa/X3obpDVudXjrW3z1Lnzt8LQIinnhLi+HH5NyBvJyLfVVpaKjQajcjIyBCFhYUiIyNDFBcXm/clJiZa7cvJyRFCCFFcXGx1v5ycHKHRaMznLSwsFMXFxSI7O9sl9Rg/frwAsEF4QOzxlh9viJGWJEmyGx8lSbI6Th6gYf/nmmuc7+/RQ4jGRiEaGxvFypUrxenTp0VQUJDdx+3atasQQoivvvpKvPPOO6KxsdEdTwv5qeLiYvNntRBCpKWlNTlGo9GIwsJCq20pKSmitLTUfFutVgshhPmzXbmfQtleXV1tdS7b81jGDnv7lVjQ3ONY7re97ajsQsj1t91XXV1t936FhYVi/fr15vrk5ORY7bdXDqW8ts9nWlqaVb1LS0ubvBaWcdPZa5adnS0qKiocPv6FaEuMZIuhG9xzj9yN5fnn5dsxliveW7Dcbtty6Kw1UDnW2ZhCADhzZgAAuXtr167yb8vtROSbEhMTkZiYiFmzZiElJQXZ2dm48cYbzfuSk5Ot9ilXTHU6ndX90tLSkJ2dbb6aDJyfYMbXuwFRx/j555/xzTffAAAaGxsRGBho97hOrVjR/uOPne+vrpaHemzduhUzZ87Eww8/7LAl8OTJkwCA0aNHY+bMmZAkqcXlIP9j23W5FSOE7KqpqUFxcbH5tmXLHnB+qZ+CggKn5wkLC4PRaERycrLd/cr23Nxcp0sHzZs3D5mZmQ7Lqkwk1tzjKK1mLaGU3R6NRmN3gjMlfq1YscK8X6PRNGkdtGXv+TQajTAYDNDpdOZtiYmJ5hZJe4/t6DVTzuNJM3EzMXSDPn2Am28GXntNngktKyvL7nEPPPCA1W3L5LC5yWSUCWrsEULg6aefBnAEgNytta4OePZZeX/nzvvbVjEi6hDt/eXCngsJtlVVVSgoKGhVwCWyZ9euXdi0aRMaGhpQXFzsMEEbN24cAJi7eF18sf3z9ewpj0F85x1njyrPBjdq1CisW7cOmZmZ6NKli90jr7vuOhw4cAAAmBSSU/n5Tbsu2xv32hopKSkwGAxISkqCXq9vMoNzSUkJsrOznX7+1tTUQK1WO50BWtleUVHhtDwajcZh3LBMnpp7HI1GY5U8taTs9mRnZzssixKfwiymHD569KjVucNspiO293yWlZXZrU9GRobdczl6zQwGA7Kzs5GTk+MRYwsVTAzd5P77gRMngKVLgdTUVOTl5UGr1UKlUqF///4ICAjAihUrmkzN3dLWQEcaGhrw17/+FQ8/vA1AHwDA/PlAt27A44/Lx9xxh/O1DonIdTriy4WtCw22Go2mSVC1DLhELXXFFVfg3nvvhUqlwpQpUyCEsIqPWq0WCQkJ+Oyzz/DCCy8gOjoa+fn5sDNcCADw3HPA1KnyuoeOksegoErs3bsXgDzL6JgxY5Rut1YCAwMxcuRIbN++vb2qS15uwoSmPy+9JO/75z/l3089BRw/Lv8GACV/OHKk6X1borS0FNnZ2fjmm2+atBgqkpOTmySHyli4lStX4rPPPmthDZtnO/6uoKAA8+bNa/V4OWfHOyt7SUkJDAYDbrzxxiatlwUFBcjMzHSYvFpauXKlw9ZRe89na85l7zXT6XQoLi5GTk6O01ZZV7PfR4M6XEICMH488MILcpKYmpqK1NRU8/633noLc+bMwW233Ya8vDwEBJzP4duSEAJyF5jZs2fj/fcPQ6Vaj1GjBLTaLXjjjZ44c2YAOnfejzvuqMSSJWMuuH5E1DL33w/s2OF4v6lXHZ56Sj528WL5Ys6ddzpeiDs+3nqCK0cMBgOqqqpgNBrtBtuqqirk5OTAaDSitLTUvK+goAAFBQUIDw9v/kGIWiEkJMT8txACkiQ1iY8nT57EFVdcgYceegiTJ0/GmDFj0L+/vG/hQmDvXiAmBsjKAizuBr1evqhiq2fP/+DIken44osvMG3aNISHh6O4uBi//PILFi1ahL179yImJgZZWVmYMWMGWwqpRb7/Xv5tOVxn/nx57c22MhqN5glLdDodJk2aZLWvoqICRUVF0Gg0KCwsbNLd0fJ2e7DsLqqYNWsWEhMTW91rxLa1zpKzsicnJ5v3JyUlITc3F2lpaQ7LoiSgNTU1TmOYo+czMTHRbvdZRy2Jzl4zT8TE0I0eeACYPh1YtQqYOdN635///GccPHgQmZmZ6NOnD5555pkLCkaHDx/G1KlTsWVLNUJCtiMqKggffACEh49GTo5y1CDTDxF5CtOQpiZfLpTtF6K9gq3RaIRarW5xwCVy5vjx4ygoKMBll12G2NjYJvtDQkLw0Ucf4fLLL8emTZtQV1cHIQTCwz/FvffuR3V1NR588EF0tpmqNDUV2LlzJ/R6FYAY9O5djWee6YVZs7JRVFSEOXPmQKPR4I033sDatWsRHByMRx55BJGRkQCAhIQEdOrUiYkhmW3Y4HhfTIzcw2PxYvlzWxmuM3So/LtnT+f3t8d2TJplF/+ysjJz7w7lc7uj5ebm4tFHH7W7r72T0JbQaDR2E0ydToeamhpER0ebWw+NRqO5jPa6kTp6PpUkz7KrrGWrqe25nL1mnoiJoRtdey2g0cgfGraJIQA8/PDD+O2337B48WJcfPHFeOihh9r0OD/++COuuuoqHDhwFhEReyBEMNauBfi9jcj9mmvZGzbM/pcLrbb1XyraqrlgW1ZWhlmzZqGkpASAdcAlaq2LLroIXbp0seopY6tnz55Yt24dLrvsMlx55ZVYsGAB5s6da94vSRIeeeQRAPIyE59++im0Wi1++OEJAO8BAGpqOuPyy7/Hs8+uxMMPP4yxY8fi/fffR48ePbB582bU1taioqLCPM5q06ZNCA4OxrRp0zBkyJCOewLIJ2RlyS3U8+fLP5bb2yosLAxlZWUoKytDVVWVOSkzGAxYtGiRedyg0WhEVVUV9Ho9dDodjEYjCgsLkZyc3CQxqampwcqVK2E0GqHX65GSkmJ3WIHyuAUFBTAajeYLgko3SMv99oYmtPRxbB/TUdnLyspQUlICtVptLo9GozGP6bMsq9L7pbCw0NwtVVkSQ3n+LGOWs+czIyMDOTk55vUHw8LCoFarzfe3PZej18xjtWYKU2/4gZdNxf3cc/J02Vu22N/f0NAgZs6cKQCIt956q0XnzMvLE1qtVqhUKqHRaETXrl1FWFg/MXRorQgOFmLr1nasABF1qLw8+1Ps5+W1/ZzKkhRpaWnmqb1t9ylLUmRnZ4uMjAwhhP3lKhITE62m2i4uLm73Kbcd4XIVvh8jm7Njxw7RvXt3MXToUBEfH2+13NOLL74ohBDi6NGjAoB47LHHREBAgNXyExEREQKAmDlzpjh16pT5vOvWrRMLFixo8vPCCy+I+vp6d1WXvExenhBarRAqlfz7Qj633cFVSw9VVFRYLQnhqhjSEY93IefyhOUq2GLoZv/3f/KVpMWLgRUrmu4PCAjAm2++icOHD+P//u//sHv3bqxevdpqzIPl2Iv8/HzMthhEITeZB0Cr3Y49e7rhvfeAkSNdUDEiahfK29vZ2KnWSkxMtBoz2NJ9Op2uySx1SvdS27+JLlRjYyMOHTpk7sppT1xcHN5//31MmTLFagbThoYG/Oc//0F6ejrCwsKwbds2LFy4EI2NjVb3r6ysxIgRI7BixQqrFsrY2Fhs2bKlyeNdffXVUKlU7VA78gepqRf2We1uaWlp5sXXO5KyLIQ72OtG6gnnchfOSupm3boBc+cChYWAaQbsJjp37oz33nsPffv2RXZ2NsrLy9HQ0IDy8nLMnj0b+abpCevr6/HEE0/YOcNilJcPxPPPA9OmdVxdiKhjpKYCu3cD9fXyb2/+okHUUp9//jmWLVuGEydOOD1u4sSJdsdT/fzzz+ZuW0lJSfjYwYKG3333XZNuq1FRUU3WUIyNjfWo9caIOpparYZarW4y82h7UrqAWrJcG7ejlZSUtNvQhws5V1FRkUcklZIQTadk9maSJG0YP378+A2uGnzTDn76SR5rGB4uL7TrqEUgJiYG+/bta3L/4OBgqNVqHDp0qMnVUOABAM9Akp5BY+ODHVUFIiKXmzBhAjZu3LhRCDHB3WXxFt4UI6uqqlBZWYnBgwc7HW/Y2NiILl262F3zUKVSYdCgQfj5559x6tQpu/cPCAhAQ0NDk+3vv/8+du7cCQAICgpCeno6QkND21gbIiLXakuMZIuhB/jqK3nU0JEjztcp+/HHH+3e//Tp07jqqqvw2GOPoW/fvgBuBvAtgHoAzwDYgqFDX+vYShAREbWjsLAwxMTEOE0KAaC4uNhuUgjIXUq1Wi3S0tLQu3dvu8cMVaaJNB2vXIC1bIUcN24ck0Ii8nlMDD3AwoXyb9tFUJXtipiYGLv3j42NxbJly/DEE09g+vSVAPIBDAOgjIMYhQkTXumAkhMREXWMY8eO4ejRo9i6davDC6MAMGXKFGi1Wrv7tFotioqKsHjxYjzzzDN2j8mymCbym2++wTvvvIODBw8iKioK06dPh06nw+jRoy+sMkREXoCJoQfYu1f+bblOmeV2RZaDOY4tt2/YIC9Ob5tkbtzIReuJiMh71NbW4sUXX8Qnn3yCjz76CJ999hn27NmDmpoa2A6DaUl8TE1NRV5eHrRaLVQqFbRaLfLy8qwmcBs5ciRuvvlmREZGQpIkxMXFYcyYMZxwhoj8Amcl9QCOFkENCQG+++78YqhK8Fq4cGGTWUkbGoC33gL27JGPtV0M2zbJJCLvUnmiEgAQcVGEm0tC5BpRUVHo3r07amtrUVtbi02bNpn32a4n6Cw+WkpNTW2yTQiBr7/+GklJSejcuTMGDx7cwTUjImeU9ReVdQb9ndFoRE1NDQwGA0JCQtCnT58Om8WVLYYeQLmgOX++PEvp44/Lt8+elRe3vuOO8zOWpqamYvfu3aivr8fu3btx882p+OgjIC5OXvoiOFg+bvFioK7ufJLpoBcqEXmByhOVmPjGREx8Y6I5QbwQZWVlSEpKQmZmJoqKipCZmYnc3FzzfmUB4MzMTPPx0dHRmDdvnmkJHHkGtR49ekCv15vvp9frceONN+LDDz9EdHS01fkNBsMFl5v8iyRJiI2NtbsvJCQEAwcOtNpmGx8tE8Bjx47ZbWkEgIMHD8JgMODbb79t3woQdQC9Xo+ioiIUFRVZff4qMjMzrWYRVT6/7X0e6/V683ZJkpCbmwu9Xo958+aZ728wGMyzhFqeR6/XN4kbtvuVcbrOHsdoNDaZgVRZfN5Z2Z3FMduy5ObmIjo6GoAcuwwGg93nTkm+nD2flq9Dbm6uOV7ans/euVrC3utbVlYGjUYDnU6HkydPoqqqqtXnbbHWLHroDT/w0sV77S2CWlkpxP33C9GpkxCdOwvxt78J8cor548bMECIwYOFAOTfhYVCvP22aPfFsInIfQ7VHRKxS2IFFkBgAUTsklhxqO7QBZ83LS1NlJaWmm+r1WpRXV0tiouLRVpamhBCCJ1OZz4mJSXF6ngh5MV4lWOFEFYLFNser1arL7jMtrjAve/HyF9++cXuQvMVFRVtOk92drZ46623hMFgEOXl5aK6ulo0NjaKQ4cOicbGxg6qBfmr9l7gvri4WBQXF5tvW37+KjQajdVnsRCOP48tF1TXaDTmv5Xt1dXVTj/XMzIyrMpjuz87O7tFj2O7sLvlbWexxFEcs3e/wsJCsX79enN9cnJy7MY0W/aez7S0NKt6l5aWNnkt2rJYfXOvb3Z2tqioqGjxudsSI72ixVCSpGzTb59dPdneOmW9esktft9/D9x8M/DMM8Bdd8ndThsagP375X233y7fJyVFns00Lw/QagGVSv6dl8d1z4i8kdJSuOfwHsT2ikVsr1jsObyn3VoOLWk0GqjVauh0OuTk5ACQu68468qTlpYGg8Fg7uaiVqsdHhsWFmZubaT24+vxUelOaqkt6wkq5zl16hQqKiqwadMmFBYW4rnnnsN//vMfVFdXQ5Kk9iw6+bn8fPk7mfKdzdGM861RU1OD4uJi823Llj3g/ELxBQUFTs+jfB4nJyfb3a9sz83Nddplcd68eeaeJfbKqsSP5h5Hp9OhqKjIaZlty26PEsfslUWn02HFihXm/RqNptkWPXvPp9FohMFgsFqvMDEx0dwieSGcvb7KY3b0WqpekRgCSJMkqQKAX36r6N8feO01QPmfs51YZutWICjo/PFcDJvI+9kmhetvXY/1t67vsOQwOzvb6rZerzcniM5kZmaau/c4WthXSRq5OHiH8On4KEmS1XISQUFB5i+Rv/zyCwDn3UQtz9OabqlELTFhQtOfl16S9/3zn/bvk5Eh/z5ypOl9m5OSkgKDwYCkpCTo9fomF+5KSkqQnZ3tNOGx/Dx2dOFP2V5RUeG0PBqNxmGSZhkTmnscjUZjlRC1pOz22MYxy7IoCaHlIvJHjx61OrftAvP2ns+ysjK79clQXlibcxkMBkyaNMnc3dSy26zSFVXpAuvo9TUYDMjOzkZOTk6LE+i28pbJZ+4UQnTsM+EF9u+Xf3NiGSLfcf+6+7Hj9x1W2842nMXOQztx8txJc1KoTDqz/tb15oRxwHMDENc7Dp1UnazuH98nHouvXNzsY5eUlKCqqgo5OTkwGo0oLS0178vIyMCNN96I5ORkpy2BaWlpyM7ObnLlGpCDWVVVFYxGIz777LNmy0Nt4vPxUavVYuvWrQDk9QQB4Ndff0VdXR0AefbS5cuXI+ieawUAACAASURBVDg4GH379kVkZCQiIyPRt29fhIaGmlsChw4dii1btjQ5/9VXX81ZR6ndff+9/e0HD17YeUtLS2EwGJCTk4N58+bZvYCXnJzc5GJdR30e246/KygoQE5OjtU6oC3hbNycs7I7i2MFBQUoKChAeHh4s4+/cuVKpKXZ73hh7/ls6bl0Oh0yMzPNrX05OTlITEw0J346nc6cNGZkZNh9fXU6ndVjW47tbG/ekhhqJEnSAUgUQliN7jR1n7F8JYccvNB3nYdyNHspJ5YhorZITk42B6akpCTk5uaau/YkJiZCo9EgNzfX6kqooqioyNzFSKPR2L2Cq5ybOpTD+Aj4RoxU1hOsq6vDqFGjoFKpkJ6ejsBA+StMbW0tQkJCcPLkSVRUVFi1cljOXmrbJRVoW7dUIsWGDY73Kd/ZbCkN4D17Or+/PUaj0TwJiU6nw6RJk6z2VVRUoKioCBqNBoWFhU26O7b357Fld1HFrFmzkJiY2OqJV2xb6yw5K7u9OKYkZfbKoiSgNTU1ThNGR89nYmKi3e6zjloSHdXtm2++sYqhSmLr6PV1Fa9IDJVgJ0nSJEmSdEIIg8W+XADm1FmSpA2RkZHj3VDMDpeVJfdPnz9f/rHcTkTeyVHLnmVX0olvTMT6W9cDQJPupe21fIVGo0FYWBgMBoM5uNXU1GDEiBF2j+d4Qc/gLD6a9nt9jFTWE7SkJIVCCGzdutVhi58QAt9//z2GDBkCtVqNmJgY7DV1swkKCsLkyZM7tvDkt5TvbPa2t5XtODPL3hxlZWXmrpRKktTRcnNz8eijj9rd546Lgkocs1eWmpoaREdHm2OX0Wg0l9FeN1JHz6eSuFm2IFq2mto7l6OyKomg0WjEiBEjnL6+ruIRiaGDQfNGIYTBtK/K1FXmKAC/vbSnjBVcuFDuPhoTI3/AcAwhke+JuCjCqtvoxDcmAkC7JIVlZWUoKSmBWq2G0Wg0B6eUlBTU1NRg5cqVTcY8lJWVoaCgAEajEQUFBVbjJ4xGI3JycsxBtKysDEajEYWFhc12RSXnGB+dkyQJc+bMQUVFBd55550m+wcMGGBOIgHgsssuMyeG48aNQ2hoqMvKSv6lI76zhYWFoaysDGVlZaiqqjInZQaDAYsWLTKPGzQajaiqqjKvB+js81j5zDcajdDr9UhJSbHbiq48rhIHjEYj1Gq1udXLcr+9cYAtfRzbx3RUdmdxzDZmKV1NCwsLzctLKEtiKM+fbbdbR89nRkYGcnJyoNfrYTQaERYWZp64zdG5lCU5lHLV1NQgOzvbajmKjIwMFBUV2X19XUlyNljbE0iSlAg5CNZIkpQDIEcIUebk+A3jx48fv6G17fNERB7IsuUQQLu3FHqzCRMmYOPGjRuFEBPcXRZ3aG18NN3HJ2OkEAKLFy9GbW2teVtsbCxuvPHGJsft2rXLqlsqEdmnJEIdTUmclCTTsjuoK7Tn47mi7C19jLbESI+fldQU5GZKkpQCoKK5oEdE5EuUlkNluQomhaRgfDzP3uyl9rqJKt1Sx4wZw6SQqBlpaWkdPgsmAKuk0NVa2vXT1edyF4/oStoc0xgJIiK/pCSHyt9ECsbH82xnL2U3UaILo1aroVarm12n9kIoXUAt1dTUOJ3MpT2VlJS023jI9jyXI0VFRR2afHpFYkhE5O+YEBI5Zzt7KRFduI5OdOyNM3RF91VFe9bPFRPudHTLKhNDIiIi8nr2Zi8lIqKW8/gxhkRERERERNSxmBgSERERERH5OSaGREREREREfo6JIRERERERkZ9jYkhEREREROTnJCGEu8vQriRJ+l9oaOjF8fHx7i4KERF1oB07duDYsWO/CiGi3F0Wb8EYSUTkH9oSI30xMdwOoBeAH1t510gAB9u/RC7nC/XwhToAvlEP1sFz+EI92rsOAwEcFkIktOM5fZqfx0hfqAPgG/XwhToAvlEP1sFzuD1G+lxi2FaSJJUIIZLdXY4L5Qv18IU6AL5RD9bBc/hCPXyhDv7KF147X6gD4Bv18IU6AL5RD9bBc3hCPTjGkIiIiIiIyM8xMSQiIiIiIvJzTAyJiIiIiIj8HBPD83LdXYB24gv18IU6AL5RD9bBc/hCPXyhDv7KF147X6gD4Bv18IU6AL5RD9bBc7i9Hpx8hoiIiIiIyM+xxZCIiIiIiMjP+W1iKElSopN92abfaa4rERG1F0mSMhxsT5EkSedovydxUgd+PlGHY4wk8l2MkeSIXyaGkiTpABQ6OSRNkqQKAEYXFanVJElKM/1kO9jvFW/uFtTD49/gpudZ5wOvRXP18PjXAjC/vyfZ2Z4IAEIIA4AaZ1983c1RHUw8/vMJaP7/xVveF/6IMdIz+EJ8BHwjRvpKfAQYIz2BJ8dHv0wMTf/0zv5h7hRCRJuO8zimN4RBCJELQGO6bbnfK97czdXDxKPf4KYy32h6rhNtn2svey0c1sPEo1+LFpgFoMb0txGAvf83b+DRn08WHP6/eMv7wl8xRrqfL8RHwDdipJ/ER4Ax0pU8Nj76ZWLYAhoPv3qlwfk3rNF025K3vLmbqwfg4W9wIYRBCDHPdFMjhCizOcQrXosW1APw8NcCkD9QnZRPDaDK4na4C4rUas3UAfD8zyeFs/8Xr3hfkEOe/j/oCzHS6+Mj4Bsx0lfiI8AY6UE8Nj4yMbRDCKE3vVjhDq7SuZUQItd0FREAEgGU2BziFW/uFtQD8I43uNLXfZ6dXV7xWiic1APwjtcizN0FaAdO6+Dpn08WnP2/eNX7gqx5+v+gL8RIX4qPgG/ESB+IjwBjpKfw2PjIxNCGqT9/iunmUdi/SucRTM3LZQ6uXnkNZ/Xwkjc4hBB6APMkSVK7uywXwlk9PP21aMFVxBqcDyhqyO9vj9JcHbzp88nT/1+obbzpf9AXYqQvxEfAN2KkN8dHgDHSk3jy/wsTQxOLN3oJAOWfLhr2r9J5Cp0QItPOdo9/c9uwWw9veINLkmQ53sAIwHYgsVe8Fs3VwxteC8hX4FJMg7nDlPpYvLcLcL7cGpx/n3uS5urgFZ9PLfh/8Yr3BZ3nbf+DJr4QI702PgK+ESN9JD4CjJEewdPjo18mhqYXJNnihQGAzwDAdFVupmlfhadeaZQkKc109UoZGO1tb24AzdbD49/gkPt+W76BjYBXvhbN1cPjXwshRJEQosh00/KKruV7W/k/q/HE93YL6+Dxn09w8P/ihe8Lv8QY6Rl8ID4CvhEjvT4+AoyRHsSj46MkhHDl41E7kM5PJV4F+cPqRiGEQZKkUiFEkumYNJgGrFuMU/AorahHFeR66N1XWvtMb+SZpptJygB1L3wtWloPj30tyLPY+3/xtvcFeSdfiJG+EB8B34iRjI/U3jw5PjIxJCIiIiIi8nN+2ZWUiIiIiIiIzmNiSERERERE5OeYGBL5CdPMal47VTgREVFHYHwkkjExJPIDkiRpYBrI7O6yEBEReQrGR6LzmBgS+QEhhBL0jO4uCxERkadgfCQ6j4khkReQJClbkqSMZo5RK2tdOTCrnYtFRETkVoyPRO2HiSGRdyhowTEzhRDOFkJNgbxQLxERka9gfCRqJ0wMifyAJEmJAIrAq6JERERmjI9E5wW6uwBE5Jipe0wZgMRmjlMDqHJySLIQIlOSpOr2LB8REZE7MD4StT+2GBJ5KEmS0gCUmbq/OOsCA8jdZIpacNqSZsZZEBEReTTGR6KOwcSQyHMlwflVzhYxTcUdLUlSCuRZ12680HMSERG5EeMjUQdgV1Iiz1UKIKy5g1rQTSZRCJFpOtZgOi8REZG3Ynwk6gBsMSTyUEKIXACJpq4tOgCTTEHOlg4OutKY7vuoaXA9IK/VFNbc1N5ERESeivGRqGNIQgh3l4GILoAkSWmmIElEREQmjI9ErcMWQyIv1oJuMkRERH6H8ZGo9ZgYEnm3ZDQ/IxsREZG/YXwkaiV2JSUiIiIiIvJzbDEkIiIiIiLyc0wMiYiIiIiI/BwTQyIiIiIiIj/HxJCIiIiIiMjPMTEkIiIiIiLyc0wMiYiIiIiI/BwTQyIiIiIiIj/HxJDIjSRJUkuSpJMkKUOSJJ3NvkR3lYuIiMidGB+JXI+JIZF7zQRgFELoAWTa7NO4oTxERESegPGRyMWYGBK1A9OVzWrTlc0U00+17VVOW0KIXCGE0XT10+ii4kKSJI0kSYWSJJUqV15NZRamOqibub/OdHyi8rdrSk5ERN6E8ZHxkbyHJIRwdxmIvJ4kSRoAiUKIItPtNAA3CiEmtfD+2QAWAQgDoATLJAClgBwgO6DMaQCShBDzLLZVAJgkhHAYhE33U5uu4irbUgCMEELYXtUlIiI/xvjI+Ejeg4khUTtQriAKIWpMf+8HMEAIUdOC+6YAMAAIsww4kiSlKIG0g8rc6sCn1E0I0cPOvmaDJhER+RfGR8ZH8h7sSkrUDoQQNRZB7lUAmcptU1eSCtNvnSRJOUqgNAW9bACFAObZPblnSQZQ5WCfEQAnBCAiIjPGRwCMj+QlAt1dACJfYhozobHs2iKEMEiSZIQ8iF4ZL5EMwGC64unoqqcrrixqbMY/hCl/mIJzMuRgViaEMDRzrrBm9hMRkZ9ifCTyfEwMidpXDgDzuAlJknQWAcPySqLTwesAIIQoa+ey2WO07I5jGsuhmAk5OBskSSqG3J2nBI5ng9MAcEWZiYjI+zA+Enk4diUlaieSJOUAyFHGEJiuKHrtlNr2ZoQzdf+ZJ0lShuWxpvEYuRw/QUREthgfGR/JOzAxJGoHpuCQBsBomqY6A6YZ00z7NABmmoLhJACTmpvyuoWPW2p7npZsM80SNwlAsuV03JC7u6TY3H8WLNaQMnUDUuppnoqbM64REZEtxkfGR/IenJWUiBxyNCMcERGRP2N8JF/EFkMisssLZ4QjIiLqcIyP5KvYYkhEREREROTn2GJIRERERETk55gYEhERERER+TkmhkRERERERH6OiSEREREREZGfC3R3AdqbJEnbAfQC8KO7y0JERB1qIIDDQogEdxfEWzBGEhH5jVbHSJ9LDAH0Cg0NvTg+Pv5idxeEiIg6zo4dO3Ds2DF3F8PbMEYSEfmBtsRIX0wMf4yPj794w4YN7i4HERF1oAkTJmDjxo1s+WodxkgiIj/QlhjJMYZERERERER+jokhEREROXXs2DHU1NRACOHuohARUQfx2K6kkiRlCCH0pr9TANQASFS2ERER+SN3xMfa2losX74cwcHB6Nu3LyIjIxEZGYm+ffsiNDQUkiR11EMTEZGLeGRiKEmSDsAkAHpJkhIBQAhhkCRJI0lSohCizL0lJCIicj13xceoqCh0794dtbW1qKioQEVFhXlfcHAwpk2bhiFDhnTEQxMRkYt4Q1fSWZCvhgKAEYDOjWUhIiLyFC6Lj5IkITY21u6+kJAQDBw4sKMemoiIXMTjEkPTFU+DxSY1gCqL2+EuLhIREZHbuTs+OkoMr776aqhUqo58aCIicgFP7Eoa1pqDJUlKA5BmsWnIwYMH27dERERE7teq+Ai0b4y07E6qiI2NhUajadP5iIjIs7g8MTQFKVtG0xgJ26uhgNxNRgmGagBHLXcKIXIB5Fqcf0NkZOT49iwzERFRR2vv+Ai0b4yUJAlDhw7F1q1bAQBBQUGYPHlyW05FREQOpKcDy5YBZ84AnTsDd9wBLFnimsd2eWJoClKOaCRJ0kAOdGGmgfUFAJKV/QBsAyMREZHX84b4qNVqzYnhuHHjEBoa2tEPSUTkF44dO4a//a0zli3rYt525gzw0kvy365IDj1qjKEQokgIUWS6qTZtKwPMM7HVcEZSIiLyN54SH6OiojB16lSMHDkSw4cP7+iHIyLyG7W1tXj9dfttdsuWuWYNWU8cY9ik60szV1GJiIj8grvjoyRJiIqKwocffoi+ffsiLi7OlQ9PROSzzp2LQkOD/X1nzgD79u3r8GWBPKrFkIiIiDxbWFgYZs2ahejoaHcXhYjIJ6xZAyQkSA73BwY2uGRZICaGRERE1GIqlQoxMTHo2rWru4tCROTVTpwAZsxoxDXXAD16HEd0dIXd4664Yr9LlgViYkhEREStUl1djb1797q7GEREXmvbNiAxEVi3TkJ4+Bu49toFSEh4FHFxm6BS1QMQUKnqER29DpL0V5eUySPHGBIREZHn2rlzJzZu3IisrCwEBQW5uzhERF6jthaYMkVg61aBqCgJH34oISlpGtasCUJ5eRcIsRjXX38pAODs2bN48cUX8cIL77ikbEwMiYiIqFUSEhIQGxvrkq5NRES+Yv164OqrgdOnJQA78Le/7cTgwVdAre6H1NRU1NXVobq6GsuXLwcAXHXVVfjXv/7lsvKxKykRERG1SmhoKCIiIhAQwK8RRETNOXcOWLAAmDRJQKUCHn8cKC4+iosv7ooVK1bg7NmzAICuXbsiKioK06dPh06nw+jRo11aTrYYEhERUavt27cPnTp1woABA9xdFCIij7V/PzBtGvDtt0BgYAE2b74MsbGRCArSoaqqCn/84x/RqVMn8/GSJLltKSAmhkRERNRqn332GXr06MHEkIjIjoYGYOFCQK8XkCQJDz9che7df8S2bcdx4EAkrr32WoSFhSEsLMzdRTVjHxAiInKp/Px8DBs2DIGBgRg2bBjy8/PdXSRqg5tvvhkzZsxwdzGIiDzOtm1ARITA448DISE/YPduQK8Pw2OPPYYhQ4ZAo9E4vK87YyRbDImIyGXy8/Mxe/Zs8+3y8nLz7dTUVHcVi9qgR48e7i4CEZFHEQJYuhRITwfOnZMwbNgOTJz4Br7+ehQ6d56A3r17Y9y4cQ7v7+4YyRZDIiJymYULF7ZqO3mu48ePY/PmzaiurnZ3UYiI3O7334Fx4xqRlgYMH34cn38O7NoVh0WL/omDBw+isrKy2XO4O0ayxZCIiFzG0aLoXCzd+5w+fRoGgwGhoaFsPSQiv/bJJ8DttwMnTgDdu8/HlVdK6NZtKoAkXHTRRbj33nsRGNh82vXdd9/Z3e6qGMnEkIiIXOL99993uC8mJsaFJaH2EB4ejoyMDAQHB7u7KERELnXPPY149dVG1NerIEmAEBJiYwU++igAUVF/wYEDB7B69Wr06dMHUVFRzSaFtbW1uOeee9DY2Gh3v6tiJLuS2uCkCERE7evUqVO45557cP3116Nfv352j8nKynJxqagt0tM3o0uXHyBJ9QgJqcBDD5W5u0hERC5z7NgxzJ17Gi+/HID6+kAAEoSQAABRUfsxYEA1IiIikJiYiLlz5yIqKqrZc27btg0JCQlYsWIFUlJS7B7jqhjJxNCCMuCzvLwcDQ0N5gGfTA6JiNqmvLwcI0eOxMsvv4y//e1v2LdvH/Ly8qDVaqFSqaDVapGXl8eJZ7xAevpmvPTSGJw5MwhAIM6cGYSXXhqDOXPWubtoREQuUVtbi9dft9/69/nn/fH666/j7NmzkCQJF198sdNzNTY2Qq/XY8yYMaivr8cXX3yBwsJCt8ZIdiW14GzAJ7+0EBG1nBACOTk5eOCBB9C9e3esXbsWV155JQB5ZjV+pnqfZcsi7G5fuzYBDQ0NUKlULi4REZFrhYREoaHB/r76+gDExsYiKCio2fMcPHgQc+bMgcFgQEpKCnJzc81jtd0ZI9liaIGTIhARXbiqqiqkpKTg7rvvxrhx47Bz505zUkje68wZ+wvZHzkSzqSQiHzepk1AUpLkcL9K1QCdTgdJcnwMAKxZswZxcXHYvHkzcnNzsXLlSo+ZwIuJoQVHAzs5KQIRUct88cUXiIuLw0cffYT//Oc/WLt2Lfr06ePuYlE76Nx5f6u2ExH5gvp64JprgLFjBaqra6FWf2b3uD/8weD0ItmZM2fw4IMP4pprrkGfPn1QUlKCO++8s9lE0pWYGFpwNLCTkyIQETlXX1+PBQsWYOLEiejSpQu++uorPPTQQwgIYJjxFXfcYX8NrpkzK7B9+3YXl4aIqOMdPgxotcCaNUBwcDXCw69DdPQjiIvbDJWqHoCASlWP6Oh1eOEF4fA8+/btw+jRo/Hss8/i3nvvxbZt2xAbG+u6irQQxxhaUPrzLly4EOXl5ejevTtefvlljoUhInLil19+wS233IIvv/wSc+bMwYsvvohu3bq5u1jUzpYsGQNgM3JyLkFDQz8EBv4PaWk/IyHhf6is9Jwr3kRE7WHTJuDGGxtQVRWAWbMkLF0ajJMnC7F06VL06rUHv/1mAAAEBQUhPT0doaGhTc4hhMDrr7+Oe++9F8HBwfjggw8wdepUV1elxXgp10Zqaip2796NlJQU9OrVi0khEZET7777LuLi4rB9+3a89dZbeOONN5gU+rAlS8agpET+e+rUA1iyZAzmzp2LKVOmuLdgRETtKC8PmDZN4MiRX5GQcA9ef/00unYNRkRERJPPvHHjxtlNCo8dO4bZs2fj9ttvx8iRI7Fz506PTgoBJoYOxcfHo6KiArW1te4uChGRxzl58iTuuusupKSkYNCgQdi+fTtuueUWdxeLXCAuLgrBwRkICDC4uyhERO3q0CHg1lsFbrkFGDRIwssv/4inn56N5557Dvv27QMAREREoF+/fpg+fTp0Oh1Gjx7d5DxbtmxBQkICVq5ciX/9618wGAzNLl/hCdiV1IGEhAQAwK5du3D55Ze7uTRERJ7j22+/xU033YQ9e/YgIyMDTz31FDp16uTuYpGLSJKEUaNKcODASQDzcejQIXz++ee44oorEBFhf0kLIiJP9/HHwA03CJw9K2HatH0oKhqCwMA/ob6+HlVVVejdu7f5WEmSEBcX1+QcjY2NyM7Oxvz58xEVFYUvv/zSbuLoqdhi6EB8fDwAcEA9EZGJEAIvvfQSRowYgaNHj+KTTz5BdnY2k0I/FBMzGtu3R+LECXn9wpqaGpw6dcrdxSIiajUhgFdfBa67Djh3Dujf/2VcddUGGAzrUF9fj8DAQEydOhVqtdrpeX777TdMmjQJWVlZSElJwY4dO7wqKQSYGDoUGRmJXr16YceOHe4uChGR2x09ehTXX3890tPTMXHiROzatQuTJ092d7HITQIDdTh79j2sXv0Levbsibvvvhv9+/d3d7GIiFqlthaYM0cgLQ0YObIBW7dKMBrnYeLEiSgtLcWvv/7aovOsXr0aw4cPx5YtW7Bs2TKsWLGi2UTSEzExdECSJMTHxzMxJCK/lJ+fj2HDhiEwMBADBgzAoEGDsGbNGjzzzDP4+OOP2WXQz115pbw2ZXHxYTeXhIiobQ4eBK68Eli1qhHAPzBr1hIMHFiNgIAADB48GH/9618dXvCyjJHh4eG47rrrEBUVhdLSUtx+++0etTZhazAxdCIhIQG7d+/GuXPn3F0UIiKXyc/Px+zZs1FeXo6Ghgb89NNPqK6uxj/+8Q888MADXJuQoNMNBHAMpaUNAICvv/4ab7/9tnsLRUTUQosWAXFxAjt3As8/r8L69RMxcmQSXn75ZVRVVQGAwxm2bWOkcvz999+PmJgYl9WhIzC6OxEfH4+zZ8/iu+++c3dRiIhcZuHChXa3r1ixwsUlIU/VqVMQunb9Efv3dwcABAYGolOnThDC8QLPRETuduoUMHo0kJUFHDlyGG+//T3uuAOYMGEChg8fjrFjxzbbBdRRjHz66ac7osguxcTQCWUCGnYnJSJ/snfv3lZtJ/90ySVVOHbsD6ivFxgxYgRmzpzptd2niMj3/fSTnBRu2QIMHHgO1177MCIjq7BmzRoIIdCtWzeMHTvWaa+Y+vp67Nmzx+4+X4iRTAydGDx4MIKDg5kYEpHfyM3NRWNjo9193t5FhtrXjBm/Afgjfv/9oLuLQkTURHo60KULIElAUBAwZEgj9u49jSVLBL7/PggffvgGzp49i19++QVnzpxp9nyVlZWYNGmSw54RvhAjmRg6oVKpMHz4cCaGROTzTp8+jTvvvBPz5s3DsGHD7B6TlZXl4lKRp2lsbEROTg4WLVqECRP6ASjHrl07IITA0qVLsXHjRncXkYgI6enASy8BSr5XXw+cPRuAhob3MXHiXhw5Ik+cNXbsWNxxxx3o0qWL0/N98803SEpKwpYtW3DXXXfZPcYXYiQTw2bEx8dj+/btHDdBRD7rwIEDGD9+PJYuXYq///3v2L59O/Ly8qDVaqFSqaDVapGXl4fU1FR3F5Xc7NFHv8Vdd41BVtbDuOmmYQBeQn5+HSRJQu/evdG9e3d3F5GI/NyxY8ewdKn97+0BAbOwdetWFBQUoLGxEZIkISgoyOn5li1bhssvvxwqlQqbN2/Gyy+/7LMxMtDdBfB08fHxyMnJwS+//MI1mojI52zYsAEzZ87E6dOnsWrVKlx//fUAgNTUVJ8IctR+8vMBvT7OfPvw4QgAd2P16p8AANddd517CkZEZKG2thZnz9q/SHX2LMzdQZubYfvMmTO47777kJOTg0mTJmHFihUIDw8H4Lsxki2GzeAENETki4QQePbZZ6HT6RAeHo5t27aZk0Iie558Ul666amngOPH5d8AcOxYlPkYIQR72BCRW33zTZTDfSpVA+rq6hAV5fgYAPj1118xYcIE5OTk4JFHHsHatWvNSaEv87jEUJKkbNPvNIttKZIk6SRJynB1eYYPH46AgAAmhkTkM06cOIHZs2fjwQcfxNSpU7F161afGDTv69wdH3/4QQUAuP9+oGtX+bcsED/8UAej0Yjs7Gz8/vvvHV0UIiK7HnoImDFDQnBwrd39I0bswsCBA52e48svv0RSUhK+/fZbFBUVYdGiRVCpVB1RXI/jcYkhgDRJkioAGAFAkqREABBCGADUKLddJSQkBIMHD8b27dtd+bBERB2ioqICl112Gd555x0sXLgQ7777LseFeQ+3xcfGxkaoVD8AABYvBurqgGefPb//gw9+Ro8ePTB8+HB06tSpo4pBRGRXfT1w333AM88AkZHb0avXSIwYpsvBlQAAIABJREFUsQ0qVT0AAZWqHiNGbMMll2Q7TPKEEHj++efxpz/9CaGhodi2bRtmzJjh2oq4mSeOMbxTCFFkcXsWgGLT30YAOgBlrixQfHw8vv76a1c+JBFRu1u7di1SU1MhSRLWrl2LKVOmuLtI1Dpui4/FxcU4d+4NAPmYPx+YP996/5YtR/HQQ1pcffXVHfHwREQOffstkJraiN27A/DAA8Dllx9AaurPuO22j3HNNWvNx5WXl+O22/7P7jlOnjyJefPm4e2338bUqVPx5ptvIjQ01FVV8Bie2GKosekWowZQZbHfqoOvJElpkiSVKD8Akg4ebN81leLj4/Hzzz+jurq6Xc9LROQKjY2N+Oc//4lrrrkG/fv3R2lpKZNC79Sq+Ai0X4ycMmUKhMhHXh4QFSWPIezRoxpvvy0QFjYQavWb5mPPnj3b6vMTEbXFO+8ACQkCu3dL0GiegV5fjxtumIrTp08jNjbWfFxQUBBeffVVXHXVVU3OsX//fowZMwZ5eXl46qmn8N577/llUgh4YGIohNCbusWES5Kka8HxuUKIZOUHQGlkZGS7likhIQEAsHPnznY9LxFRRzt27BhuuOEGzJ8/H6mpqfjqq68wYMAAdxeL2qC18dF0n3aNkampwJdfSgCA2bN/w+zZEpKSNOZx+B988AFeeeWVNp+fiKil3nwTuOUWAJBw771bkZnZFWvWrMEPP8jd3i+77DLzsePGjbOb7H366adITk7GTz/9hNWrV+Oxxx5rdrZSX+byrqSWg+YtGIUQBtO+KlNXmaMANABqAISZjlObtrtUXJw8Pff27dsxYcIEVz88EVGbfPfdd5g+fToqKirw3HPP4S9/+QskSXJ3sZCfDyxcCOzdC8TEAFlZcsLh77wlPvbvL79u0dFaAEDPntNhMESiquocYmJi0Lt3bwghPOJ/jYh8jxDAXXcBublAXNxRrFwZjsGDR+Hs2US8/vrrCAsLw6BBgxAVFYXp06ejrq4Oo0aNsjmHwL///W/8/e9/x7Bhw7Bq1apmJ6XxBy5PDIUQuU52l8A0qB5ANIAc07Zk0zYNAEPHlc6+3r17IzIykjOTEpHXWLVqFW699VaEhITg888/x7hx49xdJAByUjh79vnb5eXnb/t7cugt8VGSgO++A44ePYqTJ4PRt68WQozH6tUVmDNniCuKQER+6vRp4M47gcJCgV691iAg4ElERHyChoZu6NSpE26//XYEBsrpjSRJ5sYdS8ePH8dtt92GVatW4aabbsLSpUtx0UUXuboqHsmj2kqFEGUAZkqSlAKgQghRZtoGU7eZGuW2q8XHxzMxJCKP19DQgEcffRQzZsyAVqtFWVmZxySFgNxSCDRdC0/ZTvZ5WnwsLS1Fz5498emnn+Lqq+WuqZ99dgSAvCj0yZMnXVUUIvITmzcDiYkCb78NPPaYhO3bE7B69XtYunQpiovlebiUpNCRffv2YeTIkfjggw/w3//+F/n5+UwKLXjcrKT2rpg2cxXVJeLj41FcXIwzZ86gc+fO7i4OEVETR48exc0334zi4mKkpaXh+eef96jPq1OngD175L8t18KbP1/uVkrOeVJ8rKvTIiLiMCTpFMaOjQRwBGVlAo2NjdDr9Rg9ejR0uhYNgyQiataSJcBf/iIghMCf/vQy/v73uyFJfQEAl19+eYu6gb7//vuYM2cOunTpguLiYkycOLGji+11PKrF0JMlJCSgvr4e5eXl7i4KEREAID8/H8OGDUNgYCAGDhyImJgYbNy4Ea+++ipycnI8KinctAmIi5PHhgBN18KLiXFf2aj1oqK6oLKyJyor+yEoKBDduxvx889qBAQE4KqrrkIMX1AiagdCAC++CPzlL0BgoISbbnobV155Alu3bsWRI3IvhVGjRqFnz55N7msZIyMiInD99ddjyJAhKC0tZVLoABNDOypPVKLyRKXVtvj4eABgd1Ii8gj5+fmYPXs2ysvL0dDQgIqKChw5cgSPPfYY5s6d6+7imdXVyQF93Dh5AeJHH5W3z58PdOsGPP64fDsry31lpNbTaIDQUIG1aw9BCIGBAytx6tRRNDYKJCcnIyoqyt1FJCIvd+YMMGeOEkPqsG8fsGLFHKSnp2PTpk0oLS11eF/bGHn48GEAQHp6Ovr16+eqKngdJoY2Kk9UYuIbEzHxjYlWyWF0dDQuuugiJoZE5BEWOhiUV1BQ4OKSOGYwAJdeqnQBAnbtkscS5uUBWi2gUsm/8/I48Yy3kSSgT5/f8N57P8NoNGLu3AOor78c//vfAdTX1+P3339HQ0ODu4tJRF6qtha44Qbggw8EQkNzAUxFv371AICQkBDMnTsXkydPdnh/RzHy6aef7oji+gwmhhaUpHDP4T3Yc3iPVXIYEBCAuLg4JoZE5BH2OhiU52i7Kx07Js8aN2kS0KkT8OWXwHPPyWMKATkJ3L1bbkHcvZtJobeaMKEbgoKS0KNHhFWvmn379iEnJweVlZXNnIGIqKk1a+RJZj79FFi0SMLnnyfjtdeWYenSpdi2bRsAQK1WO10S57vvvrO73RNipCdjYmhimRTG9opFbK/YJslhQkICduzYgcbGRjeXloj82W+//YagoCC7+9w9tmv1arkVcPlyIDMT2LEDGDPGrUWiDjJ9enekpqoAdMOllw4HYMB//6tG//79kZKSArVa7e4iEpGXefJJ4JprBIzGBtx993tITwcSExPRv39/9O7dG+Hh4c2eY/ny5Q6/q7s7Rno6JoZomhSuv3U91t+6vklyGB8fj+PHj2P//v3uLjIR+amdO3fij3/8I4Qyi4uNLDcN1jt6FLjlFuC664AePYAtW4B//xsIDnZLccgFrrwSePxxI7ZtW4euXS9Cly69sGePGl27doVWq0UwX3wiakZ6OtCli9w9PTAQ+Mc/5LgxZsyj+H/27jsqirN74Ph3aCqCWFFUsDdAYUFjLyg27C0ajCVR0zRv/KWZ17yaYmKqMZpuiyaCvRCNlWJvUUCk2VBjVMSKqCCwO78/Rogri6ICC3g/53CWnZmdueREHu7M89xbseJhTp48SVpaGhYWFgwYMIB69erlei6DwcDkyZMZM2YM7u7uJo8x1xhZXDz1iaGppNCxrCOOZR1zJIcuTVwAKUAjhDCPjRs30q5dO1RVZf/+/QQEBODm5oalpSVubm4EBATgb4Z5mStXgqsrLFumDeqHDkGLFoUehjCDGTO+YdCgsej1eqpXv8TVq86oKly9epWzZ8+aOzwhRBE2fjz8+KNWZAYga1nysGEK27Z9zttvv83SpUsJCwt76LlSU1N57rnn+Oyzzxg3bhzh4eFFZowsTopcH8OirHHjxlhaWhIZGcmgQYPMHY4Q4iny448/8vrrr+Ph4cG6deuoUaMGHh4eZh3kEhNhwgRYtQq8vGDrVmjWzGzhCDOIifmCBg2+xMLCgqZNM0lIqEB0dDLx8SEkJiby+uuvmztEIUQRNX++6e2BgbBggSV2dnb4+/tTo0aNB57n0qVL9OvXj7179/Lll1/y9ttvoygK/v7+kgg+oqf+iaGpJ4NZ7SqyniSWStaeJLpUcqFJkybyxFAIUWj0ej1vvvkm48ePp1evXuzYseOhg2RBU1VYvFhbS7h+PXz2GezfL0nh00inK8uxY7bo9QodOzoAsG7dWTp06MDgwYPNHJ0QoqhKTk7mzh3TSyLu3FFJSEgAoE6dOtjY2OR6nvj4eFq1akVERAQrV67knXfeeWBRGvFgT31iCP8mh1z6NznMSgpJciVjnja9FLR+hhEREWaOWAjxNLh16xaDBg1i5syZvPHGG6xZswa7rNKeZvLPP9C7N4wYAY0aacVl3ntPWxsinj7e3pCaCr/8sp1+/eoCazl/Po6qVavi5ORk7vCEEEVUYGBGrvusrPRcu3btoecICwujdevW3Lx5k23btslsvnwgieFdjmUdabQ3DJJcs9tVWFIKFoXRxMUx+zhPT0/OnTuX3ShTCCEKwoULF+jYsSPr1q1j9uzZfPvtt1haWpotHlWFuXO1p4RhYfDtt1obCinw9nTz9tZeZ87cQd26jlSr9io3b/6JXq/n2LFj0rJCCJHD5s0wYULu1UWbN4966E3QhQsX0q1bN6pXr87+/ftp2bJlfof5VJLE8B5T33KERVpyyK3K6A0ZcKcc9xYwyurVdPjwYTNFKYQo6aKiomjZsiXx8fEEBQWZZZ1WYCC4u2tPAhs10hrVv/SSlggcOQJvvKE1qBdPt4YNwdbWQLdu7wHaGHno0HEAli1bxpEjR8wZnhCiiFm+HPr0UalbF8aOnU+LFgewtMwEVCwtM2nR4gADBgRTv359k59XVZUpU6bwwgsv0LFjR3bv3k3t2rUL9WcoyWTyzz209amOfDwjjKPqOug3lmm/ROPv3zz7mHub+Pr6+ponUCFEibVp0yaeffZZ7O3t2blzJzqdrtBjCAyE4cP/fX/smPb64ovaU0MLuaUo7rK0hK+/tqBxY+1/Cr3+VaKj+3L5cjpjx46lQoUKZo5QCFFU/PADTJqkUrZsNB07LiIycju9e/emV6+NgJb0KYrCoUOxJmfIpKWl8eKLL7JkyRLGjBnDTz/9lGtPX/F4ZHi/j78/xB9yZIBXJwCqNAs32l+pUiWcnZ1lnaEQIt/9/PPP9O7dm7p167J//36zJIUA06drr9OmQUqK9gpagRlJCsX9xoxJ59ChrwkJCaF5c62p/R9/nMHJyYnSpUubOTohhLkZDPDpp1oVa51OYfTolTg4qOj1elJSUrKPUxSFmJgYRo8eneMcly5dwtfXlyVLlvD5558zd+5cSQoLgAzxuejQtA6klWN3Qs4E0NPTUyqTCiHyjcFg4O233+bVV1+lR48e7Ny5k5o1a5otnrg47XXiRLCz014B4uPNFpIowgwGaz7+eCurV++gd2+tYm5o6FWuXr3Kvn37yMjIvciEEKJkS0/XliL873/Qv/9NQkNh5syPmDZtGsOGDTNqWG9tbc3cuXPp2bOn0TmOHj1K69atOXjwIMuXL2fSpElSebSASGKYixbNLSBRx/4zphPD+Ph4UlNTzRCZEKIkuX37NoMHD2bGjBlMmDCBtWvXYm9vb5ZY0tLg9de1u7ugFZi5eRNmztTe52ehmay2QKL4O3FCISVlM61bf0SrVnVQlEQOH9YKKG3evJkrV66YO0QhhBmkpkL9+hAbC7a2hzlzxgcrK61Fha2tLWPGjMHPzy/7+A4dOuDg4GB0ju3bt9O6dWtu3LhBWFgYQ4YMKdSf4WkjiWEuPDyARB0Jt6PINGQa7dPpdBgMBqKjo80TnBCiREhMTKRjx46sXbuWWbNm8d1332Flpr4PcXHwzDPw/feQdbN2yhSwt4epU7X39xbiehJZfWKz+saK4q1xYyhTBsLDwcLCAgeHU/z9d0UaNGjAW2+9RdWqVc0dohCikF27Bt26aS2O+veH4ODbzJv3Cxs2bODQoUOAtjzLxcWF/v374+vrS+vWrY3O8fvvv9O1a1eqVq3Kvn37cuwX+U8Sw1zY2YETOjJJ5ejlo0b7sgrQyDpDIcTjio6OpmXLlsTGxrJ27Vr+85//mCUOVYV587Rqo4mJ8OefsGEDBARorSksLbXXgICsAl1PJispzGoLJMlh8WdlBY0b32HJkmMcPnyY1q2j0Ou/xcrKCjs7O5nyJcRT5vx57Ubjvn0GXn11G2vWQOvWrfHw8CA5OdmoR6GiKHh4eNC2bdvsgjOqqvLBBx8wcuRI2rdvz549e6hbt665fpyniiSGD+Dl5AVARKJxAli7dm3KlSsn6wyFEI9ly5YttG3bloyMDHbs2EHfvn3NEsf16zB0KIwbB23awOHDkDWrx98foqMhM1N7ze+k0LWKK65VXCU5LCGaNcsgMdGJEycSGDDAgrS0Hzl9+jSxsbHZTweEECXfyZPQvr2WHOp0n7F790RSU1NJT0/H0tKSoUOH0qVLl1w/f+fOHUaMGMHHH3/MCy+8wMaNG6W6cSGSxPABOro1hozSOQrQKIoiBWiEEI9lzpw5+Pn5UatWLfbv3493VofwQrZnD3h6wpo18PnnsGULODkV3PXuTwrDRoURNipMksMSokMHO8Cepk0H4OHhCTRm06ZjxMTEcODAAXOHJ4QoBL/9Bl5ekJysEhoKYWETCQ0NZdWqVSxbtgxVVbG0tMx1FsHly5fx9fUlICCATz/9lPnz52NjY1PIP8XTTRLDB2jhbQVJTdmTEJ5jn6enJ1FRUej1ejNEJoQoLgIDA3F3d8fKyooqVarw8ssv07VrV3bt2oWzs3Ohx6PXa2XDO3TQWk/s2gWTJhVsGwpTSaFjWUccyzpKclhC9OoFO3aAiwu4ubkDf7FwYXn69u3LK6+8Yu7whBAF7LPPYNQouHlTT6NGr6LTpVO2bFkqVqyIu7s7zZo1M5kQ3jtG1qhRg3379rF06VImT54s09DNQBLDB9DpgAs6jqVEoqrqfft03Lp1ixMnTpgnOCFEkRcYGMjw4cOJiYlBr9dz+fJlAPz9/SlXrlyhx3PuHHTtqpUNHzIEIiKgZcvcj3/SyqGZhkz2/7Ofb/d9y5nrZx77PKLoq1oV0tK20qNHJ/T6DMqUOc7Jk3aUKlVK/rgTooRbvFgbV0qXhvffD6J27RRu3brFuXPnAO1hioeHR47P3T9Gpqenk5mZKQ9dzEgSwwdwcIAqei/SuM7p66eN9mUVoJHppEKI3EzP6hR/ny+++KKQI4H167Vqy/v3w6+/QmCg9jsuN49TOdSgGoi6GMW3+76lz5I+VPyiIq3mt+KzXZ9Rq3wtKpapaPRkMLcniaJ4ioqqwN9/+5KUlETNmpe5dq0Wqal32Lp1K6dPnzZ3eEKIAjBtGowYAS1a3OLkSfj444EsXryYjRs3smzZMjIzM3P9bG5jZG7bRcEzT130YqRZFR0hQPiFcOpUqJO93dXVFWtrayIjIxk6dKj5AhRCFFnxuXSEz217QUhL06aKzp6trSlcuhQaNXrwZ+5N2AB8FvmYTNpUVeXE1ROEngol5FQIYafDuHxbeyraoGID/Jv606VOFzrV7kSVslWMzuuzyAdAksIS5Pjx5ly92px69cDD4yTHj9tz5MhlDh48iL29PbVr1zZ3iEKIfKKqWiujGTOgVq0Yjh7tgo1NNFAZRVHo1asXN27ceGALpri4OJPbC3OMFMYkMXyITk2aEpJqyZ5TEQxyHZS93cbGBldXV3liKIQw6fjx41hYWJicEtM4PzvFP0B8PAwbplUbfeMN+OILKFXqwZ+5/ykekJ3IhY0KI12fnp0Ihp4K5Z8b/wBQw74Gfg386Fy7M53rdMbZIef6yaw1hfcmnZIUlhze3vDLL5CQAJ06lWflStiw4TxTp07CoiAXsQohClVqKoweDcuXw9ix8NZbtuze/Sl6vZ7t27dnN6q/v1l9FlVV+fzzzzEYDCb3F9YYKXKSxPAhWjUvA6ubsOtkzp6FOp2OjRs3miEqIURRFhERQY8ePShVqhQZGRk59k/Or07xuVBVbbro66+DrS2sWwe9ez/8c6amdgLZ25xnOpOuTwegUplKdK7TOfurQcUGeVpLdm9yCEhSWIJ4aR2e8PP7HyEhE5kwoQ+K0h0Li2bmDUwIkW8uX9Z62yYlQefOh5gzxxtFqUPjxmMIDg4mKiqKFi1aYGtra/LzqqryzjvvMGPGDNq0acOePXtyHFPQY6TIndzCewidDkjUEXctZ2Lo6enJxYsXSUxMLPzAhBBF0o4dO+jUqROlSpXir7/+IiAgADc3NywtLXFzcyMgIAD//GgKmIvkZHjuORgzBlq10p4WPm5SeH/l0HR9OlXLViV0ZChJ7ySxfMhyXmn+Cg0rNXykAiNZ55SksGRxdwdLSz3W1i2pVq08NWtGcvz4Pk6dOsXy5ctN3iQRQhRt48drRWUURZtxUru2lhS6ux9h374OnDlzOrtAY5cuXXjppZdyTQozMzN58cUXmTFjBhMmTGDnzp2FPkaKB5PE8CEqVYIKaTpSuEDiTeMEUArQCCHutW7dOrp3746TkxO7du2icePG+Pv7Ex0dTWZmJtHR0QU64O3bp60jXLkSpk/XehNWr56/16hkWwk3RzcslCcbPrKSTlFylCoFHh6W1K3bBysrK+rV60toaCPS0tJISkri1q1b5g5RCPEIxo+HH3+EO3e09+npcOuWNm08MtKVQ4cOkZ6ezty5c7l9+zaKomBnZ2fyXGlpaQwePJiFCxfy4YcfMnv2bCwsLAp1jBQPJ4lhHrhX1ubHRFwwfmqYVXpXEkMhxO+//86AAQNwd3dn586duLi4FPg1AwO1pzRWVlq7gDZttO27dsF//wuWlnk/l2NZR9YNW0f50uWlcqh4bJs2wdq1YDAYsLbuzYULU7Czq82ECRMoX768ucMTQjyC+fNNbz9yRGtU37hxY2xsbB7ahP7GjRv07NmToKAgvvvuOz744ANpY1NESWKYBx0bak8G9542TgzLly9PnTp1iIjIOc1UCPH0mDVrFiNHjqRjx46EhoZSpUqVAr9mYCAMHw4xMVrT+qQkbW3h5MnaFNJHtefsHrou7sr1tOtULlM5OzmUpFA8iipVoF+/PgwaNIi2bbUnB3/88beZoxJCPKrk5GTu3FFN7ktPh2vXrgFQu3ZtRo0alev00aSkJHx8fNi1axcBAQFMmDChwGIWT04Swzxo4+0AV+uy/Vh4jn2enp7yxFCIp5SqqkydOpWJEycyYMAA/vzzT+zt7Qvl2lltnqZNg5QU7RVg1qxHO0+6Pp33Q96n/a/tMagGdozeQcz4GFyruBJ7KVaSQvFILl+GS5emU7PmSPr00SrThoVdJzg4mM2bN5s5OiFEXt24cQMLC9NVQ62tVb7//nvOnj0LkOvTvzNnztC+fXvi4uIICgqSaaLFgCSGeeDlBVzwIuaK6QI0x48f5+bNm4UfmBDCbAwGAxMmTGDatGmMGTOG5cuXU7p06UK7flb7p4kTwc5OewWtRUVexV6KpdW8VkzfNZ3RHqM5/Mph2tdqb1RwRpJC8Sjs7ODQoaaUKzcAnc4FRTlLVJQF6enppKenmzs8IUQe7dlTE4PBdJrg7R1JkyZNqP6ARexxcXG0a9eOixcvsmXLFvz8/AoqVJGPJDHMg6pVodxtHVfUBK6nXTfa5+npiaqqHDlyxEzRCSEKW3p6OsOHD+fHH3/knXfeYe7cuQ9s4puf7tyBl16CrPZP334LN2/CzJna+7y0fzKoBmbvn433HG/O3jjLmqFrmN9vPuVKlcs+RiqHisdRurRWyv7gQQO3bt2iQoUznDtXET8/P/r06WPu8IQQefDXX/DSSwqWlnoaNozD0jITULG0zKRFiwMMGBDMgAEDsMxlIfuBAwdo3749GRkZ7Nixg3bt2hXuDyAeW5HrY6goihdQF0BV1ZV3tw0GrgNeqqp+aY64GpfXcQCITIykU+1O2dt1Oh2g9S1r3bq1OUITQhSiW7duMWjQIDZv3swXX3zBu+++W2jXPn8eBg+GvXuhXz8ICoIpU7SvLA9r//TPjX94IegFghOC6d2wN/P6zKOqXVWTx0pCWLQU1fHxfp6een777Sqffz6LAQMUliz5Cb3+Yq5/RAohio7Vq+GFF6Bs2VRcXJ5l8ODmOY45dCg213/PISEh9OvXD0dHR7Zu3Uq9evUKOmSRj4riE8P/3h3w6iqK4nV3IERV1WDgetb7wta+vpYA7j9jPJ20Zs2aVKxYUdYZCvEUuHr1Kl27dmXr1q3MnTu3UJPCvXuheXOIioIVK7TKjwEB2tMZS0vtNSAAHrSEY8mRJTT9qSl7z+5lTu85/DHsj1yTQlEkFcnx8X4tWliiqlXw9OxN27Z1uX37CtHR0cybN4/Y2FhzhyeEyMX+/TB6NNjbp3PhQkNiYv4kOTnZ6JiYmBhGjx5t8vOrV6/Gz8+POnXqsGvXLkkKi6EilRjevfP5F4Cqql+qqhoODEW7GwqQAPje95mXFEU5mPUFeF+4cCHfY+voXQ1SnNh21DgxVBRFCtAI8RQ4f/48HTt25NChQyxfvpyxY8cW2rXnzYOOHaFMGa1X4eDB2nZ/f4iOhsxM7TW3pPBa6jWeW/Uc/qv9aVy5MZGvRDLOe5yUCy9GHmd8vPu5Qhkj7+XtDQ0aQO3arWjcWAd8yZIlydjY2MhTQyGKqIAA8PUFR0fYs8eGxYs/Jzk5mUaNGmUfY21tzdy5c+nZs2eOz8+bN48hQ4bQvHlzduzY8cD1h6LoKlKJIdACqHT3TmjWrfjywNV7jql07wdUVZ2jqmrzrC/gkJOTU74HphWg0XE4yXQBmiNHjpCZmZnv1xVCmN+JEydo164dp0+fZsOGDQwaNKhQrpueDq++CuPGgY+Ptu7D3f3RzhGcEEzTn5qyMnYln/h8ws4XdlK/Yv2CCVgUpEceH6Hwxsh7tWoFR4+qVKqUQL16NYBxbNlSipEjRxr9kSmEKBq++Qaefx7gDr/+moCLCwwfPhyDwcD16//W1ujQoQMODg45Pv/ll18ybtw4unXrxpYtW6hQoULhBS/yVVFLDAGu3L0TmnWHtEioXh1sb+hIzIwjNSPVaJ9OpyMtLY2jR4+aKTohREE5fPgw7dq148aNG4SGhtKlS5dCuW5iInTuDD//DJMmwYYNULFizuOymtDfLzUjlTc2vkHX37tiX8qefWP28X6H97GyKHJLy0XeFcnx0ZSIiAjq1avHtm1hlC17goSEcg//kBCi0K1aBW+9BTY2KjY23Zg790NUVetf6ODgwPjx4+nfvz++vr45ammoqsq7777LpEmTeO655wgKCqJs2bLm+DFEPin0vxAURXnJxOaEu2skrqBNhwFtekyLu69Zfw6Vv3tMoVMUaFTOiwhFz5GkIzxT45nsfZ6engBERkbi5uZmjvCEEAVg165d9O7dG3t7e8KreNxPAAAgAElEQVTCwmjSpEmhXPfAARg4EK5dg6VLYehQ08cl3UrCZ5EPgFH10PAL4Ty/+nniLsfx+jOv87nv59ham24+LIqO4jo+mhIc3Axn5yRatUrFxSWe+HhXDh6MYNu2EN544w2sra3NHaIQT71167QlCPXrwx9/KFhYzKFmzZps3LiRihUr0qpVK+zs7PDw8Mjx2czMTF5++WUWLFjAa6+9xnfffYeFRVF83iQeRaEnhqqqznnA7pVA1l3Q8mjrKRKArJJIdYHggovuwdrU0REB7P87wigxbNSoEaVKlSIyMpLhw4ebKzwhRD7asGEDgwcPxtnZma1bt+Li4lIo1/31V3jlFW2Wwp49YGI8Bv5NCmMvacU8fBb5sHXEVhZGLuSDbR/gWNaRzc9vplu9boUSt3hyxXl8vF+pUlacPVsFa2vw9IwnLs6WM2esadiwIRkZGZIYCmFmK1bAyJFQvfolXn75D5o0GQM0wmAwcPPmzQe2YEpLS8Pf3581a9YwdepUPvzwQ1mzXkIUqdReVdUEtMpqg4FKqqquvGfajC9wPeu9OfjoakNqeULjjEOwtrbG3d1dCtAIUUIEBATQr18/mjRpwq5duwolKczIgAkT4MUXoUMHOHgwb0lhVhP62Eux1J9dn/dD32dgk4EcefWIJIUlSFEfH+/n7a29zp0bjo9PeeASJ0+m0rdvX2xt5em1EOa0fr22ptDFRaVJkzcJDV2FXq8nMzMTCwsLBg8eTNeuXU1+NiUlhV69erFmzRpmzZrFRx99JElhCVLkFpvcc8d0pYltZtW8uQLrdETYmy5As3btWlRVlX8gQhQzgYGBTJ8+nfj4eBwdHblw4QKdOnUiKCiIcuUKfm1UUhIMGQI7dsDbb8Nnn0FuN2vvTwrDRoUBZG+rYV+D2T1mU7GMiQWJolgryuPj/Tw9QVFUPvhgLXv2+AGOGAyfAS0wGAwy5UwIM3nzTZg9G3Q6lS1bFGxt56GqKtu3b+fMmTM8//zzRk/07x0fGzRowJ07d/j777/5/fffeV6rWCNKEPnN/AhcXKD0NR3/ZESRoc8w2qfT6bhy5Qrnzp0zU3RCiMcRGBjI8OHDiYmJQa/Xk1XKf9SoUYWSFB48qD1d+esvrVz4V189WlLoWNYRx7KOhI0Kw7WKK+dSztH5t84mC9IIUVjs7KB+fT1t2ryOp6cHtWvXJjIykkWLFrFixQpzhyfEU2nCBJg5E6yt71CqVD9sbG5RqlQpSpcuTbVq1ahatarRFNL7x8f4+HhOnTrFxIkTJSksoSQxfASKAvXK6tArd4i/HG+0794CNEKI4mP69Okmt3/99dcFfu3ffoN27bQG9bt3P7g5vRDFzahRVvTsWYUyZcpQvvw7/PHHWzRu3IQGDRqYOzQhnjrz5sGPP0L58vD11+upXNkCKyur7Ab2rq6u+Pn5Gc16y2183LRpU6HELAqfJIaPqKWLFwB//WM8nbRZs2aAJIZCFDfx8fGPtD0/ZGTAxIkwahS0aaM9NdTpHv65rCeD1e2rE3spFp9FPtntKkw9SRTCnN5/H/r3j2bZsmVUq1aH1NQWVK7sjpeXl7lDE+Kp8s03Wj/czp3vcOYMjB8/iDVr1hAdHc0PP/xAUpLpGSbmGB+FeUli+Ii66hpBRhlCYo0TQ3t7e+rXr09ERM71h0KIoslgMGBvb29yX+PGjQvkmpcuQbduMGuWlhxu2QKVK+fts2mZaUwJncL5lPPYWttmJ4eSFIqiat683xg1agJt2mgFZ4KCzpCRkUFGRsZDPimEyA8LF8KUKdCkyQUOHKjJ339HA6AoCo0aNaJly5ZUzmUQqlOnjsntBTU+CvOTxPARNfe2hIvNOPhPzgRQp9PJE0Mhigm9Xs+LL77I9evXTe6fPHlyvlwnMBDc3bV1g/XrQ5MmsG+fNo105szc1xPe7/T107Rb0I454XN4r+17HH/9eHY1UkkKRVF0+zb8/PMXvPHGCfr31/7ADAu7nl3IQghRsL75Rqt03bYtrFmj8sIL/jRs2JAzZ86gqip2dnZ06dLFZDGoI0eOcPHiRZPnza/xURQ9khg+orp1wfqKjtNpERhUg9E+T09PEhISsudrCyGKpszMTEaNGsWiRYv46KOPCAgIwM3NDUtLS9zc3AgICMA/Hxb8BQbC8OEQEwN6PZw8CVeuwP/+ByNG5P08G49vxOsXL05cPcHaoWv5zPczqttXzy44I0mhKIpsbcHFReH4cQfc3Z2xsDhFbKw1HTt2xNFR/l8VoiD17w9vvQVNm14nKEilUaPqzJo1i8TERBYuXPjABxmRkZH4+PhQrlw5ZsyYUSDjoyiaJDF8RBYWUKe0F+kWNzh17ZTRvqwCNFFRUeYITQiRB5mZmYwYMYKAgAA+/fRTpk6dir+/P9HR0WRmZhIdHZ1vg17Wuv1p0yAlRXsFWLIkb5/XG/R8EPYBvQJ74ezgzMGXDtKvcb/s/VlrDiUpFEWVtzfs3HmLpUuXUqPGX6SmxtCpUyeqVq1q7tCEKLGGD4egIKhUKY2oqOqsXLk4e5+zszP9+vXLro1xv/DwcDp37oytrS3bt2/nzTffLJDxURRNkhg+huY1tCoRB88ZTyfNSgxlnaEQRVNGRgbPPfccS5cu5Ysvvijw6TBZs+UmTtTK90+caLz9QS7fvoxfoB8f7/iYkR4j2TtmL/Ur1s9xXFa7CiGKIi8vuHy5LDNn/s7gwfu4du0V7ty5w5UrV8wdmhAlxvjxULq0Vj3fykqbreLlBX//XYr5879n2LBhxMTEkJKSgqIoeHp6YmlpmeM8f/31F126dKFcuXJs376devXqmeGnEeYkieFj8G3mDgZLtkaHG213cnLC0dFR1hkKUQSlp6czdOhQVq5cyYwZM3j33XcL9HqXL4ONjfb9t9/CzZvamkKAh63bP3DuAF6/eLHt9Dbm9J7Dr/1+xdbatkDjFaIgeHtrrx99tA6dTkdaWhqrV6/jhx9+kAI0QuSD8eO1NhR37mjv9XrttWnTW9jaKrz44otkZGSwbt06tm/fnut59u3bh6+vLxUqVGD79u25Fp4RJZskho+hdYvSkOTGgbPGTwaz7sJIYihE0XLnzh0GDx7MmjVrmDVrFm+++WaBXu/kSa0NRWam9n7KFLC3h6lTtfe5PahUVZWf/vqJdgvaYaFYsPvF3YzzHmfUV0qI4sTbGz7/HBo1sqRWLW/gMn/+WYP+/fubOzQhSoT5801vX7zYJvt7W1tbRo8eTffu3U0eu3v3brp160aVKlXYvn07tWrVKohQRTEgieFjaNAArC7rOHkr55RRT09PYmJiSE9PN0NkQoj7paWlMXDgQNat055S/Oc//ynQ6+3fD61bw9WrsG0bBASAm5vWxN7NTXtvaonGrfRbjFw7ktc2vIZvXV/CXw6nefXmBRqrEAXNwQHefDODBQv+x+XLRwGVqChLmjVrhrW1tbnDE6LYy3pSeD+93oqYmBiio7X2FNWqVTP5b27Hjh10794dJycntm/fjrOzc0GGK4o4SQwfg6UlOFvpuG1xkQspF4z2eXp6kp6eTlxcnJmiE0JkSU1NpX///mzYsIFffvmF1157rUCvt3Yt+PhAuXKwd6/21NDfH6KjtaeH0dGmk8JjV47Ran4rAqIC+LjTx6z3X0/FMhULNFYhCktyshW//HKc8PBD2Nuf4PTp8ly7do3Lly+bOzQhirXk5GQsLFST+0qVgkOHDnHo0CFU1fQx27Zto2fPnjg7O7Nt2zZq1KhRkOGKYkASw8fkVd0LgL/OGa8z1Om0wjQynVQI87p9+zZ9+/Zly5YtzJ8/n5deeqlAr/fddzBwIDRrpiWFDRrk7XOr41bTfE5zLqRcYNPzm5jScQoWivxqFiXHvHkKly8v4623PqF27eukpLjw++9LCQ4ONndoQhRrM2caMBhMLzUYMwaGDRvGsGHDTC5HCA4Oxs/Pj9q1a7Nt2zacnJwKOlxRDOTprw9FUcoVdCDFja+7BwAhMcbTSRs0aECZMmUkMRTCjG7dukXv3r0JCQnh119/5cUXXyywaxkMWq+o//xH6xsVGgpVqhgfk3QriaRbSUbbMg2ZvLPlHQYtH0STKk0IfzmcbvW6FVicomDI+PhwWQVowsPBy8sCKE2VKu3o2LGjWeMSojibPx8++qgC9eqdQKc7iKVlJqBiaZlJixYHqF59OqdOnaJUqVI5Prt582b69OlD/fr12bZtm7SPEdmsTG1UFKUL4JD1FmgO/LewgioO2jYvBxH12XvKODG0tNTWTkhiKIR5pKSk0Lt3b3bt2sXvv//O8OHDC+xaqalao/pVq7TE8JtvtKnm90q6lYTPIh+A7H6DF1IuMGzVMHac2cFrzV/jm+7fUMoq5+Atih4ZHx+dlzbBhjff/J2hQ62Az0lNfQYnp6ZmjUuI4mrjRnjzTfDwSKR69Xdo2dKTfv3+NDomJSWV+vVztjjasGEDAwcOpEmTJmzdupXKlSsXVtiiGMjtieFV4Bkg4e7X1UKLqJho0gQskrw4mhKeY19WZdLc5nQLIQrGjRs36NmzJ7t37yYwMLBAk8LLl8HXF1av1tpQzJqVe1IYeymW2Eux+CzyISg+CK85Xvx17i9+H/A7P/T6QZLC4kXGx0dUqRI4O+s5caI89epZAP/l/Pk9nDx5kps3b5o7PCGKld27YfBgcHICd/cZHDly0Gh/1t+epnoVrlu3jgEDBuDm5kZISIgkhSIHk4mhqqoRqqq+p6pq5N3vvyrswIo6KyuoYaHjhsVprqVeM9qn0+m4fv06Z86cMVN0Qjx9kpOT6d69O/v372fp0qUMHTq0wK6V1Y4iPBxWrPi3cf297k0KXau44lrFldhLsfRf1p8yVmXYP3Y/zzd7vsBiFAVDxsfH07y5JTVq9GHo0KHUrevOvn3JLF68mISEBHOHJkSxMWuWVuCsenWVbdtg8eKvOHnyJGXLls0+RlEUXF1dGTZsmNFn16xZw6BBg/Dw8CA4OJiKFaXAmcjpoWsMZf1E7po5aoVmwi8YTxv19PQEpACNEIXl2rVrdO3alUOHDrFixQoGDx5cYNfatw9atdLaUYSEwKBBOY+5PykMGxVG2KgwXKu4AlDKqhRV7WRNR3En42PeffihNuUaQFW/YePG9xk5chQNGzY0a1xCFBfz5mk3IVXVQEaGH1evxgJgY2NjNGXU2tqabt2M16uvXLmSZ599Fm9vb7Zu3UqFChUKNXZRfOSl+IxvgUdRTHVuoiWGwTHG00mbNm2KhYWFJIZCFIKrV6/i6+vL4cOHWbVqVYE2zl6zRrtb6+DwbzuK+5lKCh3LOuJY1jE7OYy/HI/PIp8cBWlEsSPjYx41awbnzm3C09OThg1vYzCU5/btSpQuXdrcoQlR5O3aBa+/DjY2EBBwCmfnmzg4OJCRkQGAd1aFJ6BDhw44ODhkv1+2bBnDhg2jZcuWbN682WifEPfLS2Joug6uwOcZR7hRg10njAvQ2Nra0rBhQ0kMhShgly9fpkuXLsTExLBmzRr69OlTYNeaPVt7Oujp+WjtKESJJuNjHqkqbN9eFyurbuh02n+2FSuOERUVZebIhCjadu0CPz+oWVNPQgI8+2w9duzYQcWKFZkzZw67d++mZs2a9O/fH19fX1q3bp392YCAAPz9/Wnbti2bNm2iXDmZ5CAeLC+JoVRQyYWbGygXdcRdj8ixz9PTk4iInNuFEPkjKSmJzp07Ex8fT1BQEH5+fgVyHYNBq/72xhtaO4qQkJztKO6V9WSwun317IIzWe0qTD1JFMWajI95pCiweHFDGjX6khdfbA4Y2L37NmvXriUzM9Pc4QlRJF24AMOGQdmyem7das2aNd8D2jpCGxsbXFxcqFmzJoqi4OHhQdu2bbMLzixatIgRI0bQsWNHNmzYgJ2dnTl/FFFMmGxXcR+5I5oLGxuoatCRqGzgdsZtbK1ts/fpdDqWLl3K1atXZYGvEPns4sWLdO7cmVOnTrFu3Tp8fQtmRt+97SjeeANmzMhZefR+BtXArH2zOJ9ynrLWZbOTQ0CSwpJHxsdH4O2tFWyqV68alpYnOX68LCtXvpGjcqIQAk6fhl69IDkZ1q9XCQjwpF27dmRmZqLX6ylVqlSus2QWLFjA2LFj6dKlC0FBQdja2po8Toj7PfSJoaqqqwojkOKqaWUvUAwcTjSeDpNVgObw4cPmCEuIEicwMBB3d3esrKxwcXHhxIkTbNiwocCSwsuXoUuXf9tRfPvtw5PC2xm3GbpyKNN3TWesbixHJxzNrkYqSWHJI+Pjo/HygqNHVRo3bkHTpgspXfpbHBwcUBTJr4W4V3g4NGwIx46pLFt2m44drZgzZw6enp4EBQXx22+/odfrs4+/d3ysUaMGY8aMoXv37vzxxx+SFIpHkpeppDkoiuKZ34EUVx0baQVoQmKNp416eHgAUplUiPyQ1ZMwJiYGvV5Peno66enpnD9/vkCud+IEtG4NERG5t6O434WUC3Rc2JFVsav4uuvXzOkzhxrlamQXnJGk8Okg42PuvL1BVRWaNh1B585pnDq1jPDwcE6cOGHu0IQoMrLGn4wMFWfnL/nqq15GfbGbNm1Ks2bNsp+03z8+Zo2LQ4cOpUyZMmb5GUTxletUUkVRtgD3Nui795aeDpDSC4Bvcxf+t6YC249G8L/u/26vWrUqTk5Oss5QiHwwffr0XLf7+/s/8fkDA2H6dIiPh1q1ICkJSpWC0FBtgH6Yw4mH6b2kN9dSr7F22Fr6NuqbvS9rzWHW96L4k/Hx8Xh5aa/duk3E2noZ6el+rFoVgYeHvVG5fSGeVufPQ48eYGEBX32lUK9eQ6yt3VAUhevXr1O+fPkcLV5yGx+//vprRo8eXQhRi5LkQWsMv1BVNcTUDkVRdAUUT7HTrJkCP3oRXSo8xz6dTidPDIXIB/Hx8Y+0/VEEBsLw4f++z+q3/dFHeUsK1x1dx3OrnqN86fLsfGEnOqecvx4lISxxZHx8DE5O2k2XypVVgoObAGtISNjHtGnPmDs0Iczu+nVo3x6SklR++eU4I0c2BAYAEB4ezsaNGxkzZgzVqlUz+lxBjo/i6ZPrVNL7Bz1FUd5RFGWZoihvq6oqj8HuKlMGKmfquMgRMvQZRvs8PT2Ji4sjLS3NTNEJUfxdvnwZKyvT97AaN278xOfPutk6bRqkpGivAAsWPPhzqqryzd5v6Le0H02qNOHAuAMmk0JR8sj4+PiqVAFfX1+++WYSkEhUlAUWFo+1qkWIEiMzE8aOhXPnwMdnPq+95kViYmL2/saNG9OmTRscHXPeZLw/Ubz3M0I8qjz9NlYUZRwQDrwHRCiK8naBRlXMuFbQoVqkE3spzmi7p6cnmZmZxMbGmikyIYq3a9eu0bVrVwwGg8n9kydPfuJrZN1UnTgR7Oz+XU/4oJutGfoMXln/Cm9teYsBTQawffR2qttXf+JYRPEj4+Oj2bkTkpPn0a+fPw4OCZw9W5nQ0FCuXbv28A8LUQJdu6a1Qlq1Cj7/HObN68ucOXOoVq0aiYmJqKqKra0tPj4+OW6iLFu2LNe19vkxPoqnT15v0yWoqhqiquqpu3dK5Y7oPdrX1xZOhMYZTyfNqkwq6wyFeHTJycl0796d2NhY1q1bR0BAAG5ublhaWuLm5pbduPdJqCqUL699/+23cPOmVoEUILebrddSr9EzoCdzwufw33b/ZcWQFUatasRTR8bHR3D1Khw6VAcPjxHUqZNMSooz27bt5eLFi+YOTYhCl5ICTZrAn3/CwIGxvPGGiqOjI/7+/ly5coV58+axc+dOk59ds2YNw4cPp3379ixYsCDfx0fxdMpLH0OAuoqiqEACUBdtcb3J9RVPo+4tGvDpBlvC4iL4P5/R2dvr1auHnZ2drDMU4hGlpKTg5+dHREQEq1evpnt3rbJTfg50ej28/DJcuaK9nzJF+8pi6mbryasn6RXYi4RrCfza71dGe47Ot3hEsSXj4yPw9tZed+9Oxd09g8hIa5o3H0XjxjXNG5gQhSw1FVq2hIsXoWXL86xe7caaNasYOHAgABUrVqRHjx64urrm+Oz69esZOnQozzzzDOvXr8fe3p4XXnihsH8EUQLl6YmhqqpzAW/gC6CrqqpfF2hUxYyXpyVc9ODwJeMbxRYWFnh4eEhiKMQjuH37Nn369GH//v0sXbo01wa+TyI9Hfz9Yf58LRlcvBjc3LQ+hW5uEBCg7b/XjjM7aDmvJZduXyJ4ZLAkhQKQ8fFR1agBVaqovPfectLT1wMN0esPmTssIQrVnTswaJC2ZGHcONizx4n169czYMAArly5QnJyMoqi0Lx58xx9CLds2cKgQYPw8PBg48aN2Nvbm+mnECVRXtcYlkNbQ7EcOKgoyk8FGlUxU7YsVEjTcV4fiUE1Xgvl6enJ4cOHc10jJYT4V1paGv369WPnzp38/vvvDBo0KN+vkZoKAwbA8uXw9dfw8cdaVdLoaK0AQHR0zqRwUeQifH/zpbJtZfaP3U+HWh3yPS5RPMn4+GgUBby9FZycevPaa8NRlBNERUWyadMmc4cmRIEaPx5Kl9b+DdjawsaNMGLEbqZO/QcLC4VevXoBsGLFCpYtW2bUuzBLWFgY/fr1w9XVlc2bN+Pg4FDYP4Yo4fK6xvBLtCkyFe9+VSqIYBRF8VIURVUU5eTdr1/ubh+sKIqvoijvFsR180Ojcl5kWqZw8upJo+2enp6kpKSQkFUDXwhh0p07dxg4cCAhISEsWLCA5557Lt+vceMG9OypDci//AJvvfXvvqRbSSTdSjI63qAamBwymdFBo2lfqz17x+ylfkXptyaMyPj4iNq0AWfnSrRv3xEnp9fYuLEpx44dkxuoosQaPx5+/FF7UgiQ9b/6kiUxfP31v5MMFEWhf//+9OnTB0VRjM6xa9cuevfuTb169di6dSsVK1YsrPDFUySvawxX3FueW1GUrQUUT0VVVZW71/ACrt99RVXVYEVR6iqK4qWqas6mgWbWpq6OfbcgLD6CBm3/7W2s02nl6yMjI6WBrxC5yMjIYOjQoWzcuJE5c+YwatSofL/GlSta4+DISG2q6L15Z9KtJHwW+QAQNioMx7KO3M64zcg1I1kVt4pxXuP4we8HrC2t8z0uUezJ+PiIpkyB997LIDLyCKVK9eLAgXbs2WOPdK0QJdX8+aa3K8pYvvwyk/T0dE6dOkWjRo1Mtp/Yv38/fn5+ODs7ExISQuXKlQs4YvG0yuuv4fJ3ezR9pijK58CKgghGVdXge942V1U1ARgKXL+7LQHwLYhrP6ke3m6gtyI4xnidYVaVKFlnKIRpmZmZ+Pv7ExQUxPfff8+4cePy/Rrnz0OHDnDkCKxZYzopjL0US+ylWHwW+XDk4hE6LuzI6rjVzOg2g196/yJJociNjI+PIT4+Hm9vbypV+htVtScyMtncIQlRYLKeFN4vPd0CGxsbdu7cyfLly022bTl06BDdu3fH0dGRkJAQqlatWsDRiqdZnquSovVoynKlAGLJpiiKL9p6DYDywNV7dle679iXgJfu2dTowoULBRmeSc94lYJl7kRYGd+sLV26NE2aNJHEUAgT9Ho9o0aNYuXKlcyYMYPx48fn+zVOnQJfX0hK0qaQ+vj8u+/epNC1ilb5LfZSLF5zvLCxsGHtsLX0bdQ332MSJUqRHR/vHl8kxsj7vf++Gz17HqVt21McPAi//LKfceMq0rx5c3OHJkS+s7TUKmHfr1Qp7bVjx47UrVuXChUqGO0/fPgw3bp1o3z58oSGhlKjRo1CiFY8zfL6xPDQ3R5Np1RVPQUU1FSZLF1VVb3+8MNAVdU5qqo2z/oCDjk5ORVweDk5OEC52zrOZkTkWDDs6ekpvQyFuI/BYGDcuHEEBgYyffp03nzzzXy/RlwctGunNRAOCXlwUhg2KoywUWG4VnEl05BJNftqtKrZKt9jEiVOkR0foeiMkfdLS7MgMbEhzz/vCWRy9KgtKSkp5g5LiHz33Xe3TSaFAH36XCQjIwMrKyvq1KljtC82NpauXbtia2tLaGgoLi4uhRCteNrlNTF8T1GUvxRF2awoyhaeYKqMoigvmfi6f/qL1z3fX0db0A/a3dECvRv7JOqV1XHH6hLnU84bbdfpdJw/f56kpKRcPinE00VVVcaPH8+vv/7K1KlT+e9//5vv1wgP16aP6vWwfTs888y/+0wlhY5lHXEs65idHCZcS8BnkU+OgjRC3EfGx8fg5QXR0So7dmzHyuoY587p8bn3zo0QJcCxYzB1ainq1j2Bh8deLCwyABVFuUP58gG4u/9MVFSUic8do0uXLlhaWhIaGkrdunULP3jxVMrrVNIv7ltc3+VxL6iq6pwH7VcU5f7/+5cBWXNL6gLBFFGtXLyISIdtx8IZ3vzfx/2enp6ANiWga9eu5gpPiCJBVVUmTpzIzz//zKRJk/jwww/z/Rq7dkGvXlChAgQHg9R9EgVIxsfH4O0NGRkKI0d+QevW9ty6dQ04bO6whMg3SUnQuzcYDBa0bRtEvXo3GTBgi9ExmZmZlC1b1mhbQkICnTt3Rq/Xs23bNho0aIAQhSWvDe5DHvS+AGT3dsiqsHb3run1olxxzc/bA1SFLVHG00Y9PDwAZJ2heOqpqsqkSZOYPXs2EydO5LPPPstRkvtJbd4M3bqBkxPs3Gk6Kcx6MtikcpPsgjNZ7SpMPUkUIjcyPj4eb2/t9f3319C+fUuuXr3K/PnzZWaNKBHCwsDVFc6ehQ8+OEBSkukZ5nZ2dkaJ35kzZ+jcuTOpqakEBwfj6upaWCELAeT9iWGhuVtp7eX7tj3wLmpR0aa5HaxrwCFL48SwUqVKODs7yzpD8dSbOnUqX331Fa+99hrffPNNvieFq1ZpFUfd3LQE0fEBOZ2djR017GsQdzkuOzkEJCkURVZxHh/vV6cOPPsstGzpwijei54AACAASURBVJkzHbh4sQtRUcn06JFh7tCEeCKRkdrNycxMFZ3uGzp18mHIkLksWLAgx7FDhgzB0tISgHPnztG5c2euX79OaGgozZo1K+zQhcjzGkORBxUrQtkbXpxKy5kAenp6yhND8VT75JNP+OSTTxg7dizfffddvieFCxdqf2i2aKHdrX1QUng19Spdf+9KyKkQvvD9AtcqrtntKiQpFKLgKQosWwZVqx7gn39iycjoxoULtaTqoijWzpyB7t21te3vvXeV5OQfOXv2LDVr1qRcuXJGx7q6umavHUxMTKRz585cunSJzZs34+XlZer0QhS4x0oMFUXxzO9ASoo6ZXTctjnDldvGNQB0Oh1Hjx7l9u3bZopMCPP56quvmDJlCiNGjODnn3/GIp87Wc+eDS+8AF26wJYtUL587sf+c+MfOvzagYPnD7JiyArebftudsEZSQrFk5Lx8dEsWbKRmTM/RFHOcviw3KsWxdfFi9C1K6Snq2zbBp99VonY2Fj69evH1atXcXBwyD7W2tqabt26AXDp0iW6dOnCuXPn2LBhAy1btjTTTyDEA6aS3q2ulrPTJiiADpDVsCa0qKkjWg+7T0bSt+m/NQg8PT0xGAxER0fzzL3lEYUo4WbNmsW7777Ls88+y4IFC7KnzeQHVYVPP4UpU2DAAFiy5N++UKbEX46n++LuXEu9xqbhm/Cpo00fzVpzmPW9EA8i42P+CAqCb7/9gE2bXuH5509w8WJtFi5cyOjRo80dmhCP7P33ITFRpVu3mYSG3qB9+w8odXdAOnz4sNH62Q4dOuDg4MDVq1fp2rUrCQkJbNiwgXbt2pkrfCGAB68x/CK3RfSKougKKJ5ir7uHjl/DYWNkRI7EECAiIkISQ/HU+Pnnn5k4cSIDBgxg8eLFWFnl37JmVYV334Wvv4YRI2DBAnjQ6Q+cO4BfgB+WFpZsH70dnZPxrzFJCMUjkPExHzRpor1GRVnj5pbJjh1OXLiQTHBwMNWrV6d69eo4ODjk+7RzIfKTwQA//ADz58OIESoWFke4ebOS0TE+Pj54eXlx5swZbt68SatWrUhOTqZbt27ExcXxxx9/SLsWUSTk+mfUAwa92kAdQCqpmODTsjKEObP/b+PicLVr18bBwUHWGYoSLatZfXx8PNWqVePcuXP06tWLpUuXYm1tnW/X0evhtddgzhwYP16bSvqg2albTm5h4LKBVLWryubnN1O/ovSvEI9Pxsf8Ub8+2NvDxo0XqVbtDM7OtUlKMrB79+7sY8qUKUO/fv1o1KiRGSMVwrSMDGjVSuub27evyoIFFlhaLkBVVQwGA8HBwbRp0wZ7e3s2bNiQPT42bNiQjIwMzpw5w+rVq+nevbu5fxQhgDxWJVUUZRxaJbQraFNlDgGrCzCuYsvREUpf13GyjPHfBYqiSAEaUaIFBgYyfPjw7Pfnzp0DYPDgwdjY2OTD+WH6dIiPBzs7SE6GyZPhk0+0Qha5WXJkCSPXjsStihubnt9ENbtqTxyLEFlkfHx8Fhag00FEhELfviG8+OKpHMfY2tpSXxqRiiLIYIAePbSksFq1FP75pyfXrq2hSpUqKIpCYmIihw4dolq1asTExBiNj3FxcQBMnDiR3r17m+tHECKHPK/0VlW1OfClqqrdKEZNdM3BxUbHDeuj3Eq/ZbTd09OTqKgo9Hq9mSITouBMnz7d5Pavv/76ic8dGAjDh0NMjPa0MDlZ2+7m9uCkcPb+2fiv9qetc1u2j94uSaEoEDI+Pj5vb0hLa8R//zsF0KaI38vPzy9f1yULkR9UFSZOhNBQrWfud9/to0oVO+zs7LKPqVatGq+//joeHh65jo9bt5rubyiEueQ1MbyqKMrbgIOiKGPRFteLXHg5eYGisvfUYaPtnp6e3L59m+PHj5spMiEKTnx8/CNtfxRZY+q0aZCSor3eu/1+qqryfsj7vLHpDQY0HsCm5zfhUNrB9MFCPBkZH5/As8/CzJkKtWrVY/XqHixcOCp7373l/IUoSj78EL77Dl5/PZPTp2Hw4K5s3LiRMmXKEB4eTmxsLAD29vZAwY6PQuSnPCWGqqquAoJVVV2NNlUm/CEfeap1a6r9XbDhvob2WQVoZDqpKImcnZ1Nbm/cuPETnztr7Jw4UZtGOnGi8fZ7ZRoyeWndS0zfNZ1xXuNYMWQFpa1KP3EMQpgi4+OTadUKxo7N5O23J5CZeYNz52pgMChG5fyFKErOntXWt7drd5NVq+oQErIR0JYMqapKVFQUkZGRqPc8/s5tHMyP8VGI/JSnxPDuGgrfu2+XAw/oEia6tawJtyux97RxYujq6oq1tbUkhqLE2b17N+fPnze5b/LkyU907ps3/21B8e232vuZM7X394+pqRmpDFkxhHkR8/hf+//xS+9fsLSQaWii4Mj4+OROn7Zi06YkUlMNZGZaM23a/5gz5z/8+ac85RdFS0KC1sD+9m34+ONMmjf3omHDhtn7FUVh+PDhDB48OLuarsFgoEKFCibP96TjoxD5La9TSU+qqvo1gKqqyQUYT4lQvbqCzRUvjt0wTgxXrlyJpaUlX375Je7u7gQGBpopQiHyT3h4OH5+ftSqVYsffvgBNzc3LC0tcXNzIyAgAH9//8c+982b4OcHqana+ylTtCqGU6dq7+8dU6+nXadHQA+C4oOY3WM20zpPkzL3ojDI+PiERo8GK6vlnDqlVWZUVQvOnLFj+HBtfbEQRcHKldCwIZw4oRIUZMDHpzxBQUHUq1ePK1eusH79ejIzM7G2ts4uuKaqKhMmTGDXrl0MGjQoX8dHIQpCXpuKeSuKUh5IAOoCzyBV13KlKFDTUscp65mk69OxsbTJUbHx3gpV8otBFFcxMTF069aN8uXLExwcjIuLC6+99lq+nDslRUsK9+7VGtfr9f9WJW3cWEsKs/7pXEi5QI+AHsRdiiNwUCDD3IflSwxC5IGMj0/I21tbr2XKpEnX8feXh7DCvEJDYehQMBhUatWawm+/nadTpwXZ+0+fPk1cXBxt27bNfjqoqiqTJk3ip59+4p133uGLL76Qm5WiyMtTYqiq6ld3p8t0A06oqvpewYZV/HlU1ZFgkUH42Vha1fbMtSLV9OnTJTEUxdKJEyfo2rUr1tbWhISE4OLikm/nTkmBnj1h3z4tKRwyRNvu2y8JMG5Gf/zKcbov7k7SrST+9P+TrvW65lscQjyMjI9PztsbVNX0H8z//GNncrsQhSUiAgYM0GarfPghpKeXo1GjFkbHeHt74+rqSpkyZbK3ffLJJ3z11Ve8+uqrkhSKYiOvfQzHqqo6F5h79/1Pqqq+WqCRFXNdXL1YcxT+PBRBq9qeUpFKlCh///03Xbp0IT09ne3bt+drn7EbN7SkcP9+46Qw6VYSPot8AAgbFYZjWUfCL4TTY3EPVFTCRoXRokaLB5xZiPwn4+OT8/J60N54wL2QIhHC2N9/a2sKHRxU1qy5hLe3I/AuAHq9nvXr19OqVSuqVq1qlBR+8803TJ06lZEjR/L9999LUiiKjbyuMXxFUZTaiqJ4KoqyBW26jHiAXq3rwx07dp7UCtRJRSpRUiQmJuLr68v169fZsmULbm5u+XbuGze0hsEHDsCyZTmTwthLscReisVnkQ+rYlfRaWEnbK1t2fXCLkkKhbnI+PiEtGEw3eQ+F5eAQo1FPN0CA8HdHaystNf/+z+4cwc6dPiJvn11XL58OfvYlJQUEhISOHfunNE55syZw1tvvcWgQYOYP38+FhZ5bhkuhNnldSppc0VRugAvAYOBigUaVQlQy8UCqysexKMVoJk8ebLRGsMsUpFKFCdXrlyha9eunDt3ji1btuD14Fv9jyQ5WUsKDx7UksKBA7Xt9yaFrlVcAYi9FMuQFUNo9P/s3XlYVNUbwPHvZQY3UlER17IQN6As1ExzQ1BRc8cNQazccy23TKufuSS5lwtq5gIoLrivoCi2uJILoKZi7oqCiIjKMuf3xwWEGHAbGMDzeR6eae49c+9Lj3rmveec91jUINA9kEolKhksDkl6EbJ/fHVaLUyYEMzkyf7AYMAGEBQtOoRp0xobOTrpdeHrC+m/poWFqT+NGsHo0Y2pVWswZcqUSTtvbm7O4MGDKZxaNhvw8fFh4MCBtG7dGl9fX7Ta5y3lIUl5Q5Z/YhVFWQuI9IdQn4QuRd3At1rOhpa/KQpU4AOua35DJ3Rp6winTp3K2bNn0el0NG/eXK4vlPKN2NhYnJ2dOX/+PNu3b+fjjz822LXv31en6xw/DmvXqus5IHNSGOQRBJB2TAiBqcbUYHFI0vOQ/aPh/fCDE/HxO5kzpzY6nQMQSNeun+Dq2tbYoUmvibFj9R+/dAlq136X2rXfBeD48ePEx8fTqFGjDEnhxo0b8fDwoGnTpmzYsCGtMqkk5SfZjW/7CSG6p/vpJoSoK4ToBgzMrQDzMzsLe3Tah4TdPA+o1UdDQ0NJSkqiR48e/P333zx58sTIUUrSs8XHx/PJJ59w4sQJ1q1bh6Ojo8GuHRMDLVuqSeG6ddknhZZmlliaWRLkEYRNWRvORZ3DYYUDkQ8jDRaPJD0H2T8a2M2bEBHRAZ2uAhAEXOHPP6uzZcsWHqXuVyNJOejaNf3Hr19/+gxICMHVq1e5cuVKhg3sd+/eTffu3alXrx5btmzJsN5QkvKTLBNDIcSGbM7tzZlwChaHmh8AsO3435nO9e7dm+joaHbs2JHbYUnSC3ny5AmdOnXijz/+wNvbm3bt2hns2qlJ4d9/q3tEdexosEtLUo6R/aPhRUbCpk1NgCaADljJhQtW/PnnZSIj5YMfKW9QFIUOHTrQrVu3tLWDwcHBdOrUCVtbW3bs2EHx4sWNHKUkvTy5IjYHfVLfBpJNOfBP5sTQycmJcuXKsWrVKiNEJknPJzExke7du7Nnzx6WLFlC9+7dDXbte/egRQs4cQI2bIAOHTKeTz8ymFpwJvJhZJYjiZIk5V+lSt0EHgOp65aXAwpabUuqVKlitLik18cbWeyMUqmSQnR0NKtXr+bhw4coioKpqbqE4ciRI3zyySdUqVKF3bt3p+1hKEn5lUwMc1DNaoUwufsuYVGZE0OtVkuvXr3Ytm0bUVFRRohOkrKXnJxMnz592Lx5M/PmzeOzzz4z2LVTk8JTp8DfH7IahCxTtAwflFNH3lOTQ5kUSlLBs2rVMuAUUCflyEWgMidOfGW8oKTXxuXLYGKi03vO01MtvHbr1i0eP36cdvzUqVM4OztjYWFBYGAglpayL5LyvywTQ0VRmudmIAWRokA53QfcUkIyzEVP5e7uTmJiIn5+fkaITpKyJoRg0KBB+Pr6Mm3aNIYOHWqwa0dHg5MTnD6tJoWffKK/XZIuiT6b++AT6sPI+iPTRg5lUigZm+wfDUun07FkyRLgOOqIYeqebzc5ePAgv/66jNOnTxsvQKlAW7ECmjdPJiHhCTAOCAWSUl5dKVs2gGrVqjF06NC0qqT//PMPLVq0oFixYuzdu5dKlWRlbKlgyK6O7nFFUfqhVl6LFkL451JMBUqtUh9ws9CvXIq+hlWZNzOcq127Nu+++y6rVq1i8ODBRopQkjISQvDll1+yZMkSxo8fz7hx4wx27dSkMCwMNm6ENm30t0tITqCXfy/Wh69nssNkvmnyjd4N7iXJSGT/aEABAQFcvnwZ9StJCdQ9Dc8CU4mN/YRff61F/fpyg3DJ8H7+GYYNA61WoXfv1VhYCG7cmM7Nmze5efMm77//PsuWLaNFixZpW0/8+++/ODo6IoQgMDCQd955x8i/hSQZTpaJoRDiPrAEQFGUkuk7QSBQCBGbOyHmb02s7dl3DbYd+5thrTImhoqi4O7uzpgxY/jnn3+oXr26kaKUpKe+++475syZw7Bhw5g8ebLBrhsVpSaFZ87Apk3QurX+do+THtNtXTe2/rOVWS1nMbLBSODpmsPU/5YkY5H9o2G1atUKHx+Rbg85LWAH+GJqeoijR6tjZWVmvAClAsnfX00KFQWqVx9PyZIJFCtWEmtra6ytrdPamZiYcO7cOWrUqMGNGzdwdHQkLi6O/fv3U7NmTSP+BpJkeM+1xlAIcV8IsUQIsRTYC7RQFKWvoiidFUUpkbMh5m/tP3oPhMK+MyF6z/fq1QsTExO8vb1zOTJJyszT05MffviBzz//nNmzZ6MohnlKf/cuODo+OymMT4ynw5oObP1nKwvaLEhLClOlblchSXmF7B8NY+pU9fWHH+DBA/UVoGjR6iQlmbFyZazctkIymMBA6NkT3n8fvL1h794R1KpVS2/bUqVKYW1tzZ07d3ByciIyMpJdu3ZRu3btXI5aknLeCxefSekEN6TrBOsaPqyCo3YtM5ToGpy6k7kADUDFihVxcnJi1apV6HT6Fz5LUm5YsGABY8eOpUePHnh5eaWV4n5VqUnh2bOweTM4O+tvF5cQR1vftgRcDODX9r8yqN4gg9xfknKL7B9f3tmz6uuIEWp1yBEj1PdxcaWAS8yYcZetW7caLT6p4Hj0SE0Kq1cXDB68jp49BeXLl8c5i86pTZs2PHjwgFatWnHp0iW2bdtG/fr1czlqScodr/TNL6UT3GeoYAoiExOwSLDnerL+xBDUIjT//vsvf/zxRy5GJklPrVixgi+++IJ27dqxcuVKNBqNQa575w40bw7//ANbtkCrVvrb3X98n5arWnLw8kG8O3vz2QeGq4AqScYg+8cXkzojb84ciIuD2bPV97VqKVha7uLixbcpXfp94wUoFQhCwLhx6gNLB4c/6N+/G3v27AGgcuXKlCiRcZDfxsYGS0tL2rRpQ2hoKP7+/jRt2tQYoUtSrpDbVeSCGiU/IKHoVW4/uKv3fKdOnTAzM2PlypW5HJkkwbp16/jss89wcnJi7dq1afszvao7d9SRwvPn1aSwZUv97aLio3Bc6cixG8fwc/HD9V1Xg9xfkqT8Y/x49XXiRCheHL79Vn1vavoTbm5JwHeYmcmvLNLLu3xZLXg2bx6MHAlz5nzM7t27aZXuiWX66aSmpqY0bdqUDh06cOTIEdasWUPrrNZBSFIBIf+VzQUNrdR92LYd0z9qaGZmRpcuXVi3bp1cQyHlqu3bt+Pq6kqDBg3YtGkTRYoUeaXr+fqCnR1otfDmm+r0sK1b1T0L9UmtNBoaGcrG7hvpYtPlle4vSVL+5OoKPj5ga6vOtAEYNuwK0dG/0KJFNUxMprJ9+3IuXbpk3EClfCkyEurVg1274MMP/+XLL29gYqLQMuWJZXR0NEuXLs2w7cTHH3/MZ599RlBQEMuXL6dz587GCl+Sco1MDHNB+3pqYhgYlvV00t69e3P//n25hkLKcb6+vtjZ2aHRaGjXrh1vvvkm27dvx8zs1ar++fpCr17qVhTJyfDkCSQmqh2yPjce3KDp8qZciL7ANtdttK3e9pXuL0lS/ubqCqGhcOMGmJqCEG8SERGBs7Mzjo7OBAWVZtasABISEowdqpSP3L8PDg7qLJb69RMID/+A6dOnZWiTkJBAUlISx44d4/DhwwQGBtKxY0e2b9/OwoULcXNzM1L0kpS7XjgxVBSlRMqPnOz/nOq/VxrlfhX+vpl1YtisWTMqVarEqlWrcjEy6XXj6+tLr169CAsLQ6fTIYTg0qVLbN++/ZWvnVVVwdTj6V25f4UmvzXhWuw1drntwsnK6ZXvL0nGJvtHwyhXDiZNAicnBY1GgxCCjh278eef/Tl71tlg092lgu/RI2jXTl3n/uOPsH9/If78M5iffvoJUPftBShfvjwlSpTgs88+Y+fOnfz+++/ExMQAULx4caPFL0m57YUSQ0VRugBfA90A+U3uOWm1YP74A64k6d+yAkCj0eDm5sbOnTuJzGqIRZJe0VR9WVo2x19EVlUFU4+nuhh9kSa/NeFu/F0C3ANoUqXJK99bkoxN9o+GNW4ctG+vfnGvV68ehw7tRav1Z/9+S+Lj5Wb30vNZsAD+/BMmTDjHO++spUgRePfddylSpAg6nY41a9Zw6NAhAKZNm6b3GoboHyUpv3jREcMQIBDYK4SYkQPxFFjWZh/wqOh5Yh/HZdnG3d2d5ORkVq9enYuRSa+Ts//N0p5x/HnFxKhTvyBzVcH0+/+evXuWJsub8CDhAfs89vFR5Y9e6b6SlIfI/tHAbt+GX35R6NGjJ23atMHJ6RpJSUX4/vvTJCYmGjs8KY/7+2915LlqVTh2bBzffvtthmnIOp0OjUaDVqsFcq5/lKT85IUSQyHEJSHEXiFEjq3+VhTFRVEUJ0VR+us5Nian7pvTPqpiD4pgZ8jJLNvY2tpib28vp5NKOSK7zq1m+uztBcXGqnsTpn5P+29VwdRqg6dvn6bp8qYk6ZLY77Ef+wr2L31PScprZP9oeLt3w7Bh8MEHX9GjRw9GjfoIrfYy69e/wY0bN4wdnpRHCQH9+6vrCkuWVDezX7vWl8DAQAoVKgSoSaFWq6Vr167UratuN1q6dGm913uV/lGS8puXWWPYT1GURYqi7DZ0MIqi2AMRQohAIEJRFPuUY6Qci0l9n998UkctQLPrZNbTSUEdNTx+/Djh4eG5EZb0mrh48SKOjo5ZFpgZn5q9vaC4OLX89/HjsH69WlWwhn0kJsUjsbVV37u6QsjNEJqtaIbWRMuBPgd4t9y7r/LrSFKeJPtHw+rWDcqWhZ9/hkePHhEdHUWxYmu5c8eUsmWrGDs8KY8aPRqWLIEnTwQODlOxtHxC0aJFqVy5MgAhISGsXLmSJ0+eoCjqtOTJkydz584dvdd72f5RkvKjl6lKelQIMRB1HUVOmJ7yaiWECAG6AzEpxyLIp2s3mtpXhIdlOX4j6wI0AD179kSj0chRQ8lgLl++TPPmzXny5Al//PEHPj4+2NraotFosLW1xcfHB1fXF987MD5eXdT/119qRdKOHcGpQySazx2o+aMD+w5H4uoKh64dovmK5rxR6A2C+wRT00I+fZUKLNk/GlCRItCvn7rlzdy5m+nWrRvt2p3l0aO3iY29ZezwpDxowQKYOVOt7fD11zvZsGFqptkyhQoVokiRImlTSGfOnMnEiRNxd3dn1apVBukfJSm/0r7EZwYqinIBqAoMMmQwQogQRVEiFEW5B/RLOWwORKdrVib9Z1Km1PRPd6jGzZs3DRmWQRQurFDioT2XRPaJYbly5XB2dsbb25spU6ZgYiJ3FJFe3vXr13F0dCQ2Npa9e/diZ2eHnZ3dK3d0jx+rieCBA+DtDV27Pt2TMPyOOtrtsMKBqc2n4rbRjXJm5djnsY+3Sr5liF9LkvKqPNU/Qv7pI7MyaBBMnw63bnVm//79WFhYsGmTH4sWLcfV1YXq1a2NHaKUR6xeDUOGqA8sf/oJatRoQ//+FyhfvjwAycnJaDQa7OzssLW1RVEU5s+fz6hRo+jWrRvLli1Dq9XKrSmk19rLZB3rgCXAYgPHgqIo5qhPP6cBSxRFsXrWZ4QQi4UQdVN/gOMVKlQwdGgG8U7RD4greporMVezbefu7s61a9fYv39/7gQmFUi3b9/G0dGRyMhIdu3ahb29YWaZPXkCXbpAQAD8+qs6VTR9UmhT1gabsjaE3wmnk18nyr9RnuBPg2VSKL0O8lT/CPmrj9SncmVwcYH79wvRtGlTbG1teeutLvz44zCCg40dnZRXPH6sFpqxtxdYWHzBo0cnANKSwujoaObPn8+lS+oSYEVRWLp0KUOGDKFDhw54e3unjSBK0uvsuf8WpOzLdB+wT/mx4iWeiKZfNJ9O6rqJ/sA0IUSMoigRgAtqR5i6ItgciHrRe+YVdhWtOPkgmUa/NuPYwL+wNLPU2659+/aUKFGClStX0rx581yOUioI7t69i5OTE1evXmXXrl3Ur1/fINdNTITu3WHHDvDygk8/zZwUBnkEAaQd0ygatCayw5UKLtk/5iwfH9BoICkpialTp/L++6acOZPI1q1l6NvX2NFJxpaQoD6gPHsWZsyIZs6cLdSrZ8f77z/dTlSr1VKyZElKlCgBgLe3N/3798fZ2Rk/Pz+5N6Ykpcjy25qiKAuB46id0j7UTg/UJ6L3UDu+FyaEeK4nqUKI9SmdZCBQN+WwVcr7fCfyYSQHkj0BuBoXgcMKB4I8gvQmh0WLFqVr1674+fkxf/78LAuGSJI+MTExtGzZkvPnz7N9+3YaN25skOsmJUGvXrB5s1oMon9//Ulh6p/pII+gtHPZ/XmXpPxG9o+5S6NRX69f17Jt23bs7GxRlLXs3OlBTEwy5uYa4wYo5SpfX5g6VU0E334bbt2Chw/VrZKGDy9Dv35haQlgcnIyJiYmlChRAg8PDwDWrVuHh4cHDg4O+Pv7U7hwYSP+NpKUt2Q3lfS+EGJpSqdHuhLcLYA6QjxjsdxLEEJ4Av1Tym/3T5kCEwKgKIoTEJP6Pj9J/fJ8Lf5Chml29vMciHyofzP73r17ExcXx6ZNm3I5Wik/e/DgAc7OzoSGhrJx40YcHR0Nct3kZOjTB9atgxkz1HUckvQak/1jLtu5E955B6ZNC2bZsmU0aPAPiYmFmDAh6y2gpILH11d9QBkWpvZLFy+qSWH16hHExU1BCJGWFOp0Ovz8/NixY0fa5zdv3oyrqysNGzZky5YtFC1a1Fi/iiTlSdklhkdT/0NRlC6KojQHooQQS4ABORWQEMJTCLE+/ZPTlA4w8HmfpuYl+kZUgjyCsClrw/WErJPDRo0aUaVKFVmdVHpuDx8+pG3bthw7doy1a9fSunVrg1xXp4O+fdXpXFOnwldfPT1naWaZ9uc5dWQw8mFktiOJklQAyP4xlzVpou5Jt3ixOrozePAHFC16hcDASkaOTMpNY8fqP37tmjmnT59GCJF2TFEULC0tsbRU+55du3bRrVs37O3t2b59u5yNJUl6ZJcYpv3tEkJsIGP57QI5XcXQsvpynP7L9PWEp1+m0zMxMcHd3Z2A6FRAPAAAIABJREFUgAC5ka/0TI8ePaJDhw5p21F07NjRINcVAgYPhuXL4bvv4OuvM7exNLNk2IfDANKSQ5kUSgWc7B9zmZkZfP45+PvDzz/7M2LEcBRlBO+8s8jYoUm56No1/cfj40uxatWqtEruiYmJKIqCk5MT9erVY9++fXTq1AkbGxt27dqVNqooSVJG2SWGSxVF8VMUZVTK09BjQojYlHMFcoF7XuPu7o5Op8PX19fYoUh5WEJCAi4uLuzbt4/ly5fTvXt3g1xXCBg+XC0yM26cmhjqs/r0agbvGEz9SvWpaVGT8DvhMimUCjrZPxrB4MHq9MHQ0IZ06NCBDh2K8PvvM/j333+NHZpkdEpaAZkTJ06waNEiYmPVv5K///477dq1o2rVqgQEBFCqVCljBipJeVp2ieFY1JLbCjAQ8FQU5XzKovsWuRFcfvc80+wK38/6y3P16tWpX7++nE4qZSkxMZEePXqwY8cOvLy8cHd3N8h1hYDRo9UiM19+qU4hVZTM7XxP++K20Y1GbzUisHcgB/ocSFtHK5NCqQCT/aMRWFlB27awa1d5Fi9eyqBBg6hbtw9ubjdITEw2dnhSDouOBnNz/ecqpZtRbGFhQcWKFTEzM+PIkSO0adOGypUrs3fvXiwsLHInWEnKp7KsSpqyVgJgb+oxRVFKonZ6+kpqS3qkJof2855WZwR1yh13ajL7w+y/PLu7uzNkyBBOnjxJ7dq1cytsKR9ITk6md+/ebNy4kXnz5tGvX79nf+g5CAETJsDMmWqRmRkz9CeF3qe88djkQZMqTdjWcxtmhcx4o9AbadtVyKRQKqhk/2g8s2dDiRJgYgIVKlQgIqIoV640ZP9+HS1kSl5gxcRA3boQEyNQn8dk5Ompzp4pVKgQlStXpnLlypw4cYJWrVpRtmxZ9u3bR7ly5XI/cEnKZ15og3shxH0hxHpycHF9QWRpZknIsCAqFbJJm2YH0MxsCIN6Z//luXv37piamspRQykDnU7H559/zpo1a/D09GTo0KEGu/YPP6gjhP36wdy5+pPCVSdX4bHJg6ZVmqYlhalS19FK0utE9o+5w9oaLC3hyZMn1KtXj+LF9wH3WLjwsbFDk3JIbCzUrw+XLkGZMjeBPkAokJTy6krx4lv5+eefOXXqFABhYWE4OTlRvHhx9u3bR6VKskiRJD2PF0oMU6UrzS09p9Tk0KasDbUsbDCJrUJo0sZnfs7CwoK2bdvi4+NDUlJSLkQq5XVCCAYPHsyKFSuYNGkSo0ePNti1f/xRXUvYpw8sWqQ+lf+vlSdX4rHJg2ZvN2Oba8akUJJed7J/zHnnz4OTU2G++24bCxfORqtdz7Ztpty7pzN2aJKBPXgArVtDRAR8+GEiFhbtgRXAu4BpyutqFi1ahJWVFRUrVuSff/7B0dGRQoUKsW/fPqpUqWLU30GS8pOXSgyll5M6rXR/nyAaFv2Uu8X3cfSfy8/8nLu7O7du3WLv3r3PbCsVbEIIRo4ciZeXF19//TUTJkww2LVnz1arjrq6wtKl+pPCFSdW0GdTH5q/05ytPbdSzLSYwe4vSZL0PMqVgxMn4O+/P6Zx48Y0bPgPiYmmLF58z9ihSQbWtSscPgwLF97jq6820rNnO8aMGYObmxuOjo7Y2dlRunRpvvjiCzp16kRsbCzNmzdHp9Oxd+9erK2tjf0rSFK+IhPDXJY6ze5/XXqDIvhm7bOniLZt25ZSpUqxcuXKXIhQyquEEHz99dfMnTuXkSNHMmXKFBR98zxfwvz5apEZFxdYsQI0msxtfvv7Nz7d/CmOVo5s6blFJoWSJBlFiRLg4QFr1kBg4CkKFTqJVnuYO3ceGTs0yYD27IF9+8DF5Qn/+997/PXXX5QoUYJixYphbW1N48aNcXFxYdiwYYSGhvL777/j6OjIo0ePCAwMpFatWsb+FSQp35GJoZE0/+AdSt5rxv57K9DpRLZtCxcuTPfu3dm4cSMPHjzIpQilvGbSpElMnz6dQYMGMXPmTIMlhUuWqEVm2rcHX1/Q6ilJtezvZXy+5XOcrJzY0kMmhZIkGdeQIZCQAAsXJnLkyGGEaIRON8vYYUkG8PgxfPWV2ifZ2MCCBYUZNmwYHh4e2NjY6P1MoUKF+Pzzz7l37x579uzhvffey+WoJalgkImhEXWr1ofEEhdYuO3PZ7bt3bs3jx49YsOGDbkQmZTXTJ8+ne+//55PP/2UX375xWBJ4YoVMGCAuoZj7VpI2QYqg19DfqXvlr60qNqCzT02U9S0qEHuLUmS9LJq1oQWLeDwYXuuXr1Jp04d+fffyxw6lMUO6FK+8OQJODjArFlQrlwSy5ZdoXRpGD16NO+//36WieHmzZu5ceMGO3fupE6dOrkctSQVHDIxNKLJvbpAghlzDix/ZtuPPvoIa2trWZ30NTR37lzGjRuHq6srS5YswUTf4r8X4OsLdnbqdNE+fcDWFvz9oXDhzG2Xhiyl79a+tKzaUiaFkiTlKV9/DV9/rVC4cDG6d+9ORMQY2rQpRbLc0jBfSkiAzp3h0CEoX15gYdEeD4+26HRPiwpVrlyZIkWKZPjctWvXOHz4MNu3b6dBgwa5HbYkFSgyMTQiS/M3qJ7kwoXCfty8G59tW0VRcHd3JygoiCtXruRShJKx+Pr6Ymdnh0ajYcSIEdSrV48VK1ag0bf474WuC716QVgYpPa1oaFqYvhfi48vpt/WfjhbO7OpxyaKaItkbiRJkmQkDg7wxReQlPSQWbNmcfbsPO7dMyMw0NiRSS8qKUktfLZjBwweDCEhCkuXTsHLyyvDw1BFUShUqFDa+4SEBPz9/dmyZQtNmjQxRuiSVKDIxNDIRjr0gcIP+Mb72VtXuLm5IYTAx8cn5wOTjMbX15devXoRFhaW9qT06NGjrF279pWvPXWq+vrDD2oZ8B9+yHg8ldcxLwZsG0Cbam3Y2H2jTAolScqTHj0Cb28zypRpTIMGUUAUXl4Jxg5LekHe3rBpE/zwQxzNmq2jQgX44IMPaNiwYVqbyMhIfHx8mDXr6VrS4OBgoqOjiYyMNEbYklTgyMTQyPq1bILpw7fZcGH5M9taWVnRqFEjVq1ahRDZF6yR8q+p/83SnnH8RZw5o76OGAFvvKG+Apw9+7TNomOLGLh9IG2rtcW/m79MCiVJyrMePYKRI6FixelMnfod1tZH2LrVhHty54p84+RJtdhMxYpw69Z39OnTh1u3bmVoc+PGDby8vFizZg3Xr1/H39+fPXv28NdffwGG6R8lSZKJodFpTExoXtqDWIu9BBy++sz2vXv35syZMxw/fjwXopOM4Uxq9vYfZ9Nnby9h925IfZ4wZw7Exal7F4JayAFgwdEFDNo+iE+qf8KGbhsorNWz8FCSJCmPKF1anR7v7Q3W1vV4550DJCVpMcAECymH6XTQrRs0bgzFisH+/TBjxhQOHDhA+fLlM7StUKECjo6O7N27FyEEp06d4s8//yQ5ZUHpq/aPkiSpZGKYB0zuqu5p+N3GZxeW6dq1K4ULF5ZFaAqo6dOnZ1hon17N1OztJezdCx07wptvqu8n/hhJ8fKRfPut+n78eJh/ZD5f7PiCdtXbsb7repkUSpKULwwZAvHx4OoawN69M4DWODhcNnZYUjZ0OujZE9atAyF0tGgxjfLl4ylSpAh169ZNa3fjxg3i4+NRFAUrK6sc6R8lSXpKJoZ5QN2qVlg8bMLhx8t5/Dj7KaLm5ua0b9+e1atXk5iYmEsRSjlNCMG3337LuHHjMqypSG/8+PEvde0DB6BdO7C2huPHYcGKSAr3d4A+DtSwj8THB6Ktf2HIziG0r9Ge9d1kUihJUv5Ru7Y66nTunCOzZ88FdrF2rXx4mlcJAcOGqVskFSsGP/64H1/f/2WaCZWYmMjq1avZsmULV69ezba4zMv2j5IkZSQTwzyi97t90JU6z09r/npmW3d3d+7cucPu3btzITIppwkhGDVqFD/88AN9+/YlODgYHx8fbG1t0Wg02Nra4uPjg6ur6wtf+48/oG1bePttddRQVzSSX+IceFIyHMqGo/ncgX8rT2XozqF0qNGBdV3XUUhT6JnXlSRJykuGDoWKFQvh4vIF/fr1IyDAnlmz9I8uScYjhLomdP58+PJLuHgRvviiORcvXqRx48YZ2pqamtKlSxdq1apF48aNiYyMZN++fQbrHyVJykwmhnnExC4uKInFWHx4xTPbOjs7Y2FhwcqVK3MhMikn6XQ6Bg0axKxZsxg2bBiLFy9Go9Hg6upKaGgoSUlJhIaGvlSnd+iQunF9pUpqUohZJA4rHAi/E45NWRtsytoQfiecb4K+oY11G9Z2XSuTQkmS8iUXF/XfvNKlHwNw8mQxpk5NIinJyIFJGVy+DH5+0L17EhERnbly5QgAlSpVSmsTExPDhQsXAIiPj6d169bExcWxb98+GjZsaJD+UZIk/WRimEeYFyvOu9ouXDNfw7mLj7Jta2pqSs+ePdmyZQsxMTG5FKFkaElJSfTp0wcvLy++/vpr5syZg6IoBrn2sWPg7AyWlrBvH2hKZEwKgzyCCPIIwqasDQCXYi4R81j+WZIkKX9K/afz7l2Bn99+HjyYR1RUIfbsMW5c0lMnT4Kjo7oe1N09irCwUCIiIjK1CwgIYNOmTRw7doymTZsihGD//v3Y29sbIWpJer3IxDAPGduqDxSJ5RvvTc9s27t3b548ecK6detyPjDJ4BISEujRowerVq1iypQpTJ061WBJ4d9/Q8uWUKqUmhSammdOCi3NLLE0s0xLDs/cPYPDCgciH8q9oCRJyp/i48HOriidOx+nU6ciaLX3+PXXZGOHJQGjR0OdOnD7tmDPHkHbtuU4ffo0PXr0yNS2Xbt21K5dmxYtWlC0aFGCg4Oxs7MzQtSS9PqRiWEe0uOjZhR5/Bbbry8ni8JbaerUqUPNmjVlddJ86NGjR3Tq1IkNGzYwe/Zsgy6aP30aWrRQ9ygMCoK33jLYpSVJkvK0YsXUQlsbNhTH0bENdeueY8sWiIoydmSvH19fsLMDrVaduTJjBiiK4L33xrJlywQAChd+WuTs8ePHHDhwAJ1Ox+HDh+ncuTNlypTh4MGDVKtWzVi/hiS9dmRimIeYKCa0qeTB4wqB+O24nm1bRVHo3bs3Bw8e1DsVQ8qb4uLi+OSTT9i5cydeXl6MSN1h3gDCw9VpOoULq0nh22+rx9OPDIbfCU8bGYx8qH8kUZIkKb8aOhQePIDg4Le5dm0yZcseR664yF2+vurekmFhkJwMd+6ox0ePFrz3Xixvpu6blM65c+cIDg7G398fZ2dn3nzzTYKDg6lSpUouRy9JrzeZGOYxk7r0BhMdP+589khgr169APD29s7psCQDiImJoVWrVhw4cICVK1fSv39/g1373Dlo3hw0GjUprFo143lLM0vaV28PkJYcyqRQkqSC5sMPoV49CA5+F40mjLt3G1G69D1jh/VaGTtW//FVq0xYtGgRAwcOzHSudu3aVKtWDVdXV2rWrMmBAweoWLFiDkcqSdJ/ycQwj7GtYE2FxEac0izn7t3s9zR86623cHBwYNWqVQiRfVvJuO7evYujoyNHjx5l7dq1uLm5GezaFy6oSaEQ6prC6tUzt5l0YBI//vEjLjYu2FioI4cyKZQkqSAaOhRu3CjJd99tpn79+sybt5Xr2U/CkQzo2rWsjmf8nqLT6dixYwdRUVH4+vri5uZGnTp1CAoKomzZsrkQqSRJ/yUTwzyof70+UOYcU1cefmbb3r17c+HCBQ4dOpTzgUkv5datWzRr1ozw8HA2b95M586dDXbtS5fUpPDJE3VLilq1Mp4XQvBd0Hd8t/87PGp7sKbLGoL6BKVtVyGTQkmSCppu3eDsWejWrSoff9yaSZN6MHOmsaN6PcTGZnc2Y4G1+/fvEx4ejre3N25ubjRu3Jg9e/Zgbm6eozFKkpQ1mRjmQV86d0VJLsqKkyt41kBgly5dKFq0qCxCk0dduXKFxo0b8++//7Jjxw5at25tsGtfvgwODhAXB4GB6kL/9IQQTAyayKTgSXz6/qf82v5XNCaatDWHMimUJKkgKlwYatRQ13TPn/8jOt1WVqxIJjHR2JEVbFeuwPvvZ30+3VaFAJQqVQqtVsuIESNo1aoV27dvp3jx4jkbpCRJ2ZKJYR5UonAJ6hXrQnTF1fx55HG2bYsXL06nTp1Ys2YNT548yaUIpedx8eJFGjduzJ07dwgICMDBwcFg1752TR0pjImBgIDMnbEQgvF7xzPl4BT6ftCXpe2XojHRpJ1P3a5CkiSpINLpYPjwcrz33jbgN6KjNezcaeyoCq5jx6B+ffWBZenS+rcI8fRUX/fu3cuRI0eYNm0aI0eOpFOnTmzatIlixYrlYsSSJOkjE8M86us2HlDkPt+v2fzMtu7u7ty7d48dO3bkQmTS8wgPD6dx48Y8fPiQffv20aBBA4Nd+8YNNSm8cwd271b3hkpPCMHYwLH8+MePDKwzEK92Xpgo8q+6JEmvDxMTNTk8c6YxffpURauNw81NoNWqsyt8fY0dYcGxezc0aQJFisCOHTBo0BzAFQgFklJeXSlbNgCdTsedO3fYtm0b48ePx9XVlbVr12bYukKSJOOR3xbzqHZ2DhRLfJOge8uJj8++rZOTE+XLl2flypW5E5yUrRMnTtC0aVOEEBw4cAB7e3uDXfv2bXVLihs3YNcu9QltekIIvtrzFT/9+RNf1PuCBW0XyKRQkqTX0pAhcO+ewqlTvUlKeoMHDxSSk9VtFHr1ksmhISQng58flC0Lnp4H8fP7jE2bfgNWA+8Cpimvq5k1axaKonD48GEmT55M3759WblyJVqt1qi/gyRJT8lvjHmUxkRD56q9Sa6yh6V+N7Jtq9VqcXV1Zfv27UTJnXyN6tChQzg4OFCsWDEOHjyIra2twa59546aFF65oj6Vbdgw43khBCN3j2T2odkM+3AYP7f+GUVR9F9MkiSpgGvcGGxtkzl58j2956dOzeWACpCkJJg/Xy3089tv0Lkz3Lx5ktOnT9O1a1fGjBmDm5sbjo6O1KpVi4YNG+Lo6MjAgQOZM2cOw4YNY/HixWg0mmffTJKkXCMTwzxsYjsPMNExJ+jZ+xRaWFiQmJiIpaUldnZ2+MpHobnuwIEDtGjRgjJlyhAcHIy1tbXBrh0VBU5OcPEibN2qTttJTwjB0J1DmXt4LiM/Gskc5zkyKZQk6bWmKODufp/kZFO958+elds8vYzYWHB2Vkdk/f1hwoRoZs+GYcOGEBwcTIkSJShWrBjW1tY0btyY7t2707JlS+Li4ggODmb8+PHMnj1b9lGSlAfJxDAPq25RjbeUhlwqsZzz57PuwHx9fRk/fjyg7gsUFhZGr169ZHKYi3bt2oWzszNvvfUWBw8epEqVKga79r170KKFuon95s3q+sL0dELH4O2DmX90PqMajGJmy5myw5UkSQKGDCmFmdlDvefKlLnDuXPncjmi/O3qVWjUSN0eSaOB1q2Xs3hxrbTZSkWLFsXGxkbvZ6OionBzc2PKlCmyj5KkPCrPJYaKooxRFMVFUZT+6Y65KIripCjKGGPGZgxffNwHyp5hyvKjWbaZmsV8mKyOS4bh6+uLnZ0dGo2G1q1bU65cOfbv30+FChUMcG21QIJWq5b4PnVKfTLbsmXGdjqhY+C2gSw6vohxH4/Ds4Wn7HAlqYCS/eOLMzNTqF17ud5z1asfMejMjoLu+PGnlUenTVOTw1mzPmLixImULl06rd1/E0ORsu9WlSpV+Oabb3I1ZkmSXkyeWvGrKIoTgBBivaIo0xVFsQLMU44FKopipSiKvRAixKiB5qIBH3fj6+BhrDu/gqVJH6JvjfbZs2f1fjar49Kr8/X1pVevXhmOXb58mYCAAFxdXV/x2mphhFSPHqmvMTEZ2+mEjn5b+rHsxDK+afwNPzj8IJNCSSqgZP/48q5d88TaugUREVXR6UzQaJIxMUnmr78acO6chiwGuKT/OHhQrfT622/n+Pff7TRt+iVQk5o1a2ZoFxwczP379ylZsiQAiqIQFhZGx44djRB1weTp6Ym5uTlWVlYAhISEMGbMmGzPeXp6ph2LiIhgzJgxhISE0LVrV1xcXKhXrx4RERGYm5vTv3//DPcLDAykbt26LF68mKioKOrVq0fXrl3x8vIiJiaGixcvMnbsWGJiYgxacE/KfXltxLAFEJHy3xcBJ6A7kPqVOCLl2GujZJGSfFy6M/FWq9myQ/+ehv/9RzlV1apVczK011pOjtKmXuKHH+DBA/U1/XGAZF0yn23+jGUnlvFtk29lUihJBZ/sH19SQoILFy5UR6fTAArJyVoSEwsjhCnduqnJjqSfEHDoEKxaBaNHQ/nysHfvImbNmkXMf59Woo4OLl++nPDw8LRjCQkJ7N69W85iMpABAwZgb29P//79cXJyonTp0ly8eDHbc4GBgdjb2+Pi4oKLi0tae3t7e+zt7enevTsuLi6MGTMmrX2qmJgYYmJiMDc3x9zcnOnTp+Pi4oKVlRX9+/dnzJgx1KlTBysrK44dO2aU/yeS4eS1xDAKSJ2PYA5UTXmNTtemTPoPKIrSX1GUY6k/QJ2bN2/mSrC5ZZyzBxS9x4/+W/WeT11f+F8PHjwgOjpa7znp5d29ezdDp5eeIUZpUy8xYgS88Yb6mv54si6ZTzd/yoqTK/hfs//xP4f/yaRQkgq+F+4f4fXoI58lPn44kPlhW6FC9/H2Vvc8lDJLSlILzDRoAL17w8cfJ3PgAMyZ48mxY8cwNzfP9JkLFy7QqFEj4tPtsxUcHExsbOxrOYspdcmJVqs1SGHAiIgIAgMDcXJ6+gzI3t6eqlWrZnsuJiaGgICAtOMDBgzI8h4DBgxg7Nixae8XL16Mi4sLAHXr1tX7mdTjTk5OrF+//uV+OSlPyGv/HK5H7exIeX3m3gtCiMVCiLqpP8BxQ6zxyktaVXPkDV0ljiUt5/btzOddXV3x8fHB1tYWjUaDra0tEyZMICoqio4dO/L4sf6RRunFHT16lDr/3VE+naxGb59XZCSYphTQmzMH4uJg9uzUa0OSLonem3qz6tQqJjtM5tum377S/SRJyjdeuH+E16OPzI5OpyM2tiKQ+WHb48cVOHfOD4B589StgCTVgwfQoQMsWKC+r1XrBDExDdBqH2Jqakr58uUzfSYpKYmlS5fi5+fH77//jr+/P3v27OGvv/4CXr1/zG9Sl5yEhYWRnJxskMKAISEheqdqpk4Lzeqci4sLgYGB1KlTB09Pz2yne1pZWREREZH2PnV0Ecjyc6nHraysMiSgUv6T62sM0y+aTydCCBEohIhQFMVPURR71OkxEahPQNM/JX3tNurTmGhwte3NYqbzy4qb/DAmc6fu6uqaaW2bra0tPXv2xMPDg9WrV2MiH4u+NCEEXl5eDB8+nAoVKjBp0iQmTpyYqV1Wo7fP4/p1dUuK5GT1/cQfI5n4I/DQEoCxXyfh5u+GX5gf0xynMa7RuJe+lyRJeY/sHw1P/ZJaCbBjzhw1KUx92PbGG9dwd3cnIcGCb791ZN48CA6GihWNGbHxXbsGn3wCoaHq/oTW1tC48Q0OHGhKkSJFMrWPi4tjw4YN+Pr6smfPHhwdHTlz5gynTp3K0O5V+se8aMSIEZw4cSLL80eP6i8a2K9fPxYvXqz33Pvvv8+cOXMMEt9/HT9+nMDAQLy8vBgwYABeXl5ZttU3Tfh5yZlq+VuuZwopTy//+xMIkNLh1U1ZPG8uhFgP+AFWKR+3AgL1X7lg+7K5uqeh158+iOfceqlHjx54enqydu3aDNMCpBcTHx+Ph4cHgwYNonnz5hw/fpwJEyZkGqX18fF56cIzly6pmzFfuwaBgbBgRSSF+ztAHwdq2EeywjuRLYV64hfmx08tfpJJoSQVQLJ/NLxWrVrh42MHwMSJULw4fPtt6rkQ3nzzTT79tBXz5v3D7dvg6IjemTmvk23b4Px5WL78Dn377mT6dPjkkzb89NNPejekP3jwIOHh4Vy+fJkVK1YQGBho0P4xv0o/nfZ5jj8Pe3t7QkIy15dKHS3M6lzqCKCTkxPr1q3LMCL4X69aQCZ9hVop/8lTVUmFECEpldVcAK90x+qmVGSLeV0rrtWwqIFVoY+IqLScP/74ikaNnm9N2ahRo7h8+TIzZsygSpUqDBkyJIcjLVjOnz9Ply5dCA0N5X//+x8TJkxIG3nVN0r7Ms6dU0cK4+LU8t9v20YyKNSBJyXVdYwmnzXDj3fYEb6DWS1nMbLByFe+pyRJ+YvsH19e6j/TU6eqa7Vr1oRx43TodE14881FLF3amW+/bcmqVcfo1csCJycICgILC+PGndsiI58uXzAzg/Xrh3Po0D4iIiIoVqxYpvaxsbH8+uuvjB49Gmtra9auXct7770HGK5/zMueNbJnZ2dHWFhYpuO2trbs37//pe5pZWWFk5NThrWEqaN72Z1LPZZalVTf+tBUixcv5uuvv36p+KT8L08lhqCW4tZzTP+Y+2tmeJM+DA8ciKf3cRo10r8A+L8URWHu3Llcu3aNYcOGUblyZVky+jn5+/vz6aefotVq2blzJ61atTL4PU6dUjevFwL274cK1pE4rHAg/E44NmXVGurhd8I5c/cMkx0my6RQkl5jsn98ea6uTxNEACFMaNzYgiNHWjBu3B8sWdKKb75pyuLFgQwYUIGDB6FTJ+PFmxt8fZ8my2XLQlSUugYTBFu3KtSoMY/bt2/rTQrDw8Px8/NjzZo1tGvXjuXLl6dtTyGpxo8fn2lbq9Tjr8LLywtPT08iIiIoXbo05ubmaYlgVuciIiIICQkhJCSE6OjotMQv9Zifnx8RERFp21WkFpvRJyYmhrVr1xIREYGnp2dahVKpgBBCFKgfYH/Tpk1FQXTv0T2h+a6w0Lb/QsTGvthnHz58KOoqG3/0AAAgAElEQVTXry+KFCki/vrrr5wJsIBITEwUo0aNEoCoV6+e+Pfff3PkPkeOCFGqlBCVKglx5owQt+NuC5v5NoLvETbzbcTtuNt6j0mSpGratKkA9os80Pfkl5+C3Ee+qJgYIRo0SBaKkix69twlAFG6dGlx7VpCWhudzogB5iAfHyHUR5IZf4oVeyjatPlKJCcnZ/nZ0NBQYWNjI5ydncX06dOFrqD+TzIAHx8fYWtrKzQajbC1tRU+Pj7GDumFTZ8+/bnbXrx4Uaxbty4Ho5FexMv0kbIaST5iXsQchwqdSKq5Gu81T17os8WKFWPr1q1UqlSJdu3aceHChRyKMn+7efMmjo6OzJgxg0GDBnHw4EGqVKli8PscPKiuZTE3V/+79JsZRwqDPIKwNLPE0sySII8gbMraEH4nHIcVDkQ+jDR4PJIkSa+bkiUhIMCEhg0TWL26Fc2bryc6Oprvvx+MEIIdO9QZHXFxxo7U8LIqO6DR6Che/BqJiYmZzul0OubPn0+DBg2Iiopi7NixjBkzRm6XlA1XV1dCQ0NJSkoiNDQ0X06v7d+//3NvQRESEpLtaKOU98nEMJ/5qnkfKBbN7O3bXvizZcuWZefOnQA4Oztz584dA0eXvwUHB2Nvb8/Ro0dZuXIlCxYsoHDhwga/T0AAtGqlVr4LDoZ33jH4LSRJkqTnYGYGgYFFaN8eqlfvzPjx37B06VK6du3KtWvRBAVBu3bwCvVC8qRr1/Qff/DAjNWrV2fq+xISEvjqq6+4e/cuLVu2JCQkhGbNmuV8oJLRpW5s/6xKpREREXJKaQEgE8N8pkVVJ0ooFTlfbDlZ7LGerWrVqrF161auX79Ou3btXqk6VkEhhGDmzJk0b96c4sWLc/jwYdzd3XPkXlu2qGXAq1WDAwegcmX1eOrIYPUy1TOMDEY+1D+SKEmSJBlGkSKwfj306XOMQoVM6dp1MBs2bGD9+h6sWqX+W92pE+T3LYEjIsDNTf1ds6ZkGgG8cuUKTZo0Yc6cOcTFxbF69Woqvu57erxmnJycsi1YA2rxm1epZirlDTIxzGc0Jhp6v+8O1XYyb9nL1dT+6KOP8PX15ciRI7i6upKcunHeayg2NhYXFxdGjRpF+/btOXr0KO+++26O3GvNGnVPqNq11Yp35cplPH//8X0eJT5CQUlLDmVSKEmSlPNMTaFOnQ9o0qQLf/31C+XKrWbv3n1YWgby66+wZw+4uEBCgrEjfXG3b8PQoWo1Vn9/+OUXAP37XlWqlPH91q1b8fT0JDIyknXr1vHTTz9hamqa4zFLkmQcMjHMhwY38ACTZLxP+rx0J9WpUyfmzp3L5s2bGTFiRGpRgtdKaGgodevWZfPmzfz0009s2LAhx6qqLVumVsT7+GN1n8L/bvMTcjOERr814lHSI3b22pm2plAmhZIkSblDq9XSrJkdLi4Kt2/3oFSp9XTs2IWNG9szZUoUb70F2jxXyz178+dD1aqwcKGa2JYtq46AZrXlpbv7aUBdTzhlyhTc3NzQaDR4e3vLtWOS9BqQiWE+VKtsLWqY1edhtd/YsuXlE7qhQ4fy1Vdf8csvvzBz5kwDRpj3+fj4UL9+fWJjY9m7dy+jRo3KsQX0P/8Mn3+uFjHYuRNKlMh4PuhSEM2WN6OItgi/f/o7raxbpRWckUmhJElS7lEU+OmnZFq1OkxUVEeSkpazbdtuypb1Z8ECMDGBmzchL0+0efJE/QG1wE7r1nDkSByffRbExx9DUJCOUqW6A65AKJCU8urKiRNjuHfvHj169GDChAm0bduWyZMn07BhQ6P9PpIk5R6ZGOZTQ5t4QLlQZq/5+5Wu4+npSbdu3Rg9ejRr1qwxUHR515MnT/jiiy9wc3OjTp06/P333zRt2jTH7vfjjzBsGHTooK4v/O92UP5n/HH2ceatkm/x52d/UsOiBvB0zaFMCiVJknKXVqth9uwSTJjwgCdPOqHVTmLevHncv3+fqKhk6tdXH/bpdMaONKPkZFi5EmrUUB9IApQpA5cuwezZE+nYsR0LF94nNnZbyiyh1cC7gGnK62ratGmDs7Mztra2zJgxAx8fH4oXL26030nKzNPTk/Xr17N+/Xo8PT0znR87dmyGQjEhISFUrVqVsWPHsn79esaOHUtgYGDatVKPK4rC4sWL8fT0ZMCAAYC62f3ixYsZm1UZW6ngeZG9LfLDD6/JHk3R8dFC810hQeuh4urVV7vWo0ePROPGjUWhQoXE/v37DRNgHpF+D6Hq1asLKysrAYhRo0aJhISEZ1/gJel0QnzzjbovVM+eQui7ldcxL2HyPxPRYGkDERUflWOxSFJBJfcxlH1kTluzRog1a3YKrVYr7O3tRa1atcTw4XcFCNGvnxDZbPeXa3Q6IbZuFcLOTu1z7O2F2LAhSTRocE6AELVqCbF79xVx5MgRIYQQV65cEd9//72YNGmSGDhwoHBychItW7YUAwcOFIULFxaVK1cWa9asydE+Uno5AQEBIiAgIO19//79M7WxsrLKtJegi4uLOH78eNp7c3NzIYQQXl5eGT6XysvLSwQEBIiLFy+mfT79faX8Qe5j+BopVbQUrd7uCO/68uvyV1sNX6RIETZt2oSVlRUdO3Yk/GXKneZBvr6+9OrVi7CwMJKTk/nnn3+IiIhg+PDhObqAXgj48kuYMgX69oVVq9TCBk/PC6YET2HAtgG0qtqKAPcAShctnfUFJUmSJKOwtQ3l/PljzJ69iJCQXty+/ZhRox7xzTewZAkMH67+m29Mw4erW2o8fgx+fvDNNzBwIPz1lxXNmv3O339Dy5ZvUq9ePQAqV66MVqtFp9NRvnx5GjVqRMOGDSlfvjxfffUV/v7+dO/eXRaZMQCdToeXlxfTpk3jyZMX239an5iYGAICAtLep47spUrdR9DPzy/b65QuXZqIiAjq1q2r93zdunWJiIhIG1m0srIiIiLiFaOX8oN8toxaSm/Ix33YcXktCwO3M3F8J0xeIc0vXbo0O3fupEGDBrRu3ZpDhw5RoUIFwwVrBFOnTtV7PPUfupyQnAyDBj39wjB7trpmJZVO6Phy95fMPTwXt/fcWNZ+GaYa2flKkiTlRdbW1jRo0ABFaYpGoxAd3ZSZM1cwc+Z4oqLi+eUXM+7fh5AQOHtWrfw5frxabCwnhYaqhWTKlYOePcHGBt58cw/Hjv3FiRPfUamShvnzL+Di8jH/XT6vKArh4eFUr14903WTk5PllgMGtGfPHgYOHAio/9/HjRv3StdzcXFh2rRp1KlTh+7duzNmzJgM548dO8b06dMpVapUlteIiYnB3Nw82z0H7e3tM/w5CAkJoXv37q8Uu5Q/yBHDfKxF1RaU1JTndoXlKVXGXs3bb7/N9u3biYqKom3btjx48ODVL2okN27cyHLk8+zZszlyz6Qk8PBQk8Lx4zMnhQnJCbhvdGfu4bmMqD+CFR1XyKRQkiQpDytSpAiOjo40b65l40aBRvMuc+Z0pHXrz/D3r0rnzvGsWgVhYeqDwbAw6NULfH0Nc39fX7CzU6uh2tnBvHlqP/Pee+oadoCPPgJzc9i8+SQ+Pj7Mnx/PkSPQtau13qJqQgh+//33TMcANmzYgEajMUzwr4FmzZqxfPlyABITE2nWrBne3t4AxMfHZ9gTedKkSXz00Uf4+/sDcPfuXZo1a8bWrVsBuHXr1nPd8/jx40yfPp2jR49mGjFMVbdu3UwPwQMDAwkMDGTt2rXs3bv3uX/HkJCQTImiVHDJxDAf05po+ayOO1TbwfzlkQa5pr29PevWrePUqVN069aNxMREg1w3txw5coRevXpRpUqVtI7uv2rWrGnw+z55At26gY+POoV0ypSMSeHDhId0WNMB39O+THOcxqxWszBR5F8/SZKk/ECn03HnzkrGj/8djeYd9uz5hg8/dOHcuaJ62w8fDpMnwz//qO9v3YJNmyAgAP78E06ehAsX1OmfoH86qq+vmmSmTzqHD1ePjxoFffpco1kzV5o1u0fPnmBiMoKwsDAqViyGvlmgDx8+ZOHChdjY2HD16lUePnyYdk5RFMLCwihcuPCr/q+SUty8eZO7d++mvX/06BEXL158pWumTud0cnJi3bp1GaZ3RkREcPHiRdavX4+VlRXr1q3L8Fl7e3ucnJzo37//MzerTy8wMJDp06e/UtxS/iGnkuZzn9fxYPaRn9gc4UtMzAhe4O96llq3bs2iRYvo168fgwYNYsmSJTm2lYMhJCYm4u/vz5w5czh06BDFixdnyJAhvPXWW3z55ZeZ2o8fP94g9/X1halT1elDRYtCXBzMmaN23OlFxUfR1rctR28cZUm7JfS172uQ+0uSJEm5w8TEBDs7Oxo0KI6DA7RurSUw8A+yenZ69y5MnAgffADVq8Phw9CpU+Z2QUHQrBmsXg2ffgpmZk9/Ll/Wf20rK8H06QqLFpXh4MFFaLVmzJwJw4ebom+w7/Lly8yfP58lS5aQnJxMnTp1aNasGaGhodSvXx+AhIQEdu/ezcKFC1/uf9Brav/+/Wn/bWpqmuG9vkrvd+/eTavyamFhkaF9+fLln3m/wMBAnJyc0qaBpk/wQkJC0hI4Jycn6tSp8yK/il6LFy9Om66aem+pYJOJYT5na2mLrXk9wuyW4+s7gsGDDXPdvn37cvnyZSZPnkyVKlWYOHGiYS5sQFFRUSxevJj58+dz/fp1qlatyty5c+nTpw8lUjYLLFeuHFOnTuXs2bPUrFmT8ePH42qAxR+pT3JTxcWpr2XLZmx39f5VWnm3IuJeBBu6baBjzY6vfG9JkiQp93344YcA1KoFZ89qaNbs3v/bu//4pup7f+CvAwjll4QUCgUUPFWoLVOXtl4czloMOhzq5lJ6JyL+gPRetyn+ai/cuS9Oryzxx/Dh1CVOBDfQNFXv1AdTGyxeZZu2zXBbK6g9qKhAoWmUn0Ph8/3j5Bzyu6FtfrWv5+PRR5pzkpN3kjbvvM/nFz77bDuAyF4ohYXf4L33hkCSBI4fF6ioGASvFzh4MPSnqEi7PbBsGXDo0Il9WmtjuA8+OI7HHx+En/50OC66KAe/+52Es84KvY0QAlu2bMHq1avx4osvAgCuvvpqnH/++TAajbjpppvw1FNP4bPPPgOgDrF44okn+iQ/ktrC/OSTT0bd9/DDD2Pu3Lk9Oq7RaITX64XX64XP58Py5csBqEXbqlWrIMsyTCYTFEWBz+eD3W6H2WyGoihwu90oLS2NaC30+/2oq6uDoiiw2+2wWCyQZRkejwe1tbWw2Wzw+XwRLZDUT53MFKbZ8IMBOBX3b975jcBKiDPnbhJ7Duzps+MeP35cXHfddQKAmDx5shg8eLAoLi4W69ev77PH6Il//OMfYunSpSInJ0cAEJdccol4+eWXxbEUzhteXKxOC37vvULs369eAup2zft73xenPXyaOHXVqWLzjs0pi41ooOByFcyR6aAoinjggQfEli1bxODBfxVqR9DQn+98529CCCE6OjoEAPH4448LIYTYvXu3+Na3viVeeOEFIYQQe/bsEddee63YsmWLEEKIffv2iQceeEBs375dzzPhP7m5Xwif71/iqacil8s4cuSIWLdunTCZTAKAmDhxolixYoXYsWOHEEKIjz/+WPh8PiGEmuO3bt0q3n77bfHNN9+k4JUbOF599VUBIOrPxo0b0x0eDRBcrmKA+veZ/w5JnIKPvl2JCbUVKCzp6JOB75Ik4ZJLLgEAfP755zh27BhaW1uxcOFCbOirkfUJOn78OF555RWYzWZ861vfwu9//3ssWrQI//jHP+DxeDB//nwM6s20rCdJm79m2TJg1Cj1Mnj7u5+/iwvXXIijx47izevfRPm08pTFRkREyTN+/HicfvrpmDp1KoYNmwwAyMsDBg9WLwHg/ffH4/Bh4L33RsBqfQK5uRdixw5g924J06YV6r1a9u/fjy1btmDv3r0AgJ07d+Kuu+5Ca2srymOkjR/9KB9jxw7FjTdCn418z549uOeeezB16lQsXrwYhw8fxhNPPIFXXnkFQ4cO1YeDTJ06VZ+xUpIknHvuuZg9ezYnnOljl112Wcwv3vPmzUt3eEQxsStpP1BXfwziX8OBET5ghA/bZ1VgobURQF6vp8y22+1Rt995552YMGECCgsLMWnSpKSNQdy/fz+efvppPProo/joo48wefJk3H///Vi6dCnGjRuXlMeMRwjA6VQnAgCA+37dgepq4A8O9dtAYSHwevvruNp1NfJG5qFhUQMKjAUpj5OIiJJj1KhRWLBgAT799FMcPjwFANDerp4kPHAAGD0a6OqagD/9qQ0/+lERgP+A06ndOw9OZx0uuQRoaQFmzy5ATo6C6mp1fHpOzrlwuw/i+98fgttu+wbAEOTlAZ2dQG4u0NEBbNlyIhav14tHHnkEzz33HI4ePYp58+ZhwYIFMJlMOOeccyCEwOmnn47x4eMciIiiYGGY5ToOduC2rRXAmK9QNF4drNCGNmBxBX75UCOuuSavV8ePtbTDrl279EHIo0aNwvTp01FYWIgZM2bol2eddRZGjBjR7WNs2LAhYhzgrFmz8Oijj+Kpp57C/v37ccEFF+C+++7D1VdfnbZFd48cAX7yE2DNGnWq8L+3d8C2uwK2ewCsUwvxip+5MH/DIpw9/my8uvBV5I/O7rUgiYgoutbWVuTmDsO+fROwerXac+TXv1b3jRu3D7W1CwHkYdy4KZg48QxMmDAV48ZNwaBBw7Bz52nIzZ2MZcsG4cgRBP1ImDJlBIYOBT799DiAyKLz/feP4/nnX8QjjzyCt956CyNHjsTSpUvxs5/9DNOnT8eaNWuwY8cOnHPOOZAkiUUhESWMhWEW6zjYgYp1FfjXmDYUjS9C4+JGAEDFugq0oQ3bL6hAx8FG5I3seXFYWFiI1tbWiO0zZszA448/jm3btmH79u3Ytm0btmzZgmeffVYbxwJA7bYyY8aMkIIxuJVxw4YNWBg0i4vWVRUAhgwZggULFuDWW2/VB/2ny6efAj/6EdDcrM409593dqDssQp8flRdK3GYtQJXyYvw2O4VuPD0C/HSj1+CIacPpoglIqKMNG/ePJhM6/D664tx991qbtCUlXlw/fXL8cEHHwRy5B/x7rvbsX//frhc6m1GjBih58fgHDl9+nR0dR3FkCEd+PrrGRFF5/Hj78NisWDatGl48MEHYTab8e677+KMM86AJEm49tpruewEEfUIC8MspRWFbXtPFIVaAdi4uFEvDivWVYTsO1krVqwIKdw0v/jFLzBnzhzMmTMnZPuhQ4fw4Ycf6sXi9u3bsX37dqxZsyZkzSStlTHWmj7jx4/H1q1bMWnSpB7F3ZfeeAOoqgKOHgX++Edg1iXqa//50baQVtq6zuW4rOAyvFj1IoafEn1tKyIi6j8WLPgGo0Y9j7fe+i727RuHceP24bvffQvz5h3BggXXhtxWCIHdu3eH5MZt27bhnXfegcvlCjmpOnPmTFxxxUq88MKMiKJzyBA7XK7n8f3vfx/Dhg3Dzp07AQAHDhyA0WhkUUhEPcbCsJ8LyjM9ok1dneiSDyNGjMC5556Lc889NywOgS+++CKkYNy2bRu8Xm/U4/h8vrQXhUIADz0E1NaqYwdfeAEYOyWyIAegb9v55U7sP7qfhSER0QBw4403Yvfu+3HOOf/Ut40aNQo33XQ7nn76aXz729/GeeedByEE2tvbMWHCBFRUVKCioiLkOIcPH8ZHH30UkiPHj9+Cq69GRNF55pkTsXPnTmzZsgVz5szBaaedhiVLlmT0esNElB1YGGapvJF5J1oG955oGQROFCnYW4gzWhsx1tq7cYbXXHNNr9c2kiQJkydPxuTJk0NaGWfOnBm1q2phYeS6UKl04ABw442A2w1YLOq4wsODEmil3dv7VloiIsoOkiShpKQE77zzDgB1CMSSJUvwzTff4JRTTtFnyz58+DDWr1+Pyy67DLNmzdKvX3TRRZg+fTqGDBmC4cOH4/LLL4fFYgEALFy4EOec88+QohMAvvrqG5x99tnIz88PiYMyx5dffgkhBMaMGdPn743dbtcXuFcURV+AXlNbW4vly5fr6xV6vV5UVlbCYrGgrKwMTU1NmDt3LsxmM+x2Ozo7O1FWVobKyko4HA74/X60t7fD4XDAGZg1qb29HTabLaH4PB4PAKChoSHh+1DmYGGYxaIVhwDUohDAGRNzsfG3Y3DddcAf/qBOpZ1pYnVVXbFiRRqiUX3wAfDDH6pLT9jtwJ13ApIEHD7Y/X2JiGhgKS4u1gvD8vJyjBkzBgBw7bUnupIOGzYMN954o75MxdGjRzF06FB9mYjOzk6sX78elZWVKCoqwt69ezFz5kwcPXpUP4YQApIk4eyzz8all16aqqdHPfDVV19hzZo1GD58OCZNmoT8/Hzk5+dj0qRJvSoWPR4PTCaTPvlfdXV1xG3q6+tRVlamn2AwmUwwmUyoqqqCyWSCxWLB2LFj0dXVBYPBoBeWsizDarUCAJxOJzweD8xmM2RZRmVlpX5d4/f79eIzOD632w2HwwGbzQav1wuTydSj50rpwcIwy4UXhwBQNL4IN5fdjJ9u/CnOWXkdnvvFs8jJGYSnnjqx5lGmONmuqsn20kvAokXAKacAr78OBJZxBKC+1m9c9wZMTlPMVtrwlkSiTGa322EwGPSzz16vV/+SEGtftLPV4WekFUWBwWDQv2RoPB4PSktL4XQ6Y56lrq2thd/v55cJyhpTpkzBD37wAxw4cACzZs2KepvBgwfjtNNO06+PGTMG1113nX7daDTihhtu0JdhOnbsGCZNmoSdO3fiWGB9JEmSMGrUKCxZsiSJz4b6wpQpU3Dqqafiq6++Qnt7e8h8CsOHD8dVV12FGTNmnPRx/X4/mpqaYhaGXq8XFosFLpdLLwyjMRqNUBQFpaWlUfeXlpaiubkZiqLAarVClmUoihJyG61QDC4OzWazHpuiKPwcz0IsDPuB4OIQgF6YHP76MO5quAvn/78JWLvyEeTkSHj8cbX1K5P0RVfV3jp+HLjnHuCXvwRKSoDnnwemTg29zYGjB3DH63fgi/1fYOQpIyNaaVkUUrJEW9Klt/8z1dXVqKys1JO41+vVv7zE2hfrbHX4GWlA7c4UfIbZ7/frZ5jjnaWWZRlOp5NfKChraAvF98bQoUNx+umn69cnTpyIxYsX49VXX9VbI0855RQWhVlCkiQUFRXhr3/9a8S+ESNG4Mwzz+zRcS0WC1atWoWSkhJUVVVFdCNtbm6GzWbD2LFjYx5D+xzWTvBFo32ma7xeL6qqqhKO0263w+FwJHx7yhwZ1n5EPaUVh8GFyR0X3IHbZt2Gd/Eoyv/bht/+Frj99t5PSNPfdHUBV1yhFoU33AC8/XZkUfje7vdQ4izBs/98Fr+8+Jf48Gcfomh8Edr2trEopKTSlnRpbW3FsWPH9CVdNmzY0ONjKooS0S3IZDKhoKAg7j6/34+GhgZ9e7RuTMH7amtr9etOp1M/gx3vLDWgnnWur6/v2ZMj6keKi4v13y+66CK9myplhrVr12Lr1q0A1FbetWvX4u9//zsAYPr06VHvM3PmTAwePBiHDh3C2rVrsX37dgDqrLKJaGlpgc1mQ1NTU8zP4NLSUn2sn8bj8cDj8aCurg6bNm1K6LEA6N1BT+ZkXU1Njd4ThLILWwz7kfCiRJIkPHjpg9h9YDee/edymO+ciNUPXo/hw4H/+Z/MazlMh7//XR1PuHMn8MQTQHV16OsihICzxYlbX70VuSNy8cZ1b6B8WjkARG2lJTpZy5Yt079YRNPU1BR1+9KlS/WJAcKdd955WL16dcxjxhr3UVNTg/r6+pj7AMQ9Wx0svOtRcFeqWF8wtO2yLMNms8XtCkU0ECTSTZUy0+TJkzF48GC9KzCgthZOmDChx8dUFAWyLOtdNufOnRuyr729HfX19ZBlGW63O+IEX/D1RHk8Hn0SGUVR9JN2TU1NIZ/x2rAC7bG03h/x8gRlHhaG/dwgaRDW/mAt9h7ai8YdSzDvljysWnU5hg8PXRdpINqwAViyBBg7FnjzTeCCC0L3f/Wvr7D05aWoa63D9878Hp75wTMYP3K8vl9rpdV+J0qGQ4cOndT2ZGtpaYHH44HD4UB1dXXc7kK9OVvs8/l6fF+i/qIvuqlS8lx//fX674MHDw65PnToUJSWloZ0BbZarXqr74gRI0JuP2rUqG4fL3hCGAAh4/u8Xq9ewJnNZpSUlPT0aemCCzvtsbXr9fX1EWMMteEGgPr5X1ZW1usYKLVYGA4AQwcPxQsLXsDF6y7Gm0Mqcbn1DfziF/+G4cPVGTcHmq+/BmpqgNWrge9+F6irAyZODL1NyxctqKqvwsf+j/GrS36Fu2bfhUFSZM9rFoTUW/Fa9oDYS7oUFxdj8+bNPXpMk8kU0s1To7UkxtqnjUuJdrY6XG8nkDEajT2+LxFRJgiesbYvugIbjUZ4vV54vV74fD4sX74cgFqQrVq1CrIsw2QyQVEU+Hw+2O12mM1mKIoCt9uN0tLSiJlE/X4/6urqoCgK7HY7LBYLZFmGx+NBbW0tbDYbfD4f3G53t/FZrVbU1dXpvVnY6yP7sDAcIEYPG42N12zEd9Z8B+8UfB/zFm3BXXfNQE4O8NOfpju61NmzB6iqUlsIb70VeOABdQZSjRACv3n3N7iz4U7kjczDm9e/idmnz05fwDTgJWNJF624C58cprt98c5Wh3M6nfqXFiKigaivuwLHKrTMZjNaWlr06yaTCV1dXfr14H3htBmkw2eRNpvNIcdIRLTZqCm7sDAcQCaMmoDXrn0Ns9fMRpvpMlx2+M/42c8mISdH7VLZH23YANx/v7om4dSp6kQzR44Av/89ELTEFACg63AXbnrpJry47UXMnz4fa69ai9wRuekJnCggWUu6OBwO2O12KIoCo+seJnIAAB2kSURBVNEIg8GgF4Kx9imKEvVstbbN5XJBURR9uYp4Z4tjnaUmIuov+nNXYLYG9k9pLwwlSTIJIbxB1y0A/ABMQgh7rG3UM2caz8TGazaifG05vqiYh0sO/x+s1jHIyYkslLLdhg1AcEOLNkb6/vsjn+s7n72DqvoqfL7/czx06UO4bdZtPV6AlqivJWtJl3iTAkTbF+uLgMlkCplcJpqCgoKQ67HOUgPqBAfxuqkOFMyPRESUSmldrkKSJDMAd9B1EwAIITwA/JIkmaJtS0uw/UjJpBK8UPUC3u9sw9dX/wAXzTmCxYuB/jY7/P33q5f33gvs369eAsD69Sduc1wcx0N/fggXPn0hJEnClhu34PYLbmdRSNTHrFZrwktQaIs0D2TMj0RElGppLQwDyUwJ2lQF9cwnAtvNMbZRL11acCnWXrUW/7dzM8betAizLjiGH/8YePnldEfWNz79FGhrU39faO3AIakDy5ap17dtUy87D3XiymevxJ0Nd+LKGVfib9V/w/mTz09PwET9nLawfXczlWrTsQ90zI9ERJRqae9KGsYAIHiO8twY26gPLDxnIXYf2I07G+7E0jtvxdH7H4XFIuHll4FLL013dD3z/vuA3Q784Q+AEABGduDfnqhAbi5wpa8RQB4KC4G3P30bP37+x+g42IFH5z2Kn5T9hK2EREmWyBpaLApjYn4kIqKkyrTC8KRJkmQFEDxIZcauXbvSFU7WueM7d2DXgV146C8P4ef3TcI3tStw1VXAn/4EXHxxuqNL3LvvAr/6FfC//wvk5AA33wzkndGBn39Ygb1ow95OYFtHBTByE4r/42lcvPZuTDNMw19u+gtM+ex9RUT9E3MkERElKqmFYSAhhVMCXWSi8QPQFq8yAOgM/B5tGwBACOEE4Ax6zM35+fnlPQ56ALLPtWP3gd247y//jUceyYfjP2/A/PnA668D3/lOuqOLTQjA41ELwjfeAAwG4Oc/B265BTg+vAMV6yqAvDYUjS8CALShDcNqzkRd50FUFVfBeYUTpw47Nc3PgogGolTkR4A5koiyj7b+Ym/Wws10iqLA7/fD4/HAYrHA61XnGUv3+PqkFoaBhHQyXABKA7/LALQEGW0b9ZFB0iCsuWoN9h7ai9s3L8XTa8bj3kXzMW8esGkTUFra/TFS6dgx4MUX1YKwpQWYNAl48EHAagVGjwY6DqpFYdtetShsXNwIAPq2/FH5eOR7j7AoJKK0YX4kop6w2+16l3tFUSJmkK6trcXy5cv1dWa9Xi8qKythsVhQVlaGpqYmzJ07F2azGXa7HZ2dnSgrK0NlZSUcDgf8fj/a29vhcDgAqOvXlpaWQlGUkONoyxJpM0t7PB5UV1eH7He5XGhpaYn7OLW1tfD7/SFFoMFggMlkihu71+vF0qVLYTab9X0FBQWwWq0Rsfh8PthsNrS3t6O+vh4GgwFerzfitfP7/Whubg4Z9hD+ega/DwaDQX8vwo8XfKxo75nX64XZbIbZbEZ9fT1qamrgdJ5sWkgCIUTafgBYAHQBsARts0IdQG+Nty3OMTeXl5cLOnlfHflKlDhKxPD7hosXm/8spk0TYuxYId57L92Rqf71LyF+9zshpk8XAhDizDOFePJJIY4cOXGbPQf2iKLHigRWQhQ9ViT2HNiT0D6igaSlpUXIsixqamqE2+0WNTU1oqGhQd9nMplC9jkcDiGEEA0NDSH3czgcQpZl/bhut1s0NDQIm82WkudRXl4uAGwWacxjyfpJRn4UzJFEWa2hoUH/rBZCCKvVGnEbWZaF2+0O2WaxWERLS4t+3WAwCCGE/tmu3U+jbe/q6go5VvhxgnNHtP1aLujucYL3h1+PFbsQ6vMP39fV1RX1fm63WzQ2NurPx+FwhOyPFocWb/jrabVaQ553S0tLxHsRnDfjvWc2m020t7fHfPze6EmOTPespPVCiLFCiPqgbU4hhEcEnU2Nto363uhho7Fx4UZMGj0JN22ajydf3IaRI4ELLwTOmNmBwad2YOZMdX3AVDpwAHj4YUCWgSVLgJEjgbo6dXbRJUuAYcNSGw9RtjOZTDCZTKiqqoLFYoHNZkNlZaW+r7S0NGSfdkZX69qj7bNarbDZbPD7/Xo3GLPZrJ+NpZ5jfiTKfhs2ADNnAkOGoE++P/n9fjQ0NOjXq6urQ/ZrS/24XK64xzEajVAUBaUxuoRp251OZ9yujdXV1aitrY0Zq9YK2N3jaK1midBij0aW5YiWPS0Ws9mMZ599Vt8vyzI8nvidLKK9noqiwOPxhLQqmkymiLV6gx871numHSeTJl1La2FImSdvZB5eu/Y1DBk0BDdtvgw33PI59h/vwMflFTi+qAKtH3dg4cLUFIedncDKlcDUqcAddwBnnQW89prafbSyEhg8OPT2x44fw18/+yvGjxgPAGjb24aKdRXoONgRtXtp3si85D8Joj7Q118uoulNsvX5fHC5XCeVcImI+rMNG4CFC4HWVnUITGsrev39yWKxwOPxoKSkBHa7PWIMXnNzM2w2W9zPX7/fr3eBjDWGT9ve3t4eNx5ZlmPmjeDiqbvHkWU5pHhKJPZobDZbzFi0/GQ0GvXtnZ0nhmX7/f6QfUD019Pr9UZ9PuHdSLVjxXrPPB4PbDYbHA5HwkVxKmT9rKTU9wqMBfjTwj+hfG05bHvnAtcLYLy6+N/4uyqw94FG3H57Ho4dAyZMACZOVH9ycyOLtURs2KAuRr9tG1BYCFRXA4oCOJ3AoUPAVVcB//VfwKxZ0e+/9+BePPW3p/Db5t/iky8/weTRk1E7uxYvbntRLw4BsCikrKR9udBoXy4A4Jpr+uYxepNsLRaLvj5hrIRLRNQfRZu9fcECdWb0++5Tr997L7BsGbB6NXD33UBNjfrZvW8fEN4Yt3lz94/Z0tICj8cDh8OB6upqfSxgsNLS0ohWLY/HA5/PB0VRsGnTpsSfZDfC16Z1uVxwOBwoKSk5qeP4fL6Y++LF3tzcDJ/PB4fDAUVR0NLSEhKLy+VCbm73K/nU1dXp4yXDRXs9T+ZY0d4zbXxhpmFhSFGZ8k146sqnUOWuAiScmNlzbxuwuAJ71jXiuutCi6tBg4C8PLVIDC4Yo/0+diwgSdG/9N5yi7pv0SL1A7S4ODI+IQTe/fxdPNb0GFytLhw9dhRzzpiDhy97GFfOuBJDBg3B7RfcrrcSAmBRSBlp2TJg69bY+5ua1MvwLxdLl6onT6I57zz1dt1JRbIlIhqIPvhAvVy2DBg1Sr28+26gN6vFKIoCWZb1omLu3Lkh+7TJVWRZhtvtjuju2NeFSPikMQBQVVUFk8l00r1GwlvrgsWLvbS0VN9fUlICp9OpF2XRYtEKUL/fHzeHxXo9TSZT1O6zsVoS471nmYiFIUXVcbAD97x5j14UhszsiTYMtVbgzRsa8bU/D3v2ALt3Q7/Ufm9rU3//+uvI459yilok7tunXq/9ZQeqq4H1zjzcfbfabXTdusj7Hf76MJ7753N4rOkxtOxqweiho7HUtBQ3l92sF6+avJF5aFzcqLcYsiikbHTokHoZ/uVC294bfZVstdnpEk24RET9QbwWvsJC9WT36tXq5/avf61uP/ts9XLcuMRaCIOFj0kL7uLv9Xr13h3a53ayOZ1OLF++POq+dLSGybIctcA0m83w+/0oKCjQu74qiqLHGK0baazXUyvyglsQg1tNw48V7z3LRCwMKUK88XhaodWGNtz0VgUaFzfiu3GKLSEAvz964bh7d6D4G9mBP46twMv1wCvWRtx9dx7Cu7UrXQqeaHoCa7auge+wD0Xji/DY5Y9h0TmLMHrY6JiPrxWH2u9Emaa7lr2ZM6N/uSguPvkvFT3VXbL1er2oqqpCc3MzgNCES0Q0EK1YofaIuvtu9Sd4e08ZjUZ4vV54vV74fD69KPN4PFi1apU+blBRFPh8Pn09QEVR4Ha7UVpaGlGY+P1+1NXVQVEU2O12WCyWqMMKtMd1uVxQFEU/IahNThO8P9rQhEQfJ/wxY8Xu9XrR3NwMg8GgxyPLsj6mLzhWrfeL2+2Gx+PRxxwGj/cL73Yb6/WsqamBw+GA3W6HoigwGo0wGAz6/cOPFes9y1QsDKnHPvvqMzyw5QGY8k0oHFeI6bnTMXLoyJDbSJLabXTs2BNnyYL95e8d2D6rAts61e6e//ZEBTCyEYXT8nBcHMdrH72Gx5oew8YPN2KQNAg/PPuH+EnZT1A+tRySJCUUJwtCymbJ+HKRjGQryzKam5sjEi4R0UCkjQEPnkNhxYrejQ2PNUOo2WwO6e5vMpnQ1dWlXw/eF05bizDa+LrgmTZNJlPcyWi62x/vcRRFidrF0mQyxYw93j6z2RwRi/a40R7f5/OF5MHuXk8AEWsgxjpWuhesP1ksDClCcBdMbfKW8EXiRw0dBcMwAx76y0MQEPp9Tzv1NMwYNwMzcmegcFyhfjn51MkYJIVOgttxsAMHLBXA0bbQMYw3XIQZ0/8d0x/9A9q72jFh5AT8/KKfw1pixZRTp6TuhSDKAMn4cpGMZBv+OxHRQHfNNX03SVg6WK1W1NfXJ7240ZaFSIdo3Ugz4VjpwsKQoopWHAKRM3se+eYIPvJ9hG37tmH7vu3Y1qlePvPeM9h/dL9+vBGnjMCM3Bl60Zg/Kh/2P9vx+VEl6hjGF3z34PzJ5+O+Offh6rOvxtDBQ9PyOhBlgmz/ckFERNnHYDDos04na2yc1islmDZEIRU9T5qbm/ts6ENvjlVfX58RRSULQ4opvDgEImf2zBmSg5l5MzEzb2bIfYUQ2H1gN7Z3bg8pGt/57B0898/n9NvFHMO4tw0Hjh7AnDPmsCgkIiIiSoNkjxePNs4wVjfNZOjL59ebY2VKl1MWhhRXT2f2lCQJ+aPzkT86HxdPuzhk3yf+T3DJM5egvSv+wqlERERERJQag7q/CQ10WnHYV8s9TDVMxZ9v+jOKxhfp3VQ7DnbEnQ2ViIiIiIiShy2GlJC+LtASHcNIRERERETJx8KQ0iaRMYxEpOo42AGAy68QEVH/pq2/yGWPVIqiwO/3w+PxYMSIEZg4cWLSxiQOXrlyZVIOnC733HPP9dOmTZt2/fXXpzsUSsDIoSNRWVSJjR9uxPiR41kUEkWhdbNe9946VBZVRqwXerK8Xi/mz58PRVHw5ZdfYt26ddixYwdKSkoAqAv0KooCh8OBuXPnwuv14sILL0RbWxuKi4sxduxY1NfXY/bs2Rg0aBBmz54NQE3mq1evRk5ODi6//HJ88cUX+vElSep2MeOTtXbtWnzyySefrFy5cm2fHrgfY44kym52ux27du1CW1sbXnnlFf3zV1NbW4uysjLk5OQAgP75He3z2G6346WXXsKXX36J4uJiTJo0CZs2bcIzzzyDK664AoCaD4xGI9ra2kKO88orr6C1tTUkb8ydOzdk/y233ILq6uq4j1NcXIwdO3YgPz9ffw6tra2YP39+3Njj5bHwWN5++20sWLAAt956K+rr6/HFF1/oOSyY3+/H22+/HZKrwl/P4PehtbUVXV1dUBQl4njRjtXT93fTpk0oKSnB2LFjsX37dggh9Nc9nh7lSCFEv/oBsLm8vFxQdtlzYI/Yc2BPusMgyjh7DuwRRY8VCayEwEqIoseK+uR/xWq1ipaWFv26wWAQXV1doqGhQVitViGEEGazWb+NxWIJub0QQjgcDv22Qgjhdrv138NvbzAYeh1zuPLycgFgs8iA3JMtP8yRRKmzfr0QxcVCDB6sXq5f37vjNTQ0iIaGBv168OevRpblkM9iIWJ/HjscjpD7abTtXV1dcT/Xa2pqQuIJ32+z2RJ6nOD94dfj5ZJYeSza/dxut2hsbNSfj8PhiJrTwkV7Pa1Wa8jzbmlpiXgvoh2rO929vzabTbS3tyd87J7kSE4+Qxkhb2QeWwqJwoRPyBQ+YVNfkmUZBoMBZrMZDocDgNp9JV5XHqvVqrcudrfOldFohKIofRozEVGm2rABWLgQaG0Fjh1TLxcuVLf3lN/vR0NDg369uro6ZL+2ULzL5Yp7HO3zuLS0NOp+bbvT6YzbZbG6uhq1tbUxY9XyR3ePYzabUV9fHzfm8Nij0fJYtFjMZjOeffZZfb8sy/B4PHEfK9rrqSgKPB5PyNIUJpMJBQUFCcUfT7z3V3vMvu55E46FIRFRBoo2S2/j4sakFYc2my3kut1u1wvEeGpra1FbWxuRKINpRWOyExoRUSpdfHHkz+OPq/vuuy/6fbQl+vbti7xvdywWCzweD0pKSmC32yNO3DU3N8Nms8UteII/j2Od+NO2t7fHX1ZMluWYRVpwTujucWRZDimIEok9mvA8FhyLVhAGLyLf2dkZcuzwBeajvZ5erzfq8wleezH4WFq3Vo/HA7vdDq/Xq9/O6XTC4/HA6XQCiP3+ejwe2Gw2OByOhAvonuLkM0REabTs1WXYuntryLajx47ivT3v4dDXhyImZAqesOmMR87AuRPOxdDBQ0Puf97E87D6e6u7fezm5mb4fD44HA4oioKWlhZ9X01NDSorK1FaWhq3JdBqtcJms0WcuQbUZObz+aAoCjZt2tRtPERE/cUHH0TfvmtX747b0tICj8cDh8OB6urqqCfwSktLI07WJevz2O/3h1x3uVxwOBwJjYEL5vP5Yu6LF3u8POZyueByuZCbm9vt49fV1cFqtUbdF+31TPRYZrMZtbW1emufw+GAyWTSCz+z2awXjTU1NVHfX7PZHPLYWiGZDGwxJCIaoEpLS2E2m+F2uwGoycbr9epnNGVZjpmAgs9ayrIc9QyulvSsVmvc4pKIKBtt3hz5c/PN6r7Cwuj3Ofts9XLcuMj7dkdrndM+t4Nb6xRFQXt7O+rr6yHLsv65rknG53Fwd1FNVVUVHA7HSfcQCW+tCxYv9mh5LDgWm80WEqNWgPr9/rgFY6zX02QyhbT6aaJti/fcmpqa9NdIlmU0NTXFfX9ThS2GRERpFKtlL7gracW6CjQubgSAiO6lfTU2V5ZlGI1GeDwePYn6/X6UlZVFvT3HCxIRxbZihTqmMNr2ngofZxZcJHm9Xr0rpdlsPukWu55wOp1Yvnx51H2Jtq71JS2PRYvF7/ejoKBAz12KougxRutGGuv1lGVZb+ULvr8m2rFixaooin5ZVlYW9/1NFRaGREQZKHydz4p1FQDQJ0Wh1+tFc3MzDAYDFEXRk5PFYoHf70ddXV3EmAev1wuXywVFUeByuULGT2hLW2hJ1Ov1QlEUuN3ubruiEhH1R9dco17efz+wbZvagrhixYntPWE0GvVeHT6fTy/KPB4PVq1apY8bVBQFPp9PXw8w3uex9pmvKArsdjssFkvU1j7tcbU8oCgKDAaDPjlN8P5o4wATfZzwx4wVe7w8Fp6ztK6mbrcbHo9HH3MYPIYvvNttrNezpqYGDocDdrsdiqLAaDTqE7fFOpaiKPB6vXpcfr8fNpsNdrtdfy41NTWor6+P+v6mkiTU6av7DUmSNpeXl5dvTqRNnogowwW3HALo85bCbHbxxRfjzTfffFMIcXG6Y8kWzJFElCitEEo2rXDSikyn0xlzvF8y9OXjpSL2RB+jJzmSYwyJiDKY1nKoLVfBopCIiFLBarUmfRZMACFFYaol2vUz1cdKF3YlJSLKcFpxqP1ORESUbAaDAQaDodt1antD6wIazO/3x1wWoq81Nzf32XjIvjxWLPX19UktPlkYEhFlARaERESUaskudKKNM0xF91VNXz6/VEy4k+yWVXYlJSIiIiIiGuBYGBIREREREQ1wLAyJiIiIiIgGOBaGREREREREAxwLQyIiIiIiogGOhSEREREREdEAJwkh0h1Dn5Ik6bMxY8ZMPu+889IdChERJdHWrVvx5Zdffi6EmJLuWLIFcyQR0cDQkxzZHwvDvwEYD+CjdMcSRz6AXekOogeyNW4ge2Nn3KnFuFOrt3GfCWCvEOLbfRRPv8ccmVSMO7UYd2pla9xA9sae8hzZ7wrDbCBJUrMQojTdcZysbI0byN7YGXdqMe7Uyta4Kbmy9e+CcacW406tbI0byN7Y0xE3xxgSERERERENcCwMiYiIiIiIBjgWhkRERERERAMcC8P0cKY7gB7K1riB7I2dcacW406tbI2bkitb/y4Yd2ox7tTK1riB7I095XFz8hkiIiIiIqIBji2GREREREREAxwLwxSQJMkUb58kSRZJkiypjCkR3cRtkSTJLEmSNZUxUWaRJMka+LF1c7uaVMVERNmFOZL6K+ZIyjbsSppkkiSZATiEEAUx9ruFEJWBDwWPEMKb2gijixe3lgyFEN7A7XwZFLeWhAuEELVR9lsA+AGYhBD2lAYXRwJxx92fDoH3XhFCKJIkuaH+vXhi3K5WCDE35UHGkcBrbgIgA4AQoj6VscVzEn/jshAiY8ZVBP4OAGBuNv1vUnIxR6YWc2TqZHOOZH5MrUzKj2wxTLLAh4ASbV/gjW4K3M6eKYkDiB93gHb2S86UuAP/WJ7AP7sc9I+m7deStQeAP97Z3lRKIO64+9NIBqDFogSuZ4UEX9PlgYQnZ9HfignqFxEPACXD4q4MxGUKjytT/zcp+ZgjU4c5MuWyMkcyP6ZWpuVHFobpVQYgN9BVJmu6EQSSnCJJUhcAX7rjCdLdh3AV1DMu2v5sSR4ZmVyEEM6gM24mAM3ht5EkyRTtDGkGiPuaZvAX0kT+FjLuC6kQwiOEqA5cjRZXpv5vUnoxR/Yt5sgUyuIcyfyYQpmWH4ck8+CUkE6tu4kkSZZMapKPRZIkA9Q/0lUAnpQkySuEiHfmNCXCugWYALjCbmJAaJLOTXpQCegu7gSeV1oFzl55Y3zIGlMdTyISeE3LAP25mTOlS1UCfyteSZK0L6RLUxpcAgJf7quj7MrI/03KCMyRfYQ5Mj2yLUcyP6ZHpuRHthimVydOdEXxI/DPlgWsAFYFPgyWAsioSQG6+RDOWN3FncHPyxxrDEIGngkN0c1r2qltz7SJL2LFHeULaUacOdcEPjOqA3ESdYc5MgkyOJfExRyZWsyPqZUp+ZGFYRoEven1ONHUbUCgaT5TRftjDZy99Ue5eTpF/RCGGqd2ds4A9UtHJokVd6L7U06SJKt2tlDrzx/0dyJL6sx8VgDGTOnPHybWa5rpX0hjxZ2RX0gDXQG191+BGmewTP/fpBRijkw65sgUyfIcyfyYApmWH1kYJlngTEpp2BmVTQAQ6FriD+zLzaQuMt3EbQdg1T7QMmxmp3gfwi6c+JIhA8iYM3XdxB11f7oF4rBJktQe6Jqh0f5O6oP+pjOuhaib1zxjv5B297eiybAvpGaEJjYFyI7/TUou5sjUYo5MnWzOkcyPKZVR+ZHLVVC/EfgQcEPti21EYJYnSZJahBAlgdtYERiUnCnJuru4Y+1PX8TZ7yT+VnwAyjLlLHSCcddA/Rs3ZtDfuAHAgsDVEm2gfab/bxL1J8yRlAjmx9TKtPzIwpCIiIiIiGiAY1dSIiIiIiKiAY6FIRERERER0QDHwpBogAjMfJVRA9yJiIjSjfmRSMXCkGgACKzXo+DEzFZEREQDHvMj0QksDIkGgMC071ryIyIiIjA/EgVjYUiUBSRJsgWmWY53G0M36zdV9XFYREREacX8SNR3WBgSZQdXArdZ0M3aTRaoC6kSERH1F8yPRH2EhSHRACBJkglAPXhWlIiISMf8SHTCkHQHQESxBbrHeAGYurmdAYAvzk1KhRC1kiR19WV8RERE6cD8SNT32GJIlKEkSbIC8Aa6v8TrAgOo3WTqEzhsczfjLIiIiDIa8yNRcrAwJMpcJYh/ljMhgam4CyRJskCdda2yt8ckIiJKI+ZHoiRgV1KizNUCwNjdjRLoJmMSQtQGbusJHJeIiChbMT8SJQFbDIkylBDCCcAU6NpiBjA3kOTCmRGjK03gvssDg+sBda0mY3dTexMREWUq5kei5JCEEOmOgYh6QZIkayBJEhERUQDzI9HJYYshURZLoJsMERHRgMP8SHTyWBgSZbdSdD8jGxER0UDD/Eh0ktiVlIiIiIiIaIBjiyEREREREdEAx8KQiIiIiIhogGNhSERERERENMCxMCQiIiIiIhrgWBgSERERERENcCwMiYiIiIiIBrj/Dz4yHvAjEBe+AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 1080x864 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0_s2['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('OH$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('OH$^{-}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x864 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0_s2['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/.ipynb_checkpoints/tot_ajm_overleaf-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "\n",
    "dft_wb97xd = {}\n",
    "dft_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'H$_{2}$O \\\\dots OH$^{-}$')"
      ]
     },
     "execution_count": 140,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x3024 with 10 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(5, 2, figsize=(18,6*7))\n",
    "\n",
    "#fig, grph = plt.subplots(5, 2, figsize=(15,5*6))\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('H$_{2}$O \\dots Zn$^{2+}$')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-37.0,+30.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0_noac['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-37.0,+30.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('H$_{2}$O \\dots F$^{-}$')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_ylim(-18.0,+15.0)\n",
    "grph[3, 0].legend(loc='upper right',frameon=False)\n",
    "grph[3, 0].set_title('H$_{2}$O \\dots Cl$^{-}$')\n",
    "\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_noac['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].set_ylim(-18.0,+15.0)\n",
    "grph[3, 1].legend(loc='upper right',frameon=False)\n",
    "grph[3, 1].set_title('H$_{2}$O \\dots Cl$^{-}$')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[4, 0].set_xlabel(Xlabel)\n",
    "grph[4, 0].set_ylabel(Ylabel)\n",
    "grph[4, 0].set_ylim(-48.0,+25.0)\n",
    "grph[4, 0].legend(loc='upper right',frameon=False)\n",
    "grph[4, 0].set_title('H$_{2}$O \\dots OH$^{-}$')\n",
    "\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_noac['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[4, 1].set_xlabel(Xlabel)\n",
    "grph[4, 1].set_ylabel(Ylabel)\n",
    "grph[4, 1].set_ylim(-48.0,+25.0)\n",
    "grph[4, 1].legend(loc='upper right',frameon=False)\n",
    "grph[4, 1].set_title('H$_{2}$O \\dots OH$^{-}$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig.savefig('TOT_SAPT_SAPTDFT_DFT_noAC_all.pdf')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 141,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x1008 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "fig2, grph = plt.subplots(2, 2, figsize=(18,2*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0_s2['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig2.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 143,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_OH=''r'$R_{\\mathrm{OH^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Cl=''r'$R_{\\mathrm{Cl^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "Title_OH = 'OH$^{-}$ \\dots H$_{2}$O' \n",
    "Title_Cl = 'Cl$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(3, 2, figsize=(15,2*6))\n",
    "fig3, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_F)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title(Title_F)\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_F)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title(Title_F)\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_wb97xd['cl_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Cl)\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Cl)\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_wb97xd['oh_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[2, 0].set_xlabel(Xlabel_OH)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title(Title_OH)\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel_OH)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title(Title_OH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig3.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/.ipynb_checkpoints/tot_ajm_overleaf_oct2020-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_lr_file = 'zn-hoh-ccsdt-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_lr'] = pd.read_csv(zn_h2o_cc_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.281790</td>\n",
       "      <td>2.451383e+02</td>\n",
       "      <td>-86.134161</td>\n",
       "      <td>-14.866447</td>\n",
       "      <td>-49.144099</td>\n",
       "      <td>-14.1998</td>\n",
       "      <td>73.193128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-149.589346</td>\n",
       "      <td>1.610316e+02</td>\n",
       "      <td>-75.583923</td>\n",
       "      <td>-11.840471</td>\n",
       "      <td>-75.982128</td>\n",
       "      <td>-3.9558</td>\n",
       "      <td>41.927858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-118.839769</td>\n",
       "      <td>1.058955e+02</td>\n",
       "      <td>-67.493045</td>\n",
       "      <td>-9.304616</td>\n",
       "      <td>-89.741960</td>\n",
       "      <td>-0.3151</td>\n",
       "      <td>24.888403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-96.862001</td>\n",
       "      <td>6.970993e+01</td>\n",
       "      <td>-60.787515</td>\n",
       "      <td>-7.249945</td>\n",
       "      <td>-95.189528</td>\n",
       "      <td>0.4159</td>\n",
       "      <td>14.708922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-80.865222</td>\n",
       "      <td>4.593670e+01</td>\n",
       "      <td>-54.893840</td>\n",
       "      <td>-5.619525</td>\n",
       "      <td>-95.441885</td>\n",
       "      <td>0.0709</td>\n",
       "      <td>8.108718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.981460</td>\n",
       "      <td>3.030353e+01</td>\n",
       "      <td>-49.524063</td>\n",
       "      <td>-4.343223</td>\n",
       "      <td>-92.545218</td>\n",
       "      <td>-0.5246</td>\n",
       "      <td>3.608204</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.954806</td>\n",
       "      <td>2.001305e+01</td>\n",
       "      <td>-44.545673</td>\n",
       "      <td>-3.353079</td>\n",
       "      <td>-87.840509</td>\n",
       "      <td>-1.0404</td>\n",
       "      <td>0.496163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.937222</td>\n",
       "      <td>1.323168e+01</td>\n",
       "      <td>-39.906589</td>\n",
       "      <td>-2.589440</td>\n",
       "      <td>-82.201575</td>\n",
       "      <td>-1.3744</td>\n",
       "      <td>-1.616148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.353481</td>\n",
       "      <td>8.757298e+00</td>\n",
       "      <td>-35.593255</td>\n",
       "      <td>-2.002668</td>\n",
       "      <td>-76.192106</td>\n",
       "      <td>-1.5253</td>\n",
       "      <td>-2.979104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.810837</td>\n",
       "      <td>5.801503e+00</td>\n",
       "      <td>-31.607450</td>\n",
       "      <td>-1.552738</td>\n",
       "      <td>-70.169522</td>\n",
       "      <td>-1.5312</td>\n",
       "      <td>-3.777109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-39.038604</td>\n",
       "      <td>3.846719e+00</td>\n",
       "      <td>-27.953710</td>\n",
       "      <td>-1.208002</td>\n",
       "      <td>-64.353596</td>\n",
       "      <td>-1.4397</td>\n",
       "      <td>-4.155916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.847980</td>\n",
       "      <td>2.552670e+00</td>\n",
       "      <td>-24.632951</td>\n",
       "      <td>-0.943753</td>\n",
       "      <td>-58.872014</td>\n",
       "      <td>-1.2936</td>\n",
       "      <td>-4.232984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-33.105514</td>\n",
       "      <td>1.695267e+00</td>\n",
       "      <td>-21.639923</td>\n",
       "      <td>-0.740883</td>\n",
       "      <td>-53.791053</td>\n",
       "      <td>-1.1251</td>\n",
       "      <td>-4.102182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.715560</td>\n",
       "      <td>1.126716e+00</td>\n",
       "      <td>-18.963038</td>\n",
       "      <td>-0.584724</td>\n",
       "      <td>-49.136607</td>\n",
       "      <td>-0.9555</td>\n",
       "      <td>-3.836975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.608564</td>\n",
       "      <td>7.494200e-01</td>\n",
       "      <td>-16.585448</td>\n",
       "      <td>-0.464096</td>\n",
       "      <td>-44.908687</td>\n",
       "      <td>-0.7972</td>\n",
       "      <td>-3.493363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.733082</td>\n",
       "      <td>4.988600e-01</td>\n",
       "      <td>-14.486606</td>\n",
       "      <td>-0.370516</td>\n",
       "      <td>-41.091345</td>\n",
       "      <td>-0.6562</td>\n",
       "      <td>-3.112785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-20.891570</td>\n",
       "      <td>9.876263e-02</td>\n",
       "      <td>-8.415316</td>\n",
       "      <td>-0.159840</td>\n",
       "      <td>-29.367963</td>\n",
       "      <td>-0.2747</td>\n",
       "      <td>-1.683697</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-16.802946</td>\n",
       "      <td>1.974340e-02</td>\n",
       "      <td>-5.001032</td>\n",
       "      <td>-0.075865</td>\n",
       "      <td>-21.860100</td>\n",
       "      <td>-0.1025</td>\n",
       "      <td>-0.776562</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-13.811220</td>\n",
       "      <td>3.923990e-03</td>\n",
       "      <td>-3.123305</td>\n",
       "      <td>-0.039362</td>\n",
       "      <td>-16.969964</td>\n",
       "      <td>-0.0356</td>\n",
       "      <td>-0.330573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-11.554667</td>\n",
       "      <td>7.768400e-04</td>\n",
       "      <td>-2.066835</td>\n",
       "      <td>-0.022015</td>\n",
       "      <td>-13.642739</td>\n",
       "      <td>-0.0125</td>\n",
       "      <td>-0.138681</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-9.808470</td>\n",
       "      <td>1.591700e-04</td>\n",
       "      <td>-1.438326</td>\n",
       "      <td>-0.013062</td>\n",
       "      <td>-11.259698</td>\n",
       "      <td>-0.0046</td>\n",
       "      <td>-0.060389</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>5.4</td>\n",
       "      <td>-8.428963</td>\n",
       "      <td>3.423000e-05</td>\n",
       "      <td>-1.040690</td>\n",
       "      <td>-0.008119</td>\n",
       "      <td>-9.477737</td>\n",
       "      <td>-0.0018</td>\n",
       "      <td>-0.028223</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>5.8</td>\n",
       "      <td>-7.320258</td>\n",
       "      <td>6.860000e-06</td>\n",
       "      <td>-0.775615</td>\n",
       "      <td>-0.005241</td>\n",
       "      <td>-8.101107</td>\n",
       "      <td>-0.0008</td>\n",
       "      <td>-0.014325</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>6.2</td>\n",
       "      <td>-6.415963</td>\n",
       "      <td>8.000000e-07</td>\n",
       "      <td>-0.591605</td>\n",
       "      <td>-0.003491</td>\n",
       "      <td>-7.011058</td>\n",
       "      <td>-0.0004</td>\n",
       "      <td>-0.007850</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>6.6</td>\n",
       "      <td>-5.668876</td>\n",
       "      <td>-2.500000e-07</td>\n",
       "      <td>-0.459844</td>\n",
       "      <td>-0.002389</td>\n",
       "      <td>-6.131109</td>\n",
       "      <td>-0.0002</td>\n",
       "      <td>-0.004583</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>7.0</td>\n",
       "      <td>-5.044653</td>\n",
       "      <td>-2.400000e-07</td>\n",
       "      <td>-0.363153</td>\n",
       "      <td>-0.001674</td>\n",
       "      <td>-5.409480</td>\n",
       "      <td>-0.0001</td>\n",
       "      <td>-0.002810</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>7.4</td>\n",
       "      <td>-4.517821</td>\n",
       "      <td>-8.000000e-08</td>\n",
       "      <td>-0.290758</td>\n",
       "      <td>-0.001197</td>\n",
       "      <td>-4.809777</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.001791</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>7.8</td>\n",
       "      <td>-4.069179</td>\n",
       "      <td>4.000000e-08</td>\n",
       "      <td>-0.235627</td>\n",
       "      <td>-0.000872</td>\n",
       "      <td>-4.305677</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.001176</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>8.2</td>\n",
       "      <td>-3.684027</td>\n",
       "      <td>7.000000e-08</td>\n",
       "      <td>-0.193019</td>\n",
       "      <td>-0.000645</td>\n",
       "      <td>-3.877691</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000792</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>8.6</td>\n",
       "      <td>-3.350956</td>\n",
       "      <td>5.000000e-08</td>\n",
       "      <td>-0.159655</td>\n",
       "      <td>-0.000485</td>\n",
       "      <td>-3.511095</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>-0.000543</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>9.0</td>\n",
       "      <td>-3.061002</td>\n",
       "      <td>2.000000e-08</td>\n",
       "      <td>-0.133220</td>\n",
       "      <td>-0.000369</td>\n",
       "      <td>-3.194591</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>-0.000379</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        Elec           Rep        Ind       Disp        Tot       Ct  \\\n",
       "0   1.5 -193.281790  2.451383e+02 -86.134161 -14.866447 -49.144099 -14.1998   \n",
       "1   1.6 -149.589346  1.610316e+02 -75.583923 -11.840471 -75.982128  -3.9558   \n",
       "2   1.7 -118.839769  1.058955e+02 -67.493045  -9.304616 -89.741960  -0.3151   \n",
       "3   1.8  -96.862001  6.970993e+01 -60.787515  -7.249945 -95.189528   0.4159   \n",
       "4   1.9  -80.865222  4.593670e+01 -54.893840  -5.619525 -95.441885   0.0709   \n",
       "5   2.0  -68.981460  3.030353e+01 -49.524063  -4.343223 -92.545218  -0.5246   \n",
       "6   2.1  -59.954806  2.001305e+01 -44.545673  -3.353079 -87.840509  -1.0404   \n",
       "7   2.2  -52.937222  1.323168e+01 -39.906589  -2.589440 -82.201575  -1.3744   \n",
       "8   2.3  -47.353481  8.757298e+00 -35.593255  -2.002668 -76.192106  -1.5253   \n",
       "9   2.4  -42.810837  5.801503e+00 -31.607450  -1.552738 -70.169522  -1.5312   \n",
       "10  2.5  -39.038604  3.846719e+00 -27.953710  -1.208002 -64.353596  -1.4397   \n",
       "11  2.6  -35.847980  2.552670e+00 -24.632951  -0.943753 -58.872014  -1.2936   \n",
       "12  2.7  -33.105514  1.695267e+00 -21.639923  -0.740883 -53.791053  -1.1251   \n",
       "13  2.8  -30.715560  1.126716e+00 -18.963038  -0.584724 -49.136607  -0.9555   \n",
       "14  2.9  -28.608564  7.494200e-01 -16.585448  -0.464096 -44.908687  -0.7972   \n",
       "15  3.0  -26.733082  4.988600e-01 -14.486606  -0.370516 -41.091345  -0.6562   \n",
       "16  3.4  -20.891570  9.876263e-02  -8.415316  -0.159840 -29.367963  -0.2747   \n",
       "17  3.8  -16.802946  1.974340e-02  -5.001032  -0.075865 -21.860100  -0.1025   \n",
       "18  4.2  -13.811220  3.923990e-03  -3.123305  -0.039362 -16.969964  -0.0356   \n",
       "19  4.6  -11.554667  7.768400e-04  -2.066835  -0.022015 -13.642739  -0.0125   \n",
       "20  5.0   -9.808470  1.591700e-04  -1.438326  -0.013062 -11.259698  -0.0046   \n",
       "21  5.4   -8.428963  3.423000e-05  -1.040690  -0.008119  -9.477737  -0.0018   \n",
       "22  5.8   -7.320258  6.860000e-06  -0.775615  -0.005241  -8.101107  -0.0008   \n",
       "23  6.2   -6.415963  8.000000e-07  -0.591605  -0.003491  -7.011058  -0.0004   \n",
       "24  6.6   -5.668876 -2.500000e-07  -0.459844  -0.002389  -6.131109  -0.0002   \n",
       "25  7.0   -5.044653 -2.400000e-07  -0.363153  -0.001674  -5.409480  -0.0001   \n",
       "26  7.4   -4.517821 -8.000000e-08  -0.290758  -0.001197  -4.809777  -0.0000   \n",
       "27  7.8   -4.069179  4.000000e-08  -0.235627  -0.000872  -4.305677  -0.0000   \n",
       "28  8.2   -3.684027  7.000000e-08  -0.193019  -0.000645  -3.877691  -0.0000   \n",
       "29  8.6   -3.350956  5.000000e-08  -0.159655  -0.000485  -3.511095   0.0000   \n",
       "30  9.0   -3.061002  2.000000e-08  -0.133220  -0.000369  -3.194591   0.0000   \n",
       "\n",
       "          dHF  \n",
       "0   73.193128  \n",
       "1   41.927858  \n",
       "2   24.888403  \n",
       "3   14.708922  \n",
       "4    8.108718  \n",
       "5    3.608204  \n",
       "6    0.496163  \n",
       "7   -1.616148  \n",
       "8   -2.979104  \n",
       "9   -3.777109  \n",
       "10  -4.155916  \n",
       "11  -4.232984  \n",
       "12  -4.102182  \n",
       "13  -3.836975  \n",
       "14  -3.493363  \n",
       "15  -3.112785  \n",
       "16  -1.683697  \n",
       "17  -0.776562  \n",
       "18  -0.330573  \n",
       "19  -0.138681  \n",
       "20  -0.060389  \n",
       "21  -0.028223  \n",
       "22  -0.014325  \n",
       "23  -0.007850  \n",
       "24  -0.004583  \n",
       "25  -0.002810  \n",
       "26  -0.001791  \n",
       "27  -0.001176  \n",
       "28  -0.000792  \n",
       "29  -0.000543  \n",
       "30  -0.000379  "
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-9A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_b3lyp_lr_file = 'zn-hoh-b3lyp-9A.dat'\n",
    "\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['zn_h2o_lr'] = pd.read_csv(zn_h2o_b3lyp_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'zn-hoh-wb97xd-9A.dat'\n",
    "\n",
    "dft_wb97xd = {}\n",
    "dft_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_pbe0_lr_file = 'zn-hoh-pbe0-9A.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_pbe0_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2-9A.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_lr_file,sep='\\s+',header=0,comment='#',index_col=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5,1,u'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x103c64ad0>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "fig2, grph = plt.subplots(2, 2, figsize=(18,2*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(dft_pbe0['zn_h2o_lr']['d'],dft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(dft_b3lyp['zn_h2o_lr']['d'],dft_b3lyp['zn_h2o_lr']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(dft_wb97xd['zn_h2o_lr']['d'],dft_wb97xd['zn_h2o_lr']['Eint'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig2.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2_lr.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 143,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_OH=''r'$R_{\\mathrm{OH^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Cl=''r'$R_{\\mathrm{Cl^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "Title_OH = 'OH$^{-}$ \\dots H$_{2}$O' \n",
    "Title_Cl = 'Cl$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(3, 2, figsize=(15,2*6))\n",
    "fig3, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_F)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title(Title_F)\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_F)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title(Title_F)\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_wb97xd['cl_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Cl)\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Cl)\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_wb97xd['oh_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[2, 0].set_xlabel(Xlabel_OH)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title(Title_OH)\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel_OH)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title(Title_OH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig3.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/.ipynb_checkpoints/tot_ajm_overleaf_oct2020_5A-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_lr_file = 'zn-hoh-ccsdt-aug-cc-pvtz-5A.dat'\n",
    "zn_h2o_cc_soscf_file = 'zn-hoh-ccsdt-soscf-5A.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_lr'] = pd.read_csv(zn_h2o_cc_lr_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_soscf'] = pd.read_csv(zn_h2o_cc_soscf_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.281790</td>\n",
       "      <td>245.138298</td>\n",
       "      <td>-86.134161</td>\n",
       "      <td>-14.866447</td>\n",
       "      <td>-49.144099</td>\n",
       "      <td>-14.1998</td>\n",
       "      <td>73.193128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-149.589346</td>\n",
       "      <td>161.031612</td>\n",
       "      <td>-75.583923</td>\n",
       "      <td>-11.840471</td>\n",
       "      <td>-75.982128</td>\n",
       "      <td>-3.9558</td>\n",
       "      <td>41.927858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-118.839769</td>\n",
       "      <td>105.895470</td>\n",
       "      <td>-67.493045</td>\n",
       "      <td>-9.304616</td>\n",
       "      <td>-89.741960</td>\n",
       "      <td>-0.3151</td>\n",
       "      <td>24.888403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-96.862001</td>\n",
       "      <td>69.709933</td>\n",
       "      <td>-60.787515</td>\n",
       "      <td>-7.249945</td>\n",
       "      <td>-95.189528</td>\n",
       "      <td>0.4159</td>\n",
       "      <td>14.708922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-80.865222</td>\n",
       "      <td>45.936701</td>\n",
       "      <td>-54.893840</td>\n",
       "      <td>-5.619525</td>\n",
       "      <td>-95.441885</td>\n",
       "      <td>0.0709</td>\n",
       "      <td>8.108718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.981460</td>\n",
       "      <td>30.303528</td>\n",
       "      <td>-49.524063</td>\n",
       "      <td>-4.343223</td>\n",
       "      <td>-92.545218</td>\n",
       "      <td>-0.5246</td>\n",
       "      <td>3.608204</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.954806</td>\n",
       "      <td>20.013049</td>\n",
       "      <td>-44.545673</td>\n",
       "      <td>-3.353079</td>\n",
       "      <td>-87.840509</td>\n",
       "      <td>-1.0404</td>\n",
       "      <td>0.496163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.937222</td>\n",
       "      <td>13.231677</td>\n",
       "      <td>-39.906589</td>\n",
       "      <td>-2.589440</td>\n",
       "      <td>-82.201575</td>\n",
       "      <td>-1.3744</td>\n",
       "      <td>-1.616148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.353481</td>\n",
       "      <td>8.757298</td>\n",
       "      <td>-35.593255</td>\n",
       "      <td>-2.002668</td>\n",
       "      <td>-76.192106</td>\n",
       "      <td>-1.5253</td>\n",
       "      <td>-2.979104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.810837</td>\n",
       "      <td>5.801503</td>\n",
       "      <td>-31.607450</td>\n",
       "      <td>-1.552738</td>\n",
       "      <td>-70.169522</td>\n",
       "      <td>-1.5312</td>\n",
       "      <td>-3.777109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-39.038604</td>\n",
       "      <td>3.846719</td>\n",
       "      <td>-27.953710</td>\n",
       "      <td>-1.208002</td>\n",
       "      <td>-64.353596</td>\n",
       "      <td>-1.4397</td>\n",
       "      <td>-4.155916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.847980</td>\n",
       "      <td>2.552670</td>\n",
       "      <td>-24.632951</td>\n",
       "      <td>-0.943753</td>\n",
       "      <td>-58.872014</td>\n",
       "      <td>-1.2936</td>\n",
       "      <td>-4.232984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-33.105514</td>\n",
       "      <td>1.695267</td>\n",
       "      <td>-21.639923</td>\n",
       "      <td>-0.740883</td>\n",
       "      <td>-53.791053</td>\n",
       "      <td>-1.1251</td>\n",
       "      <td>-4.102182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.715560</td>\n",
       "      <td>1.126716</td>\n",
       "      <td>-18.963038</td>\n",
       "      <td>-0.584724</td>\n",
       "      <td>-49.136607</td>\n",
       "      <td>-0.9555</td>\n",
       "      <td>-3.836975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.608564</td>\n",
       "      <td>0.749420</td>\n",
       "      <td>-16.585448</td>\n",
       "      <td>-0.464096</td>\n",
       "      <td>-44.908687</td>\n",
       "      <td>-0.7972</td>\n",
       "      <td>-3.493363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.733082</td>\n",
       "      <td>0.498860</td>\n",
       "      <td>-14.486606</td>\n",
       "      <td>-0.370516</td>\n",
       "      <td>-41.091345</td>\n",
       "      <td>-0.6562</td>\n",
       "      <td>-3.112785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-20.891570</td>\n",
       "      <td>0.098763</td>\n",
       "      <td>-8.415316</td>\n",
       "      <td>-0.159840</td>\n",
       "      <td>-29.367963</td>\n",
       "      <td>-0.2747</td>\n",
       "      <td>-1.683697</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-16.802946</td>\n",
       "      <td>0.019743</td>\n",
       "      <td>-5.001032</td>\n",
       "      <td>-0.075865</td>\n",
       "      <td>-21.860100</td>\n",
       "      <td>-0.1025</td>\n",
       "      <td>-0.776562</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-13.811220</td>\n",
       "      <td>0.003924</td>\n",
       "      <td>-3.123305</td>\n",
       "      <td>-0.039362</td>\n",
       "      <td>-16.969964</td>\n",
       "      <td>-0.0356</td>\n",
       "      <td>-0.330573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-11.554667</td>\n",
       "      <td>0.000777</td>\n",
       "      <td>-2.066835</td>\n",
       "      <td>-0.022015</td>\n",
       "      <td>-13.642739</td>\n",
       "      <td>-0.0125</td>\n",
       "      <td>-0.138681</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-9.808470</td>\n",
       "      <td>0.000159</td>\n",
       "      <td>-1.438326</td>\n",
       "      <td>-0.013062</td>\n",
       "      <td>-11.259698</td>\n",
       "      <td>-0.0046</td>\n",
       "      <td>-0.060389</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        Elec         Rep        Ind       Disp        Tot       Ct  \\\n",
       "0   1.5 -193.281790  245.138298 -86.134161 -14.866447 -49.144099 -14.1998   \n",
       "1   1.6 -149.589346  161.031612 -75.583923 -11.840471 -75.982128  -3.9558   \n",
       "2   1.7 -118.839769  105.895470 -67.493045  -9.304616 -89.741960  -0.3151   \n",
       "3   1.8  -96.862001   69.709933 -60.787515  -7.249945 -95.189528   0.4159   \n",
       "4   1.9  -80.865222   45.936701 -54.893840  -5.619525 -95.441885   0.0709   \n",
       "5   2.0  -68.981460   30.303528 -49.524063  -4.343223 -92.545218  -0.5246   \n",
       "6   2.1  -59.954806   20.013049 -44.545673  -3.353079 -87.840509  -1.0404   \n",
       "7   2.2  -52.937222   13.231677 -39.906589  -2.589440 -82.201575  -1.3744   \n",
       "8   2.3  -47.353481    8.757298 -35.593255  -2.002668 -76.192106  -1.5253   \n",
       "9   2.4  -42.810837    5.801503 -31.607450  -1.552738 -70.169522  -1.5312   \n",
       "10  2.5  -39.038604    3.846719 -27.953710  -1.208002 -64.353596  -1.4397   \n",
       "11  2.6  -35.847980    2.552670 -24.632951  -0.943753 -58.872014  -1.2936   \n",
       "12  2.7  -33.105514    1.695267 -21.639923  -0.740883 -53.791053  -1.1251   \n",
       "13  2.8  -30.715560    1.126716 -18.963038  -0.584724 -49.136607  -0.9555   \n",
       "14  2.9  -28.608564    0.749420 -16.585448  -0.464096 -44.908687  -0.7972   \n",
       "15  3.0  -26.733082    0.498860 -14.486606  -0.370516 -41.091345  -0.6562   \n",
       "16  3.4  -20.891570    0.098763  -8.415316  -0.159840 -29.367963  -0.2747   \n",
       "17  3.8  -16.802946    0.019743  -5.001032  -0.075865 -21.860100  -0.1025   \n",
       "18  4.2  -13.811220    0.003924  -3.123305  -0.039362 -16.969964  -0.0356   \n",
       "19  4.6  -11.554667    0.000777  -2.066835  -0.022015 -13.642739  -0.0125   \n",
       "20  5.0   -9.808470    0.000159  -1.438326  -0.013062 -11.259698  -0.0046   \n",
       "\n",
       "          dHF  \n",
       "0   73.193128  \n",
       "1   41.927858  \n",
       "2   24.888403  \n",
       "3   14.708922  \n",
       "4    8.108718  \n",
       "5    3.608204  \n",
       "6    0.496163  \n",
       "7   -1.616148  \n",
       "8   -2.979104  \n",
       "9   -3.777109  \n",
       "10  -4.155916  \n",
       "11  -4.232984  \n",
       "12  -4.102182  \n",
       "13  -3.836975  \n",
       "14  -3.493363  \n",
       "15  -3.112785  \n",
       "16  -1.683697  \n",
       "17  -0.776562  \n",
       "18  -0.330573  \n",
       "19  -0.138681  \n",
       "20  -0.060389  "
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-5A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_b3lyp_lr_file = 'zn-hoh-b3lyp-5A.dat'\n",
    "zn_h2o_b3lyp_soscf_file = 'zn-hoh-b3lyp-soscf-5A.dat'\n",
    "\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['zn_h2o_lr'] = pd.read_csv(zn_h2o_b3lyp_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o_soscf'] = pd.read_csv(zn_h2o_b3lyp_soscf_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'zn-hoh-wb97xd-5A.dat'\n",
    "zn_h2o_wb97xd_soscf_file = 'zn-hoh-wb97xd-soscf-5A.dat'\n",
    "\n",
    "dft_wb97xd = {}\n",
    "dft_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o_soscf'] = pd.read_csv(zn_h2o_wb97xd_soscf_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_pbe0_lr_file = 'zn-hoh-pbe0-5A.dat'\n",
    "zn_h2o_pbe0_soscf_file = 'zn-hoh-pbe0-soscf-5A.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_pbe0_lr_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['zn_h2o_soscf'] = pd.read_csv(zn_h2o_pbe0_soscf_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2-5A.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_lr_file,sep='\\s+',header=0,comment='#',index_col=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x1008 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "fig2, grph = plt.subplots(2, 2, figsize=(18,2*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(dft_pbe0['zn_h2o_lr']['d'],dft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(dft_b3lyp['zn_h2o_lr']['d'],dft_b3lyp['zn_h2o_lr']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(dft_wb97xd['zn_h2o_lr']['d'],dft_wb97xd['zn_h2o_lr']['Eint'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig2.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2_5A.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_OH=''r'$R_{\\mathrm{OH^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Cl=''r'$R_{\\mathrm{Cl^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "Title_OH = 'OH$^{-}$ \\dots H$_{2}$O' \n",
    "Title_Cl = 'Cl$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(3, 2, figsize=(15,2*6))\n",
    "fig3, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_F)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title(Title_F)\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_F)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title(Title_F)\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_wb97xd['cl_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Cl)\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Cl)\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_wb97xd['oh_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[2, 0].set_xlabel(Xlabel_OH)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title(Title_OH)\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel_OH)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title(Title_OH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig3.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x1008 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "fig4, grph = plt.subplots(2, 2, figsize=(18,2*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(cc_ref['zn_h2o_soscf']['d'],cc_ref['zn_h2o_soscf']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(dft_pbe0['zn_h2o_soscf']['d'],dft_pbe0['zn_h2o_soscf']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(dft_b3lyp['zn_h2o_soscf']['d'],dft_b3lyp['zn_h2o_soscf']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(dft_wb97xd['zn_h2o_soscf']['d'],dft_wb97xd['zn_h2o_soscf']['Eint'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,0.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,0.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig4.savefig('TOT_zn-h2o_5A_SOSCF-PSI4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "#data = pd.read_csv('table_zn_h2o.csv',sep='\\s+',header=0)\n",
    "\n",
    "#data[\"CCSD(T)/G09\"]   = cc_ref['zn_h2o_lr']['Eint']\n",
    "#data[\"CCSD(T)/PSI4\"] = cc_ref['zn_h2o_soscf']['Eint']\n",
    "\n",
    "#data[\"B3LYP/G09\"]   = dft_b3lyp['zn_h2o_lr']['Eint']\n",
    "#data[\"B3LYP/PSI4\"] = dft_b3lyp['zn_h2o_soscf']['Eint']\n",
    "\n",
    "#data[\"PBE0/G09\"]   = dft_pbe0['zn_h2o_lr']['Eint']\n",
    "#data[\"PBE0/PSI4\"] = dft_pbe0['zn_h2o_soscf']['Eint']\n",
    "\n",
    "#data[\"wB97XD/G09\"]   = dft_wb97xd['zn_h2o_lr']['Eint']\n",
    "#data[\"wB97XD/PSI4\"] = dft_wb97xd['zn_h2o_soscf']['Eint']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ne peut plus re-compiler car .dat changer, il n'y a pas le même nombre de lignes...\n",
    "#data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "#data.to_csv('table_zn_h2o_G09_vs_PSI4.csv',float_format='%8.2f',index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/tot_ajm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 14\n",
    "matplotlib.rcParams['legend.fontsize'] = 13\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2\n",
    "matplotlib.rcParams['lines.markersize'] = 7\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 10\n",
    "matplotlib.rcParams['xtick.minor.size'] = 3\n",
    "matplotlib.rcParams['ytick.major.size'] = 10\n",
    "matplotlib.rcParams['ytick.minor.size'] = 3\n",
    "#matplotlib.rcParams['axes.labelsize'] = 14\n",
    "#matplotlib.rcParams['axes.titlesize'] = 14\n",
    "#matplotlib.rcParams['figure.subplot.hspace'] = 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "\n",
    "dft_wb97xd = {}\n",
    "dft_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'H$_{2}$O \\\\dots OH$^{-}$')"
      ]
     },
     "execution_count": 68,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/sehr/miniconda2/envs/py3/lib/python3.5/site-packages/matplotlib/figure.py:2147: UserWarning: This figure was using constrained_layout==True, but that is incompatible with subplots_adjust and or tight_layout: setting constrained_layout==False. \n",
      "  warnings.warn(\"This figure was using constrained_layout==True, \"\n",
      "/Users/sehr/miniconda2/envs/py3/lib/python3.5/site-packages/matplotlib/figure.py:2362: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  warnings.warn(\"This figure includes Axes that are not compatible \"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x2160 with 10 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(5, 2, figsize=(15,5*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('H$_{2}$O \\dots Zn$^{2+}$')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-37.0,+30.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0_noac['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-37.0,+30.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('H$_{2}$O \\dots F$^{-}$')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_ylim(-18.0,+15.0)\n",
    "grph[3, 0].legend(loc='upper right',frameon=False)\n",
    "grph[3, 0].set_title('H$_{2}$O \\dots Cl$^{-}$')\n",
    "\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_noac['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].set_ylim(-18.0,+15.0)\n",
    "grph[3, 1].legend(loc='upper right',frameon=False)\n",
    "grph[3, 1].set_title('H$_{2}$O \\dots Cl$^{-}$')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[4, 0].set_xlabel(Xlabel)\n",
    "grph[4, 0].set_ylabel(Ylabel)\n",
    "grph[4, 0].set_ylim(-48.0,+25.0)\n",
    "grph[4, 0].legend(loc='upper right',frameon=False)\n",
    "grph[4, 0].set_title('H$_{2}$O \\dots OH$^{-}$')\n",
    "\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_noac['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[4, 1].set_xlabel(Xlabel)\n",
    "grph[4, 1].set_ylabel(Ylabel)\n",
    "grph[4, 1].set_ylim(-48.0,+25.0)\n",
    "grph[4, 1].legend(loc='upper right',frameon=False)\n",
    "grph[4, 1].set_title('H$_{2}$O \\dots OH$^{-}$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig.savefig('TOT_SAPT_SAPTDFT_DFT_noAC_all.pdf')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/sehr/miniconda2/envs/py3/lib/python3.5/site-packages/matplotlib/figure.py:2147: UserWarning: This figure was using constrained_layout==True, but that is incompatible with subplots_adjust and or tight_layout: setting constrained_layout==False. \n",
      "  warnings.warn(\"This figure was using constrained_layout==True, \"\n",
      "/Users/sehr/miniconda2/envs/py3/lib/python3.5/site-packages/matplotlib/figure.py:2362: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  warnings.warn(\"This figure includes Axes that are not compatible \"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x864 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0_s2['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_OH=''r'$R_{\\mathrm{OH^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Cl=''r'$R_{\\mathrm{Cl^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "Title_OH = 'OH$^{-}$ \\dots H$_{2}$O' \n",
    "Title_Cl = 'Cl$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_F)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title(Title_F)\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_F)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title(Title_F)\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_wb97xd['cl_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Cl)\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Cl)\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_wb97xd['oh_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[2, 0].set_xlabel(Xlabel_OH)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title(Title_OH)\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel_OH)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title(Title_OH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/tot_ajm_foracsposter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>183.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>80.55</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>24.31</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-6.36</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-22.86</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-31.31</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-35.11</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-36.20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-35.72</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-34.35</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-24.14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-16.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-10.96</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-7.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-5.81</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-4.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>-3.56</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   183.94\n",
       "1    80.55\n",
       "2    24.31\n",
       "3    -6.36\n",
       "4   -22.86\n",
       "5   -31.31\n",
       "6   -35.11\n",
       "7   -36.20\n",
       "8   -35.72\n",
       "9   -34.35\n",
       "10  -24.14\n",
       "11  -16.05\n",
       "12  -10.96\n",
       "13   -7.81\n",
       "14   -5.81\n",
       "15   -4.48\n",
       "16   -3.56"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.66</th>\n",
       "      <td>-40.186367</td>\n",
       "      <td>447.534603</td>\n",
       "      <td>-254.461133</td>\n",
       "      <td>-73.816992</td>\n",
       "      <td>79.070112</td>\n",
       "      <td>-230.0600</td>\n",
       "      <td>85.415451</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.76</th>\n",
       "      <td>-87.026799</td>\n",
       "      <td>353.059976</td>\n",
       "      <td>-201.991425</td>\n",
       "      <td>-54.632969</td>\n",
       "      <td>9.408783</td>\n",
       "      <td>-172.2542</td>\n",
       "      <td>14.439550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.86</th>\n",
       "      <td>-98.988295</td>\n",
       "      <td>274.731359</td>\n",
       "      <td>-158.084740</td>\n",
       "      <td>-40.688682</td>\n",
       "      <td>-23.030357</td>\n",
       "      <td>-122.7653</td>\n",
       "      <td>-17.307973</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.96</th>\n",
       "      <td>-95.538770</td>\n",
       "      <td>211.524450</td>\n",
       "      <td>-122.724108</td>\n",
       "      <td>-30.763400</td>\n",
       "      <td>-37.501828</td>\n",
       "      <td>-83.8042</td>\n",
       "      <td>-28.353392</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.06</th>\n",
       "      <td>-86.134043</td>\n",
       "      <td>161.623325</td>\n",
       "      <td>-95.011359</td>\n",
       "      <td>-23.704074</td>\n",
       "      <td>-43.226152</td>\n",
       "      <td>-55.8971</td>\n",
       "      <td>-29.431246</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.16</th>\n",
       "      <td>-75.219046</td>\n",
       "      <td>122.857728</td>\n",
       "      <td>-73.647615</td>\n",
       "      <td>-18.613532</td>\n",
       "      <td>-44.622466</td>\n",
       "      <td>-37.1818</td>\n",
       "      <td>-26.316818</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.26</th>\n",
       "      <td>-64.752786</td>\n",
       "      <td>93.105193</td>\n",
       "      <td>-57.331576</td>\n",
       "      <td>-14.873071</td>\n",
       "      <td>-43.852240</td>\n",
       "      <td>-25.0477</td>\n",
       "      <td>-21.897835</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.36</th>\n",
       "      <td>-55.479382</td>\n",
       "      <td>70.445488</td>\n",
       "      <td>-44.914972</td>\n",
       "      <td>-12.057477</td>\n",
       "      <td>-42.006343</td>\n",
       "      <td>-17.2284</td>\n",
       "      <td>-17.502656</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.46</th>\n",
       "      <td>-47.574702</td>\n",
       "      <td>53.284386</td>\n",
       "      <td>-35.464592</td>\n",
       "      <td>-9.892430</td>\n",
       "      <td>-39.647339</td>\n",
       "      <td>-12.1289</td>\n",
       "      <td>-13.658589</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.56</th>\n",
       "      <td>-40.955161</td>\n",
       "      <td>40.333057</td>\n",
       "      <td>-28.246663</td>\n",
       "      <td>-8.185734</td>\n",
       "      <td>-37.054500</td>\n",
       "      <td>-8.7346</td>\n",
       "      <td>-10.503798</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.06</th>\n",
       "      <td>-21.438961</td>\n",
       "      <td>10.333369</td>\n",
       "      <td>-10.340214</td>\n",
       "      <td>-3.425327</td>\n",
       "      <td>-24.871132</td>\n",
       "      <td>-2.3534</td>\n",
       "      <td>-2.609879</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.56</th>\n",
       "      <td>-13.215879</td>\n",
       "      <td>2.861299</td>\n",
       "      <td>-4.561283</td>\n",
       "      <td>-1.517996</td>\n",
       "      <td>-16.433859</td>\n",
       "      <td>-1.1796</td>\n",
       "      <td>-0.644146</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.06</th>\n",
       "      <td>-9.078434</td>\n",
       "      <td>0.860964</td>\n",
       "      <td>-2.286898</td>\n",
       "      <td>-0.695014</td>\n",
       "      <td>-11.199383</td>\n",
       "      <td>-0.3025</td>\n",
       "      <td>-0.162711</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.56</th>\n",
       "      <td>-6.665637</td>\n",
       "      <td>0.276710</td>\n",
       "      <td>-1.257867</td>\n",
       "      <td>-0.326638</td>\n",
       "      <td>-7.973431</td>\n",
       "      <td>-0.1263</td>\n",
       "      <td>-0.040470</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.06</th>\n",
       "      <td>-5.115492</td>\n",
       "      <td>0.093168</td>\n",
       "      <td>-0.745851</td>\n",
       "      <td>-0.158580</td>\n",
       "      <td>-5.926756</td>\n",
       "      <td>-0.0530</td>\n",
       "      <td>-0.008645</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.56</th>\n",
       "      <td>-4.056727</td>\n",
       "      <td>0.032376</td>\n",
       "      <td>-0.471564</td>\n",
       "      <td>-0.080165</td>\n",
       "      <td>-4.576080</td>\n",
       "      <td>-0.0227</td>\n",
       "      <td>-0.000612</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.06</th>\n",
       "      <td>-3.297969</td>\n",
       "      <td>0.011514</td>\n",
       "      <td>-0.314276</td>\n",
       "      <td>-0.042580</td>\n",
       "      <td>-3.643312</td>\n",
       "      <td>-0.0098</td>\n",
       "      <td>0.001137</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Elec         Rep         Ind       Disp        Tot        Ct  \\\n",
       "0.66 -40.186367  447.534603 -254.461133 -73.816992  79.070112 -230.0600   \n",
       "0.76 -87.026799  353.059976 -201.991425 -54.632969   9.408783 -172.2542   \n",
       "0.86 -98.988295  274.731359 -158.084740 -40.688682 -23.030357 -122.7653   \n",
       "0.96 -95.538770  211.524450 -122.724108 -30.763400 -37.501828  -83.8042   \n",
       "1.06 -86.134043  161.623325  -95.011359 -23.704074 -43.226152  -55.8971   \n",
       "1.16 -75.219046  122.857728  -73.647615 -18.613532 -44.622466  -37.1818   \n",
       "1.26 -64.752786   93.105193  -57.331576 -14.873071 -43.852240  -25.0477   \n",
       "1.36 -55.479382   70.445488  -44.914972 -12.057477 -42.006343  -17.2284   \n",
       "1.46 -47.574702   53.284386  -35.464592  -9.892430 -39.647339  -12.1289   \n",
       "1.56 -40.955161   40.333057  -28.246663  -8.185734 -37.054500   -8.7346   \n",
       "2.06 -21.438961   10.333369  -10.340214  -3.425327 -24.871132   -2.3534   \n",
       "2.56 -13.215879    2.861299   -4.561283  -1.517996 -16.433859   -1.1796   \n",
       "3.06  -9.078434    0.860964   -2.286898  -0.695014 -11.199383   -0.3025   \n",
       "3.56  -6.665637    0.276710   -1.257867  -0.326638  -7.973431   -0.1263   \n",
       "4.06  -5.115492    0.093168   -0.745851  -0.158580  -5.926756   -0.0530   \n",
       "4.56  -4.056727    0.032376   -0.471564  -0.080165  -4.576080   -0.0227   \n",
       "5.06  -3.297969    0.011514   -0.314276  -0.042580  -3.643312   -0.0098   \n",
       "\n",
       "            dHF  \n",
       "0.66  85.415451  \n",
       "0.76  14.439550  \n",
       "0.86 -17.307973  \n",
       "0.96 -28.353392  \n",
       "1.06 -29.431246  \n",
       "1.16 -26.316818  \n",
       "1.26 -21.897835  \n",
       "1.36 -17.502656  \n",
       "1.46 -13.658589  \n",
       "1.56 -10.503798  \n",
       "2.06  -2.609879  \n",
       "2.56  -0.644146  \n",
       "3.06  -0.162711  \n",
       "3.56  -0.040470  \n",
       "4.06  -0.008645  \n",
       "4.56  -0.000612  \n",
       "5.06   0.001137  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2p3['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch</th>\n",
       "      <th>IND</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>OH-H2O_-5</td>\n",
       "      <td>-41.22959</td>\n",
       "      <td>455.37169</td>\n",
       "      <td>-224.08329</td>\n",
       "      <td>-88.88022</td>\n",
       "      <td>-46.19562</td>\n",
       "      <td>143.86320</td>\n",
       "      <td>-106.69916</td>\n",
       "      <td>-28.50391</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>OH-H2O_-4</td>\n",
       "      <td>-87.58873</td>\n",
       "      <td>355.92533</td>\n",
       "      <td>-179.95946</td>\n",
       "      <td>-82.89914</td>\n",
       "      <td>-36.86746</td>\n",
       "      <td>51.50959</td>\n",
       "      <td>-69.68742</td>\n",
       "      <td>-27.37299</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>OH-H2O_-3</td>\n",
       "      <td>-99.19633</td>\n",
       "      <td>274.40547</td>\n",
       "      <td>-141.77003</td>\n",
       "      <td>-70.94476</td>\n",
       "      <td>-29.41800</td>\n",
       "      <td>4.02110</td>\n",
       "      <td>-45.06340</td>\n",
       "      <td>-25.76187</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>OH-H2O_-2</td>\n",
       "      <td>-95.52802</td>\n",
       "      <td>209.39612</td>\n",
       "      <td>-110.34225</td>\n",
       "      <td>-57.66386</td>\n",
       "      <td>-23.58608</td>\n",
       "      <td>-20.06024</td>\n",
       "      <td>-29.07400</td>\n",
       "      <td>-23.60439</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>OH-H2O_-1</td>\n",
       "      <td>-85.99685</td>\n",
       "      <td>158.63970</td>\n",
       "      <td>-85.39396</td>\n",
       "      <td>-45.39952</td>\n",
       "      <td>-19.04230</td>\n",
       "      <td>-31.79343</td>\n",
       "      <td>-18.83554</td>\n",
       "      <td>-21.15893</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>OH-H2O_1</td>\n",
       "      <td>-75.00948</td>\n",
       "      <td>119.64339</td>\n",
       "      <td>-66.02676</td>\n",
       "      <td>-35.03061</td>\n",
       "      <td>-15.48826</td>\n",
       "      <td>-36.88113</td>\n",
       "      <td>-12.29816</td>\n",
       "      <td>-18.69800</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>OH-H2O_2</td>\n",
       "      <td>-64.50317</td>\n",
       "      <td>89.98581</td>\n",
       "      <td>-51.20218</td>\n",
       "      <td>-26.67918</td>\n",
       "      <td>-12.68604</td>\n",
       "      <td>-38.40556</td>\n",
       "      <td>-8.11381</td>\n",
       "      <td>-16.40917</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>OH-H2O_3</td>\n",
       "      <td>-55.21545</td>\n",
       "      <td>67.61091</td>\n",
       "      <td>-39.92741</td>\n",
       "      <td>-20.15044</td>\n",
       "      <td>-10.45795</td>\n",
       "      <td>-37.98988</td>\n",
       "      <td>-5.42263</td>\n",
       "      <td>-14.35433</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>OH-H2O_4</td>\n",
       "      <td>-47.31270</td>\n",
       "      <td>50.81146</td>\n",
       "      <td>-31.37311</td>\n",
       "      <td>-15.14293</td>\n",
       "      <td>-8.67073</td>\n",
       "      <td>-36.54510</td>\n",
       "      <td>-3.68212</td>\n",
       "      <td>-12.54808</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>OH-H2O_5</td>\n",
       "      <td>-40.71137</td>\n",
       "      <td>38.23198</td>\n",
       "      <td>-24.87124</td>\n",
       "      <td>-11.34794</td>\n",
       "      <td>-7.22524</td>\n",
       "      <td>-34.57587</td>\n",
       "      <td>-2.54606</td>\n",
       "      <td>-10.97724</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>OH-H2O_6</td>\n",
       "      <td>-21.28318</td>\n",
       "      <td>9.59063</td>\n",
       "      <td>-8.97892</td>\n",
       "      <td>-2.67156</td>\n",
       "      <td>-3.07048</td>\n",
       "      <td>-23.74195</td>\n",
       "      <td>-0.53577</td>\n",
       "      <td>-5.77160</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>OH-H2O_7</td>\n",
       "      <td>-13.11462</td>\n",
       "      <td>2.63992</td>\n",
       "      <td>-3.98750</td>\n",
       "      <td>-0.64979</td>\n",
       "      <td>-1.38236</td>\n",
       "      <td>-15.84456</td>\n",
       "      <td>-0.13700</td>\n",
       "      <td>-3.20071</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>OH-H2O_8</td>\n",
       "      <td>-9.01023</td>\n",
       "      <td>0.80305</td>\n",
       "      <td>-2.04357</td>\n",
       "      <td>-0.16336</td>\n",
       "      <td>-0.64341</td>\n",
       "      <td>-10.89416</td>\n",
       "      <td>-0.04525</td>\n",
       "      <td>-1.83496</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>OH-H2O_9</td>\n",
       "      <td>-6.61616</td>\n",
       "      <td>0.26578</td>\n",
       "      <td>-1.15405</td>\n",
       "      <td>-0.04068</td>\n",
       "      <td>-0.30823</td>\n",
       "      <td>-7.81266</td>\n",
       "      <td>-0.02796</td>\n",
       "      <td>-1.08541</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>OH-H2O_10</td>\n",
       "      <td>-5.07842</td>\n",
       "      <td>0.09325</td>\n",
       "      <td>-0.69999</td>\n",
       "      <td>-0.00876</td>\n",
       "      <td>-0.15251</td>\n",
       "      <td>-5.83767</td>\n",
       "      <td>-0.02640</td>\n",
       "      <td>-0.66482</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>OH-H2O_11</td>\n",
       "      <td>-4.02730</td>\n",
       "      <td>0.03420</td>\n",
       "      <td>-0.45006</td>\n",
       "      <td>-0.00066</td>\n",
       "      <td>-0.07865</td>\n",
       "      <td>-4.52181</td>\n",
       "      <td>-0.02208</td>\n",
       "      <td>-0.42733</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>OH-H2O_12</td>\n",
       "      <td>-3.27403</td>\n",
       "      <td>0.01297</td>\n",
       "      <td>-0.30311</td>\n",
       "      <td>0.00111</td>\n",
       "      <td>-0.04224</td>\n",
       "      <td>-3.60640</td>\n",
       "      <td>-0.01744</td>\n",
       "      <td>-0.28678</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst       exch        IND       dHF      DISP       Eint  \\\n",
       "0   OH-H2O_-5 -41.22959  455.37169 -224.08329 -88.88022 -46.19562  143.86320   \n",
       "1   OH-H2O_-4 -87.58873  355.92533 -179.95946 -82.89914 -36.86746   51.50959   \n",
       "2   OH-H2O_-3 -99.19633  274.40547 -141.77003 -70.94476 -29.41800    4.02110   \n",
       "3   OH-H2O_-2 -95.52802  209.39612 -110.34225 -57.66386 -23.58608  -20.06024   \n",
       "4   OH-H2O_-1 -85.99685  158.63970  -85.39396 -45.39952 -19.04230  -31.79343   \n",
       "5    OH-H2O_1 -75.00948  119.64339  -66.02676 -35.03061 -15.48826  -36.88113   \n",
       "6    OH-H2O_2 -64.50317   89.98581  -51.20218 -26.67918 -12.68604  -38.40556   \n",
       "7    OH-H2O_3 -55.21545   67.61091  -39.92741 -20.15044 -10.45795  -37.98988   \n",
       "8    OH-H2O_4 -47.31270   50.81146  -31.37311 -15.14293  -8.67073  -36.54510   \n",
       "9    OH-H2O_5 -40.71137   38.23198  -24.87124 -11.34794  -7.22524  -34.57587   \n",
       "10   OH-H2O_6 -21.28318    9.59063   -8.97892  -2.67156  -3.07048  -23.74195   \n",
       "11   OH-H2O_7 -13.11462    2.63992   -3.98750  -0.64979  -1.38236  -15.84456   \n",
       "12   OH-H2O_8  -9.01023    0.80305   -2.04357  -0.16336  -0.64341  -10.89416   \n",
       "13   OH-H2O_9  -6.61616    0.26578   -1.15405  -0.04068  -0.30823   -7.81266   \n",
       "14  OH-H2O_10  -5.07842    0.09325   -0.69999  -0.00876  -0.15251   -5.83767   \n",
       "15  OH-H2O_11  -4.02730    0.03420   -0.45006  -0.00066  -0.07865   -4.52181   \n",
       "16  OH-H2O_12  -3.27403    0.01297   -0.30311   0.00111  -0.04224   -3.60640   \n",
       "\n",
       "           CT       POL  \n",
       "0  -106.69916 -28.50391  \n",
       "1   -69.68742 -27.37299  \n",
       "2   -45.06340 -25.76187  \n",
       "3   -29.07400 -23.60439  \n",
       "4   -18.83554 -21.15893  \n",
       "5   -12.29816 -18.69800  \n",
       "6    -8.11381 -16.40917  \n",
       "7    -5.42263 -14.35433  \n",
       "8    -3.68212 -12.54808  \n",
       "9    -2.54606 -10.97724  \n",
       "10   -0.53577  -5.77160  \n",
       "11   -0.13700  -3.20071  \n",
       "12   -0.04525  -1.83496  \n",
       "13   -0.02796  -1.08541  \n",
       "14   -0.02640  -0.66482  \n",
       "15   -0.02208  -0.42733  \n",
       "16   -0.01744  -0.28678  "
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-53.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>-81.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-96.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-102.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-103.47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-101.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-97.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-92.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-86.55</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-81.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-75.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-70.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-66.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-61.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-57.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-56.49</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   -53.06\n",
       "1   -81.73\n",
       "2   -96.49\n",
       "3  -102.62\n",
       "4  -103.47\n",
       "5  -101.16\n",
       "6   -97.05\n",
       "7   -92.00\n",
       "8   -86.55\n",
       "9   -81.06\n",
       "10  -75.73\n",
       "11  -70.70\n",
       "12  -66.03\n",
       "13  -61.76\n",
       "14  -57.92\n",
       "15  -56.49"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_b3lyp['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>393.736595</td>\n",
       "      <td>-193.433756</td>\n",
       "      <td>-42.052793</td>\n",
       "      <td>-43.289657</td>\n",
       "      <td>158.250043</td>\n",
       "      <td>157.013182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>244.867192</td>\n",
       "      <td>-138.550272</td>\n",
       "      <td>-38.481878</td>\n",
       "      <td>-39.655143</td>\n",
       "      <td>67.835045</td>\n",
       "      <td>66.661777</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>151.312865</td>\n",
       "      <td>-98.556655</td>\n",
       "      <td>-33.743867</td>\n",
       "      <td>-34.815747</td>\n",
       "      <td>19.012340</td>\n",
       "      <td>17.940463</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>91.296996</td>\n",
       "      <td>-70.278588</td>\n",
       "      <td>-28.596338</td>\n",
       "      <td>-29.562493</td>\n",
       "      <td>-7.577930</td>\n",
       "      <td>-8.544085</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>52.286957</td>\n",
       "      <td>-50.581566</td>\n",
       "      <td>-23.557539</td>\n",
       "      <td>-24.418052</td>\n",
       "      <td>-21.852148</td>\n",
       "      <td>-22.712660</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>26.804553</td>\n",
       "      <td>-36.858731</td>\n",
       "      <td>-19.041952</td>\n",
       "      <td>-19.799792</td>\n",
       "      <td>-29.096130</td>\n",
       "      <td>-29.853970</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>10.225871</td>\n",
       "      <td>-27.206830</td>\n",
       "      <td>-15.268630</td>\n",
       "      <td>-15.936570</td>\n",
       "      <td>-32.249589</td>\n",
       "      <td>-32.917532</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-0.405989</td>\n",
       "      <td>-20.361290</td>\n",
       "      <td>-12.237589</td>\n",
       "      <td>-12.830784</td>\n",
       "      <td>-33.004865</td>\n",
       "      <td>-33.598061</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-7.041767</td>\n",
       "      <td>-15.486937</td>\n",
       "      <td>-9.836762</td>\n",
       "      <td>-10.366039</td>\n",
       "      <td>-32.365468</td>\n",
       "      <td>-32.894743</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-11.006839</td>\n",
       "      <td>-12.005015</td>\n",
       "      <td>-7.931308</td>\n",
       "      <td>-8.403711</td>\n",
       "      <td>-30.943163</td>\n",
       "      <td>-31.415565</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-14.016980</td>\n",
       "      <td>-4.545639</td>\n",
       "      <td>-2.834612</td>\n",
       "      <td>-3.083781</td>\n",
       "      <td>-21.397230</td>\n",
       "      <td>-21.646400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-10.822699</td>\n",
       "      <td>-2.378103</td>\n",
       "      <td>-1.046954</td>\n",
       "      <td>-1.170985</td>\n",
       "      <td>-14.247753</td>\n",
       "      <td>-14.371785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-8.019843</td>\n",
       "      <td>-1.380337</td>\n",
       "      <td>-0.442150</td>\n",
       "      <td>-0.509328</td>\n",
       "      <td>-9.842331</td>\n",
       "      <td>-9.909509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-6.110264</td>\n",
       "      <td>-0.844514</td>\n",
       "      <td>-0.156877</td>\n",
       "      <td>-0.198227</td>\n",
       "      <td>-7.111655</td>\n",
       "      <td>-7.153005</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-4.723460</td>\n",
       "      <td>-0.542358</td>\n",
       "      <td>-0.089353</td>\n",
       "      <td>-0.116866</td>\n",
       "      <td>-5.355173</td>\n",
       "      <td>-5.382684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-3.818159</td>\n",
       "      <td>-0.363483</td>\n",
       "      <td>0.005456</td>\n",
       "      <td>-0.012908</td>\n",
       "      <td>-4.176186</td>\n",
       "      <td>-4.194550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-3.086384</td>\n",
       "      <td>-0.252195</td>\n",
       "      <td>-0.013427</td>\n",
       "      <td>-0.025508</td>\n",
       "      <td>-3.352006</td>\n",
       "      <td>-3.364088</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "            FRZ         POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0.7  393.736595 -193.433756 -42.052793 -43.289657  158.250043  157.013182\n",
       "0.8  244.867192 -138.550272 -38.481878 -39.655143   67.835045   66.661777\n",
       "0.9  151.312865  -98.556655 -33.743867 -34.815747   19.012340   17.940463\n",
       "1.0   91.296996  -70.278588 -28.596338 -29.562493   -7.577930   -8.544085\n",
       "1.1   52.286957  -50.581566 -23.557539 -24.418052  -21.852148  -22.712660\n",
       "1.2   26.804553  -36.858731 -19.041952 -19.799792  -29.096130  -29.853970\n",
       "1.3   10.225871  -27.206830 -15.268630 -15.936570  -32.249589  -32.917532\n",
       "1.4   -0.405989  -20.361290 -12.237589 -12.830784  -33.004865  -33.598061\n",
       "1.5   -7.041767  -15.486937  -9.836762 -10.366039  -32.365468  -32.894743\n",
       "1.6  -11.006839  -12.005015  -7.931308  -8.403711  -30.943163  -31.415565\n",
       "2.1  -14.016980   -4.545639  -2.834612  -3.083781  -21.397230  -21.646400\n",
       "2.6  -10.822699   -2.378103  -1.046954  -1.170985  -14.247753  -14.371785\n",
       "3.1   -8.019843   -1.380337  -0.442150  -0.509328   -9.842331   -9.909509\n",
       "3.6   -6.110264   -0.844514  -0.156877  -0.198227   -7.111655   -7.153005\n",
       "4.1   -4.723460   -0.542358  -0.089353  -0.116866   -5.355173   -5.382684\n",
       "4.6   -3.818159   -0.363483   0.005456  -0.012908   -4.176186   -4.194550\n",
       "5.1   -3.086384   -0.252195  -0.013427  -0.025508   -3.352006   -3.364088"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_pbe0['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>kcal/mol</th>\n",
       "      <th>elst</th>\n",
       "      <th>exch(S2)</th>\n",
       "      <th>IND(S2)</th>\n",
       "      <th>dHF</th>\n",
       "      <th>DISP</th>\n",
       "      <th>Eint</th>\n",
       "      <th>CT</th>\n",
       "      <th>POL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Cl-H2O_-5</td>\n",
       "      <td>-64.90788</td>\n",
       "      <td>146.68649</td>\n",
       "      <td>-35.25560</td>\n",
       "      <td>18.04657</td>\n",
       "      <td>-19.59350</td>\n",
       "      <td>26.92951</td>\n",
       "      <td>-38.77300</td>\n",
       "      <td>-14.52917</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Cl-H2O_-4</td>\n",
       "      <td>-55.71374</td>\n",
       "      <td>113.28766</td>\n",
       "      <td>-29.95969</td>\n",
       "      <td>4.73733</td>\n",
       "      <td>-16.14254</td>\n",
       "      <td>11.47169</td>\n",
       "      <td>-23.11522</td>\n",
       "      <td>-11.58180</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Cl-H2O_-3</td>\n",
       "      <td>-47.49276</td>\n",
       "      <td>86.86826</td>\n",
       "      <td>-24.89338</td>\n",
       "      <td>-1.48945</td>\n",
       "      <td>-13.32104</td>\n",
       "      <td>1.16109</td>\n",
       "      <td>-13.95724</td>\n",
       "      <td>-9.44667</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Cl-H2O_-2</td>\n",
       "      <td>-40.44744</td>\n",
       "      <td>66.23564</td>\n",
       "      <td>-20.41508</td>\n",
       "      <td>-3.95786</td>\n",
       "      <td>-11.02023</td>\n",
       "      <td>-5.64712</td>\n",
       "      <td>-8.58118</td>\n",
       "      <td>-7.87605</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Cl-H2O_-1</td>\n",
       "      <td>-34.56021</td>\n",
       "      <td>50.28617</td>\n",
       "      <td>-16.66059</td>\n",
       "      <td>-4.54420</td>\n",
       "      <td>-9.14557</td>\n",
       "      <td>-10.08020</td>\n",
       "      <td>-5.42033</td>\n",
       "      <td>-6.69606</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Cl-H2O_0</td>\n",
       "      <td>-29.70513</td>\n",
       "      <td>38.06126</td>\n",
       "      <td>-13.56467</td>\n",
       "      <td>-4.27265</td>\n",
       "      <td>-7.61577</td>\n",
       "      <td>-12.82431</td>\n",
       "      <td>-3.51043</td>\n",
       "      <td>-5.78159</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Cl-H2O_1</td>\n",
       "      <td>-25.72424</td>\n",
       "      <td>28.75032</td>\n",
       "      <td>-11.07379</td>\n",
       "      <td>-3.69135</td>\n",
       "      <td>-6.35932</td>\n",
       "      <td>-14.40703</td>\n",
       "      <td>-2.33524</td>\n",
       "      <td>-5.04721</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Cl-H2O_2</td>\n",
       "      <td>-22.46374</td>\n",
       "      <td>21.69030</td>\n",
       "      <td>-9.08464</td>\n",
       "      <td>-3.06015</td>\n",
       "      <td>-5.33054</td>\n",
       "      <td>-15.18862</td>\n",
       "      <td>-1.58067</td>\n",
       "      <td>-4.44382</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Cl-H2O_3</td>\n",
       "      <td>-19.78456</td>\n",
       "      <td>16.35863</td>\n",
       "      <td>-7.49267</td>\n",
       "      <td>-2.47173</td>\n",
       "      <td>-4.47916</td>\n",
       "      <td>-15.39777</td>\n",
       "      <td>-1.08856</td>\n",
       "      <td>-3.93239</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Cl-H2O_4</td>\n",
       "      <td>-17.57282</td>\n",
       "      <td>12.33792</td>\n",
       "      <td>-6.21954</td>\n",
       "      <td>-1.95559</td>\n",
       "      <td>-3.77145</td>\n",
       "      <td>-15.22590</td>\n",
       "      <td>-0.76719</td>\n",
       "      <td>-3.49676</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Cl-H2O_5</td>\n",
       "      <td>-15.73425</td>\n",
       "      <td>9.30925</td>\n",
       "      <td>-5.20817</td>\n",
       "      <td>-1.52032</td>\n",
       "      <td>-3.18333</td>\n",
       "      <td>-14.81650</td>\n",
       "      <td>-0.56334</td>\n",
       "      <td>-3.12451</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Cl-H2O_6</td>\n",
       "      <td>-10.02643</td>\n",
       "      <td>2.31454</td>\n",
       "      <td>-2.39241</td>\n",
       "      <td>-0.32802</td>\n",
       "      <td>-1.39211</td>\n",
       "      <td>-11.49642</td>\n",
       "      <td>-0.21726</td>\n",
       "      <td>-1.84714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Cl-H2O_7</td>\n",
       "      <td>-7.16705</td>\n",
       "      <td>0.59817</td>\n",
       "      <td>-1.26270</td>\n",
       "      <td>0.01005</td>\n",
       "      <td>-0.62621</td>\n",
       "      <td>-8.45778</td>\n",
       "      <td>-0.15857</td>\n",
       "      <td>-1.11418</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Cl-H2O_8</td>\n",
       "      <td>-5.46404</td>\n",
       "      <td>0.16142</td>\n",
       "      <td>-0.73344</td>\n",
       "      <td>0.04039</td>\n",
       "      <td>-0.29186</td>\n",
       "      <td>-6.32791</td>\n",
       "      <td>-0.09370</td>\n",
       "      <td>-0.68012</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Cl-H2O_9</td>\n",
       "      <td>-4.32679</td>\n",
       "      <td>0.04518</td>\n",
       "      <td>-0.45776</td>\n",
       "      <td>0.04081</td>\n",
       "      <td>-0.14313</td>\n",
       "      <td>-4.88251</td>\n",
       "      <td>-0.07080</td>\n",
       "      <td>-0.42778</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Cl-H2O_10</td>\n",
       "      <td>-3.51904</td>\n",
       "      <td>0.01303</td>\n",
       "      <td>-0.30473</td>\n",
       "      <td>0.04648</td>\n",
       "      <td>-0.07385</td>\n",
       "      <td>-3.88458</td>\n",
       "      <td>-0.06906</td>\n",
       "      <td>-0.28214</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Cl-H2O_11</td>\n",
       "      <td>-2.92162</td>\n",
       "      <td>0.00383</td>\n",
       "      <td>-0.20950</td>\n",
       "      <td>0.02931</td>\n",
       "      <td>-0.04031</td>\n",
       "      <td>-3.16759</td>\n",
       "      <td>-0.04227</td>\n",
       "      <td>-0.19654</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     kcal/mol      elst   exch(S2)   IND(S2)       dHF      DISP      Eint  \\\n",
       "0   Cl-H2O_-5 -64.90788  146.68649 -35.25560  18.04657 -19.59350  26.92951   \n",
       "1   Cl-H2O_-4 -55.71374  113.28766 -29.95969   4.73733 -16.14254  11.47169   \n",
       "2   Cl-H2O_-3 -47.49276   86.86826 -24.89338  -1.48945 -13.32104   1.16109   \n",
       "3   Cl-H2O_-2 -40.44744   66.23564 -20.41508  -3.95786 -11.02023  -5.64712   \n",
       "4   Cl-H2O_-1 -34.56021   50.28617 -16.66059  -4.54420  -9.14557 -10.08020   \n",
       "5    Cl-H2O_0 -29.70513   38.06126 -13.56467  -4.27265  -7.61577 -12.82431   \n",
       "6    Cl-H2O_1 -25.72424   28.75032 -11.07379  -3.69135  -6.35932 -14.40703   \n",
       "7    Cl-H2O_2 -22.46374   21.69030  -9.08464  -3.06015  -5.33054 -15.18862   \n",
       "8    Cl-H2O_3 -19.78456   16.35863  -7.49267  -2.47173  -4.47916 -15.39777   \n",
       "9    Cl-H2O_4 -17.57282   12.33792  -6.21954  -1.95559  -3.77145 -15.22590   \n",
       "10   Cl-H2O_5 -15.73425    9.30925  -5.20817  -1.52032  -3.18333 -14.81650   \n",
       "11   Cl-H2O_6 -10.02643    2.31454  -2.39241  -0.32802  -1.39211 -11.49642   \n",
       "12   Cl-H2O_7  -7.16705    0.59817  -1.26270   0.01005  -0.62621  -8.45778   \n",
       "13   Cl-H2O_8  -5.46404    0.16142  -0.73344   0.04039  -0.29186  -6.32791   \n",
       "14   Cl-H2O_9  -4.32679    0.04518  -0.45776   0.04081  -0.14313  -4.88251   \n",
       "15  Cl-H2O_10  -3.51904    0.01303  -0.30473   0.04648  -0.07385  -3.88458   \n",
       "16  Cl-H2O_11  -2.92162    0.00383  -0.20950   0.02931  -0.04031  -3.16759   \n",
       "\n",
       "          CT       POL  \n",
       "0  -38.77300 -14.52917  \n",
       "1  -23.11522 -11.58180  \n",
       "2  -13.95724  -9.44667  \n",
       "3   -8.58118  -7.87605  \n",
       "4   -5.42033  -6.69606  \n",
       "5   -3.51043  -5.78159  \n",
       "6   -2.33524  -5.04721  \n",
       "7   -1.58067  -4.44382  \n",
       "8   -1.08856  -3.93239  \n",
       "9   -0.76719  -3.49676  \n",
       "10  -0.56334  -3.12451  \n",
       "11  -0.21726  -1.84714  \n",
       "12  -0.15857  -1.11418  \n",
       "13  -0.09370  -0.68012  \n",
       "14  -0.07080  -0.42778  \n",
       "15  -0.06906  -0.28214  \n",
       "16  -0.04227  -0.19654  "
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "saptdft_pbe0_s2['cl_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>1.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>1.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>1.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>1.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>1.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>3.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>3.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>4.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>4.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>5.1</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d\n",
       "0   0.7\n",
       "1   0.8\n",
       "2   0.9\n",
       "3   1.0\n",
       "4   1.1\n",
       "5   1.2\n",
       "6   1.3\n",
       "7   1.4\n",
       "8   1.5\n",
       "9   1.6\n",
       "10  2.1\n",
       "11  2.6\n",
       "12  3.1\n",
       "13  3.6\n",
       "14  4.1\n",
       "15  4.6\n",
       "16  5.1"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x2160 with 10 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(5, 2, figsize=(15,5*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-37.0,+30.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0_noac['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-37.0,+30.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_ylim(-18.0,+15.0)\n",
    "grph[3, 0].legend(loc='upper right',frameon=False)\n",
    "grph[3, 0].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_noac['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].set_ylim(-18.0,+15.0)\n",
    "grph[3, 1].legend(loc='upper right',frameon=False)\n",
    "grph[3, 1].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[4, 0].set_xlabel(Xlabel)\n",
    "grph[4, 0].set_ylabel(Ylabel)\n",
    "grph[4, 0].set_ylim(-48.0,+25.0)\n",
    "grph[4, 0].legend(loc='upper right',frameon=False)\n",
    "grph[4, 0].set_title('OH$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_noac['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[4, 1].set_xlabel(Xlabel)\n",
    "grph[4, 1].set_ylabel(Ylabel)\n",
    "grph[4, 1].set_ylim(-48.0,+25.0)\n",
    "grph[4, 1].legend(loc='upper right',frameon=False)\n",
    "grph[4, 1].set_title('OH$^{-}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_noAC_all.pdf')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x864 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0_s2['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA4IAAAQSCAYAAAD6yESsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3Xt0XHd97/33lmTdLc+MbTm+xElGTuLYDjFjKaSQxoaMCfQCbRnFT+MTwjpNJDhPL+4qWNg0py3QGInTJkAfQKIEUoKDLJ0cSigl8fjYToFcLE2CiROTRGM7vsvWaHS/jvbzx9ZMRtJIlnXbI+nzWktrtPee2furkT0/fff3dzFM00RERERERETmjxS7AxAREREREZGZpURQRERERERknlEiKCIiIiIiMs8oERQREREREZlnlAiKiIiIiIjMM0oERURERERE5hklgiJTwDAMt2EYNYZh1BuG4Rv82mkYRoONcXgG9/kMwzAH43Fc4fXewed7ot/PTOQiIjIXqX0USV5pdgcgMheYphk0DGM/sMk0zdrofsMwwjbGERjcV2sYRhCoNU1z1HgMwygBHKZpVsTt8xmGUW6aZtm0By8iInOO2keR5KVEUGR61RmG4TBNM5zg7mHYNE2/LVENM3gntNw0TWf8/sFGstwwjErTNIM2hSciInOP2kcRmykRFJkGg91OwtG7jmA1GjaGdCWFQGiUY0HAM/goIiIyYWofRZKHEkGRqeUevLO5CyhOgjiiXNFvBu9uFmI1XoFx3HV1XeG4iIjIlah9FEkySgRFplZwsLtI4MpPnf44ohuGYZTHHbsX8Jum6R8cL+EH6gD3KOdyA3b/PCIiMrupfRRJMpo1VGQamKYZTNYxA6ZpVg0Omo91ZxkcJF9qGMbO+OcODpCvStafRUREZhe1jyLJQ4mgyBQwDMMNbAUKp2JK6cHprR1Xu29YHLHpsbG6r/iGvX4bEJvtzDTNKiA4OBNabGpszYgmIiITpfZRJHkZpmnaHYOIzLDBRswPuHQ3U0RExKL2UeYTVQRF5pnBRq4cqAFKbQ5HREQkKah9lPlGFUEREREREZF5RhVBERERERGRecbW5SMMw/AOfrs1OuB2sCwfBjymaVbYFpyIiIhN1D6KiMh0s60iONjIFQ8u1ukxDMMTncVpcF84ui0iIjJfqH0UEZGZYFsiaJqm3zTN6EBct2maAazpesOD+4KAN+GLRURE5ii1jyIiMhNs7RoKMLhAZ7TBcwChuMOLr/DaV4ClwNvTE52IiCSJNcAl0zTfa3cgM2Uy7ePg69VGiojMDxNqI21PBE3TrDAMo8YwjLorPdcwjBKgJG7X+qysrAW33377yumLMLHXXx/gUvZ/4TAc3HbdbTN9eRGReeXVV1+lpaXF7jBm1NW0jzDzbeTly5fp7u4mEolw8uQyli3LIDXVoLERVq06xcmTJ7nrrrswDGM6Li8iIoMm2kbalgjGjXcIYHVzKcHq9uIafIoDaIp/jWmaVUBV3DkO3X777ZsPHTo0EyEP8dBDJv+6PIP1xnoO/cPMX19EZD7ZsmULhw8fnheVrYm0j4PPn9E28syZM3R2djIwMMA996xg06ZcbrophUcfhb/4i3/mb/7mb3jmmWfIy8ubluuLiIhlom2knRVBLxAY/N4BHAH8QOHgPvfgdlLKzjagL5OulC67QxERkbllVrSPq1atin2/YgV0dEBODvT2Qnp6NgCdnZ1KBEVEkpSd6whWAe7BriyYplk7ePczOmNaOLqdjLKzgb4cuiPddociIiJzy6xoH9vb27lw4QItLS1EImHC4Qg5Odax1FQr+evq0s1SEZFkZVtF0DTNMHFdWOL2j9iXjLKzgaYsuumxOxQREZlDZkv7+NJLL/GrX/2K22+/nSNHOigouIecwUzQMHIBqyIoIiLJyfbJYmarrCygL5tuo93uUERERGbcrbfeysqVK1m8eDFf+UqQ1atNNm2CJ56ArKwFgCqCIiLJTIngBFldQ7PoXdBsdygiIiIzLj8/n/z8fADKypbG9t90Exw4kA6oIigiksyUCE5QtCLYa/bbHYqIiMiM6+joIBQKsWTJEv7jP45imm7uuWcpR49Cf/9CQBVBEZFkZudkMbOaVRHMpp+I3aGIiIjMuDfeeIPHH3+cy5cvU1z8DPfeu5RXX4Xf/V0IBpcAqgiKiCQzVQQnKDsb6M+iP0UVQRFJfhUVFTgcDtxuNwCBQICdO3eOeayioiK2LxgMsnPnTgKBAMXFxfh8PoqKiggGgzgcDkpKSoZcz+/3U1hYSFVVFU1NTRQVFVFcXExlZSXhcJiGhgbKysoIh8N4PJ4ZfCdkqqxZs4bt27eTn5/PZz5zP9/6FkTXju/vzwRUERSZLH12y3RSRXCCol1DB1JUERSRqbN37142bNhAWloaGzZsYO/evZM+Z2lpKR6Ph5KSErxeLy6Xi4aGhjGP+f1+PB4PPp8Pn88Xe77H48Hj8bBt2zZ8Ph87d+6MPT8qHA4TDodxOBw4HA7Ky8vx+Xy43W5KSkrYuXMnmzZtwu12U1dXN+mfT+zhcDhYs2YNGRkZbNp085BjkYiVCKoiKPOFPrtlNlIiOEHRyWIGUpUIisjU2Lt3L9u3b+fYsWNEIhGOHTvG9u3bJ/UHRTAYxO/34/V6Y/s8Hg8FBQVjHguHw+zfvz+2v7S0dNRrlJaWUlZWFtuuqqrC5/MBUFhYmPA10f1er5fa2tqJ/XBiq66uLk6ePElPTw9nzhwHYGDAOtbXp8liZP7QZ7fMVuoaOkGxiqASQREZpx07dvDqq6+OevzIkSMJ9z/00ENUVSVeQm7jxo089thjo54zEAgk7L6zc+dOamtrRz0GsGfPHjZt2sS2bdti+xJxu90Eg8HYdvQONDBq16HofrfbHbvrLLPL6dOneeqpp3jwwQf59re/Cnw3lgj292cA6hoqc4M+uxmxX5/dc4MqghMUHSNImsYIisjUGK16YldVpb6+nvLyco4cOTLmXWWwuhRNVCgUmvBrxT6rVq3ik5/8JEuWLOH73/8Lvv3tc9x6K9TWgs9n3WdWRVDmA312y2yliuAERWcNJW2A/kg/aal6K0VkbGPd/QXYsGEDx44dG7F//fr1HDp0aELX9Hg8Q7r+REXvNo92LDoBgdfrxev1snXr1lGvMdlJA1wu14RfK/bJzs7mhhtuAOCeezbG9n/iEwAGWVlZqgjKnKDP7sT02T37qSI4QVbX0CwAwh0Tv5siIhK1e/fuq9o/HtE/CIZPCHClY36/f0iXIYfDMeo1qqqq2LVr14RjlNmpp6eHhoYG2tvb+eUvA/zjP77KyZNw6BC8+ipkZWWpIijzgj67ZbZSGWuCYhVBoKm1iSV5S+wNSERmvfvuuw+ARx55hOPHj7N27Vp2794d2z9RlZWVVFRUEAwGcblcOByO2CQDox0LBoMEAgECgQChUCj2x0J0X3V1NcFgMDYF+VjjRMLhMPv27SMYDFJRURGbhU5mp5aWFkzTpLu7myeffJLi4mLKy7/NM89U4XJBRQXcdZdVMVRFUOYDfXbLbKVEcIIyM4klguF2VQRFZGrcd999k/7jIZGxJgxIdGy0Pw48Hs+QCQUSKSgoGLIdXatq+HpVYM2MN1bXJUk+ra2tPP7442RlZbFixQreeecdPv3p/8Yzz0Brq0lOjkF7u5UIqiIo84U+u2U2UtfQCUpJgVTTmh471K7BsiIiUSUlJeOeVjwQCGjWuVlm1apV5OXl0dXVxblz53jppZd4+eWDgMn+/S+QmtpFRwcaIygyy+ize/5RIjgJC7AWzG3paLE5EhGR5BFdjPhKs9EFg0F1M5qFDMNg3bp1w/ZBenovAwPZuFyZdHSoIigy2+ize/5R19BJWGBk0g20dCoRFBGJF7/Q8Wj0h8TstW7dOl588cUh+9LTe3G5VtPTY3DmDLhcmixGZLbRZ/f8okRwEjJTM2lDiaCIiMwv0e6hra2tsX1/8ReH+eQnP0pPD/T1wT/8Q/ak1igTEZHppURwEjJTra6hbV1tNkciIiIycwzD4JZbbuGll14CYMGCBezY8bssWpQae46WjxARSW4aIzgJWWnWrKGt3a1XeKaIiMjcsn79+tj3733ve/nKV17khz9s5uhR+NGPtHyEiEiyU0VwEnIzrESwo6fD5khERBILBAIUFxfj8/koKiriyJEjbN26Fa/XSyAQ4KGHHsLr9caOFRQUUFJSgt/vp7S0NPa6UChEeXl5bPrx2tpaHA4HgUBgzOnNZe5atWoVOTk55ObmkpmZyVe+0sGNN6bi81lrCT74oCqCIpNRUVERG48XDAZHfNaWlZWxa9eu2KLxY33eV1RU0NTURFFREcXFxVRWVhIOh2loaKCyspKqqioAGhoaKC8vn9kfVGyjRHASoolge0+7zZGIiCTm8XjweDxs27YNj8eDz+fD6XTS3NyMx+OhsLBwxLF7770Xr9c75HUALpeLcDhMMBgEGLJ4cfQ5Mn8YhsEDDzxARkYGaWlp/MEfRDh+PIfcXIhEICNjoSqCIhPk9/vxeDyxyVtKS0tHPKe2tpaioqLYMg5jfd47HI5YIul2u2NrA1ZVVeH3+/F6vbjdboqLi2PbMvepa+gk5GXnAkoERWTq7N0LGzZAWpr1uHfv1F/D5XLFkrnh3G537O5yvHA4jNfrJRQKUV1dHXuO2+3G7/dPfZAyKyxdupS8vDyys7O55pqFdHSkkJNjHVuwwEFnZyemadobpMgMGBgYoLKykj179tDT0zPp84XDYfbv3x/bHp4IRtfxq66uHvM80c/7wsLChMcLCwsJBoOxz3G32z1q+yBzjyqCk+DIsRLBrn7d8RSRydu7F7Zvf3f72LF3t++7b2quEQ6HcTgco07/PVqXIL/fj8/ni60x5XK5YseampqmJjiZdU6fPk17eztut5uTJ9+kpWUdubnWhDEpKQsZGBigr6+P9PR0myMVmV7PPfccn/70pwGrWv75z39+Uufz+Xzs2bOHTZs2sW3bthHdQuvq6igvL8fpdI56jit93sO7VcSoQCDAtm3bJhW7zB6qCE5CTnYa9GfQ2acxECJyZTt2wJYto3899JD1vC99CdrarEew9o/2mh07xndtv9+P3+9n3759HDhwYMixuro6/H4/xcXFlJWVDTlWXV1NWVmZ7hBLQvX19Tz77LNEIhH8/v9DZ2cqWVnWsdTUPACNE5Q5YcuWLXz/+98HoK+vjy1btvDkk08C1r/x+++/P/bcL37xi9xxxx08/fTTAFy+fJktW7bwzDPPAHDhwoVxXbO+vp7y8nKOHDmSsGsoWBW94b0yxvq8H0u0m7+6+s8fqghOQk6OAX0ZtKVo+QgRmbzo38s7dkBurvX48MPv7p+M+LEmwxUWFsaOb9q0iaqqqtj4kehYk+gfGsFgEIfDQSgUAqw7zosXL558gDIr3X333QwMDJCVlcXLL/8ZptmF251FfT386ld9AHR1dSXsbiwyV5w/f57Lly/Htru6umITa01UMBjE7Xbj9Xrxer1s3bp1yLGGhgZqa2txu93U1NQM+Xwf6/N+LH6/XxPFzDNKBCfBzG4Eo5O3jLdo7GgkPyff7pBEJIk99tjYxzdssLqDPvaYlQQ++qi1f/16OHRo2sMDrPEh8d0+o7xeL+FwONZtqK6uDrD+INGkAvPXwoULY98XFa2Mfb9kCRw7lgGoIihzw6G4D+EFCxYM2f7Rj3404vmXL1+O/f9YsmTJkOdfc801V7xe/AQuwJCbKYFAIJawRW/gTVZVVVWs+6kmi5k/1DV0gho7Gvlh2gchtZ/elF4++MQHaexotDssEZnFdu+2Hh9+GBYuhP/5P4fun4hAIEAwGKSmpoZwODziWF1dHdXV1dTW1samKvf5fPj9fgKBQOxYVVUVd99995BuQ36/H4fDoW5E89jly5epq6ujv7+ff/qnH/OZz7zOW2/Bt78Nra1LACWCMrcNDAzwne98J+Gxf/7nf57weV0uF4FAIPb5u2vXLsD63N2zZw+BQACwbsaFQiEqKirG/LwHqwdHVVUVwWCQioqKWJd/v99PWVkZBQUFY445lLnHmM2zeRmGcWjz5s2bD83UrfJBjR2NfPCJD/L6pddZt3QdAK9fep2V6SsJ/GVAlUERmbC9e+GRR+D4cVi71koCp2qimNlsy5YtHD58+LBpmlvsjmW2mIk2MhAI8Mwzz7Bjxw42bPhbzpz5Bvv2wb33wsc+9gN+8pNPkpqaytq1a9m9ezf36R+zzDHPPvssH/nIRxIe+9nPfsZHP/rRGY5I5qOJtpHqGnqVhieBBx84CBDb5/m6R8mgiEzYffcp8ZPZY/369axZs4bc3Fy+/vUv8yd/AgMD1rGf/OT/AhCJRDh27BjbB6fAVTIoc8k999yjJVJk1lLX0KuQKAnMz8knPyefgw8cZN3SdZztPatuoiIiMi9kZGSQl5dHSkoKK1cuAt5NBCFnxPMfeeSRmQtORETGpERQREREJqSzs5OXX36ZUChEIPA8AH190aO5I55//PjxmQtORETGpETwKsRX/l6/9Hqs8hdfKcxoyYhVCkVEROayjo4O/vM//5Nz587h9/8fAHp7AQZIVBFcu3btjMYnIiKj0xjBqxRNBj1f98SSQbAmi6ERHn3fo0oCRURkXli8eDGf/exnyczM5Lvf/TJf/GIP112XQTj8H3zucyNnTNw9mSlwRURkSqkiOAH5OfkE/jLAUlbz+qXXY5XAb77vm3zmk5+xOzwRmeWiPQ1Ekl1KSgo5OTmkpqayaFEO69ZlkJMDn/3sH/Lkk/+CYRgYhsH69ev54Q9/qIliRESSiK2JoGEYJYNf5XH7fIZheA3D2GlnbFeSn5PPvt87Am3WoqCH//ywkkARmbRoV/OpmnQqEAiwadMmysrKqK2tpaysjKqqqthxv98fW0Mq+vyCggJKS0tja0zV1tbidDqpqKiIva6iooLi4mJ+8pOfUFBQMOT8fr9/0nHPd7OpfXz55Zc5ceIEL7/8Mvfc83N++tM+Hn8csrO3s2zZMh588EFee+01JYEyJ7W0tBAOh6dl5tCKigpqa2tj67wOV1ZWNmS9wOjnd6LP44qKith+wzCoqqqioqKC0tJSwFpQvqqqKtYWjMfw9kNmH9u6hhqG4QX8pmkGDcOoGdwOAZim6TcMw20Yhsc0zYBdMV7Jta58OPww/MH/S3tbu93hiMgsFz/eGKxlaSY75tjj8VBYWMi2bdvweDz4fD6cTif33nsvdXV11NTUUFlZSXl5OYFAILZgfGlpKW63GwCfz0coFKK+vj52Xrfbzc6dVj7ygx/8YMT5m5ubJ/FOzG+zrX08ePAgt956K8FgkOee28aKFf3U1y/A7Ub/FmTOa21t5fHHHycrK4sVK1awfPlyli9fzooVK1i0aBGGYUzovH6/H4/Hg9frBYglbPFqa2spKirC5/MBxD6/E30eOxyO2Ge22+2mpKQEsBJAv9+P1+vF7XZTXFwc244Kh8M4HI4R8SVqP2R2sbMi6Aai/8qCg9vbgHDcPm+C1yWNrCwgfAMApy+ftjcYEZnVhi9PM3xSqqnkdrtxOBx4vV4qKysBCAaDYzbiJSUl+P1+gsFgwj8K4rlcrlg1USZkVrWPf/VXf8VHPvIRSktLuf76JUQiWeTmQkeH9W9BiaDMZatWrSIvL4+uri4aGhr4xS9+QU1NDV/72tf46le/ym9/+9sJnTccDrN///7Y9vBEMBAI4PP5qK6uHvM80c/jwsLChMcLCwsJBoOxyqHb7R7x+e33+4dUHoGraj8kedlWETRNsypu0wNUA5sYvOs5aPGMBnWVsrOBbicA50Ln7A1GRGatRGuUArF9U1EZjFdeXj5ku6KiItagj6WsrIyysjK2bdsWuwM9XDRJjFYT5erNtvYxMzMTsMYLLlwIbW2Qk2MlgosXOzl79qzNEYpMH8MwWLduHS+++OKIY9nZ2axZs2ZC5/X5fOzZs4dNmzaxbdu2WDUvqq6ujvLycpxO56jnGM/ncbSKGBUIBNi2bdu44xxv+yHJyfZZQw3D8AAB0zQDVyqfG4ZRApTE7br5/Pnz0xnemLKzgS4XABdbLtoWh4jMDjt+voNXL7w6ZF9vpJdfX/w1nX2dsSQwmvAdfOBgLBm84Ws3cNuy20hPTR/y+o3XbOSxjzx2xWvX1dURCoWorKwkGAwO6ea5c+dOiouLKSwsHLPSV1JSQnl5ecIuSn6/n1AoRDAY5MCBA1eMR67satrHwefb0ka+9tpr9Pb24nK5CIUM8vKWsmRJNhcvwpo1Tl577bVpj0Fkun3/+99n48aNbNy4kUgkwg9+8AM8Hg/vec97uOmmmxImghs2bCA1NZXOzk727dvH7/zO73DzzTfT3t5Obu7IdTaHq6+vx+/3U1lZSWlpacKEq7CwcERXzol+HscPDxiv8bYfkpxsTwQBr2ma0VGmYcA1+L0DaIp/4uBd0tidUsMwDi1fvnzzjESZwIIFYPQ4MIGLbUoERSR5FRYWxsabbNq0iaqqqlhXIY/Hg9vtpqqqasRdZ7DGoUQrgG63O+Hd5fixLDJlxt0+gn1t5G9+8xtaW1u57bbbOHu2lYULF3HdddmxrqGhUOjKJxGZxVauXElqaiqRSCS2Lzs7m2XLlk34nMFgELfbjdfrxev1snXr1iHHGhoaqK2txe12U1NTM+Tzd6Kfx36/P9ZjJBgMUltbC8CRI0eGdBfduXMngUAgdq2x2g9JbrYmgoZhlJimWTH4vRer+0u0E7MbSOqp5wwDslMcdABNnSPaZBGRIUar3MV3DY12AwVGdBedqq6hbrcbl8sVm4wArC5ERUVFCZ+v8X4zbza1j8XFxaSmpgIQCkF6ukFvr9VGfu1rTlpbW+nv7yctLRnuPYtMzKc+9anY96mpqUO209PTKSws5KWXXgJgwYIFlJSUsGjRIsBKCuOfP55qYPwELsCQalsgEIglbNGbe5MVn8hFrx3drq2txev1DolhvO2HJDfbJosZbNjKDcNoMAyjGSA6A9rgsXCyzIg2luyMBdCTSXOXBsOLyMTk5+Rz8IGDQyaImaokMBAIUFdXR3V1dWwKcrfbjc/no6SkhGAwGFtOwufz4ff7CQQCsecXFxfT0NAAEJssJr57UiAQIBgMUlNTM2IyAZmY2dY+pqWlxdYLdDoNcnLA6QSHw6oIAvq3IXPe+vXrY9/fddddsSRwolwuF4FAgNraWqqqqti1axdgfQ7v2bMnVpELBoOEQiEqKiqu+HkcDoepqqoiGAxSUVERu8kXXQKioKBgzDGH8RK1HzL7GNOx7slMMQzj0ObNmzcfOnTIthiuvx5O/clSblzg5M3yN22LQ0Rmv+HLR0x1JXA227JlC4cPHz5smuYWu2OZLWaqjTx58iRvv/02d955J9u37yUj40OUlFzPz38O69c/ySc/eT9vvvkmN95447TGIWIn0zQ5evQo7e3t3HHHHbEq+VyQqCIoyWWibaStC8rPdnv3woULQOcqTpxfzd69dkckIrNZfGVQSaDMFmfOnIlNlPHv/97Evn3X8uKLUF4OOTlLADROUOY8wzC47bbb+MAHPjCnkkCwqn1KAucmddifoL17Yfv2wY1uJ/0LumPb991nW1giMstFk8Ho9yLJ7gMf+AB33nknAP/wD5/jb/8WBleUIDPTWuVCawmKiCQfVQQn6JFHrMcvfQk+/mEXS1c3D9kvIjJR+Tn5SgJl1ohf2mLhQusxWhDJyLDGCKoiKCKSfJQITtDx49bjjh2wNNdJSk5oyH4REZH5IBQK8dxzz9Hc3Mzzz/8UgJTBvy4WLLC6k6kiKCKSfJQITtDatdbjY49BTqqTpo5mwIztFxERmQ/a29upq6ujpaWFY8deBt5NBNPSrJkTVREUEUk+GiM4Qbt3W2MEH34YuNMF3h5Y0MXu3dl2hyYiIjJjVq9eze7duwF47bUvAmCa8Gd/BunpaeTm5qoiKCIJVVRU4PV6Y2sSzkXBYJBwOIzf78fn88WW/kiGJTeUCE5QdEKYHTvgUpfV9WXPY6e5776bbYxKRETEPokmS3S5XEoERSYguu4rWMlEdIH3qLKyMnbt2hWb0TMQCFBcXIzP56OoqIgjR46wdetWvF4vFRUVNDU1UVRURHFxMZWVlYTDYRoaGmJrw/r9fgoLCwkGg0POEwwGcTgclJSUxJ5XWlo65Hh1dTX19fVjXqesrIxwODwk6XM4HHg8njFjDwQCPPTQQ3i93tixgoICSkpKRsQSCoUoLy+noaGB2tpaHA4HgUBgxHsXDoepq6vD6/WO+n7G/x4cDkfsdzH8fPHnSvQ7CwQCeL1evF4vtbW17Ny5M7b+ou1M05y1X8ChzZs3m3b6X//LNFm3z+TvMZ956RlbYxERmas2b95sAofMJGh7ZsvXTLWRfX195s9+9jPzrbfeMh999Efmbbe9YD77rGn++Z+b5osvmuZtt91mfuxjH5v2OETmkv3795v79++PbZeUlIx4jtvtNmtqaobs8/l8Zn19fWzb4XCYpmmalZWVQ14XFd3f3Nw85FzDz7Nz584h8Qw/Xl5ePq7rxB8fvj1a7KZp/fzDjzU3Nyd8XU1NjXnw4MHYz1NZWTnkeKI4ovEOfz9LSkqG/Nz19fUjfhfRc13pd1ZeXm42NDSMev3JmGgbqTGCk+RyAd1OAM40nbE3GBERkRmWkpLC0aNHaWxs5De/aeDXv76D116Df/kXeO01cDqdqgjKnLd3L2zYAGlp1uNk15YOh8Ps378/tl1aWjrkeCAQwOfzUV1dPeZ5XC4XwWCQwsLChMej+6uqqsbsqlhaWkpZWdmosUarfFe6TrQqNh7R2BNxu90J1zYMh8N4vV6eeuqp2HG3243f7x/zWonez2AwiN/vH1I19Hg8FBQUJDzHWL+z6Hmi1cJkoURwklwuoMtKBM81n7M3GBERkRmWkpJCWVkZ73//+9mzxxor2N9vHWtvt/6Y02QxMpdF15Y+dgwiEetx+/bJJYM+nw+/38+mTZuoqKgYMYaurq6O8vLyMROccDgc69I42hi86P6GhoYx43G73aMmZfHJ0pWu43a7hyRL44lUJH3eAAAgAElEQVQ9kfLy8lFjiSaALpcrtr+pqWnIueOPQeL3MxAIJPx5hncLjZ5rtN+Z3++nvLycysrKcSfBM0VjBCfJ6QS6rH8AF1su2huMiIiIjXJzrcfeXuuxo0MVQZkbtmwZue/ee+F//A/48pet7S99yZo74rHHrMkEd+605pS4fBmGF9sOHbryNevr6/H7/VRWVlJaWhobyxevsLBwRNXK7/cTCoUIBoMcOHBg/D/kFYTD4SHb1dXVVFZWsmnTpqs6z1g3hsaKva6ujlAoRGVlJcFgkPr6+iGxVFdXs3jx4itef9++fbHxjsMlej+v5lyJfmfR8YHJSBXBSYrvGnqp/ZK9wYiIiNjg+eef58UXX+SXv/RjGAO0tPSSmqqKoMwPb75pPe7YYd0M2bHD2j5/fuLnjFbfvF4vNTU1Q6pxwWAwNhmK2+2mpqZmyGs9Hg9er5eSkpKE3ScnYvgkLwDbtm2jsrLyqrs7Dq/GxRsr9sLCwtj7AQyZcGXbtm2Ul5cPiTH6uRMOh8dMEEd7P6OT2AyXaF/0PJD4d5asVBGcJJcL6MmDAYNQpxo6ERGZf86cOUNmZiZdXV2kpDTR25uN05lOJGJVBLu7u+nq6iIrK8vuUEUmZKwK3tq1VnfQxx6zksBHH7X233KL9bhkyfgqgPGGjymLT4oCgUCsa6TX673qitxEVFVVsWvXroTH7Kh2ud3uhAml1+slHA5TUFAQS8SCwWAsxkTdQkd7P91uN16vd0iFML4qOvxcY/3OkpUSwUlyOgEzBbozaU5V1xcREZl/7ouuqYQ1Ngrga1+zHisrrT+UmpublQjKnBS/tvTDDw/dP1Eul4tAIEAgECAUCsWSML/fz549e2Lj/oLBIKFQKLYeXzAYpKamhsLCwhGJSDgcZt++fQSDQSoqKvD5fAmredHrVldXEwwGY8tHRCeTiT+eaBzfeK8z/JqjxR4IBKirq8PhcMTicbvdsTF58bFGu47W1NTg9/tjYwbjx+sN70Y72vu5c+dOKisrqaioIBgM4nK5cDgcsdcPP9dov7NkpkRwkrKyIDMTenpyaVvQZnc4IiIiScXptIZPNDc3s2LFCpujEZl60fsgjzwCx49bFcLdu9/dPxGjzeDp9XqHjI3zeDxDxuDGHxsuuhZgovFx8TNhejyeMSePudLxsa4TDAbZunVrwnOOFvtYx7xe74hYotdNdP1QKDQkybzS+wmMWINwtHMlwwLxV0uJ4BRwueBizyLaU1rsDkVERGTGHT16lJMnT3LLLbfw8Y+/wpYtd7Js2QoyM2HTJqsiqHGCMpfdd9/kEj+7lZSUUFtbO+3JTHSZBjsk6haaDOeykyaLmQIuF6T0Oumiy+5QREREZlw4HObcuXP09fVx6tRqfvGLbPbvh2efHVoRFJHk5HA4cDgcI2YGnUrRLp3xwuHwqJOvTLW6uropG884mXPV1tYmTRKpiuAUcDrB6F5Cr7PX7lBERERm3F133cVdd90FgNcL77xjzZ7Y3PzuDIGqCIokt+me9CXROMHRul1Oh6n8+SZzrmTqQqqK4BRwuaxEsC+tz+5QREREbJWbC21tkJPz7jqCoIqgiEiyUSI4BVwuMDvzMTNMBswBu8MRERGZUadPn6a6uppQKMSvfvVzLl3qjiWCeXl5pKSkqCIoIpJklAhOAacTIu1LIQUaWxrtDkdERGRG9fX1EQqFiEQidHefIju7i/x8WLgQUlJScDgcqgiKiCQZjRGcAi4XRNrzATh18RTXOK6xOSIREZGZ43a7+cxnPgPA+fOlI447nU4lgiIyQnT9w+g6f/NdMBgkHA7j9/vJzs7mmmuumdYxhUoEp4DLBXRbYyBONZ7ifTe/z96AREREkojL5VLXUJGrVFFREZtgJRgMjphYpaysjF27dsXWsgsEAhQXF+Pz+SgqKuLIkSNs3boVr9dLRUUFTU1NFBUVUVxcTGVlJeFwmIaGBiorKwFrgfTCwkKCweCQ80QXlI+uy+f3+yktLR1yvLq6mvr6+jGvU1ZWRjgcHpL0RRd7Hyv2QCDAQw89hNfrjR0rKCigpKRkRCyhUIjy8nIaGhqora3F4XAQCARGvHfhcHjEzJ/D38/434PD4Yj9LoafL9G5Jvr7DQQCeL1evF4vfr9/+j83TdOctV/Aoc2bN5t2e+op0+S6QyZ/j/nojx+1OxwRkTln8+bNJnDITIK2Z7Z8zWQb2d7ebu7du9d86623zD/8w6+bbveb5r/9m2n+3u+ZZnu7aX74wx823/e+981ILCJ2+OEPTXP9etNMTbUef/jDyZ1v//795v79+2PbJSUlI57jdrvNmpqaIft8Pp9ZX18f23Y4HKZpmmZlZeWQ10VF9zc3Nw851/Dz7Ny5c0g8w4+Xl5eP6zrxx4dvjxa7aVo///Bjzc3NCV9XU1NjHjx4MPbzVFZWDjmeKI5ovMPfz5KSkiE/d319/YjfRaJzXcmVfr/l5eVmQ0PDuM890TZSYwSngMsFdFnTY58Pn7c3GBERkRmWkpJCa2srvb29tLSkEwzeyNtvw89+Zs0gqoqgzGV798L27XDsGEQi1uP27db+iQqHw+zfvz+2XVo6tMt1dGH26urqMc/jcrkIBoMUFhYmPB7dX1VVNWYXxNLSUsrKykaNNVrlu9J1vF4vtbW1Y8Y8PPZE3G73iMpdNBav18tTTz0VO+52u/H7/WNeK9H7GQwG8fv9Qyp9Ho+HgoKCccU/lrF+v9FrJlpuY6opEZwC8V1DL7ZetDcYERGRGZaVlUVpaSnr1q3js5+1/qBJGfwLI7qEhMYIymy2ZcvIr29+0zr25S8nfk209+DlyyNfeyU+nw+/38+mTZuoqKgYMYaurq6O8vLyMROccDgc69I42hi86P6GhoYx43G73aMmZfHJ0pWu43a7hyRA44k9kfLy8lFjiSaA8Yu2NzU1DTn38AXdE72fgUAg4c8zvFto9Fx+v5+tW7fi9/upqKggEAjEnldVVYXf76eqqgoY/ffr9/spLy+nsrJy3AnzZCgRnAJOJ7GK4OWOy/YGIyIiYqPc3KHbHR3WH2TNzc3RLqsic8qbbybef36SncTq6+spLy/nyJEjIyqCUYWFhSOSQb/fj9/vZ9++fRw4cGByQcQJh8NDtqurqyktLb3qav9Yzx8r9rq6Ovx+P8XFxSOqk9XV1ZSVlY2arMbbt2/fqNXPRO/neM/l9XoJhUJ4vd4h1cXoWMBola+iogJI/Pv1er3s37+fysrKGVl4XpPFTAGXC+jLgv5UQgPq+iIiIvPP008/TX5+Pj/+8Qngfo4etfZ7PLBkyQ4ikSBtbW3k5eXZGqfIRBw6NPqxtWut7qDD3XKL9bhkydivTyQYDMaSB6/Xy9atW4cci06G4na7qampGdF98WonLrmS4ZO8AGzbtg2Px3NViRMwohoXb6zYCwsLY8c3bdpEVVVVbAKbRLFEE85wOMzixYtHveZo76fH40nYHXa0SuFoP9uRI0diSZ3b7aaysnLM3+9MUkVwCixaBIZhQHcWLT0tdocjIiIy4yKRCAMDA+Tm9pGZ2cTTT0f3w8WLS4C9fO97PbbGKDIddu++uv3j4ff7h1S34sfDBQIBysvL8fl8V+weOlWqqqrYtWtXwmNTnXSOh9vtTph0eb1ewuEwBQUFsfcvGAzGYkzULXS09zOaqMW/v/FV0UTnGi3W+FiKiorG/P3OJFUEp0BKCjgc0NKTR1t6m93hiIiIzLji4mIA7rrrLv793xNXSL7xjVz+6q9mODCRaXbffdbjI4/A8eNWhXD37nf3T4TL5SIQCBAIBAiFQrEkzO/3s2fPnti4v2AwSCgUiq3HFwwGqampobCwcERyEQ6H2bdvH8FgkIqKCnw+X8IxeNHrVldXEwwGY8tHRKta8ccTjeMb73WGX3O02AOBAHV1dTgcjlg8brc7Ns4uPtZQKERlZSU1NTWxbqbRJSqi71984jrW+7lz504qKyupqKggGAzicrlwOByx1yc6VzAYJBAIxOIKh8OUl5fHuoNGl56ora1N+PudacZs7q9vGMahzZs3bz50tfX2abBmDZy6ez15ORdo+uemK79ARETGbcuWLRw+fPiwaZpb7I5ltrCzjUxLsyqBw6WkDBCJqDOSSLKJJj7TLZooRZPK+O6dM2EqrzcTsY/3GhNtI1URnCIuF7zT46I756TdoYiIiMy4w4cP09jYSFraAgYG7gGyRjxn5co2YNGMxyYiYyspKaG2tnbaJyiJTwJn2ni7cs70ueyk23JTxOUCo2cxvam9dociIiIy41JTU0lLSyMnJxtITficD3+4bmaDEpFxcTgcOByOETODTqVol8544XB4yDIL06murm7KxjNO5blGU1tbO+3Jpu0VQcMwPKZpBuK2fUAY8JimWWFfZFfH6QQ684ksSNAXRkRE5CrNtvbxzjvvjH2/dCls2AD/9V/Q3w9r1w7wxhv/jRtvvA24274gRWRU053YJBonOBPdUaOm8uebiQlyZqJyamtF0DAML1ATt+0BME3TD4Sj27OBywUDnUsxM0x6+1UVFBGRiZvt7ePChXDNNbBxI3z4w3DsmEFGxtNaVF5EJInYmggONmjxKz9uw7rbyeD+mZ+PdoJcLuhvywfgzOUzNkcjIiKz2WxsH48dO8a3v/1tfv3rX3P27HFOnrzE0qVw6ZK1xJLT6bzqhadFRGT6JNsYQQcQ30qMvvpjknE6gS4r3FONp+wNRkRE5pqkbx8zMjJwOBxkZmaybNlprr22j/e+F2680TrudDpVERQRSSK2jxGcK1wuoMsJwOnLp+0NRkREZIatWbOGNWvWAHDy5M0jjrtcLlUERUSSSLIlgmEgOj2OAxiyIJ9hGCVA/GIaN58/f36GQhublQhaoZ8NnbU3GBERmWvGbB8hudtIsCqCZ8+qfRQRSRbJ1jW0GohOKeQG/PEHTdOsMk2zMPoF1C9fvnymY0zI6QS6rYrghfAFe4MREZG5Zsz2EexvIy9dusQ3v/lNGhoaWLr0XygoOMPPfgZr18LJk6oIiogkG7tnDfUBhYOPRKfJHpwtLRw/bXayi+8a2tjWaG8wIiIyq83G9jEjI4MlS5aQnp7O4sU3cuFCPqYJv/0tXLyoMYIiIsnG1q6hpmnWArXD9lXZFM6kuFzEKoJNnSN67IiIiIzbbGwf8/LyuPfeewH4xCeupbwcliyxjl26ZFUEW1tb6e/vJy0t2UamiIjMP8nWNXTWcjqBSDr0LqC5S3c8RURk/lq4ECIRyMuzthsbrYogQDgcHuOVIiIyU5QITpHMTMjKAqM7l9beVrvDERERmXHf+ta3eP7553nqKat4mZlp7Y9WBAGNExQRSRLqmzGFXC4435NHW0ab3aGIiIjMuJUrV+JwONi4MZe+vgayswv4/d+HVaverQhqnKCISHJQIjiFXC642OOkM/2E3aGIiIjMuI997GMAPPHEe2L7fvpT6/HFF1URFBFJJuoaOoWcTjC6F9Nj9NgdioiISFJRRVBEJLmoIjiFXC4wupfQl9pndygiIiIz7umnn6a7u5sDB0I88UQxzz67jCeftNYR3LfPqggqERQRSQ5KBKeQywXmxaVE0iN2hyIiIjLjVqxYQV9fH7fcsphIZBnNzTAwACdOgMPhANQ1VEQkWSgRnEJOJ0Qa8mEBtHe3k5uZa3dIIiIiM+aOO+4A4Npr4XOfg/Z2WLrUmjV0wYIF5ObmqiIoIpIkNEZwCrlcMNCxFICTF0/aG4yIiIhNcgfvg7a1WYlgZ6f15XK5VBEUEUkSqghOIZcL6LIGw59qPMWG6zbYG5CIiMgM+tWvfsXzzz/PNddcD/w/nD4dZu1aq0vopUvWhDGqCIqIJAclglPI6QS6rMHwZ5rO2BuMiIjIDMvPz2fjxo04nS5uuukV1q51s2EDfOpTkJqqiqCISDJRIjiFXC6g26oIng+dtzcYERGRGbZmzRrWrFkDwG9/++7+22+3Hp1OJ7+NPyAiIrbRGMEpFN819ELrBXuDERERsZlpmoOP0N+viqCISDJRIjiF4ruGXmq7ZG8wIiIiM+zEiRP84z/+I4cPHyYl5UXuvPMM7e2QmQmPPaYxgiIiyUSJ4BRyuYCeRWBCU2eT3eGIiIjMKIfDQVFREStXruSaa1YAi8jJsY41NloVwe7ubrq6umyNU0RENEZwSuXlQYqRwkB3FuGUsN3hiIiIzCin08mHP/xhANatg64uMIx31xIsKLCGTzQ3N5OVlWVnqCIi854qglMoJQUcDjB6cmnra7M7HBERkRlnmiYDAwPk5pq0tVljBKOJoMtlDZ/QOEEREfuNKxE0DCNvugOZK1wuSOlZRHuk3e5QRERkmql9HKqvr48vf/nLvPDCC/z0pz/inXeshC8//911BAGNExQRSQIJu4YahnE3sCi6CRQCu2YqqNnM5YKTPS66Mi7aHYqIiEwxtY9jS0tL4/3vfz+rVq3ij/6oibS0FmAx27ZBS4sqgiIiyWS0MYIhYCvwI6yGzj1jEc1yLhcY3YvpcfbYHYqIiEw9tY9jMAyDu+++G4Da2uti+//7f7ceT5xQRVBEJFkkTARN03wFeCVu1yuJnicjWUtILKU/rd/uUEREZIqpfbwy0zSJRCIYhkF7ey95eVkMDEAoBHl5SgRFRJLFFccIavzD1XG5YKAjn4GMgdhCuiIiMveofUysqqqK2tpabrzxX3A4smhpge99zxon2NaWR0pKirqGiogkgfFMFuOd9ijmEJcLIu35kAKXWrSovIjIHKb2MYGioiJuvfVWPvSh9wHQ3m7NGgrQ1JSCw+FQRVBEJAmMJxE0pj2KOcTqGmoNhj/VeMreYEREZDqpfUzA4/Gwfv16vN47AGhrezcRjC4hoYqgiIj9xpMIqn/jVXC5gG5rDIQSQRGROU3tYwIDAwN0d3fz8svWWPlbb4UHHrCONTZaS0ioIigiYr/RZg2NpzueV8HlIlYRPBs6a28wIiIyndQ+JvDzn/+cH/wgwo9+9IcARCLw9tvWsWefVUVQRCRZXLEiaJrm/56JQOYKq2uoVRE813zO3mBERGTaqH1M7JZbbuHll60lJL70Jatr6Be/aB174QVVBEVEksV4uoaOYBjGxqkOZK6Irwg2tjbaG4yIiMwotY9www03cOpUNgA7dkBuLvz1X1vH3nlHFUERkWQxatdQwzCeA+Jv2cV3gXkvcON0BTWbxY8RvNxx2d5gRERkyql9HFskEuGmm+CNN1J57DErGXz0UeuY2/1uRXBgYICUlAndjxYRkSkw1hjBctM0DyQ6YBjGe6cpnlnP6QR6cyCSQqhLdzxFROYgtY9jeP3117nlljd5441P8PDD8PDD7x4zTasiODAwQFtbG4sWLbIvUBGReW7UW3HDGznDMD5nGEa1YRifNU3zlekPbXbKyIDsbAO6c2jpabE7HBERmWJqH8e2cuVKPv/51ezZ8w4pKX2Aybp1A/zO71iJoNNp9ZrROEEREXuNq0+GYRgPAQHg88ArhmF8dlqjmuVcLkjpWUhrX6vdoYiIyDRS+ziSy+WiqKiIjRtfZ2DgEPAi999fwe23v7uOIKBxgiIiNhtv5/ygaZoHTNM8MXgndN7f8RyLywVGt5POgU67QxERkeml9nGYgYEBWltb+c53vgOcB5bzpS99ifT0MK2tkJNjJYKqCIqI2Gu8iaDbMIwPGYZxvWEYH8IaDC+jcDrB6HHRZXTZHYqIiEwvtY/DtLW18eijj3Lq1CngAnANnZ2dHDhQPfiMJYASQRERu41nQXlM0/yOYRifA0qx7n7umt6wZjerIriE3pReu0MREZFppPZxpJycHFJSUjh58iTwE+AMkEog8E/89V/fyapV1hhBdQ0VEbHXeMcI5mGNgdgH1BmG8a3pCsgwDJ9hGF7DMHZO1zWmm8sFZudSIgsidociIiLTSO3jSCkpKXz3u9+lqakJ+CXwDSACvMUbb3yW1asdgCqCIiJ2G2/X0ArADbgGvxZPRzCGYXgATNP0A+Ho9mzjdEKkYylmpklff5/d4YiIyPRR+zjM/v37CYfDLFy4EFgA3AI4gDQ+8pGHaW7OIiMjQxVBERGbjatrKFATP122YRj7pymebUD03EHAi3WndVZxucDsWArA2aazXL/sensDEhGR6aL2cZh77rmHv/u7v8PtdvPVr/6EX/7yuzz5JHz0o7B48btLSKgiKCJir/Emgg7DMKqxGh8DuBsomoZ4HED8LcJpubM63VwuoNsaA3Hy4kklgiIic5faxwQ++tGPkpuby+7dS/j934fz58HhgNRUaGy0lpBQRVBExF7jTQTdWGskRTVNQyxXZBhGCVASt+vm8+fP2xHKmJxOoMuaHvvM5TP2BiMiItMpKdpHSK42cu3atQCsXLmKrCwrEUxJgSVLrLUEVREUEbHfeBPBetM0T0Q3prHrSxhrjAVYdz+HNKimaVYBVXFxHFq+fPnmaYplwlwuoMuqCJ4NnbU3GBERmU5J0T5CcrWRra2t9PT0kJ6ejtOZwenTaUAaS5e+u6j86dOn7QhNREQGjTcR/LxhGOVY3VIM4AbgxmmIpxooHPzeDfin4RrTzkoErfb6QssFe4MREZHppPYxgeeee47z58+zcuVKzp1bxokT7wEWxhLBNWucHD161O4wRUTmtfEmguXDBsPfPR3BmKYZMAyj0DAMLxA2TTMpB8JfidNJbIxgY2ujvcGIiMh0UvuYwB133EFPTw+5ubl8+cun2bDBAODv/x4MA55+WmMERUTsNt4F5Q+MtT2VBru2zGrxXUMvd162NxgREZk2ah8TW7VqVez7L3xhWez7u+6yHg8edNLW1kZfXx8LFiyY6fBERITxryMoVyEvD1JJh94FNHdpMLyIiMwvHR0dnD59moGBAX760yP867++Q28vvPMO/PjHsGjREgDC4bDNkYqIzF9KBKeBYYDDYWD05NLS22J3OCIiIjPq2LFjPP7443R1dfGnf/okDz20mrNn4Wc/gz/+Y0hNvQZAM4eKiNhoQomgYRgbpzqQucblAqN7Ee397XaHIiIiM0Tto+Wmm25i+/btZGRk8Hd/Z61ocf48LF0afYb1jcYJiojYZ9QxgoZhPAckulVnAO9lemZFmzNcLgj2OOlccOLKTxYRmcMaO6xJs/Jz8m2OZGqofbwyh8OBw+EAwOtdD8CFC+8mggMDiwFVBEVE7DTWZDHlow16NwzjvdMUz5xhVQRddC98w+5QRERs09jRyAef+CAABx84OFeSQbWPV9Db28u5c+fIz8+no+M8UMD583DLLdbxvj4rSVQiKCLzUUtLC6ZpsmjRIgzDsC2OURPBMRq567HWSXplekKaG6wlJJbSl9ZndygiIraIJoGvX3odgA8+8cE5kQyqfbyypqYmnnjiCe69917+4z/2An/P2bMGS5daI1K6u/MAdQ0VkfmptbWVxx9/nKysLFasWMHy5ctZvnw5K1asmNHkcFzLRxiG8RBQCjRhdX2pB56exrhmPZcLzIalRBZE7A5FROaBZOt+GZ8Erlu6DoDXL73O2q+8j+Offylp4pwstY+JLV68mPvvv59ly5bxmc+UsHr1abze1bhccOAArFmTwd/+rSqCIjI/rVq1iry8PJ566gMEAh4ikVRSUyN4PAF8vkN8/OMf5+abb572OMa7oDymaRYahnG3aZoHpmvB3LnE5YLI0XxIh86eTrIzsu0OSUTmqGTrfjk8CTz4wEGA2L65lgyqfRwpPT0dt9sNQE5ODp/+9LvHPvQhgAUsXLhQFUERmRbJ0vVyNIZh8PTTH+LIkdti+yKRNI4cuZ2UlBT+5m/WzEgc400EQ4ZhfBYIGobxIOAApm3R3LnA6QS6XACcvHiSdavX2RuQiMxJdnS/NE2T9vZ2zpw/w1tn3+K3Zxo4fvocJy83cabjIsElh+lP74glgdFYDj5wMBbrXOkmitrHUZ04cYKFCxeSkZHBN77xAi7Xe/j0p6/huecgEgGn06mKoIhMCzu7Xvb393PhQhPHjzfR1tbIG2+08PLLvbz++o20tGTR3p7BwMACurtvTfj6l19+D6mpqdMWX7xxJYKmaf5vwzA2mqb56mA3mMA0xzXruVzEEsFTF08pERSRKTda90vP1z0E/jJwVUlWJBLh8uXLnDp3ijfPvslb507w5vkLvHM5xMWOFsJ9bXQanfQu6CCS2QG5rZDdOvQkiwa/zOS7+zpd1D6O7qmnnqKwsJC1a9fyhS+8w6JFH+DTn4Y9e6C/H1wulyqCIjItprrrZXt7B2+/fYlAoJ3f/KaHN9/sBprIzj7BO+8McPLkLTQ3v5++vgVAOrBs8Ot7wJ1AcdzZBkhL68EaTTCSaS6Y4E999a5mjOAi4FVgH6CuL1dgJYJOAM40nbE3GBGZc67U/dLzdQ+/ePAXDLQN0HCugbfPv83b50/y9oVGzobDXOpspXWgnU6jk/6MTgayOiCnFTK6hl5oyeBXdx50LIOOJaS13Ehmk4vcFBeLM5awIu8abshfwbrrruOWa1exaHEXnzr0oSGVv/jYjEtrOPjZOVENVPs4hvvvv5+8vDxycnIoLf043/lONpGItYTE0aOwYoUqgiIyPa7U9fKv/9rNhQuXeeedS5w7d5mjR9s5cMDFpUtZNDdn0NqaTm5uM/39+2lra2dg4K+IRK4fcZ309G+SkZFFd3cRkElmZjdZWW2Y5iXe//4gPt82MjMzeeGFvRQW3oLP917S0wfo7TXJyekFMhJEP9r+qTferqENpmn+XwDTNFuSsa9tsrFmDbUSwTcb37Q3GBGZEskyIcuFtgts/t5m3mx+c8zulzd8owAwIDVu0qoMrJuUpgGdS6B9GUbndSxod5F1wUVeqoslmfmsdFxDwbJVrLvuOm5auYzVKzJZtgxyc8cTYR6HbzjI2q+8L5YMglWtpHEdDxjltr+HU4hcKC0AACAASURBVEjt4yiuvfba2Pe33rqUgQG4fNlKBC9dgg0bXLzxhpZYEpGp1dnZxZEj5/jlLxP3xnvppU2kpw8AS0hNfZFI5DDw1WHPGiA3N5vVqwtYubKd+voXyMy8ieuvz+a661JpbHyZj388gwce+DTp6XD27FmuuSaPBQvygDwgH1gfO9uf/umGuHOnkZKSQkbG4/T0PDgiPpfraeBPJ/UejNd4E8FNhmE4gCDgBm5Hs6KNyeUCMAH47jvf5XMdn5tLf/iIzDszOSFLJBLh/PnzvP726wSCAY6efoM3zp/nbEeYFqON3twwLL0IKWOfx+jLZeEJH05jNUuzl7LatYI1y69l7apVrFm5hJXLU1m2DHJypv5nyM/J5/jnX4olgwDGpTU8YJTzvX/5g6m/oH3UPo7izJkz9Pf3c/3113PhwivAezl/HvLzIRSCRYsWqyIoMovZNSFLe3sHL7xwlldeaeL06cv09LyB37+axsY76excjGlmAAVjniMj4xzr1p3gzjtzKSr6BD/+8ffIz1/Opz61mQ0bsjh58g3y8/NZsuQTo/xsfzRkK/7G13js37+fnp6HgB4M40FMMx3oAf6VJ58cO/apNN4xgl8d7P7yYeBt0zQ/P71hzX6RrEb44wcAaI40z6WJEUTmnamekKW/v5+zZ89yvOE4rwRf4TdnjnH8wjnOdLTQQhs9We3gaIWc9ndftBzoy4Lw9RDeSGbISf8N/lG7X9K4jgsV9n7mRJPBWAI9R7qDxlP7OLqDBw/S29vLn/3Zn7F//78RTQSXLrWOZ2Wt0hhBkVlsuiZkCYdb+a//OssrrzRz8mQz6el1/Pzna2lqup2OjuWYZjZwEwCpqU0Yxj/R37+fjIx+MjL6yctrwzBO09h4G6aZKNXppbv7WuDd5O3+++8Y8oz169czne655x5M0xy2NxP482m97nDjHSP4oGma3wG+M7j9LdM0PzOtkc1ijR2N3PsfH4Qlv530BA4iYq+JTMjS19fH6dOneTP4Jq8EX+HY2WMcv3iaM+0tNJsd9GZ3gKMdctusFxhYiV5/+mCit5700CqcrGJV7vVsWHUzHvcabivIp6DAYMUKSEmxYlv5hc28zsjul8uf+zH5/5/9nzX5OfmxJHUufvapfRzdRz/6UVJSrLL1D39YxpkzbWzatJCiIujsfIavfvXb9PT0sH79er7whS9w33332RyxiFyNiUzIYpomTU1hnn/+AoFAMydOtLBw4X/xn/95G6GQh46O1ZjmQuCW2GvS0z9Pb28d2dn9ZGb2kZfXStr/z96dh1VZp38cfz9wANkXBUURATdAVMQNd8FdM9e0NLNNKyvLccrG0pxKp2xMayonbWps0TQ1f+YyueGWu2gqhAsIKouA7Mh6zvP74wHUwq2U5wD367q4zm4f52r6cp/n+71vwyVatDjP888H8eCDOzh79izW1pY0bdoURXHEZKqHnZ3+Wy/N3Z1uDX1WUZRtaG2x51O+51H8Tvkvjb+m37yBgxSDQlQPt2vIEjg/kMn1J5OQnMCZtHgu5WaToeZTbFsILlfBqayrpgVaoWc0QHYTyArEMq4xLiYvGtk3IcCzBW2bNCO4WQOa+lnQpAnY3ME5cQ97Dz4K2cWUg2FEE10WOhCWRfDPJebz35ga/t87WR9vol69ehX3mzZtQNOy3U7r1y/nlVfGV7wWHR3N+PHaYykGhag+btWQ5epVW1JT07l0KRYHh91s2dKerKwg8vKaoqougGvFZ+rUmUlh4es4OBixtS3C2TkLG5sUvLzO8uKL/owYcYJLly5QVFRAixYtsLBwRDuDF1LxZwQG3lhwmsvWS3On/P6y5E3eqA3JnQxMAtxUVY2/j7nuiKIoO3v16tVr586dekcBKv+lsfwXoFu9JoQwP6n5qfT6shcxV2Ju+f/nG5gsIbsxZPmg5DTByeiFp20TWno0p3XjprRt2pBmfpb4+oKz873LuvirVKYdD6OoGFruj2D2dA9q2u/TvXv3ZteuXbtUVe2td5bfMsf1EfRfI9PS0rh8+TJBQUGcOXOGN988y6hRvZg1qy8xMV3Qxi2erHh/q1atOHXqlC5ZhRB3R1VVoqIu0qaN523HHdjZPUBx8YfY2rpgMhlwcSnE3j4dN7dfee65xjz8cCeuXLlMVlYmLVq0qLIZejXJH10jb3pFUFGUVdz4zaaCdhD+c6Ad0PwP5BRCCLOjqipJSUkcjjzMthPbOBh/iF/zk8n3TdbGAd2CVaEn3bL/RYhne9o29aKZnwFfX2jQAKrq7Pxzj3kwalTN3X5pbmR9vDPR0dHs3LmTwMBAoqKi+O47f9LSSjhzJgE4gHYW5lohGBMTo1dUIcQtFBUVceDAaVavTuPHHz1JSXGjqMgV8L7Fp1Q6dFjDk0+68tRTG8jLyyA5OZnmzZtjbe2M1r762jk8T88GeHo2uM9/E/Fbt9oaulJV1TWVvVD27af4jfKzMOVXCipr4GCTbVMjGyYIUV2UlJQQExPDvsh9RERHEJn0C/FFmZS4lYBHtjZqwQsotoO0YHCLu2VDlks6N2QpZw4ZahFZH2+hvJNgSEgIQUFBKIrCoEGD6NHDQGGhJf7+7kRHmwD3Gz7n7++vT2AhRIWEhHS+/DKRn34yceaMHUZjIbm5yzCZQoExZe8yYmOTi739aTIzA2/akOXw4dEVj9zc3HDTWuoLM3LTQvBmi1zZa9vvT5zqr7wYDPkopJL5WbCw80L5hU2Im7jXc/oyMzM5fvw4u4/vZs/ZPURdOcNl5Spq/RJwywE7oBmQ5wEpHTEcboOvbVs6N2lPWJvmdBhrSV3vVHzmmHdDFlG1ZH28tZt1EvTwaMaxY5a8/fZrjB+fgXbG55qZM2fqE1iIWshoNLFtWzwREYkkJJzj9OkUoqMHUVTUFig/36vSsGES3bp1p1MnB/buXcCgQU2ZNm0YiuKCyeQkDVmquTttFiPugoe9B5FTI/H9e7eKBg5WOVZ82PlDnntMmskJUZk/M6fPZDIRHx/P0WNHiTgRwcGEg5zJvUCevREaFIJ9gbYLpT5wpTkkB1Pn1zb4u7Sjq28IPdo3ICREoVkzrRvnjapHQxYhzEV5J8GcnBxiY2OJjY0FICmpPxcvdiAkpD0NG1qRl9eUnBxwcnJi8eLF0ihGiErci1l9ubn57NsXzbp1V/jxR28uX/aktNQJbUe7HwaDFZ6e0VhZldKgwXkCAxXGjnXDZPofrVs3JSRkeFkH4P43/LnSkKX6k0LwPvGw9+BxfubTrE7gksDM0Jk895AUgUJUJjU/lZCPQkgsTgTAe5Y3C4MXVvrFSUFBAadOneLQsUNEREdwPOU4CcVplNZTwCMfrErBF20UQ2prOB2Mc0Ebguq2p0fLNoT2cSQkBLy87vwM33OPeQAR1xqyHIhg9pKa15BFiHtBURQCAwM5cODADc87OORSUmKFh0czmja1RFH6Y2c3kPT0dCkChbiJ8ivsmzYN5siRYEwmA4pSQlhYLNu2+d9QHKqqypEjKXz55RX27LHg/HlHjEYoLr6KyfQG8BOgYmFRgqNjFtbWZ+ne/Rxvv92b1q3fJzU1lXr16lWMfYGxt8xmLrPwxB93q2Yx4aqq7qjKMDVNYzcP+Gg1PNORCykX9I4jhFm6vgismNNHNFMOvkZubi5tm7Vl7/G97D27l6iMaNIs86GBAnXzwVXVOlAXuEJKMBwJxsPYluAGIfQM9KfDSCvatQOPe3DhThqyiHKyPt5eZYVgSEgk77zTAldXH9asAVtbeOUVHw4fPqxTSiHMn5eXF5s3D+HQoQ4Vz6mqNTt2BBAQ8Cvt2qVz/nwRBsMXHDjwJkZjc7R5RQAmPDzSaNEigSlTpvLzz9/i7Z3NpEmP4OpaF6gLXBuk7nEvFktRrdzqiuBRRVEmoXVGy1BVdW0VZaox3NyAy8FggnNXzukdRwizU74dtLwIvKEZC9HMSHwD4i3BoRAao/1kNYGUYJSoYBobgunQuB3dg7xpP1ihbdt7O5bht6QAFGVkfbyN67eHlmvfvimdOvkA4F7WJ8bHx4crV66Qm5uLo6OjDkmFMG+Kotwwp+96p08HcPo0KEopAQGfYG+fiI9PJr6+tkyd2pR69eLJzs4kNDQUKysrHpEje+I3btUsJhtYCqAoivP1ix6wTVXVnJt9VmhcXQGTAYu8OiRaJOodRwizkpqfSvel3TmbffZ3c/qu776LyQ6LXa/RzLonXXyC6dLOlXaPQOvW2hUFIaqarI+3pygKAQEBHDx4EAArKyuKi+3o0SOCBQvCKC6GdeugfXtfABISEggKCtIzshBmJSenmNmz41i/vhCTqfJCEFT69v0Pr73mT58+P1BcXIzBYLhua6f8f0rc2h2dEfztogf0UxTFFVn0bqm8S65tkRvpVun6hhHCDJSUlLB3715WbF7BunPrSPNPB5tbf8bPoxG71z5HIxe5GifMj6yPN9eqVauKQrBnz5788MMu9u59nb17TVhZWbBgAWzapDWUiI+Pl0JQ1HoxMSnMm3eW1av9KSioC/ijfcekoo0rvZGiFLN167WOndbWtxl8K8Rv3HWzmLJFbw1ULHodADkrUYnyQtChtBHptpH6hhFCJ8nJyWzavImvd37N/vQDFPtYQP0CaAtkNgFj7k3n9Bky/dkvczdFNSHr4428vLwYOHAgxcXFdOnShdDQLnzyCaSkWNC+vfYee3sfAM6fP69fUCF0cvWqkXfeOU9ERAoXL+4jMdEReA5FMeHomE6PHpk0arSWiIj2nDvX/3efDw6OBLpUeW5Rc/yprqFli16tXeRux9VVu3VWfblsf5j8wnzs69jrG0qI+8xoNHL48GHWbFrD6mOribe+CM0soWkx+BjgQheULUNo7zSUMeEt6NY/jTGbwiqZuxnIR52lCBTVk6yP2vbQzp073/BcgwaQknLtjKDR6IatrS3x8fFVH1AIHcTHX2HKlFR2765Lfn49oBkWFr54embx0ktJxMS8zYgRDXn88UexsfHAZJqBn58f9vZzKCx8FKPREkUpQVWXUL/+RmCz3n8lUY3J+Ij7aHvZWOEzhwbC8FX845Mo3pneSd9QQtwHGRkZ/PTTT6zYuoLtl7ZztVEpeJdABxXy68HZQdheHMLA5gMYNcSFQR9cu2IOHkQ2iyDko7IzgYBNdiALO0eUjW0QQlRXSUlJnD17lp49e5KSkkJRUSGnT9fF3d0JgPR0BR8fHykERY1VVKTy3//Gsm5dAomJKzl58mO0bp0mHBzSqVv3EMOHn+H11yfgXv4NyXW2bt1KQkICivIkrVsvxMHBgYMHD2I0Gpk6dVOV/31EzSKF4H2yfDk8Xb5tO0s7DD/3k1wCPZHZY6LaU1WVEydOsH7jer478B3Rpb9CcytoUgxNgJS2sHcIDfMeYFSXTgx73pIePeBmxxc87D2InBpxbaC8bAcVokZITExk586dtG/fntLSUtLTT2Jj06PiimBGBlIIihrn1Kk8Xnsthd27ncjN1a76QROCghbRqNH3dOpUwBtvhBISEgQ8cMs/q/JZfULcG1II3ifz5mm3b78NI57wIehzwCWeefOkEBT6Ss1PBe5+FEJeXh7bt2/n+83fs/HsRrLcc6CpAu2NUFIHzvdB2T+E9o4PMLp/Y4a+CAEBdz603cPeo+KMoBSBQtQMwcHBtGvXDoPBgIODAzk5jalTR3utsBBsbODECd+KpjJCVEclJSrff3+RM2c2869/tSQjoxta8WfCyuoyQUEnmTIli6ef/lHvqELc4K4LQUVRnMru+qmqevwe56kxYmK025dfhjp2Xlgqlhhd4onZrW8uUbuVz+0DbhjXcDNnzpxhw8YNrNy9kiO5RzD5WUCjUm1WbXZj+GUIthcfYEDLMEY8YMfgD6FevT+eTwpAUZ3J+vh7VlZWNzy+fuSLTVnHYB8fHzIyMsjJycHJyQkhqlp2djaqquLs7Ixyh99enj5dyMyZyWzbZkdOjhvgDUTh6GhDs2ZFBASU8O23A6hTpx6KEo7BINdehPm5q38rFUUZhdYFLRZwAWShuwl/f4iKgkWL4OWXDTiqXmS5xOPvr3cyUVuVF4Hl5/DKu3ReX3wVFhaya9cu1m1ax7qT60hxTIHmBgguBVWBi51g+xA8cx9gZPfWPDhVoVeva7/QCVFbyfpYOZPJxJ49e/Dy8qJp06ZMnfoV+/YFs3FjG/7zH7C31wpB0EZItGnTRt/AolbKycnhiy++wNbWloYNG+Lp6YmnpycNGzasKA6NRjh+/BL//e9xvv3WnczMToAvoGJjk8aQIbv429+mEhzsQ1JSEl5eXtfN8xPCPN3t1xORQBYQp6qq9Hq+hZkzYfx4mDVL++FxH3CJZ+ZMvZOJ2uj6IjDQPRDQOnOGfBTC+pHrObzzMKu2rmLP5T2U+JZCEwV6maDIGc4OhLNDaO80kJED3Rn6MgQF3fmWTyFqCVkfK6EoCvv27aNTp040bdqUY8eSOXr0MeLjYfNmMBhg/nwfQApBoR8vLy+cnJxYsaIbkZEhGI2WWFoaCQo6iZPTVaKimpGVZYuqxqCq/4e19Zv4+p4nPDyb997z59dfzxAY2Ae3si5o3t7eOv+NhLgzd1UIli1u93SBUxQlRFXVyOsej0ZbTENUVZ1/L/9ZVan8HOBf/gKXL4NVvgdG781yPlBUud8Wgb+d1df+i/Zw1QJam6A1KOn+qAcfoM7FIQwI6MawoVYMHgz16+v8FxHCjMn6WDlFUXj11VextLQEYNGiGXTocG2ExJkzN14RFEIPiqKwdm04hw+3rXjOaDTwyy/tyh6p+Pqep1u3XGbM+Avx8b/g5uZKx44dsbKyonv37voEF+JP+iNnBCcB7QFfVVUH/Jl/uKIofYHPgKZlj0MAVFXdpiiK328Xwepm3DioUwdGjYLW3leJdMgjryAPB1sHvaOJWqKyIrB8K2jExIhrW0UNtrD9NRpceZgRvZoxdBqEhVHR1EEIcXuyPlauvAgE8PTUbpOTtULw55+hXr162NvbSyEodFNaCnv3trrZq/z3v+sxmbIZPnw4rq6uBAUFVGk+Ie6XP3Jy9bCqqksVRXH+s//wsgUt7rqnxgJby+7HAX3RtttUW77a5Ahc1FagbOTQ6UOEB4frG0rUKkaj8bbvcbduwnfvTyask4ds+RTij5P1sRJnzpwhLi6OgQMHcvr0HqAbGzYUc+hQHdLSoHVrBReXKZw/f1bvqKKWycuD8eOT+PHHusDNDrtbMnHiyKqMJUSV+SOnWJ9VFOWvwLv3OgzaAfuM6x7Xvf5FRVEmK4pypPwHaJ+cnHwfYtw7fn7arX2pdu7haOxRHdOI2iQxMZG5s+cStzYOjNqZwLBlYaTmp97YOCY1kFN/jSC8sxSBQvxJuq2PYL5rZEpKClFRURiNRgoL87C0zGTjRq0IBK2xWmLifI4dk25qomoUFqo880wUjo5G1q9viDam72ZfmhZXYTIhqtYfuSL4PXAE8LvHWW5LVdUlwJLyx4qi7PT09OxV1TnuhrMzuLqCZU4bcIOoxCi9I4ka7ty5c8x9fy5fR3+NsTPQ2wjJIWCbRjTRFeMjyotAzy3r8PhExjYIcQ/otj6C+a6RPXr0oGfPngAMGjSooqv2b128+FgVJxO1TWyskYULD7F27V6Sk1/Bzi6H7t2j+O671jRq9C0FBU/+7jNubmuBR6o+rBBV4I4LQUVRgoFsIKTsxw947jafmVzJ03Gqqm67yUeyALey+y7AlTvNZ858fSE/uSV4w7n0c3rHETXUL7/8wt/f+zvrktahdraAvkaU8+FYrJ/JU+HhNPZOY9a5MKLRxkeQGgjLIvjnEikChfgzZH28td/OZSufs/tbJlNzsrKycHFxqYJUojbZsKGYSZPySElxBtrg5zeTrl3zGDKkDpMnT+LQoZ8pKHgKKEBRnkZVrYEi4HO++aapvuGFuI9uWggqirIYOIq2MO1AW+RA+8Yzkzv4xrPs28m7sRJtDhNlf/7NFsRqxdcXTp2yxrK1JYmmRL3jiBpm7969zHl/DtuvboeOFtBShTODsD7wOs8MCeXVHeDlBeBB3a8imHY8jKJiaHkggtlLPKSTrRB3SdbHu1NYWMiWLVto1aoVfn5+WFllYDT+bmcrEEN8fCnBwcFVnlHUTKtWXWXSJCM5OY6AK56eCUycuJG5c7ffMONvwIABqNr+0OvUAV6oyrhCVLlbXRHMVlX18/IHqqqeVxTFF+gHxJYtfn9KWSvsDoqijFZVdbWqqpGKonQo65aWVV06ot2Ory9s2AAOJY5k3HDEQ4g/RlVVNm/ezJwP5nDY+jC0twBLBaIeos7hv/HCQ22Z/jM0aHDj5557zINRo7TxEdcPkhdC3BVZH++CwWDg7NmzNGrUCEVRsLOLprCwRyXvnEd8/BgpBMWfUloK585lMGFCNEeOdAdUnJxOMXPmJerXT2HQoNEy6F2IMrcqBA+X31EUZRTat5xHyjqirQT+9EKnqupqYPVvnrvbb0nNnq8vFBWBp+LJRcMZveOIasxoNPL999/z93/9nZh6MdBVAcUAv0zA/thrvPRoC6Ythnr1bv5nSAEoxJ8m6+NdMBgMTJ8+veLxm2/24KWXwN9f2yZqawsLF+by7LMriI/vpGNSUZ3l5cEzz+Tx449F5OcfxWT6nMaNYxgzJpPXX38aV9cgvSMKYXZu9ZVIxTVyVVXXAGOue63abEkxBxUjJJTmGO2N5F7N1TeQqHaKiopYunQpvqG+PLL6EWL6nkZpawNHnsfpy1jmtPuCi8dbMHfurYtAIcQ9Ievjn1A+S3DVKnjmGW1e6aRJDjg4OMgsQXHXLl2CPn1ycXIysXy5AyZTKX37xnLq1Jvs2zeQ2bOfwdXVVe+YQpilW10R/FxRlLFo33xGon3bmVP2WrU5pG4OygtBZ1MrUNZzKOYQfUL66BtKVAt5eXl89tlnvPv1u6QHpsMDYFFij2nfC7iensYrU+oz5TtwctI7qRC1iqyPd+nIkSMkJSXx4IMPsm/fWmAkyckQEACZmXDlioKvr68UguKOmUzw8stJfPqpC0ajI5CFt/daxow5x5gxI2jV6mYD4oUQ5W5VCM5AG1obAjwL9FUUZQbXvu1ce5+z1Rg+PtqtXfG1WYJSCIpbuXLlCh9+9CELf1hIXrs8GAGWRa4YI16m3vkXmfGSK8+sA3t7vZMKUSvJ+niX8vLyyMjQzsi7ul7Fzi4Ro7EhrVsrtG8PGRng4+PD+fPndU4qzN2uXSpvvZXGlStL+eWXrtSt60rnzudYurQbDRs+iaqqv+tUK4So3E0LQVVVl5bd3V7+nKIozmiH4Strey1uok4dbSuMkt0a6sssQXFzly5dYsEHC1i8bTFFnYpgFBgK6lO65a/UT3qWv0134KmntDM1Qgh9yPp493r37l1xf/bsR5k9+9prR45otz4+PuzatUt+kRe/o6qwdKnKa68VkZlZB0Wxx8Ehj9mzD2IwlNCtWzfq19fOv8u/O0LcubsaKK+qajawWlGUo/cpT43l6wt5SS2gGZy7IrMExY3OnDnDu/Pf5avDX2HsatQKwHxvSje8RqPMJ3h9Rh0eewxsbPROKoSojKyPf56Pjw85OTlkZWXJmS4BaAXgzp2ljBxZTFaWHWCNjc0RJk/ex6OPjqBTJ2kuJMSfcVeFYDlVVWXvxl3y9YW9e60wdDCQZEzSO44wE8eOHWPuP+ay5twalO4K6kgVq+wWlPwwE9/Ccbz+NyvGjQMrK72TCiHuhKyPlcvKymLjxo1069aN0tJSQkN/JTy8NatW+fD441pn7TFjtAP18fHxUgjWcvn5sHRpCZmZq3nrrTFYWJjw8NjPzJmXGDiwDaWlfQgICNA7phDV3h8qBMXd8/WFFSvAsdSRK6r0EqjpUvNTgcpHNaiqyp49e3j73bfZlr4NpYcFtAKrjDYUr3qD5soI3njdkjFjwNKyqpMLIcS9Z2VlRX5+PiUlJTg6OmIy+XD6tAugFYEHD8Krr/oAWiHYrl07HdMKvVy8CJMmlbJ9O5SWWgE/4uW1nf796xAa2pZJkybpHVGIGkUKwSri66t1uHJRG3HRKlrvOOI+Ss1PJWxZGAAREyMqikFVVdm4cSPvzH+Hg6aDKF0twB6sL4dS9OPrBNgPYtZbCiNGgMy6FULUJPb29kyefO34ZP/+DYiM1O4HBMDKlVC/vg+ANIypgbKzs1FVFWdn50rP8KWmwqBBJURGGgADFhbZjB69nKefnki/fv0oKiqiTp06VR9ciBpOCsEqUjFLkGYk2J8iJz8HJ3vp+V/TpOanEvJRCInFiQB4z/JmQZsFuFq78s4H7/Cr469YdLcAG7C+FE7RqjdoU78nsz9QGDIE5Iy7EKI2aNAAkpO1+/7+2lmwtDQXnJycZIREDZSTk8MXX3zBpk2DOXIkGJPJgKKU0KVLAs8958wTTzhRWloHuET79j8QGnqGwMAAOnbsiIWFBbbSIU2I+0IKwSri56fdOplagbKOg78epF+HfvqGEvfU9UVgoHsgANFE88LRFyAOlIEWYAVW5x+kaOtMOvp1ZNYS6NdPCkAhRM23bds2cnNzGTFiBLt2rSAv7xHy8rRCEOD0aQUfHx8pBGsgLy8vNm8ewqFDHSqeU1Vr9u1rTkbGMeztf2bEiATCwtx47LEXdUwqRO0ihWAV8fICgwHqFJbNEow7KoVgDVK+HbS8CIyYGAFA2LIwoomGumAVO5ziLX+nW1AQs76FXr2kABRC1B4GgwGDQfu1o2VLlezs8+Tn+9K8OQwbBnXrgq+vL3FxcTonFfeaoigcPty20tfOnAli1658Cgsdad26dRUnE6J2k0Kwilhagrc3kNUaGkF0opwTrCnKi8DotOiKIrD8XGDExIiK16wbxrB2pQdDeuubVwgh9HD9LMHvvht3w2vr1mm328q3TQAAIABJREFUP/7ow/bt22WWYA1kMlX+K6fJZKB79+5VnEYIASAtKaqQry9kXWgGJojNiNU7jqhi3k2gY0e9UwghhHkqKNBmCebl5ZGRkaF3HHGPqCr8/HPxTV9XlJu/JoS4v6QQrEK+vpBw3grDVQOJ+Yl6xxH3SD3begzPGg45EJ0WTdiyMFLzU2+4UkjqjVcKhRCitklKSuLTTz/l0qVLLFv2AwbDOebPzwLgzTfB3R28vX0A5JxgDREbCx06FPLEEy8DRyt9T3BwZNWGEkJUkEKwCvn6ai2S7UudyDDKt501QUZGBkOGDWHe/nngBBTbVRSD1xeBLQ9IESiEqN1sbW2pW7cuFhYWNG/uicnkw8WL2rDURo20IeJ16jQHpBCsCebMgebNTURGFnPp0hXc3QdTt+53WFqWAmrZlcCPqV//LZ2TClF7yRnBKlQxQkJtzEXrk/qGEX/a4cOHGfHECBK7JUFDUH6eQd2zU0kf3E9rEAOQGgjLIpi9RIpAIUTt5urqytixYwFo2LAhjRpBbq4jcK1zaEFBE0AKweosJwd69zZx7JgFUMyIEd/Su3c3XnppFYoyjtat/4GDgwMHDx7EaDQydeomvSMLUWvJFcEqVF4IOqnNMNmbyM7L1jeQ+ENUVeWTTz6h62NdSR6ajMHDAVasY7D1u5w91pBPO0dgkx0IadqVwG+XeDBu3O3/XCGEqE08PSElRbsfEKDdXrzogIuLiwyVr6aSkqBdu5KyIvAk/fo9Qb9+MHLkSFRVxWQy8csvv/Dzzz9TWlqKqqoMGjRI79hC1FpyRbAKlReCjqWtQFnDgV8PMKDjAH1DibuSm5vLpMmTWJm8EsZCnZzWFC5Zy+wXmvHmm2BhAc895sGoUdr4CNkOKoQQ16xatQpLS0uGDx/OiRPbcXFpAzSgXj1wc4OYGGSWYDWkqhAXB1OmXCIuzhU/vxW88YaJJ55YoXc0IcQtSCFYhTw8wM4ObAqCAIiMjZRCsBqJiopi+CPDOdf2HISBTcxjGH5azP/9144HH7zxvVIACiHE73l6emJhYcHKlZZYWoaSmupIUBDMnKn9NG0Kly/7cPbsWb2jijuUkgJPPKGyc2chhYX98PZuzIQJXenYcbTe0YQQtyFbQ6uQooCPDxgztIGpUUlR+gYSd+zrr7+m/YPtiesfh0VTK5QNn+Fz/L8c2f/7IlAIIUTlevToQUJCN8aPh6tXnVBVhagoGD9e2yo6fLg2VD4+Ph5VVfWOK25jxQrw9lb53/9UVPVtxo5tx4kT3/Pyyy8TFBSkdzwhxG1IIVjFfH0hK6EpmCAuI07vOOI2CgsLmfzMZB778DGKHy3GxqYRpqU/M7zxZA4dVGjZUu+EQghRvcybp92+/Tbk5mq3AHPnwunT0KhRU/Lz80lPT9cvpLglVYXRo2HcOJWSEhMNGixgxgwrFix4H2dnZ1xcXPSOKIS4A1IIVjFfX4iP02YJJuUn6R1H3EJcXByhPUJZmroUhoJDWn8KFh1j7vMdWb0anJz0TiiEENXLmTNn+PVXEwAvvwwODtotaOcD/f3BZGoDSOdQc5WfD08+qbJmDUAaDRr055133OjevTseHnIsQojqRM4IVjFfX621snOpC1dMV/SOI27i//7v/3h06qNcHXoVxV3B5uBsLA7MYtNqS6TBmRBC/DGurq40bpxPQoIjixZpReDChdprfn5w7hwUFPgAWiHYsWNH/cKK31m/Hpyd8/n++8vY2//ImDFRzJ+/knr16ukdTQjxB8gVwSpWMULC1Jir1lf1DSN+p6SkhFdffZXhM4ZTMKEA63rOsHwjzS/N4ehhKQKFEOLPcHd3Z948bXbgrFng6AizZ2uvzZ4N1taQkaFdVZIrguajoAD69YNhw2Do0O3k5wcyYMBuWrVqibW1td7xhBB/kBSCVay8EHQ2NcdkbyIjO0PfQKJCUlISYX3CeD/yfXgEHEuCKfwwkjHtBrF/v9bNTgghxJ8TFpaMpeVjwCnABBTQqdOHTJgAzZvD+fM2uLm5SSFoJg4e1Br5bNsGirIbT8832LFjM6tXr+aFF17ASc5JCFFtSSFYxcoLQfuSQFDg4OmD+gYSAGzfvp22Xduyv9l+6AGusZPJXriX91/3YcUKsLfXO6EQQtQMS5YsYejQXKA1MB+w5NChV9i6dSsBAddmCcpQef199hl06aKSna0Cn/PQQ4t5/PFH6NatG4qiYGNjo3dEIcSfIGcEq5izszY01ypfGyERGRvJoE6y31AvJpOJefPmMXvpbCwftsTSzgqbn/6NxZnH2bIJ+vbVO6EQQtQcJpOJgwcPcuHChbJnNgBXARs++OADZs7sR3Y2fPmlD7/++quOScVXX8GUKSqKkouqjmXGjLY89dRbALIdVIgaQgpBHfj6Qkl6K2gG0UnReseptdLT03l0wqP8lPkTyhMKjniT+e+1BHm2Ze0RbeajEEKIe2fr1q1s3rz5umd+LvuBqVOn0qOH9mxEhA+bN29GVVUURanynLXZ4cPw2mswdGgEqhpHr17rGTVqCC+88ILe0YQQ95gUgjrw9YVfTvpBJ5klqJcDBw4wetxokjsmQyjUzxpKyr+XMeEhFz77DGxt9U4ohBA1z4ABA1BVlaKiIqytrTGZTBw+fA5HR19atbKmuBj27AEHh7YUFBSQlpYmIwmqiMkEkyfDF1+oODhksWPHi7RqBQ8++BQ+Pj5SlAtRA8kZQR34+kLC+bJZgldllmBVUlWVjz76iB4jepA6LBU1EOod/wep//qBj+a7sGyZFIFCCHE/HTlyhHfffZf8/Hw2bNhAly5pPPJIEQDFxdqW/Ph4bWyENIypGpcuaQ3R/vMfgFzs7B7ghRfCOHr0KC+99BIPPPCAFIFC1EBSCOrA11db7OxL3EhX00nNT9U7Uq2Qk5PD2LFjeWnJS6iTVOq4OWOzcisW+15jx3YLXnwRZJ0TQoj7q3HjxvTt2xdLS0u6du1K3751iY11wGjUBsx7eUFWVgMAaRhTBWJjoW1biI8HK6ufsbJqwqRJ4fTo0QMbGxssLORXRSFqKtkaqoOKzqFqA5KcTxC2LIyIiRF42Mv2l/vl5MmTjBw9kli/WHgIGpg6kfj+93QKaMSaLdovHkIIIe6/+vXrU79+fQBsbW0ZN86dbdvg7Fnw99d+Ll3SRhLIFcH7p6QEsrJg8GCVnJyrKMobNGv2E6tX/4yjo6MMiReiFpCveXTg6wvYp3LFKR4sITotmrBlYXJl8D5ZtmwZnfp0IiEsATVUpUnKVBLn7uSpMY3YtUuKQCGEqGpFRUUUFBQA4O2dDsCxY9pr/v5w9qwlbm51pRC8T6KioEcPGDWqBCenl7Cx6cRLL2nrZWBgII0bN8ZWzkkIUeNJIagD23qpMDGMIkMOge6BBLoHEp0WTchHIVIM3kMFBQU8/fTTPD7ncYyTjFg2ssJjzwqS/vMh//7EmqVLoU4dvVMKIUTtoqoqCxYsYNeuXQBs2bIIKOLw4VJAKwRzcyE/34nPPvuMoKAgli9frmPimuX996FNG4iMNBIV9SInTnzGX//6EKGhodStW1fveEKIKiRbQ6tYan4qg1aGgUc0ge6BREyMACBsWVhFMRg5NVK2if5J586dY9ToUZywP4EyUaGetR+Z/16DZWkrdu2CLl30TiiEELWToigMHDiwYuvhpEmP4+QUz7BhTcvesRaYS1HRRUAlKiqK8ePHAzBu3DhdMtcE+fkwYAD8/DNYWJRSUjKR9u3TePvt3XTu3FnveEIIHeh6RVBRlMllP+9d99xoRVH6Koryqp7Z7ofU/NSKgq+8CPSw98DD3oOIiREEugeSWJwo20T/pLVr1xLSJYRfW/8K/aG5cRTJfz9MSONWHD0qRaAQwvzV9PUxJCQEb29vAJo1a8brr7ckKEj7bnrx4tlAJFB6w2fmzZtXxSlrjsxMePhhrQi0t0/BZPKmc+dYunXrho2Njd7xhBA60a0QVBSlL7BNVdUlgF/Z4hYCoKrqNiCr/LEQd6KkpITp06czasooip8oRm2u0jx2IWfeWcWUpx2JiABPT71TCiHErdWG9bG4uJj09PSKxxs3HuS1106Sng4xMTHAGGDoDZ/Rnhe3s3w5BAWBwaDdvvACnD4NW7eWYmU1B1Vtznvvvcy+ffuYMmUKwcHBekcWQuhEz62hfmU/S4C4svv9gK1lr8cBfdG+FgS0b0iBydf9GS2Tk5OrJOy9UH7lr/yqYHm3ULi2NdQm24aIv0oH0dspv2Ja/r/TpUuXGDt2LPvy9mF41oBjHTcs167iwonufPEFPPGEnmmFEOKu3PX6CNVrjdy/fz87d+7k9ddfx2AwMGfONxw58i+6dAF/f3+ioqYD2cCPFZ/x9/fXLW91sXw5lO2iBbSmMFFRcPLkGUym3jRr5sLDD7/ChAkTsLCwwN3dXb+wQgjd6VYIln3TWS4EWAm0BzKue75uJZ+p+JyiKDs9PT173c+c91p5Mej/j9CKYhC0zqGkwsLOC6UIvI3FXy1m2vFpFBUX0XJ/S4b3G87nX35Odtds6A/N6nTj/Pvf4W7bgD17oGNHvRMLIcSd+yPr43WfqxZrZEBAwA2NST7//CXatVM5dkxh5syZjB8fA4Td8JmZM2dWccrqJTs7m1decaSyzV67d9sSFubPJ598QmxsLK6urlUfUAhhdnTvGlq2vSVSVdXI2765hvCw9+A/PQ9AqtYtNDotGstcSz7t/CnPPfac3vHM2uKvFjPl4BSKnIvAHU6Hnua9Ze+RMzqH0uBSQgpeIWbmNkKDGnD0qBSBQojqqyavjx4eHgQFBWEwaN9Ht23bDH9/hWPHtIYwY8a0ARoDjhgMBr755htpFHMbOTk5JCUpN3nViy1bthAQEMADDzxAHWmZLYTgPheC1x12v/6n72/e1ldV1Rll97MAt7L7LsCV+5lPT+39PWBZBPUtW4IKQRZBUgTeRmp+KtOOTwMPKsZu4AFMhlJXI4En1xD53nxenmpg61bwkAurQggzVdvXR5PJRFpaGjk5OYB2ZtDB4SwHDhQBMHasdm7tlVc+p7S0lK5du+qWtbrwus1Q3BMnTlRREiFEdXFft4b+ZnvL7yiKMllV1fll9/uibX/pUPayH7DtfubTU6NGYFXswdiru/mitCln887qHcmslXdcLXIuqnTshprpTdzO7nzzzY3nI4QQwhzV9vXRZDLx6aefEhYWRs+ePTEYDJw48V+KiuaSlqbNEgSoW1dr87xr1y58fX11TGz+du9WsLTMxWh0/N1r9vZZtG3bVodUQghzpnfX0PcURYlVFCUToHz7S9lrWTVxO0w5S0vw9obU8x60cWzDVberJKYk6h3LLN3J2A3qxtNwZhj9hsvYDSFE9VYb1keDwcBDDz1Eq1atALCwsODo0alcuKBSrx60aAEpKfDXvzbCzc2N3bt365zYfKkqzJgBvXuDo+MPlb7H03MRlpaWVRtMCGH2dCsEVVXdpqqqq6qqTctut5U9v6TstVt+W1oT+PpCXBwMDhoMVvD1tq/1jlStyZEHIURNUJPXx+zsbLKyslBVlcDAwBsaxrRqVZ/GjRUUBVatgj59wMbGgpKSY2zc6KRjavNlMsHIkTB/PgQGxpGV9SSDBn2Du3sqimLC3T2Vzp0/xM5und5RhRBmSM/xEbWery+sWwcTe0/kjRNvsOHkBl7jNb1jmR0Pew++G/gdHT7uQDSVj90gLVDGbgghhJnLycnhiy++wNbWFnd3d5ydnfH396dhw4ZkZmby7LOHsLcfxA8/XCv8cnO9yc1dxL/+dYUXX/xds9Raq6QEBgyAiAiwts4lOro7LVo0xWT6huefjwW0s5cff/wx3333nc5phRDmSApBHfn6QloauFh5YXfVjpM5J/WOZJaSkpIYNXgUxnZGcKaSsRuBtDwgRaAQQpg7Ly8vnJycyMnJ4cKFCwCcPKmtfdbW1uzf35GCAvtKPzt/viUvvlhlUc3e++9rRaCTUx45Ob4MHNiR0NBQHnzwQdavXw/AoEGDmDt3rs5JhRDmSgpBHSUlabcuLmA1ciQ5TVdyJeMKdd3kG89yly5dIqxPGPFt4zH6G/G5NIN46x+JJlp7Q2ogLItg9hIpAoUQwtwpikJgYCAHDhz43WuOjo5Mm9aLt96q/CxbYuLvm6DURiYTHD0Kb74JdesmcuVKEEOH9mDlypVcuHCBFi1aYGFhQV5eHqGhoXrHFUKYMd3nCNZWy5fDxx9r941GKDzdH+qU8Jf3qnUjuHvq4sWL9ArrRXxwPKWtSgnnHeI/f5ewCxHYZAdCmnYl8NslHsh4KSGEqB4CAwMrfX7w4MF07Gh1089ZWcXdr0jVRloadO2qNdJp124NV64EMGpUH7799ltsbW1p2bIliqLQtm1bunXrJg1ihBC3JIWgTubN027ffhtyc2H66J4ArDkcq2Mq85GQkEDP3j252P4ipYGlDLZ5hx1zXufxx2Hb/3lw4e0ILr8XQcxRKQKFEKI6Kd8eer3AwED8/PzIzo646eeKi98kNbX2doa+cAHatoXjx2H9+h84fHg0PXu2o23btpw6dUrveEKIakgKQZ3ExGi3L78MDg4wZ1oTyG5Mfr1j+gYzA+fPn6dn754kdkqkJKCEkc5z2fS31xk5EpYuBQsLKsZHCCGEqF4URSEgIOCGx/379wfAZErEYEhhwIACWrXS/ntvawuvvBIHrGDPnj06pdbX6dNaEZicDG5uB/n885E89NBDbNu2jaefflq2gAoh/hApBHVSPix30SLIy4OFC4GEnuC9k9zcXF2z6SkuLo5eYb1ICU2hxL+EcfXnsW76TPr107bTGuRUqxBCVHvl8wMBevbsibOzMwATJjxKQUED/vc/W06dgtJSuHoV5s5tjJ2dHbt27dIrsm4SE6F9e8jKgsaNz5Cc3IOhQ4fyj3/8AysrKzw9PVEURe+YQohqSApBncycqd3OmgWOjjB7NpDQAxzTWROxRtdsejl37hw9e/fkctfLFPsX84T3PL6f+jdCQ+GHH8DGRu+EQggh7gUvLy+GDx9O37596dGjxw2vXf+FX3l9U1xsRdeuXWvdYHlVhcWLIT8fWrY8w8WLgQwe3I+BAwcSGRmpdzwhRDUnhaBOxo2Db7+F5s21xw0bwltPdwJgzZHaVwieOXOGnr17kt4jneKWxTzb7B+sfOFvBATAhg1gX3k3cSGEENVQeUOT0NBQIiMjOX/+fMVrzz//GZ6e0Zw4oT1etw7c3CAwcDgnTpwgMzNTp9RV63//g19+gc2bVTw8fuT06QAmTBjH+vXrefzxxxk+fLjeEYUQ1ZwUgjoaN07b99+wIfToAW88E4yhyMChy4f0jlalYmJi6BXWi4xeGRS1KOKlwHdZ8fxrNGwIW7aAq6veCYUQQtwPFhYW7Ny5k5jyg/OApWURKSmBHCpbCtu1g+JiKCoahKqq7N27V6e0Vefbb2HoUPj731V69pxDauowwsN788gjj2BhYYGdnR1WVjfvsCqEEHdCCkGdKQqEh2tDYUHB19KXVNtUCgsL9Y5WJaKjo+kV1ovMsEyKWhQxve27rHhhBo6OsG0b1K+vd0IhhBD3i6IoTJkyhYEDB1Y8t2jRVBwd4VhZ77QmTSAkBI4f98HGxqbGnxP85BN49FFwdFTx9n6LRYve4rHHJjBz5kwSEhIoLi7WO6IQooaQQtAMhIVBaipER0PPJj3BFTbs3qB3rPvu1KlT9A7vTU7fHIqaF/G3Du+xauoMVBW2btUWfyGEEDWbvb39Dc1OLCwgOPhaIQgwfDgcOmRBcPCgGntOUFW1kVIvvKA9trL6Dx99NIdJkybx5ZdfEh4ezpNPPomNHJgXQtwjUgiagfBw7XbHDhjfYzwAqw6s0jHR/XfixAl6h/cmt18uhc0KmR06n7XTXyU7G3766VpXVSGEEDVbYWEhmzdvJjZWm6Orqiqxsas5cqQYo1F7z4gRWqFUt+7jREZG1sju2vn58OGH2v2uXTeRmjqJXr160alTJ3Jzc1EUBWtra31DCiFqFCkEzYCPj/YTEQE9mvfAosSCfYn79I513xw/fpywPmFcHXiVwmaF/L37fNa/9goXLsDGjdp5ECGEELWDtbU1UVFRpKWlAdp20aCgTJo3v0xWlvaeVq20MUtjxtTDaDSyb1/NWSNLS7UxUlOmwJUr0LnzCvbtG8KLL77IV199RXFxMSaTSe+YQogaSKaymYnwcG1EgqIa8FK9uGh1keLi4hr37V9kZCR9+/elcEghBX4FzO31Ppve+CtRUbB+PXTvrndCIYQQVcnCwoLp06ffsD30p58m3fAeRYGXX4b8/GCeftrArl27GDBgQFVHveeKirTGcWlpsGCByo4db3Lw4Ns899xzfPjhhyiKwrPPPouFhXxvL4S49+S/LGYiPBwyM7VW0d28uqG6q0QciNA71j115MgRwvuFU/RAEQV+Bbwb/k92v/tX9u/XOqRd1ytACCFELfLbgejLl0NQkIrBoBIUpD0uLYUtW+xp2XJijTgnmJenrXtr18KIESa+/PJ5EhPfpm/fvrRq1YqTJ08CSBEohLhv5L8uZiIsTLuNiICHuzwMwPK9y3VMdG8dOnSIPv37UPJgCVd9rzK/7z85+q/p/PQTLFkCDz2kd0IhhBB6yc7O5ptvviEuLo7ly2H8eIiKUjAaFaKitMfffQfPPgtG44scOnSIq1ev6h37D8vIgN69YedOsLBQWbduCosXL2bGjBls2LCBevXq4Sqzk4QQ95kUgmaiYUNo2VJrGNM/qD+KUWHPhT16x7onDhw4QN8BfTEOM3LV5yr/7LeA019O5/vv4Z//hKee0juhEEIIPdnZ2ZGXl0dxcTHz5mnPvf025OZqtwDvvgvDhkFCQiAlJQoHDx7UL/CfNHYsREaCwaDi5zed3bs/Y/LkybzzzjvY2NgwduxYGjdurHdMIUQNJ4WgGQkPh927wVKtQ/3S+iSQgLG8ZVo1tW/fPvoN7IdphIl8n3wW9P+ApDV/4T//gTfegOnT9U4ohBBCb1ZWVjz77LP4+/tTPlv+5ZfBwUG7BYiJ0cZIFBRYoSh9q+08weRkiIsDKyuV8PB/cu7cQsaMGUNoaCirV69GVVW9IwohagkpBM1IWJh2ZuDoUejs2RlTfROb9m0iNT9V72h/yJ49e+g/qD+Mgvwm+XzQ/wOubp/GBx9oc5LeekvvhEIIIcyNv79WCC1apK2JCxeWPw99+mjFYd26T1a7c4KnTsGsWbB/P6Snq3h5PcWWLa8yZ84cVq5cSZs2bQgKCvrdeUkhhLhfpBA0I717a7c7dsBDnR4CC5gYMZGwZWHVrhjctWsXA4cMRHlIIc87jw/6f4DhyDRmzYIJE7RZSbLWCSGEKJecnMyHH37II4/EA1rR5OgIs2drr8+cCTY2MHgwGAzt2b9/P8XFxfoFvgsHDkDPnvDFF9CpUylt2owgLu5Lxo8fz9SpUwFo3749QUFBOicVQtQmUgiaEXd3aN1aaxgT2jwUVMhUM4lOi8Z7ljeLv1qsd8Q7EhERwaAHBmE51pK8xnksHLCQumenMXWqtq3niy9AmqAJIYS4nouLC56enqjqt8A44BRQCiQCj+PuvhWAzz+Hhx/+iMLCQuzs7AgKCmL5cvNtrrZtm3YlMzcX3nrLyCuvTGDv3v9j+vTpTJgwgaVLl5Kfn693TCFELSRzBM1MeDj8++tUev67FygQ6B4IQDTRTDk4BYDnHntOz4i3tG3bNoYOH4r1OGtyGuWwaMAimqS8xOgntb/bihVgkH/rhBBC/IatrS2jR4/Gz88PSABW3PD6Bx9cpl+/fvz443IWLdL2ixqNRqKiohg/fjwA48aNq+LUt7Z2LTz8MJhM4OJiYubM/qSm7mD+/Pm88sorZGZm4urqir29vd5RhRC1kFyXMTMhPVIpejiMpJJEAt0DiZgYQcTECK0g9IBpx6eZ7TbRLVu28MCwB24oAoPyX2LsWOjQAdatgzp19E4phBDCXG3dupWkpKTfnJOzBqbSvbt2sHzevHnAi8DeGz47r7zdqBlJSABVBQ8PlcDAZ0hN3cH48eMZPXo0AK6urnTq1EnnlEKI2koKQTOSmp/KP5LCwCO6ogj0sPfAw96johgsci4yyzODmzdvZujwodR5tA45jXL4cOCHdOYlhg2DFi1g0ybtrIcQQghxM02bNmXWrFkkJiaiqiqqqtKvXzhWVq+yfXsHAGJiYoC2QDegBDgJPFL2vHmIioLYWJgzBzw9TQQGPsOePZ+zYMECXn/9db766itOnz6td0whRC0nhaCZsbDUO8Hd27BhA8NGDsP2MVuyG2bz0cCPCLObyqBB0KABbNkCbm56pxRCCGHu6tevT9euXalz3faRzz//jFmzPIiIUIiOhgYN/gKUD6A1AEHA8rLn9aWqWpObNm0gJQWee+4qOTlt2b59KR9//DF/+ctfaNmyJcOGDaNFixZ6xxVC1HJSCJqR8it/dU2BRKdFV1z5S81PJWxZGNFp0TSyblRxpdAcrF+/nhGjR2D/uD3ZnloROKjui/TvD3Z22iF5T0+9UwohhKgOHB0d6dOnD66urhXPeXt78+yzVlhbw+LFoCgzK/3szZ6vKiYTvPgivPMOjB4NwcGFnDgxmuzsU0yaNInw8HAKCgqwsLAgODhYxkQIIXQnhaCZ8bD34OMOEZB6rRgsLwLrK/WJnBppNkXgDz/8wKgxo3B4woGsBln8a9C/GNHoRfr2hZIS2LoVfHz0TimEEKI6UVWV1NTUGwarX758Cien//Hll0aSk10q/dzNnq8KJSXaaKRPPtG6YmdmFvDgg0PYvHkzS5YsYcGCBaxdu5Zdu3bpllEIIX5LCkEz9ECYB5bfRFCv7MpgdFo0AH6xfmZTBK5Zs4aHHn4IxycdyWqQxceDPmas7wv06wfYS33hAAAgAElEQVQZGfC//0FgoN4phRBCVDfHjh1j8eLFZGRkVDxXv359nJy+oVmzXPz8Kv+ct7d+IxjWrIHly7UiMCTEyMGDAezYsYOlS5cyadIkHB0dmThxIn369NEtoxBC/JYUgmbIwQE6B3ngHaE1iPGv548dduxnPwcOHNA7HqtWrWLMI2NwftqZzPqZfDzoYx5t+TwDB0J8PPz4o9YlVAghhLhbTZs2ZdiwYTeMVHB3dyc29huOH3dhzpzKP2dp+dENVxHvp+XLIShIG4cUFKTN/1UU6NLFiJ3dcHJyEpg2bRrh4eGcO3cOAC8vL6ysrKoknxBC3AkpBM1UeDj8ss+D9SMj2PX4Lt4MexP84Jn3nqmyha4yK1as4OFHH8ZlsgsZHhl8MvgTnmz9PA8+CCdOwOrV0KuXbvGEEEJUc87OzgQHB9/QMKac0WikZctEFi6EVq3A0lK79fJK49y5ADZs2Hjf8y1fDuPHa51BjUbtdskSaN68mOzsbuzdu4mvv/6aBQsWsHPnTiIiInRdt4UQ4makEDRT4eHaAhNzVBsfMbXrVFwtXDlR7wSbN2/WJdM333zD+InjcXvGjQx3rQh8uu0URo+GPXvg669hyBBdogkhhKhB8vPzOXPmzO+eHzZsFKGhNhw4oHLqFJSWwqlTMG2aGzCcZ545gdFovK/ZZsyo/Plz59I5deogn332GY8++iiKojBu3Lj/Z+/e46Oq7/yPvw7hloAw5AYoYp2wBQIqDhOrba1Qh6213VbbRLbB1v62a1Jtt6trmxR+q+2WCs30pmu1ZrSuVkRD0u527f52twwF29rWJcyilRS1GStyDWQyQLhJkvP748wZJskkJJPLmSTv5+ORx2TOd+acz5yB883nfG986lOf0sQwIpKWlAimqWuugUmT4Je/tJ5PHj+Z9Teshzlw5z/fSUdHx5DHYM9YCvDUU0/x6f/zabI/n01zbjOP3PgI5Z47+cxnrDUCf/hD+Ou/HvKQRERkFDt69CjRaJSXX36ZZ599luPHj3cq/8IXyrnhhgg/+QkcOHBu+913Z+Dx7OfAgXu4//6haxVsb4e9e5OXdXTMZu3atXzsYx/jv//7v+no6GDy5MlMnTp1yOIRERkIJYJpavJkKCiARx45NwYh6/XPMWvCLN5yv8WGZzYM6fF/+OMfMvfeucysnMmsgll89nOfJffOXJpzmvnhR37I5713cOedUFMDVVVQXj6k4YiIyBhw7NgxHnzwQX79619z0UUX8fvf/56Ghgai0SimafLhD3+Y733v3bS1GTz++Ln3GQb853/OYsKEKGvXLuLIkdNDEt+jj/Ze/o//+I/86U9/4tVXX6W1tXVIYhARGSyOJoKGYfhiP1UJ24pj2yqcjM1pGzdCQwOcPn1uDMJnbh3PJ7O/BzPhnn+5h7cjb8db7AbTD3/8Q+586U7OTD8DeXDow4egFI5kH4klgZ/nq1+1xkSsXg0VY/qbEhEZfGO1fpwzZw7Tpk3j9OnT7Nu3j9/+9rfU1tby4IMP8u1vf5vXXnuN2bNbueiiI3zjG2b8RunGjZCfP47169+mrc3gO9+pGVAcXSeDeegha/sNN4BhJO+Rk519EoD3vve93HHHHUybNm1AMYiIDDXHEkHDMHxAiWmaQcBjGIbHMAwPQGxb1H4+Fq1bZz2uXQvHj1uPAFt/sBJ3lpsjlx2h6OGi+KLzg6XpRBN377wb8qEwr5DCvELIAwog/+V8Pu/9PN/6Fvj9cMcdcP/9g3ZoERFhbNePhmFQ2MPaQ1lZWcybN49AoJV9+3JpazPiN0pXrbKSt3vu8fLBD97Jww//lsLC9k6JYl8lmwzmS1+CH/0IPvWpNuCdpO+78sqa+JIXWVlZ/f3oIiLDzrFE0DTNoGmadodCt2maIWAlEI1tCwO+xPcYhlFmGEa9/QMsPZA4SGAU2b3berzrLms5ibvusp6/tnscX//Lr0M2HOo4RMPhBubeO5cf/viHAz5m04kmlj+1nDPTz1CYV8jW27ay9TZrCQuApgub8D/cxOrVUFoKP/iB1R1HREQGTyr1I4yeOrKnRPDGG28kIyODJ56YBXS/UWrfQP3gBx+htbWaP/4xo1ui2Bf2frr6/vdh7drD3Hnnj/joR59l+vS9GEY7kya9wcyZ/8Bll/2BEyecW8tQRKS/HB8jGOviYld4LiCSUJyT+FrTNAOmaXrtH2DH7NmzhynS4bVggfX4wAPQ2mpVQADzrmhi9f9bDZxrsTsz/Qx3vnRnv5PBxMlg7CSw4XBDPAnMn2LNWBpPBvOgsmE5K25q4sknrYVzRURkaPSnfoTRU0fa3UMTFRYW4o6tJN/TjVJ7+6OPZifd75e/fCz+e9eun4lJor2frnbvNvnBD8qYOLERr/d17r77R3zta99k9eqN3HHHdCZPnszJkyf7/4FFRBzi+J/ypmn6gXLDMFxOx5JO1qyxHu+9Fy64AO67D5jSRGvxcva9s697i10+3L3z7j53E02cDGbB0gU88cQT7Hlrz3nflzUFHnsMtCauiMjQGqv1o2EYLFy4MP58woQJXH/99fHnPd0ojeWJ7N2bfJbOAwemEQol7/q5ahXYh+gpd+7o2MfmzZt54403kpafPXuWefPm9f2Diog4bEgTwVg3la4/vliZJ2GMQxgow+r2Yt/KcwHNQxlfOisthWeeObdgrjG1iUlly9n3Ts8tdmemn+k0ZjCxxS9R18lgXrv6NVavXs2pZ08xkYk0HG6I7yexpXDy8UL+cM9WLsnNH+7TISIyqqh+7N2iRYviv+fn5/P888/HF2W/444WoMuNUqzlJH7zG4AemvQ4yBVX9Nz185VXrMfW1uSteqZpct9997Fz585u2wG8Xi8ZGRnn/WwiIuli/FDu3DTNQC/FPiAU+90FbAeCgDe2zR17PmaVllo/AOsehP/bfW3dbvbt3ceePXv4yfafcPfOuznzzhnm/24+991zH6Wlpd0mgwFooAE+D+2T28mcmElWe248GQRoONwATYV8Y9FW3DOVBIqIDJTqx97NmTOHm266idbWViZNmkRrayumaWIYBtHoI8AuYA2wACvxe5wLLvgG118/jezsl4lEFnfb57hxX+GJJz7A7t1/C3Qf4N5i5ZdEoxMBWLgQXn8d3v1u+OMfAWazZs0a7rnnHh5++OH4Gof2BDclJSWDfyJERIaQk11DA4DbMIwyANM062ID4u0Z06L2c4GKL+RTuH0r41sKe2yxMzoMTrxwgqvec1W3Fr9VZav48te+zGXfvSz5ZDAXACb86rO/Yua//i80WcdpONxAHoXw1FaeekRJoIjIMBjz9aNhGFxxxRW8733vw+v1smzZMsaNG0dHRwePPfYY8CxwGTAh9vgg0Wgh73lPB5/61LuAHwCnATP2+AMKCl6irKwMw3gt6THHjTvF3/3dl7BbFEtLIRqFT33KfsVuTNNk48aNjEsYJD9hwgT+8i//cgjOgojI0DLsLg0jkWEY26677rrrtm3b5nQow+LXv4YPfLiJ3HuWc2Rcw7kWvcMN5I3PY07uHP734P/CWWACnco5jHUDNJdOXUuh+0Qxu7+6lY4OWPCt5YwbBz8vtloCMzKgrc2Zzy4iY9uyZct44YUXXjBNc5nTsYwUo62O3LNnD7/97W/51LnMrJOvfOUrfOtbfp57zhrz19WGDSZTpvyMT3ziAKZ5R5I97CUz8yra2v6Ss2ef7FZ60UUV7N3r5+WXX+bYsWP88pe/BOD666/n/e9//wA+mYjIwKRaRw5p11AZXNdeC7fenE/NP29l3tesxA3OJXYdZgdLA0vZf3x/fBtgJXk0QPI1cLvJyYHDf87n4y1bKS+HDdVWwmgP0BcRERlOpmmyefNmOjo66OjowOhl7aJ//McTwBTWrrVmFH3gAWs84ac/bfDQQzdhmq8CkJ8Pzc1WndfUBBBl9uxMZs16g9/+tpTErqeZmQ/wmc9YdeEVV1yBaZpMmzaN1tZWrr766iH+9CIiQ0OJ4Ajj98PPfpbPxVu2MvHD1hg+O+G7/sfXd0oC7Ra/rbdtjbf4jTPGxbuWdkoUDzewMKeQ+b/bSsOfrfdV3ZdP1X3njm3PZCoiIjKcDMPgE5/4BFOmTOk1CQT4858nA52Xl7j3XqtsyRKwkjtobLTKW1utSWdgAZ/85CeZMmUK73//Sfbvr+LAgQPs37+fa665BtM0aW9vJyMjI951VURkJHN8+Qjpn9mz4Z/+Cbb+PJ+K/K2dEr6+mJc9j/k58+PJoJ0E/oWrkIwNW/m3Z/K5/37YsOHcjKWLFlkzmNoT14iIiAy3GTNmMHHiREzTpK2XcQo9LS9RWAgdHb9mypS3k5bPmdPKBz/4QY4ePUpWVhbz5s3j2muvZeXKlcydO5cpU6bwpz/9aSg/oojIsFKL4Aj0xS/Cd78Lt5fmW2P5FsCaNfmdWv6Stfgldhf1/PO5rqUTooXsf2QrGafzef55+MhHrOMkG2MhIiLilEgkQm1tLXPnzuXDH/5w0td84QvH+OIXZ3DvvedaAsHq1RIOh4GngUC38qoqFzfccAOGYfD73/++235dLpfWCRSRUUUtgiNQbS3s2wdnz3ZeDDf4s3NrCnZt8UvsLhr8WT777t8KTYXQVMjZx7Zyoimfe+89lwSKiIikmxMnTnDw4EF27tzJhg0b2LJlCw0NDUSj0fh6ftbyEqXAq0Bb7LGUvLzN3HbbbaxefUmP5QCFhYVJj33jjTdqnUARGVXUIjgC2Yvhdh0Iv24dlJZ2bhmE7rOE3n8/cCKfylnWZDDPzLaSwCefhC9/2ZnPJCIicj5z5sxh2rRpHDt2jMbGRhobG+NlmZmZfOxjH4stL/EW1hIT53zvey14vV6effZZrHUIu5dfddVVTJo0KX4MW2FhIW63e+g+mIiIA9QiOALttpY46jQQHqyWwepqmHg2ny9O3cqko4VwuJD2H21l87/ls2MH3HknNFj5If94dz6X5ufH32/vV0REJB3Zi7cnk5WVxZtvvslbb72VtPxLX/oSW7ZsoaSkhIqKCm699Vauv/56Fi5ciMvl4otf/CIbNmzg+eefZ+HChfH3aZ1AERmt1CI4Ai1YYCV9DzxgJYH2QPdJk+Dzn7fGELa15cMUazzgayfyufVW6zWTJ8P06XD0aPf3a3kIERFJd4WFhUnH8N14443k5OTQ0tLC9OnTk84uapomb79tTRYzb968TmP+du3axXvf+14WLVpEa2srL730EgAf+MAHmD59+hB9GhER56hFcASyl3G4915ryuv7Yks8/OhHsH07TJtmPV/71XyOH8xn7Vrr+ezZcOAAPPJI8vdreQgREUl3dvfQRJdeeikXXHABx44d48EHH+Tb3/520jGE52tRvOaaa5gxYwZz5szhpptuwufzcc011wzHxxIRGXZqERyB7GUc1q2zunNas4ae2370qPXYdQ2lpiZwuc7/fhERkXRlGAYLFy6Mt9hNmDCBU6dOsWnTJu64445exxB+/OMfZ+7cuT22KNqTwWidQBEZC9QiOEKVlsKrr0Jbm/WYmMT1tIZSYtfP3t4vIiKSzhYtWhT//QMf+ACf/vSn+cQnPsG4ceM6je9LZK8N+Prrr3cr02QwIjIWqUVwFFqzxlpOItkaSiIiIiOd3XWztbWVq6++moyMDLKysgDIy8tL+p5ly5aRkZHB+9//fjo6OnjllVcATQYjImOXWgRHodJSeOYZWLQIMjKsx2eeUaufiIiMDnbXzfe9733d1vbzeDxMnTq107aCgoJ4K2JOTg5erzdepslgRGSsUovgKFVaqsRPRETGHsMwWLRoUacxhH/1V3/VaRbRri2KIiJjkRJBERERGVUSE8FkLX6aDEZERImgiIiIjDJq8RMROT8lgiIiIjKqqMVPROT8NFmMiIiIiIjIGKNEUEREREREZIxRIigiIiIiIjLGKBEUEREREREZY5QIioiIiIiIjDGGaZpOx5AywzD2Tp8+/aIlS5Y4HYqIiAyhnTt3cvTo0X2mac5xOpaRQnWkiMjYkGodOdITwf8F8oA/OR3LecwGDjgdxAik85Y6nbvU6dylZqjP2zzgsGmaVw7hMUaVEVJH6v9b6nTuUqdzlxqdt9SlZR05ohPBkcIwjHrTNL1OxzHS6LylTucudTp3qdF5k1To303qdO5Sp3OXGp231KXrudMYQRERERERkTFGiaCIiIiIiMgYo0RQRERERERkjFEiODwCTgcwQum8pU7nLnU6d6nReZNU6N9N6nTuUqdzlxqdt9Sl5bnTZDEiIiIiIiJjjFoERURERERExhglgkPMMAyP0zGISN8ZhlHhdAwiY4XqSJGRRXXk6KJEcAgZhuEDap2OYyQyDKMs9lPldCwjjWEYvtiPzl0/xf7PrnA6jpHG/rdmGEaZ07HIyKE6MnWqI1Oj+nFgVEf2X7rXj0oEh5BpmkEg7HQcI03sQhM0TTMAuGPPpQ9i56ok9m/Po7vtMkzKDMNoRNc76QfVkalRHZka1Y/ikLSuH5UISjpyA3bFFo49lz4wTTNommZ57KnbNM2QowGNIIZheGJ/IEj/3W6aZoHOn8iwUB2ZAtWPA6M6MmVpXT+OdzoAka5idzltHqDGqVhGqlgf/vLzvlASZTsdwAhmt0p4TNP0Ox2MyGimOnJgVD+mTHVkatK6flSLoKStWLeNkO7a9V/sYlNuGIbL6VhGAt3pHBjTNP2x85ejbmoiw0N1ZGpUP/af6sjUpXv9qERQ0pnPNM1Kp4MYSQzDSBz3EAbScnByGnIbhlEcG8ydrbEjfRebsKI49rQZdVMTGS6qI/tB9eOAqI5MwUioH5UIDqHYl+9N+EcgfWQYRpndhJ6Od1DSmI9z3TdcpOng5HRjmmadaZp1sae6S9w/9YB9p7gg9lzkvFRHpk51ZEpUP6ZIdWTK0r5+NEzTdDoGkU4SphSPYF20S9QloW9iXV1uiT1dmjAwXmTIxO4SR7AmYEi7MRAio4nqyNSofhQnpHv9qERQRERERERkjFHXUBERERERkTFGiaCIiIiIiMgYo0RQRERERERkjFEiKDIKxabJ1sxeIiIiCVQ/ipyjRFBklDEMw401LXbarVcjIiLiFNWPIp0pERQZZUzTtCs5rZEkIiISo/pRpDMlgiJpxjCMKsMwKs7zGtd5FhFeOchhiYiIOEr1o8jgUiIokn5q+vCaW86zgHAx0FtFKCIiMtKofhQZREoERUYZwzA8QB266ykiIhKn+lGks/FOByAillh3lxDgOc/rXECkl5d4TdOsNAyjZTDjExERcYLqR5GhoRZBkTRgGEYZEIp1Z+mtSwtY3V7q+rDb+vOMkxAREUlrqh9Fho4SQZH0sJTe72L2SWxq7ALDMIqxZkUrGeg+RUREHKT6UWSIqGuoSHrYAWSf70V96PbiMU2zMvbaYGy/IiIiI5XqR5EhohZBkTRgmmYA8MS6qviAFbFKrSsfPXSNib13dWwwPFhrJWWfb6ptERGRdKX6UWToGKZpOh2DiPSRYRhlsUpRREREYlQ/ivSfWgRFRog+dHsREREZc1Q/iqRGiaDIyOHl/DOmiYiIjDWqH0VSoK6hIiIiIiIiY4xaBEVERERERMYYJYIiIiIiIiJjjBJBERERERGRMUaJoIiIiIiIyBijRFBERERERGSMUSIoIiIiIiIyxigRFBERERERGWOUCIoMAsMwfIZhVBiGURz73WMYRlXssdGBeNyGYdQahrHDMAxPbFuxYRhmLE7Xed7vi73eY/8+PJGLiMhoovpRJH1pQXmRATIMowwoME2zMmGbG6g1TXOpYRibgRLTNKMOxLXUNM3yhG2NwArTNMPneZ/LNE1/wrZioCjxM4qIiPRG9aNIehvvdAAio0C1aZpG4gbTNMOGYdR0fWGSO4dR0zSDQxpdP8TuhFaZpjkjcbtpmnWxO7jVvVWSIiIiCVQ/iqQxJYIiA2AYhg9IeuFPvGOYsK1uyIMaGC8Q6aEsDHjo4fOKiIjYVD+KpD8lgiKjm7vLXdZs+5fY3U0vVuUV6sOd1+zzlIuIiIwUqh9lzNNkMSIDEKsc3MnKYndDnRY2TbPO/qHz3cxbYuV+wB7bUE8Pnye2PTR0oYqIyGih+lEk/SkRFBm4csMwqhM3nG/WsXRgmmYgNlYj3p0lNmC/3DCMisTXxgbIBzT+QURE+kH1o0gaUyIoMkCmaQaA2sTpsQGvaZrBWCXixrq72G+x6a1d/d0Wm5VtBeBNnB4bq/tKcZf3r+TcHU/784QTpvoujm3XjGgiItJnqh9F0puWjxAZw2KVWBDI1t1MERERi+pHGQvUIigyRsUquSqgFig/z8tFRETGBNWPMlaoRVBERERERGSMcbxF0O6fnfC8KvZY5kxEIiIizlP9KCIiQ8nRRDA2aLi2y+YywzAa0aKcIiIyRql+FBGRoebogvKxWaO6Vmi3x9ZzERERGZNUP4qIyFBzNBHsgTt2J9QTW8izR4Zh/C+QB/xpWCITERGnzAMOm6Z5pdOBOKjP9SOojhQRGUNSqiPTLhG0KzfDMFYYhuEzTTNol8XGRSSOjViUmZk54aqrrrpoKGM6cQLq6+EvFpzhjVO/Z8qZKXjne4fykCIikmDnzp0cPXrU6TAc1Vv9GNs+5HVkR0cHR48e5eDBEzQ1zWHRIsjNtcpaWlp45ZVXWLJkCdOnTx+sQ4qIyHmkWkemVSIYq8Qisa4vzVgLjcbFFvIMJLx+21VXXXXdtm3bhjSugwdh9my44wun+IfmLHLeyGHbhqE9poiInLNs2TJeeOGFMduydb76EYavjvyf//kfli//HLCNr3wFbrvN2r5z506uvPJK7rvvPm6++eZBPaaIiPQs1TrS8VlDu6jHWrwToCD23HE5OdbjseZMxneM53jbcWcDEhGRsSZt6sd3vetd7Nr1IgC//jWUlEB7O+TEKssjR444FZqIiPSD07OGFgPe2COmaYaAW2LPG2PPHTdhArhccPgwZJqZnOSk0yGJiMgols714+OPP05Dw+8AePttqKuD48fPJYLNzc1OhSYiIv3g9KyhdUBdl22BHl7uqLw8KxGcmjuVAxkHaG9vJyMjw+mwRERkFErn+vGTn/wkgUCAhQs9bN+eB8B73gNf+1oWWVlZahEUERkh0q1raNrKy4MjR2D6hOmQZQ2KFxERGWvmz5/P00+388c/5mFXha+/DqtWweTJf6NEUERkhFAi2Ee5uVaLYE5mDmSp64uIiIxNkUiE7OxvJy07efLvVT+KiIwQSgT7yO4amjclD7I0GF5ERMamLVu28MYbyYdGnDlzqepHEZERQolgH9ldQ2dNmwWT4UDTAadDEhERGXbvf//7yc+PJC2bNm2/EkERkREirdYRTGe5udDWBjlZFwOw58gehyMSEek7v9+Py+XC7baWnwuFQlRUVPRa5vf749vC4TAVFRWEQiFKSkooLi6mqKiIcDiMy+WirKys0/GCwSBer5dAIEBzczNFRUWUlJRQXV1NNBqlsbGRyspKotEoHo9nGM+EDNTs2bNZtOgJDh78m25lV121hfp6dQ0VGSy6dstQUotgH+VZE6PhmnAJAG83v+1gNCIyWm3cuJHFixczfvx4Fi9ezMaNGwe8z/LycjweD2VlZfh8PrKzs2lsbOy1LBgM4vF4KC4upri4OP56j8eDx+Nh5cqVFBcXU1FREX+9LRqNEo1GcblcuFwuqqqqKC4uxu12U1ZWRkVFBUuXLsXtdlNfnxbLxUo/tLa2Ul19HR/6UAfjxoFhwMyZ8Mwz8L73vUVLSwttbW1OhykyrHTtlpFIiWAf2Yng5I4LATgQVddQERlcGzduZNWqVezatYv29nZ27drFqlWrBvQHRTgcJhgM4vP54ts8Hg8FBQW9lkWjUTZv3hzfXl5e3uMxysvLqaysjD8PBAIUFxcD4PV6k77H3u7z+airq0v6GklPf/rTn9iwYQNXXnmGjg5YsADe9z4oLT23lmAkkrzrqMhopGu3jFTqGtpHubnWo3nCygibWpscjEZERqK77rqLnTt39li+ffv2pNtvv/12AoHkS8gtWbKEBx54oMd9hkKhpN13KioqqKur67EMYP369SxdupSVK1fGtyXjdrsJh8Px5/YdaKDHrkP2drfbHb/rLCPDvHnzuPzyy3ngge9wxx1fYdeuyTTFqsTcWGXZ3NxMfn6+g1GKDB5du+m2Xdfu0UEtgn1ktwiePWpVckdOaTC8iAyukydP9mv7UNuxYwdVVVVs376917vKYHUpSpVaj0aWqVOnYpomhw8/y+rVh5k9Gw4dssrsRFATxshYomu3jFRqEewjOxE8HbG6vUTfSf0/joiMTb3d/QVYvHgxu3bt6rZ90aJFbNu2LaVjejyeTl1/bPbd5p7K7AkIfD4fPp+PFStW9HiMgU4akJ2dnfJ7Zfi1tbVx2WWX8eKLv2XSJBe5ucRbBO2uoUoEZTTRtTs5XbtHPrUI9lFWFkyeDJEjE5jQPoHj7cedDklERpk1a9b0a3tf2H8QdJ0Q4HxlwWCwU5chl8vV4zECgQCrV69OOUYZWc6cOcPGjRvZtGkfU6bAuHEwf741s3Zi11CRsULXbhmp1CLYR4ZxblH5rLlZnMSZ5n4RGb1KS0sBWLduHbt372bBggWsWbMmvj1V1dXV+P1+wuEw2dnZuFyu+CQDPZWFw2FCoRChUIhIJBL/Y8HeVlNTQzgcjk9B3ts4kWg0yqZNmwiHw/j9/vgsdDIyZWZmcvPNN3PPPY8D3+faa+Gf/9kqU4ugjEW6dstIpUSwH+xF5adeOpWj44/S3t5ORkaG02GJyChSWlo64D8ekultwoBkZT39ceDxeDpNKJBMQUFBp+f2WlVd16sCa2a83rouSfoZN24cc+bMYe/eVwFIHGKUlZVFZmamEkEZc3TtlpFIXUP7ITfXahF0TXRB1pmRbAcAACAASURBVMAG2IqIjFZlZWV9nlY8FApp1rkR6OjRo/z0pz8C4LXX4Mor4Ze/tMpyc3PVNVRkBNK1e+xRItgPdotgzuQcyFLXFxGRZOzFiM93sywcDqub0QgVDAbZsePXjB8PJ07Azp2wZ49Vlpubq/pRZATStXvsUSLYD/YYwbypeUoERUR64fP5ep2kAKwJDwYyY5045+abb+bFF3/Dtddu5cMftrbZS0jk5OSofhQZoXTtHluUCPZDbi60tkL+lAthAuw/vN/pkERERIZdbm4ura2tvOc9v+BjH7Nm1k5cVF5dQ0VE0p8mi+kHey1B16S5APy56c/OBSMiIuKQQ4cO8eUvf5lLLrmCAwdg5szOi8qrRVBEJP0pEewHOxGclmElgnsjex2MRkRExBkNDQ386le/4sUXL+fYMYMVK+DCC62ynJwcWlpaaGtrY/x4/ZkhIpKudIXuh9g6uUxst2q7A0cPOBiNiMj5hUIhSkpKKC4upqioiO3bt7NixQp8Ph+hUIjbb78dn88XLysoKKCsrIxgMEh5eXn8fZFIhKqqqvj043V1dbhcLkKhUK/Tm8vodNVVV/Hqq6/yyivbmD59OdXV58rsReVbWlrIs++giki/+f3++KQs4XC427W2srKS1atXx8f09Xa99/v9NDc3U1RURElJCdXV1USjURobG6muriYQCADQ2NhIVVXV8H5QcYwSwX6w67OOVuuXptYmB6MRETk/j8eDx+Nh5cqVeDweiouLmTFjBi0tLXg8Hrxeb7eyW265BZ/P1+l9ANnZ2USjUcLhMECnxYs1ccDYMmXKFCZNmsTEiaeIRk3AiJfZieCRI0eUCIqkKBgM4vF44gvIl5eXd3tNXV0dRUVF8WUcerveu1yueCLpdrvjawMGAgGCwSA+nw+3201JSUn8uYx+miymH+z67J0Wq5JrPqXB8CIyuDZuhMWLYfx463HjxsE/RnZ2djyZ68rtdiedMS4ajeLz+YhEItTU1MRf43a7CQaDgx+kpLXW1laWLl3KJz95PS0tBg8+aHUN7eiwuoaCZtaWsaWjo4Pq6mrWr1/PmTNnBry/aDTK5s2b48+7JoL2On41NTW97se+3nu93qTlXq+XcDgcv4673e4e6wcZfdQi2A8zZsC4cdDa7ILxED2rBeVFZPBs3AirVp17vmvXueelpYNzjGg0isvl6nENqJ66BAWDQYqLi+NrTGVnZ8fLNEPk2HP06FF+/vOfk5Exl7Nn8zh7Fg4cgEjkXIug/l3IWPKLX/yCz3/+8wAYhsFXv/rVAe2vuLiY9evXs3TpUlauXNmtW2h9fT1VVVXMmDGjx32c73oP51oRbaFQiJUrVw4odhk51CLYD+PGQU4ORI5kMKl9Eq3trU6HJCIjyF13wbJlPf/cfrv1urVr4fhx6xGs7T295667+nbsYDBIMBhk06ZNbNmypVNZfX09wWCQkpISKisrO5XV1NRQWVmpO8TSycyZM2lru4WHHjqNYZg88IC1/dChzl1DRUaLZcuW8eSTTwJw9uxZli1bxoYNGwA4efIkn/70p+Ov/cY3vsHVV1/NT3/6U8D6v7Bs2TKef/55AA4ePNinY+7YsYOqqiq2b9+etGsoWC16XXtl9Ha9743dzV9d/ccOJYL9ZC8qn0UWJznpdDgiMoqcjF1S7roLpk49l+SdHIRLjT3WpKysrFvXT6/Xi8/no7a2FiA+aQDAypUrqaqqiv9hEA6HcblcRCIRwLrjbHcFlLFj06bxfPObC3nnnYsxTYN9+6ztGzeqa6iMPQcOHOj07/3UqVPxibVSlTgWu7a2ttPNuHA4TGNjI3V1dbjd7vi129bb9b43wWBQE8WMMeoa2k+5uVYieEHGBbRMaKG9vZ2MjAynwxKREcBuNenJ4sVWd9AHHrCSwO9/39q+aBFs2zbk4QHW+JDEbp82n89HNBqNdxuqr68HrD9INKnA2LNunfW4dq31b3XNGnjoIfjxj+H++7PIzMxU11AZVbYlXIQnTJjQ6flzzz3X7fVHjhzhggsuAKxW8sTXz5o167zHS5zABeiU0IVCoXjC5vP5WLp0aX8+SlKBQCDe/VSTxYwdahHsp7w8OHIEXBNdkGndDRcRGQxr1liP994LF1wA993XeXsqQqEQ4XCY2trabterUChEfX09NTU11NXVxacqLy4uJhgMEgqF4mWBQIDrr7++U7ehYDCIy+VSN6IxaPdu69FuvbaHL+3fbz1qUXkZKzo6OnjssceSln3ve99Leb/Z2dmEQqH49Xf16tWAdd1dv349oVAIsG7GRSIR/H5/r9d7sP5mDQQChMNh/H5/vJUxGAxSWVlJQUFBr2MOZfRRi2A/2V1DL8vMgSzrjo+6RYnIYLAnhFm3zvpDe8ECKwkcyEQxHo+HHTt29LvM5/N169pkTzfe9XcZexYs6Nx6/S//Ym1fuNB6zMnJUSIoY8LmzZt56623kpZ96UtfSnm/9pIQXfl8vk7XbY/HQ0tLS/x5T9d0sFoVy8rKul2/fT5fp33I2KFEsJ9yc6G5GfKm5McTwfnz5zsdloiMEqWlgzdDqMhQWbPGmtH23nutH5s9UWJubq66hsqY8KEPfQjTNJ0OQyQl6hraT3l5YJqQPfkiyIA9TXucDklERGRYlZbCd75zALf7FAAuF8yfD/acFeoaKiKS/pQI9pO9qPy08XMBeOtw8u4AIiIio1lBwUv83d9Vc+WV8L73wdy51vIRoK6hIiIjgRLBfootj8SUcRcDsC+yz8FoREREnPGRj3yEXbt2MX78P/HlL0N+/rlEMDc3l2g0Sltbm7NBiohIj5QI9pPdIjjx7EUAHDh6wMFoREREnDFhwgQKCwu54YZ2li2DmTOhqckqy83NxTRNTUAhIpLGNFlMP9ktgm3HrIyw6USTg9GIyGhkX1fyp+Q7HIlIzw4ePMgVV1zBu971Xv77v60bpSdPwokTnReVz7PvoIqISFpxvEXQMAxPl+fFhmH4DMOocCqm3tj12ZkWKyOMnI44GI2IjDZNJ5pY/tRylj+1fFBuNIVCIZYuXUplZSV1dXVUVlYSCATi5cFgML6GlP36goICysvL42tM1dXVMWPGDPx+f/x9fr+fkpIS/v3f/52CgoJO+w8GgwOOW9K/fmxubuY3v/kNtbVt3HCDtXTEP/wDtLVZLYL2a0RGs6NHjxKNRodk5lC/309dXV18ndeuKisrO60XaF+/k12P/X5/fLthGAQCAfx+P+Xl5YC1oHwgEIjXBX3Rtf6QkcfRFkHDMHxANVAQe+4BME0zaBiG2zAMj2maISdj7GrSJGuh52NHLsCYbhB9RwvKi8jgsJPAhsMNACx/ajlbb9s6oJZBj8eD1+tl5cqVeDweiouLmTFjBrfccgv19fXU1tZSXV1NVVUVoVAovmB8eXk5brcbsNazikQindancrvdVMRWEX/66ae77V9dAgdmJNSP8+fPp7Gxkeeeux14lksuge9+1yqzE0FNGCOj3bFjx3jiiSfIzMzkwgsvZPbs2cyePZsLL7yQ6dOnYxhGSvsNBoN4PB58Ph9APGFLVFdXR1FRUXzNQfv6nex67HK54tdst9sdX0swEAgQDAbx+Xy43W5KSkriz23RaBSXy9UtvmT1h4wsjrYImqYZBMIJm1YCdmYVBnzd3pQGcnPhyGGDSe2TaG1vdTocERkFEpPAwrxCCvMKaTjcMGgtg4ncbjculwufz0d1dTUA4XC410q8rKyMYDBIOBxO+kdBouzs7HhroqRmJNSPwWCQH//4x7zzjjV79sGDVrfQU6c6dw0VGc3mzJnDtGnTOHXqFI2NjbFW8loefPBBvv3tb/Paa6+ltN9oNMrmzZvjz7smgqFQiOLiYmpqanrdj3099nq9Scu9Xi/hcDjecuh2u7tdv4PBYKeWR6Bf9YekL8e7hnbhAhL7WuY4FUhv8vLgyBHIIotTximnwxGREa5rErj1tq1svW3rkCWDVVVVnZ77/f54hd6bysrKeFejxLvFiewk0W5NlEGTdvXj448/js/n48ILrT8lXnyxhalTYcMGdQ2VscMwDAoLC5OWZWVlMW/evJT2W1xcTDAYZOnSpfj9/m6JVn19PVVVVb12xU+8HveUqHk8HsrKyuIthKFQqMekMZm+1h+SnjRZTAry8mD/fpg2fhqRCRHa29vJyMhwOiwRSXN3/ddd7Dy4s9O2d9rf4eVDL3Py7Ml4Emh3Bd1629Z4gnjpg5dyxcwrmJgxsdP7l8xawgM3PHDeY9fX1xOJRKiuriYcDnfq5llRUUFJSQler7fXlr6ysjKqqqqSdlEKBoNEIhHC4TBbtmw5bzwysh04cID/+I//4Ctf+QrR6Db274ef/OS/gb/m0CHrD+DMzEy1CMqo8eSTT7JkyRKWLFlCe3s7Tz/9NB6Ph8svv5x3v/vd/P73v+/2nsWLF5ORkcHJkyfZtGkT11xzDfPnz6e1tZWpU6ee95g7duwgGAxSXV1NeXl50oTL6/V2uzmX6vU4cXhAX/W1/pD0lG6JYBTIjv3uAjrdSjQMowwoS9g0/8CB4V++ITcXXn4Zcie6IMu642J3gxERSUderzc+3mTp0qUEAoH4XV+Px4Pb7SYQCMTHkCSqq6uLj0Fxu91JW/sSx7LIkOi1foThrSOfeOIJTp8+zdq1a2NbbuSPf9zF1KmfpKlpAqBF5WXsuOiii8jIyKC9vT2+LSsri5kzZ6a8z3A4jNvtxufz4fP5WLFiRaeyxsZG6urqcLvd1NbWdrr+pno9DgaD8R4j4XCYuro6ALZv396pu2hFRQWhUCh+rN7qD0lv6ZYI1gB2e7Qb6NTebZpmAIhPd2cYxrbZs2dfN3zhWeyuofMzcyHL6vqiRFBEzqenlrvErqH2BDFAt+6ig7WchNvtJjs7Oz4ZAVg3tIqKipK+XuP90kKv9SMMXx3Z0dHBY4891mXrf8bKDnHo0BzA6h6qrqEyWnz2s5+N/56RkdHp+cSJE/F6vbz00kuAtcZmWVkZ06dPB6ykMPH1fWkNTJzABejU2hYKheIJm31zb6ASEzn72Pbzuro6fD5fpxj6Wn9IenN0jKBhGMWAN/aIPQNabLa0qNMzovUkLw9On4aczFmQCYcOH3I6JBEZwfKn5HcbEzhYSWAoFKK+vp6ampr4FORut5vi4mLKysoIh8Px5STsMSmhUCj++pKSEhobGwHik8Ukdk8KhUKEw2Fqa2u7TSYgqUvn+nHz5s289ZY1Qcw111wT+wPwPcBHufTSrE6LyqtFUMaKRYsWxX//wAc+EE8CU5WdnU0oFKKuro5AIMDq1asB6zq8fv36eItcOBwmEong9/vPez2ORqMEAgHC4TB+vz9+k89eAqKgoIAZM2b0Kb5k9YeMPMZQrHsyXAzD2Hbdddddt23btmE97hNPwOc+B3/72Fd5fF8VT1/2NLd+4tZhjUFERp+uy0cMdkvgSLZs2TJeeOGFF0zTXOZ0LCPFcNSRGzZsYNKkSdTVfZIdO8bx9a9DRwd85jPw13/914RCIV5//fUhO75IujBNk1deeYXW1lauvvrqUTV3RLIWQUkvqdaR6dY1dESwF5WfNn4uAHuO7HEwGhEZLeyWweVPLQdQEihp79Zbb2XlypVs3XqGEyduZdUqsJdNU9dQGUsMw+CKK65wOowhoda+0UuJYArsRHCKYSWCeyN7HYxGREYTOxm0fxdJN0ePHsU0zfhi2TfffDNnzlzMz34Ghw7BsWNQUGAlgi0tLbS1tTF+vP7cEBFJN7oypyC2PBIZZy4E4OCxgw5GIyKjjRJASWfHjh3jiSeeIDMzk+nTp9PR0cHVV1/Lz34G1dUmX/+6wf791qyhpmnS0tJCnn0HVURE0ka6LSg/Itj1WdtR65fDJw47GI2IiMjwmTNnDtOmTePUqVMcPHiQpqYmGhqstcpefPE3gNUyqEXlRUTSmxLBFEybBhMmwMlma8mI5tOq5EREZGwwDIPCwsJO2+bM2Ud5+aPMn2/Vh4mJoGYOFRFJT0oEU2AYVvfQ6OEsxrWP4+g7R50OSUREZNh0TQQnTXqH2bMPcdNN1rpiTU3E19dVIigikp6UCKbIXlR+cvtkWs1Wp8MREREZNnb30EQHD97I8ePWJGrqGioifWGvfziahcNhQqFQfO3Guro66urqnA4L0GQxKcvLg8OHIcvI4qihFkERERk7DMNg4cKFvPTSSwBkZGTw7/9+JSdOwEMPwbXXqmuoyED5/X7cbjdgJRMVFRWdyisrK1m9enV8fb9QKERJSQnFxcUUFRWxfft2VqxYgc/nw+/309zcTFFRESUlJVRXVxONRmlsbKS6uhqwFpb3er2Ew+FO+wmHw7hcLsrKyuKvKy8v71ReU1PDjh07ej1OZWUl0WgUj8cT/wwulwuPx9Nr7KFQiNtvvx2fzxcvKygooKysrFsskUiEqqoqGhsbqaurw+VyEQqFup27aDRKfX09Pp+vx/OZ+D24XK74d9F1f4n7SvadhUIhfD4fPp+Puro6KioqCAQCqf/DGERKBFOUmws7dsC0jGkcGX+Ejo4Oxo1TA6uIiIwNixYtiieC//M//8OZM29x8GABX/yi/YosJk+erERQxoSNG2HdOti9GxYsgDVroLQ09f0Fg0E8Hk88USkvL+/2mrq6OoqKiuLr/Hk8HjweDytXrsTj8VBcXMyMGTNoaWnB5XLFkxe32x1P6uyEJBqNEo1G44lZ4n7ASpKCwWA8oelabuvtOG63m0Ag0O0954vd4/Hg9Xq7ld1yyy1JY8nOzmbbtm0A+Hy+eItc4nE3bdoUj62n82mf95KSkvj3EAqFaGxs7PQ+e189fWf2/oLBYNqtyajMJUV219AZk2ZAlvUfSEREZKyYM2cON910Ez6fj5KSEt797gs4cADCYXj5Zes1WlRexoKNG2HVKti1C9rbrcdVq6ztqYpGo2zevDn+vGsiGAqFKC4upqamptf9ZGdnEw6H8Xq9Scvt7YFAoNckpby8nMrKyh5jtZOs8x3HbhXrCzv2ZNxud7eWOzsWn8/Hs88+Gy93u90Eg8Fej5XsfIbD4Xjya/N4PBQUFCTdR2/fmb0fu7UwXSgRTFFeHkSjkD05D7LU9UVERMYWwzC44oorOH36NBdeeCGXX57PwYPwpS/B3/yN9Zrc3FzVjzIqLFvW/eeRR6yyb37Tely7Fo4ftx4B7N6DR450f+/5FBcXEwwGWbp0KX6/v1srWn19PVVVVb0mOHYLn9vtTtoKB8S3d23l6srtdveYlCUmS+c7jtvt7pQs9SX2ZKqqqnqMxU4As7Oz49sTb0hFo9FOZZD8fHZtRbR17RZq76un7ywYDFJVVUV1dXXajA20KRFMkb2o/PSJs2EyHGg64GxAIiIiDjhx4gTHjh1j4sQjHDli1Y+HDlllOTk5SgRl1Hv9devxrrtg6lTrEeDAAP803LFjB1VVVWzfvj1p11CwWtq6JoPBYJBgMMimTZvYsmXLwIJI0LX3W01NDeXl5UQikX7tp7fX9xZ7fX09wWCQkpKSbq2TNTU1VFZW9pisJtq0aVOPrZ/Jzmd/9pXsO/P5fGzevJnq6mp1DR0t7EXlp42fA8Cfm/7sXDAiIiIO+djHPkZjYyMPPfQXhMPHmTXLWj7CNNU1VEaPbdu6/9x5p1W2YIH1+MAD0NoK3/++9XzhQusxN7f7e8/HTmh8Ph+1tbWdEpxwOByfDMXtdlNbW9vpvfY4tbKysqTdJ1PRdZIXgJUrV1JdXd3v7o5dW+MS9Ra71+uNnw+g04QrK1eupKqqqlOMdsIZjUbjy9kk09P5tCex6aqnWU57+87SlSaLSZGdCE41rKmy9xze42A0IiIizrnxxhuZNWsWM2dmMHMmnD1rDZ9Q11AZC9asscYE3nuv9ZO4PVVdx5QlJkWhUCjeNdLn87F06dLUD9RHgUCA1atXJy1LHEM3XNxud9KE0ufzEY1GKSgoiCdi4XA4HmOybqE9nU+3243P5+vU9TWxVbTrvnr7ztKVEsEU2V1DM82LAdjbstfBaERERJzx5ptv8tJLL3HddcWsX59FZqa1/dAhq2toS0sL7e3tZGRkOBuoyBCxZwcdzFlDs7OzCYVChEIhIpFIPAkLBoOsX78+Pu4vHA4TiUTw+/3xGTJra2vxer3dEpFoNMqmTZsIh8P4/X6Ki4uTtubZx62pqSEcDseXj7C7NSaWJxvH19fjdD1mT7GHQiHq6+txuVzxeNxud3xMXmKskUiE6upqamtr491M7ZlQ7fOXmLj2dj4rKiqorq6Or/+XnZ2Ny+WKv7/rvnr6ztKZEsEU2S2C405fCMChY4ccjEZERMQZ9tJJDQ1hvvnNK/jWt+CnP4XZs60WQdM0aWlpia8rKDIalZYOLPHrqqexZD6fjx07dsSfezweWlpa4s8Ty7qy1wLsumwC0GkmTI/H0+vkMecr7+044XCYFStWJN1nT7H3Vubz+brFYh832fEjkUinJPN85xPotgZhT/tKt/F/faExgimyuxq/E7UywsMnDjsYjYiIiDMuueQSVq5cyV/9VREAZ87AzTfD9OlaVF5kpCgrKxuWGS3tZRqckKxbaDrsy0lKBFM0fjzMmAEnjlgZYeR0/2ZMEhERGS2ysrJ47rmnmTGjjX374Be/sGZStCdoUCIokt5cLhcul2tI18W2u3QmikajPU6+Mtjq6+sHbTzjQPZVV1eXNkmkuoYOQF4eRA5PYPyM8RxtO+p0OCIiIo7YsGED73rXu7joovEcPAg33GBNmvHxj1stgpo5VCT9DfWkL8nGCfbU7XIoDObnG8i+0qkLqVoEByAvDw4fhkntkzjRccLpcERERByRlZVFa2srU6YcJRI5t5aguoaKiKQvJYIDkJsLR47AFGMKp8adcjocERERR3ziE5/gueeeY+9eL7/6FeTnW2sJqmuoiEj6UtfQAcjLg5degmnjp9E0vomOjo747GkiIiJjyd13383nPvc5DANmzrRaBLOyspg8ebK6hopIUvayF10Xqx+rwuEw0WiUYDBIVlYWs2bNGtKupEoEByAvz2oRvHjSDJgCb+x/g/lz5jsdloiIyLCqr6/nd7/7HVde+UX+z/+xJlPbuRMMw9Ci8iIp8vv98XF14XC423i6yspKVq9eHV/CIBQKUVJSQnFxMUVFRWzfvp0VK1bg8/nw+/00NzdTVFRESUkJ1dXVRKNRGhsbqa6uBqx18bxeL+FwuNN+7HUE7eUYgsEg5eXlncpramrYsWNHr8eprKwkGo12SvrsNf56iz0UCnH77bfj8/niZQUFBZSVlXWLJRKJUFVVRWNjI3V1dbhcLkKhULdzF41Gu0340vV8Jn4Piesldt1fsn2l+v2GQiF8Pl98IftIZIgnozRNc8T+ANuuu+460ynf/a5pgmkuuOdyk/sw+QLmfM9885lnnnEsJhGR0ei6664zgW1mGtQ9I+VnOOvIhoYG87nnnjMrK//XBNP8t38zzfp603zmmWfMyZMnm4ZhmIsWLVL9KNJHmzdvNjdv3hx/XlZW1u01brfbrK2t7bStuLjY3LFjR/y5y+UyTdM0q6urO73PZm9vaWnptK+u+6moqOgUT9fyqqqqPh0nsbzr855iN03r83cta2lpSfq+2tpac+vWrfHPU11d3ak8WRx2vF3PZ1lZWafPvWPHjm7fRbJ9nc/5vt+qqiqzsbGxz/tOtY5UP8YByMsDpjSx29hljbbMg9eufo1VZavYuHGj0+GJiIgMi4ULF3LppZdSVfX3AEydCq+9tpFVq1Zx+vRpTNNk165drFql+lFGp40bYfFia3mxxYut5wMRjUbZvHlz/Hl5eXmncns9vpqaml73k52dTTgcxuv1Ji23twcCgV67IJaXl1NZWdljrHYr3/mO4/P5+rxeoR17Mm63u1vLnR2Lz+fj2WefjZe73W6CwWCvx0p2PsPhMMFgsFNLn8fjoaCgoE/x96a379c+ZrJZVgebEsEBmOBqgtuWw9R2CvMKKcwrhHzgNvjGd7/hdHgiIiLDZtGiRWzY8B0A/vAH+MpX/ghM7/a6devWDXNkIkNr40ZYtQp27YL2dutx1aqBJYPFxcUEg0GWLl2K3+/vNoauvr6eqqqqXhOcaDQa79LY0xg8e3tjY2Ov8bjd7h6TssRk6XzHcbvdnRKgvsSeTFVVVY+x2Alg4lp9ieOUky0Gn+x8hkKhpJ+na7dQe1/BYJAVK1YQDAbx+/2d1kcMBAIEg0ECgQDQ8/cbDAapqqqiurq6zwnzQCgRTFHTiSbWvL4c8hsozCtk621b2Xrb1ngy+No1r9F0osnpMEVERIbcyZMnefzxx7n44gkAvPwy7N+/FviLbq/dvXv3MEcnMnDLlnX/eeQRq+yb30z+HjtfOHKk+3v7YseOHVRVVbF9+/ZuLYI2r9fbLRkMBoMEg0E2bdrEli1b+nawPui62HxNTQ3l5eX9HsfW2+t7i72+vp5gMEhJSUm31smamhoqKyt7TFYTbdq0qcfWz2Tns6/78vl8RCIRfD5fp9ZFeyyg3crn9/uB5N+vz+dj8+bNVFdXD8t6g0oEU9B0oonlTy3nzdZzSWD+lHzyp+SfSwbzYPlTy5UMiojIqDd58mTmzp1Lc/OfcbneYfJku2Rmt9cuWLBgWGMTGWqvv558+4EDqe/TTmh8Ph+1tbWdEpxwOByfDMXtdlNbW9vpvR6PB5/PR1lZWdLuk6noOskLwMqVK6muru53F8aurXGJeovd6/XGzwcQb12zY6mqquoUo51wRqPR+FI2yfR0Pu1JbLpKtq23z7Z9+/b4OXK73Wzfvr3X73c4adZQERERGZBx48Zx8803U1RUxHve8yiVlf/Fo4+CNV6iszVr1gx7fCIDtW1bz2ULFljdQbtauNB6zM3t/f3JdB0nlpgUhUKheNdIn8/H0qVL+7fzFAQC0nidOAAAIABJREFUAVavXp20rL+zZQ4Gt9udNOny+XxEo1EKCgriyVU4HI7HmKxbaE/n027FS+z6mtgqmmxfPcUaDofjj0VFRb1+v8NJiWAK7Ja/5U8tp+FwA8ufWs7W27YCxLclthSKiIiMBU8++STTpk3Dvvl+yy1fYvv2bbz55ptccsklrFu3jtLSUmeDFBlka9ZYYwKTbU9VdnY2oVCIUChEJBKJJ2HBYJD169fHx/2Fw2EikUh8Pb5wOExtbS1er7dbchGNRtm0aRPhcBi/309xcXHS1jz7uDU1NYTD4fjyEXZXxcTyZOP4+nqcrsfsKfZQKER9fT0ulysej9vtjo+zS4w1EolQXV1NbW1tvJupvUSFff4SE9fezmdFRQXV1dX4/X7C4TDZ2dm4XK74+5PtKxwOEwqF4nFFo1Gqqqri3UHtpSfq6uqSfr/DzTCtKaZHJMMwtl133XXXbevvbZZB0nSiiTn/dzlnZ1iJH6AkUERkCCxbtowXXnjhBdM0lzkdy0gx3HXkz3/+c/bu3Utb2+cJhaC2Fv72b+Gee/Zy8cUX8+ijj/Y4zklkpNu4Edatg927rRbCNWtgJN3zsBOfoWYnSnZSGQgE4usTDofBPN5wxN7XY6RaR6pFcADyp+Sz4KWtvPkBqxUQUBIoIiJj0ty5c2lra+PhhxvYvn0hv/+9waxZ4HLNJiMjg7ffftvpEEWGTGnpyEr8uiorK6Ourm7IJyhJTAKHW1+7cg73vpykyWIG6MLp+cx7cSuTmARtsOnGTUoCRURkzLn88suJRqMEgxs4etTA7YacHMjIyOCiiy5SIiiSxlwuFy6Xq9vMoIPJ7tKZKBqN9jr5ymCqr68ftPGMg7mvntTV1Q15sqkWwQHKy4PXXsvn2uxrCe4Pcrr5NLzL6ahERESG38c//nHWr3+H1autrqEnTsAdd8DFF1/Mnj17nA5PRHox1IlNsnGCw9Ed1TaYn284JsjR8hEjQG6utT7M4lmLYTLs/rPWRxIRkbFn7969/OAHPyA/vwOAn/4Uvv51q+ziiy9Wi6CISJpRIjhAeXnQ2grvnrkYgD/s+YPDEYmIiAw/l8vF1VdfzVtv/Ya5c08xfbp1o7S93Ro/+Pbbb9PR0eF0mCIiEpN2iaBhGFWxx+GbQmgA8vKsxwunLALg9UM9rCoqIiIyAOleP06dOhWfz8e3v30bJSX3UlQEHR3Q3Gy1CL7zzjscPnzY6TBFRCQm7RJBoMwwjEYg7HQgfZGbaz1mvnMJAG9F33IwGhERGcVGRP346quvcv/995Mfmzft0CGrRRBQ91ARkTSSjpPF3G6aZp3TQfSV3SLYcWwmRofBwVMHnQ1IRERGq7SvHx977DEuuOAC/vVfP0VmprWtqclqEQTYs2cPXq/XwQhFRMSWjomg2zAMH+AxTdOfWBDrDpPYJWb+gQMHhjW4ruxEsPnIOKa2T6Wlo8XReEREZNTqsX6E9Kgjr7rqKt544w1+97smFi3Kp6kJsrOhpcVKBNUiKCKSPtKua6hpmn7TNINATqzCSywLmKbptX+AHbNnz3Ym0Bi7a+iRI5A9PptTE0/R1tbmaEwiIjL69FY/xsodryOXLFnCSy+9xP79IZqaTPLyICMDcnJyyMzM1BISIiJpJK0SQcMwygzDsBfNaAa6LziSZmbMsCq5w4fhwqwLYTrs37/f6bBERGQUGSn1Y0dHB/fccw+f/rSPgwcN1q6Ff/s3MAxDS0iIiKSZtEoEgXogGPu9IPY8rY0bBzk5ViL4rux3wQUQ/nNaj+MXEZGRZ0TUjzt37iQQCJCX18ahQ/Doo/D881aZvYSEiIikh7RKBE3TDAG3xO56Nsaepz17Ufn5s+bDOPjDn7WWoIiIDJ6RUj9ecsklXHvttbz55s8pKmolJ8eaNRSsCWPUNVREJH2k3WQxpmkGnI6hv/LyrBbByy+5HHZAw74Gp0MSEZFRZiTUjzk5OVx66aX85CfX8/TTT7Nhw600NVllF198MQcOHODs2bNMmDDB2UBFRCS9WgRHKjsRXDh7IQCNRxodjkhERGT4maZJdnY2zc3N3HrrreTnn2sRnDt3LqZpsm/fPmeDFBERQIngoLC7hl48zZoee+/xvQ5HJCIi4oyHH36Y//qvl3n3uyESgWgUTPPcWoIaJygikh6UCA6CvDxobobJGVOYcHYCTWeanA5JRERk2BmGwUc/+lEOHtzNG2/AVVdZiaBhWC2CgMYJioikCSWCgyAvz7rb2dIC05nOMeOY0yGJiIg44vLLL2fLlp8zfnwrhw9bSSCoRVBEJN0oERwEr71mPc6aBcfe9nI2K4uTJ086G5SIiIgDTp06xWOPPUZBwVTeeAP+5m+goQGmTJnCjBkzlAiKiKQJJYIDtHEjPPyw9Xt7O7xz+C9gOjzySNTZwERERBzw4osv8qMf/YjZs00OHoR/+ZdzN0znzp2rrqEiImlCieAArVtnPa5dC8ePw4eunguTj/JQwHQ2MBEREQdcdtlleDweWlv/lSVLTgF0WkJCLYIiIulBieAA7d5tPd51F0ydCqUfsQbDv338iINRiYiIOGPmzJkAvP32nfz931vLKSUuIaEWQRGR9KBEcIAWLLAeH3gAWlvhN/9hJYIXzHnVwahERESc0d7ezpIlS3jjjTdYsmQx2dmdWwRbWlo4ceKEs0GKiIgSwYFas8Z6vPdeuOACeOw7ViI48y/+n4NRiYiIOOPkyZM8/vjj/PCHh5g0CU6cgEcegcWL4e23rwU0c6iISDpQIjhApaXwzDNWt1CAwrmzoH0cZ6f81tnARERE/j979x1fVX0/fvz1udl7QAZkkjAyCJAwREEgbATBKlZF0W9dta0KWr/aLxa3/LTSoq3gqlqsQhWLiyEzIIqEMAIZrBATSAgkIXsn957fHyeBgAkETHIy3s/H4z5u7jnnJu+Lwjvv8xlvAzg5OXH77bfz6afHqa2F6mq9xVJKCixbNgq4Q6aHCiFEByCFYCuYMwfuugs8PSEl2YST2YGzdWeNDksIIYRodyaTiQEDBpCSEt7MFQtkRFAIIToAKQRbSVAQFBTo6wQ9TB6UW5WjabJzqBBCiO4nNzeXurqAZs6GyYigEEJ0AFIItpLgYP05MxN8HXyxuFgoLCw0NCYhhBDCCNu2bcPbu6DJc9bWaTIiKIQQHUCLCkGllGtbB9LZBQXpzxkZEOQeBK6QnpFuaExCCCHaluTHpo0bN44bb2x69+ygoBVSCAohRAfQZCGolJqglLq5/nEL8H/tHFen03hEsL9PfzDBwZ8OGhqTEEKI1iX5sWW8vb0ZMiSVPn3+TGioBQB/f31ztZiYwzI1VAghOoDmRgQLgBFAev2j6fkd4hwfH7C11QvBqMAoAJJPSi9BIYToYiQ/tkBFRQXjxo0jKWkB33+v/6rx29/qm6sFBARw8uRJWUcvhBAGs27qoKZp+4H9jQ7tb+o6cZ7JBIGB+tTQuwMHAZCWl2ZsUEIIIVqV5MeWyc3N5bPPPiMtbT7ffgvXXgt2dvq5wMBAKisrOXv2LD179jQ2UCGE6MaaLAQbU0q5appW0h7BdHbBwfqIYJCHvmDwZLGsgRBCiK5K8mPzevfuzezZs7nppm/Iz7+LU6fAxkY/FxCg7yZ68uRJKQSFEMJALdksZmKbR9FFBAXpI4LOts5Y11pzpuqM0SEJIYRoO5Ifm2Fra0tgYCC1tfpawDON0mHjQlAIIYRxWlIIqjaPoosICtKTXVUVuFhcKNKKjA5JCCFE25H8eAmnT5/m6afvA+CDDyAsDKqr9amhgGwYI4QQBmtJISiruVuoYefQEyegp01PKu0qMZvNhsYkhBCizUh+vIQtW7Zw5kwiAEVFcOSIvnzCy8sLW1tbGREUQgiDyYhgK2rcS9DPyQ/c9DuiQgghuiTJj5dw2223kZcXz6BBXxATox9LTweTyURAQICMCAohhMEuWwhqmvbf9gikK2jcSzCkRwjYQ+rxVENjEkII0TYkP16ah4cHHh4Wrr12AxMm6MfS0/XnhhYSQgghjNOSEcGfUUoNae1AuoLevcHKSi8Ew3qHAXAg44DBUQkhhGgvkh/Py8vLY9q0aTz33FLMZrC3P18IBgYGSiEohBAGa7Z9hFJqI1DY+FCjr6OBfm0VVGdlbQ3+/vrU0HvuHAK74XDOYaPDEkII0YokP7bMyZMn+ctfsli7dgQ1NeDqCvn5+rmAgACys7Mxm81YWVkZG6gQQnRTl+oj+KqmaVuaOqGUim6jeDq9hl6CEX4RAKSfTTc2ICGEEK1N8mMLJCVFsXp1zLnXxcWwfDlMnqwXgmazmZycHPz9/Q2MUgghuq9mp4ZenOSUUv+rlPpUKfWEpmn72z60zqmhl6Cvsy9YILss2+iQhBBCtCLJjy3z2mt6B/kXX4TSUv0Z4OWXpYWEEEJ0BC1aI6iUegDYB/wJ2K+UeqJNo+rEgoLg1CmwmK1wqHEgvzbf6JCEEEK0EcmPzTt8WO+uMX8+ODuDt3fDcWkqL4QQHUFLN4tJ1zRti6ZpP9XfCZU7ns0IDgaLBbKywE25UWoqNTokIYQQbUfyYzPC9D3TeP11KCuD7dv110FB50cEpRAUQgjjtLQQDFFKjVdKBSulxqMvhhdNaNxL0Mfeh1rHWqqqqgyNSQghRJuR/NiMBQv0PXQWLgQXF1ixQj8+fTq4urri6uoqU0OFEMJALSoENU17DxgKvApM0jRtcZtG1Yk17iUY6BoIrpB5ItPQmIQQQrQNyY/NmzMHnnzyAJAM1OHtnQdAr176eeklKIQQxmrpGkFX9DUQnwF7lFJvtWlUnVhAACiljwj29eoLJjiQLr0EhRCiK5L8eGmnT/+NMWP+AAyipOQmvLzMF/QSlBFBIYQwTkunhv4FCAE86x892iyiTs7WVr/bmZkJAwMGAnAw86DBUQkhhGgjkh+bkZOTQ05ODtdddx3wHlVVL+Hl9TmjR+vnZURQCCGMdak+go2tarxdtlJqUxvFg1JqNlAExGia9pe2+jltqaGX4KMh0RAHR88cNTokIYQQbUPyYzM++OADtm7dyqZNm4ABwCRSU8fj5+cJTCIwMJC8vDwqKytxcHAwOFohhOh+Wjoi6F7fI+n/KaVeAVa1RTBKqRgATdM2A0UNrzubhl6Cfb36ApBRlGFoPEIIIdqM5McmWCwW3nvvPcxmc/2RY4Af4Mgrr7yH2Xy+hURWVpZRYQohRLfW0hHBEPQeSQ3OtkEsALcBDXdT04GJ6GsvOpWgIFi1ChytXbCqseJM5RmjQxJCCNE2JD82YdOmTWRmZuLk5MSoUaNISMinsBBgHlu3LiI9/cJegv369TM0XiGE6I5aOiK4t75H0k+apv3E+WTU2tyBgkavO+Vai+BgqKuDnBxwNjtTYCm47HuEEEJ0SpIfmzBy5EgKCws5deoUY8aM4a23HgfghRcWAZCefr6XoGwYI4QQxmjpiOCflFKvoichBfQB2v32nVLqQeDBRocG5OTktHcYl9W4l6CnlSeZ1tI+QgghuqgOkR+hY+XIkpISPvjgAxwcHAgMDOSbb15jwoQwJk58kGeecSU9HcaN8wekqbwQQhilpSOCr2qaNlzTtCmapk0GHmqjeIrQd10D/e7nBVNsNE17V9O0YQ0PYG+vhoZEHUjjXoK9HHthcbFQXFxsaExCCCHaRIfIj9CxcqS/vz+urq5UVlaSnp5Ov34BXH99Od9+uwRr61r27CnAzs4OHx8fKQSFEMIgLW0ov+VSr1vRp+jrLah/3txGP6dN1c92ISMDgj2DwQFSj6caGZIQQog2IPmxaUopIiIiLjh28qQ/KSmR9OxZSmGhB6CvE5SpoUIIYYyWjgi2C03T9gEopSYCRQ2vOxtHR/Dy0kcEB/gMACDxp0SDoxJCCNFZdcb8eHEhuH9/NOvXT+Pxx+uYO1cB0ktQCCGM1NI1gu1G07R3jY6hNTT0EpwePBiSIDVbRgSFEEJcvc6WHxumh5aUlADQo8dZKiqcePBBJ9zc9GsCAwPZtGkTmqahlDIwWiGE6H6uakRQKTWktQPpahp6CQ7po/9RpeWlGRuQEEKINif58TylFOHh4edee3rqyxqTkiAxESor9RHBsrIyWUcvhBAGaHZEUCm1EShs6hQQjUG7onUWwcGwZg34ufqDBbJKpWGuEEJ0BZIfWy4yMpL4+HgArr/eh08/hS++gL/9DeLjz7eQOHnyJO7u7kaGKoQQ3c6lpoa+2tyid6VUdBvF02UEBUFVFeTnWWFXbUduda7RIQkhhGgdkh9byN/fn+nTp7N161aio91QSqOyUp8Cmp4OwcF6U/kTJ04QFRVlZKhCCNHtNDs19BJJLhi9T5K4hIZegpmZ4Kq5UkKJsQEJIYRoFZIfW04pxbBhw3jyySf56KN3cXW9lhde0M+lp+tTQ0F6CQohhBFatFmMUuoB4LfofYsUsBdY3YZxdXqNewl623qTZ5+HxWLBZOpQG7UKIYT4BSQ/tty9997LpEkn8fS04ONjIj0dfH19sba2lhYSQghhgBZXJfXNaf9S3zC3Q/cv6ggaRgQzMsDPxQ9cIOd0jqExCSGEaH2SHy8vMTGRQ4cO4eV1M08/bSIkRB8RtLKyws/PT0YEhRDCAC0tBAuUUk8Abkqp+9EXw4tLcHUFd3d9RLBvz75gBYnHpZegEEJ0MZIfW8hkMvH119m88gr88Y/w3HP68cDAQBkRFEIIA7SoENQ07b/AZk3TVqNPfenwjWw7goZeguF++vbZiRlSCAohRFci+bFlhgwZwpw5c3jjjYcB6NULxozRz0lTeSGEMEaLCsH6NRAT619+Bsgezy3Q0Eswuo9+gzjxlBSCQgjRlUh+bDkrKyuWLp0PwP798M03UFCgF4JZWVlYLBaDIxRCiO6lpVNDj2uathhA0zTp+tpCDSOC3p4+AKyrWEduubSREEKILkTyYwt9/PHHBAdrWFnpPQRnzoQ9e/SpobW1tZw5c8boEIUQoltpaSE4VCl1s1JqiFLqZmBEWwbVVQQFQZmWy9h3YgGoMFUQuDCQtz56y+DIhBBCtBLJjy3k5uaGyWTG27uMykp99C89HdLT0wF9ZHDgwIGsWLHCyDCFEKLbaOkawdeAHsBDQIimaX9q06i6CHe/XLgnlpy6LCK8IojwiqDarZrfx/9eikEhhOgCJD+23I033khOTg45OV48//xRbG1hzZpU/vrXvwJgNptJSUnhzjvvlGJQCCHaQUvXCN6vadp7mqY9pGnaYqWUVDGXkVuey0snY8E7lQivCOLuiSPunjgivCLAGx5LfEymiQohRCcn+fHKTJ06lfj47YSEBNOnD+zYkdXkdYsWLWrnyIQQovtp6dTQh5RSwfVTXzYCIW0ZVGeXW55L7PJY0svOF4HeTt54O3mfKwar3aqJXR4rxaAQQnRukh9bKDMzk+XLl3PmTB/uvtuegAAoKenZ5LWHDx9u5+iEEKL7sW7JRZqmDVNKTQAeBGYDnm0alRBCCNEJSH5sOVdXV/r160diYjqrVnnx4YeQkfEMaWk/vzYsLKz9AxRCiG6m2UJQKfUZoDU+hH6n85/oDXP7tW1onVfDyF/s8lhS81KJXR5L3D1xAOeO+dn6nRspFEII0XlIfrw6Hh4ezJo1i0WLbgf+Q10dPP/8HO68c+3Prl2wYEH7ByiEEN3MpUYEP61vlPsz9Xc/xSU0FIOhL5wvBoFzReC+R/dJESiE6BYapsB3oX/zJD/+AsuXv8jgwRqJiYrw8Dm8/rojr7zyO06fPs2AAQN45plnmDNnjtFhCiFEl9fsGsHmklz9uS1tE07X4u3kzezyOExnI0jNSyU1LxXrOmspAoUQ3UbDmumutCZa8uPV+/rrr9m6dRMhIYpDh+Dhh6FXr5vO7RL697//XYpAIYRoJy3dLEZcpfBAbywfxBHmGYG1xRqtUJMiUAjRLTQUgQ03wrpSMSiuTmhoKH379sXF5QjW1qWA3kswKioKgKSkJCPDE0KIdlFcXExRURGapl3+4jYkhWAbCwoCyr15a2Qcw22HY3Y3k3Mmx+iwhBCiTTUuAhv6qKbmpRLz9xgpBruxyMhIQkNDSUgI47bbVuHtrReCPXv2xNfXVwpBIUS3UFJSwhtvvMHIkXuwsqpFKQ2TqYYJEw61a3HYbCGolBrfblF0YcHB+nPZGW9GB48GG9i4Z6OhMQkhRFu6uAhs3Ec1uya70xeDkh9/mYCAADIyMvjNb35DSIheCII+KpicnGxscEII0Q78/f1Zv346u3cPx2KxARSaZsvWreGMHLmHI0eOtEsclxoR3KuUekApdb9S6uZ2iaYLCgrSnzMyYPLgyQBsO7TNsHiEEKItNVUEXtxHNbsmu7NPE5X8eJVqamp45ZVX2LEjj+uuU7i4wPHj+rmoqChSUlIwm83GBimEEO0gIWFwk8f37h1C37592yWGZncN1TStGHgPQCnlppR6AH277AJgs6ZpJe0SYSfn7Q12dpCZCfcPGA0WSMxJNDosIUQn1xF24iyqKuLQmUP8eORHdh07QHL2T2RVZ1HqnNmlFx5Ifrx6tra2jB8/nkOH8ti1C159FT7/XD8XFRVFVVUVx48fp3///sYGKoQQv5CmaRw/XsimTadISztNSkoiR48OJDe3N+XlEYBNk+8zm62xslLtEmNLG8pfkPSASUopDyTpXZbJpI8KZmSAvY09jpWOZFRmGB2WEKITaxh1A9q8H2lBZcG5Yi8hXS/2sqtyKLXJxWJfduHF1X5Q0Bd+uhb6biSVpvuokhtB3BNdo4+q5McrN3r0aNat+zMwlpwce1xd9bsGjTeMkUJQCNFZnDx5lj17TpKQcJyEBDPp6T6cOBFJXZ074Fn/GIidnSv+/p44OlZhZ3eagoLeNHXXVKkawK5dYm9RIdhYfdL7L5xLesOAra0cV5cSFKSPCAL4WfuRZp+GxWLBZOrCt8yFEG2i8dRL4FyhdbVFlaZp5Ffkczj3MD8e/ZG9PyWSfOonsitzKLXJw2JX0ehiBeUBerFXMBHrUj88LD4EufgxNCSUUSP8GDrUhdBQRXFdLn5Pjz1XDALnisBeG7/Ee2nnLwIvJvmxZSwWC3/4w+9Ys8aB5GTF//0f3H47REREYDKZSEpK4pZbbjE6TCFEJ1JcXIymabi5uaFU64+m5ecXEB+fwc6dZ4iPt+bAgUAKCryxWFzQC70eKOVOSEgVWVk9sbICpU7Tu3ctAwZUcPfdzihVgpdXMddccw2urq707fstx49P/dnPGjJkH3Btq3+GplxxIdhYfdKTJHcZwcHw1Vf61wN7DuRY6TGSjiYxOKzpucFCCNGUi9ffAefaMlyqGNQ0jTPlZzice5j4Y/Hsy9hPSs5PZFXkUGqTj8W28vzFFhOUBEJBfyi4AaviANzM3gS5+DMkqA/XjfBl6FAX+vVTODs3H6u3nTd/j9nO7+NjSSW1/gNEwPI4Fr/b9YrAi0l+bN7evXtZt24dffosIDnZhs2b9Tw5eLADffv2lZ1DhRBXrKSkhA8++AAHBwd69+5Nr1696NWrF717925xcVhQUMj332cSF1fCjh2OHDniQWWlJ2azE+AARNK/fwlHj45DqQo0DdzcyvD0LGbatEJMpqOEhxdx443TCAgIQNM0NE1rNPATdO5nWSwW6uoewsnpOaqq7sJstkKpWjTtXXx81gLr2+KP6Wd+USEoWiYoCHJzoaICRvUbxRf7vmDd3nVSCAohWqypTVjg/HTL2OWxrLxlJXmleexO283+zP2knk4nq/I0pdb5WGyqz38zixUUBUNBBJzth6koCNc6bwKc/RgcGMQ1w7wZOtSF/v0VPXpcfcy/u9sbiOOxxFiqa2DArjieedcb6RfevYWGhjJz5kx27PgWb+8YsrL8Ltg59ODBg8YGKITodPz9/XF1dWXlylHs2xeD2WyFlZWZmJh9zJ69jVmzZjFgwADOnCli27aTbN5cwXff2XLqlDNVVT2xWE5jsQQSFHSYzMzb67+rhrV1LS4u5Qwa9BN2dmlERZ3grbecGT9+GHV1dRQXV+Lm5oe1dRAw5IKYlFLNFqCbNm0iMzMTpe4lKmoJzs7OxMfHYzabefTRdW37h9WIFILtoGHn0BMn4IahN/DEvifYeXynsUEJITqN5nbiBH2NYMO5wW83urlktobCECgYDAV9UYV9cKn1xd+xN1EBgQwf6snQX+nFXq9e0AYzaQC9GLzlFr1o7QprAsUv5+npiaenJ0ePzuKuu+6ioGDRuUJw4MCBrF69moqKChwdHY0NVAjRaSilWL16/AU7cZrN1iQkjCA5OZz/9/+SKCnZj6fn9+TnP9LonRpWVrX4+JhwcdnOkCEn+M1v1nLPPROwsyvh7NlcfH196dkzBoi54GdaW1vT4yrvlk6ZMsXwZvIghWC7aOglmJkJkyeHYao2kVqeamhMQoiOr8ZcQ/KZZL5M/JLMgszLv6HUF8fvXsLfFM7AAH+GRrsTM92FAQMUgYFgZdX2MTdFCkBxseLiYhISEvDx8WH//gt7CWqaRmpqKsOGDTM2SCFEh1dZWc3Klel8/302338/rplrnKmrG4C7ezpRUbX07PkVkycPws1Nw2RKIiysL5GRkcAA4IZG77SnV6+unb+uuBBUSrnWfxmiaZr0QWiBxr0ElVJ41HiQY8kxNCYhRMdSVVdF0pkkth7eypZDWzlwJpU8lYNmVd9TrcoJTI4XrAmEC3fiPPFiHAGLu3bS6sgkP7bcqlWrqK11ZNGiOfTpA2fP6scb7xwqhaAQorGamhoSElL4178K2LnTxJEjgzGb3YHw+sel3tsD6EFt7RCsra0bTdkMaeOoO7YrKgSVUreg74J2HHAHJNG1QO/eYG19fufQPo592GO7h8qqShzsHYwNTgjR7iprKzlw5gDbjmxj66GtHMhNIU+dRjNZ6i9wg5wFrsYjAAAgAElEQVRhkHMH5ETjawlhRL8gRo6vY8HR8U3uxGm78n0CuuBOnJ2F5McrM3HiRA4dOszp0xVMmqTYvl3PhaGhoTg4OMiGMUJ0czU1tXz+eToffVRKYqILJSVQWWmLk9MBKivn1O++D/b22YSEFHP33W786U/eNN124Xw7Bhubpnv3dVdXOiK4DygC0jVN+6kN4umSPv1UX3/zyivw9dfgPXUCuOxhy94tzBg1w+jwhBD12qJJe3lNOYmnE9l+bDtbD23lYF4KeZwBU/3agAoPODUccu6GnGh61vRjaN/eTJrowajf2TJ4MDg0ul909OG/8a/cp362E+f99xxrtZjFVZH8eAWCg4M5cuQIVlbH+eGHfkRFweHDEBZmha/vYyQl7TY6RCFEO6mtrWPjxjS2b89gx44DHDkSRWHhSPSpmjpr6woGDDiKnd0Zxo9/nz/+8Wb8/X2oqfHBZOqFyWTi2Wc/oLr6/p99f0/P1cAd7feBOpErKgTrk5skuCuwYgXceef51ykpkFL0K3jgVTYnbZZCUIgOojWatJdWl+pFX9p24g7HkZSXTB55oOqLvrIekDMCTg2FnBjcK/sRHerNhPFujLrPjpgYcHW99M/48M0Z8DAsz3sMTbPFduX73H/PMZYuHXXF8YrWI/nxytTW1tK/f38GDQogIeH8ryIpKQAvc/bs7wyLTQjRdsxmM9u3p/HFF6dYs6YHJ0/2wmz2BMKAMEymcK65JpuKimP07OmJre0hxo4t5J57puDrO4SLd+a0tbUFYMOGDVRXPwBUo9T9aJotUA38k48/Dm3fD9mJXM0awQeAoUAfTdOmtH5IXcuiRfrziy/C/Pnw+uuw8MVI0BR7T+41NjghBHB1TdqLq4rZf3o/O9J2EHckjqT8ZPK1PGhYdlDqBadG1E/xjMG5NIzBIR7EjnNl9Fw7hg3jqlszfPjmDF4tHwHQJRuzd1aSH1uupKSEjz76iLS0Bc2c/wN5eXl4eXm1c2RCiAa/tEl7XZ2Zb7/N4MMPi0lIcKSiIouzZ73o2fMn8vNvAixAHe7uJQQEFDBvni29e5/BYilkxIgR9X//+7XoZzW9C6c98PAVx92dXM2uoQmapr2nlHJr9Wi6oMOH9ef588HZWX9euNAZCkJJI83Y4IQQzTZpj/l7DPse3Ye3kzcFlQXsy9nHD+k/EHckjuT8ZM5y9vw3KfaGnJF60XdqKA5FYQwM9mDsWEeuv92eYcP0tcKtSXbi7JAkP7aQh4cHc+fO5fnnm9vKNozk5B3Exsa2a1xCiPMamrSvW3cDe/YMwWKxRqlaYmOPs3lz2AXFocViYd++NFavTic+PoX9+0dRWBgJnB+Ns7Hpgbt7MlOmZBMaupbHH5+KUlWcPVuEj0+v+pYxAe3/QbuxqykEH1JKpaH/l5W5G5cRFqZPdXn9db0IXLJEP25d0I98r03GBidEN3e5Ju0BrwXgqBwpouj8m4p84dQofYpnzlBsz0YSHujMmDEOjP6VPcOH6y1j2qovn+jQJD+2kMlkIiQkBHf3UxQWNnWX5DBJSUlSCAphIH9/f9avn87u3ed38NU0W7ZuDScmZj/R0cVs2tST06d7UlfXE+gL9CcsLBelAggO1ndJDA4+zp13OnD//ZOBWCorR2Jvb19fSLrierk1EaLNXE0huArYQxvtt6qUelXTtKeUUg9qmvZuW/yM9rRggb5GcOFC/dEgzN2dZLc6snOz8fP2My5AIbqpljZpr6myg11/hhNjsMqLYkCAPaNG2XP9DL3o698fTCaDP4zoKCQ/XoG8vDyeesrMn/7083POzv8gKcnS/kEJIc5RSl3QoL2xxMRoEhMbrqvDxaWMoUNzGD26CBeXSoYMSWHy5Mn1Vw+84L0ODrJjfkfR4kJQKTUEKAZi6h8htM0dzweVUrOB37bB9253c+boz4sW6SODHh7w5puQqoWQnAZrE9by4PQHjQ1SiG5E0zRS81JZcWAF6WfTL3u9m8mfZ25/hPHXeBMZCbLztLiY5Merk5ycTHX1DlxdF2KxKMrKoF8/eO45+Oc/j5GUVGF0iEJ0W/v3Z7F4cRoWy9hmrtB4++0jREd7UV5+EDc3N6Kjo+tH+a5tz1DFL9BsIaiUegvYi74V9lb0JAf6Hc9C2q4D4wOapn3eTEwPAo2rpgE5OR2/MfucOfpjwgQoKdG/3pEyhZfTXua7w99JIShEGyutLmXLT1v4PPFz1h1bR6GlUD+R5w9OFZds0n70L1e3g6joujpifqyPq1PlyGHDhtGzZ09eey2Vvn192b///O5J8fFRvP/++/W9wmTIXYi2VlNTxz//mczq1RkkJCRSXv4wZvM44OINWHRK1fLAA/3r/37KFO7O6lIjgsWapv2z4YWmaT8ppfoAk4Dj9cmvLYQopSYCMZqm/aXxifqpMOemwyiltvXq1au5WxUdTnS0PhpYWwvXhV8HNXDgzAGjwxKiy9E0jeTcZNYeXctn+z/jQMEBLMoC1XaQPhqO3QZpU/Fz8WDa7GI+rJzYZJP2Xhu/lF05RVM6XH6sj6NT5UgXFxcCAwNxctpFdvaFtXNUVBTl5eVkZGQQEtJWdbUQ3Vt6+lmeeuoE69a5U1ERgN6aYQh2dr7ccssWrrvOn7//vZT09Kk/e++QIXsxmWTkr7O7VCGY0PCFUuoW9Luce+p3RPsUaJNE15DclFKTlFITNU3b3BY/xwjR0VBdre8kGhVlhUuFCycsJ4wOS4guoaS6hM3pm/ky+UvWHl1LQV2BfuJMABz7A6TdjMq6hmuGmbn1TidmzFD07w/gTMxH2/l9fOzPmrQvfleKQNEkyY+tJDMzkzlzRrBkiQPPPAPr1sGePXohCJCUlCSFoBCtxGLR2LQpmTfeSCUhIZv8/EeAaEDD2bmM8PBs3nrLj9DQMPLzexIQEMCSJQNwcnqOqqq7MJutUKoWTXsXH5+1wHqDP5H4pS5VCJ4bC9Y07b9KqbfRF8EDXHXyqZ+6crF0TdM2158rqJ/6cpa2m15jiOho/Xn/foiKAn9bfw6rwzL1RYiroGkaSblJrDu2jv8e+C/78vdhwQJVtpA+EtLmQNp0XLSezJihuPm3dkyaBG5NbOz/u7u9gTgeS4ylugYG7IrjmXe9z63xFeIikh9bydatWzl0aAbgwUsvgabBO+/AnXdGAnohOGvWLGODFKITy8kp5U9/Os5XXzlRXBwERAFRXHfdCvr338XNN/sycaINNTV59OnTh549XQBwd3dnw4YNZGZmotS9REUtwdnZmfj4eMxmM48+us7QzyVax6UKwX8qpW5Dv/O5D/1uZ0n9ubPNv+3SLrPT2R6gYfeGUOCdq/05HdGAAeDgoBeCd98NUd5RHCo7xJ4jexgRPsLo8ITo8IqritmcvplvDn/DmsNrOFtb/0/R6d6Qdj8cmwMnr6NfaA2zZzswc6mJ4cPBqrlWZY387m5vbrlFXyMoawLFZUh+bCUuLg/y7beOgF4EAjz0ELi4OBMSEkJSUpKB0QnROSUkHOeDD7azalUEZ89Go0/51LC3r2D06DR+8xszLi6uhIR4EhnZ0LA9+Gffp+km7aIruVQh+BR60okBHgImKqWe4vzdztWtHYymafuUUg8qpQrQ11nsa+2fYSQrK30ksGG73ev7X89n+z5j/f71UgiKLim3PBe4+sJK0zQOnjnI+rT1rE5azd7cvedH/Y7HQNoLkDYLmyofxo6t45Y/2TN9OgQEXN3WnlIAihaS/NhKlizRi8AXX4T/+R8IqO8lvWgRDBw4UApBIVqgtLSaZ589xqef2pOba01dXTAeHtvRtGAGD95Dnz6eXHPNbgYO7MENN9xQPwstyuiwRQfQbCGoadp79V9uaTimlHJDXwzfZttcdoXeSJcSHQ2ffqrf+ZwxfAaP7HuEXem7jA5LiFbX0KcPuKBH3+UUVRWx6fgm1h1dxzeHv+FsTf0AS44PpM2FY/dB1kh6epq56SYbZr1gxfjx4Oh4NW1Rhbhykh9bz+HDGqCYPx+cnaFvX0hL09fS33RTFGvXrqW6uho7OzujQxWiQ8nKOsVzzx1m/Xp7Tp26hoZefba2RUyalICvbyGjRn3F7bffjpubGxBuaLyiY7qi35w0TSsGPldK7W2jeLq86Gh9/UNGBvTpE4xVmRWHLIcMjkqI1tW4WTtwrjVDU8Wgpmkknk5kfdp6vkr9ij2n99SP+tnA8Sg4tgDS7kCV+zJoUDWzH7BnxgwYPNgGpdr7kwnRNMmPVyc0tJajR215/XWYPx+Cg/VCMCxM3zDGbDZz6NAhhgwZYnSoQhiqttbM4sVpfPxxNSdPllNWZoWrqwsVFUF4eZ3A1fUIM2ak88gjUwgNHQmMNDpk0Qlc1S10TdN+au1AuovGG8b06QOedZ6cVqeNDUqIVtS4CIzwigC4oE+ft5M3hZWFbErfxLpj6/S1ftUNo3494dhsSHsQssZib6sxZYripnnWTJsGPj72Bn4yIS5P8uOVWbjQmrlzYeFC/dFgwYILdw6VQlB0FcXFxWiahpubW33z9eZlZBSxZEkKK1d6kZcXAgwAwN4+Ez+/Xdx+ewYzZlzL2LFjgD5omnbZ7ylEYzKXqp1FRelrBffvh5tvhlCnUHaZdlFWWYazg7PR4Qnxi1xcBF7coD1qWRQBLgHsP7MfCxZUlTVaWjikzYO0B6DMl4CAam6+2ZYbb1Rcfz3Y2hr8oYQQbWbChDMo9b9o2vPoe+CcYOjQb5g27Q84O/fD1taW5ORko8MUotWUlJTwwQcfsG7dDezZMwSLxRqlaomNPc7GjQP48MMMvv76ONu2maiqiqe2dgFQhrV1Af37ZzJ7dg7PPz8TCKKyshIHB4dz31uKQHGlpBBsZw4O+pSX/fv11zF+MezK3cWGfRu4ZdQtxgYnxC/QVBHYMBU07p64c+dyi/MhYRIcmoeWPQkTJq69to5fPWfLjBnQv7+dTPkUohsoLi7m/fffZ+DAg7i5Pcj3368BvmDv3od49NHj/PvfoYSHh8uGMaJL8ff3Z/366ezePezcMU2zZevWcKytLeidYUKwsspm1KiDhIUt5+9/vxM7O2fy8024uZ0fHW9cBApxNaQQNEB0NGytbzc8YeAElm1dxtbkrVIIiu6hMAznA+8zc0IvZs40MWUKuLvLsJ8Q3U1xcTFms5mZM2disVhISjpOTc1YqqvT+PbbCiCUqKgotm3bZnSoQrQapRQJCYObO0tYWCoLF7rz61/7kpt7GyaTCVtbvQdSz5492y9Q0S1IF3MDDBkCp05Bbi5MGTYF6mBvtuwvIDq34qpiRgeMxoTp3JrA3PLcCzeOyR3AN7PjKMr245NPTNx2G7i7Gx25EMIIqampFBcXY2Njg52dHbfe+iP33vsDgwbVUFkZweHDR4iKiiIrK4vCwkKjwxXiF8vNrSQ2NhWLpflxmJUra7j1Vi+sra3o3bs3vr6+MuVTtBkZETRAw4YxiYkwebIT9qX2pJvSL/0mITogs8XM+rT1/CP+H2xM34iyKLTDIdDLTCqp59pH6EVgBCzfxIyl0qtPCAFTp05FKcWuXXoLJX//UwD07n2KxMRobG37ntswJjk5meuvv96wWIX4JXbuPMXcuSWkp/cDIoDmmrTXyMZIol3JiKABGv6ON6wT9FW+FNgUGBeQEFeooLKAxTsXE/pGKDeuvJHNSdtg6zS0vx2Dz9KwWf495EaQmpdKal4qXkTA8jj8PRyNDl0I0YFERESc+1rTYP/+IWiaPvqxf7/VBTuHCtGZaJrGhx8m0L//Xxk1yof09H5YWRUxduwm+vTZ0OR7PD1Xt3OUoruTQtAAnp4QFHS+EAz3DMfsaCb9jIwKio5tX84+7vvqPnov7s3/bvpfTiSVwGdPYvlrCdY713DnrD4kJMC/lvrB8jh9FDA3grzX4qDcm1dflXmgQojz/P39cXV1BUAp2L59DLm5kSxZos+e8fPzw93dXQpB0Wnk5VUxfvwhnJwOce+9w6mpceHaa79jx45s6up68NhjFWRk3ICT07+wsqoDNJSqAd7k448lR4r2JVNDDRIdfb4QHNlnJOuPr2dtwloemfGIsYEJcZEacw2fp37OP+L/wa7sXZjMJiz7+0HCy2hnbsHDo46Hn7bmd7+DXr309wwbBuDNC3+N49gxCA/2ZsECmDPHyE8ihOholFKEh4cTHx8PgJ9fJmlpfZk3j/rdgxVRUVFSCIoO74cfTnP77WVkZfUBwjGZypk+fQfjxtnQv38p11yjJ8hZs2ZhsVjQNI2DBw9SVlbGyJEjsbJ62NgPILolKQQNEh0NX30FZWUwLWYazx5/lh3HdvAIUgiKjiGrJIt39rzDO3veIa8yD6siO/hxKtrBN6EylIiIOv64CObMsca+iT7vc+bAnDmyHlAIcWmRkZHnCsHw8GJSUpxJTITMTJg1S28s/8knn0izbNHhaJrG11/vYt68QjIzpwA+WFkVMmZMIn/9qzfR0dcDTa9tVUoxeHBzu4cK0T5kaqhBoqP19RAHD8LQsKGockVibiK55blGhya6MU3T2JaxjdmfzSb49WBe+u4l8g/Uwb+fwPxGMWr3OmZMDGHLFkhOtubee2myCBRCiJby9/dn8uTJuLu7c8cdwQC89Rb86leQlqYXgsXFxZw8edLYQIWol5dXxeTJqbi67uammwZhY5PDyJHfsXHjSSoqnFm6tBeDBoUbHaYQlyUjggZpvGHMddeZcK5y5rj7cWKXx17QiFuI9lBWU8a/D/ybpQlLSclLwbrWGnN8KOx9Ca3wVhwdzdz/iBWPPAJ9+xodrRCiK1FKMWzYMFJTUwkIKMTOzo+qqlrAgT17uGDDmMDAQGODFd3a1q253H13IdnZfYEITKYCRo7cwtSppVxzTTWTJun/f4aHSxEoOgcpBA3i7w89euiFYG55LjXuNVisLOf6r0kxKNrDkfwjLEtYxoeJH1JaU4pNvj18PxnLoTehuh+BgWbmL4R777XCzc3oaIUQXZWNjQ333Xcfe/fupbq6J5Mnv8OqVbeRkADTpkUCeiE4ffp0gyMV3Y2maaxdG89DDymys4cB3lhbF3P99fv46qvrcHGZicViwWSSSXai85FC0CBK6dNDd6fozbarraqJ8NK30ZZiULQls8XM2mNreXP3m2xK34RJM0GKC+x6jLpTL4HFkVHXazz2GMycaYWVldERCyG6i0GDBvHDD+sYOnQoy5ZBQgK4u7sTEBAgG8aIdnX2bDWPPHKQNWtqKSvLwcWlP8OHb2PevP7ExJRRWuqEvb1e/EkRKDorKQQN1D86ly0VsWh5qUR4RRB3TxwAsctjpRgUrS6/Ip/3973PW3veIrM4E7sqO/ghBC3xebTSOdjYwJy5JubNg+ho2ZBBCNG+cnJy+OSTTxg+/DbuuMOOgABYswY+/nglhYWFrFixggMHDrBgwQLmyBbEoo3o0z8LyM7uBwzHZMqlX78j3HHHambOvJGYmACjQxSi1UghaJDc8ly+8ohFczpfBDYUfHH3xEkxKJrVsKFQS/+f2HNqD2/ufpP/JP+HanM1dqccYccE6tJeh9qB9PSy8PvHTTz0EPj6tmXkQgjRPA8PD0JDQ6muPssXXwQwf341L764gblzzxd9KSkp3HnnnQBSDIpW9fHHB1iwoJqTJ/Xpn7a2pUyYkMrq1cOxt/8NxcXFuMkaCdHFSCFoIHt7oMboKERnkluuTyUGLnmDoKquilUpq3gz4U12Z+/G2mKNtt8Rdj2AufBFqHMncpA+/fP2202y86cQwnD29vb86le/YvPmzUAae/a4s2nTgiavXbRokRSC4hcrKKhh4cLdLF9uobJyDUotYPDgHfz61x4MHnwSd3f3c9M/pQgUXZEUggbxdvJmx31x+D0dSyrnR/7g/NRQ8iDuCRkNFLqGIjA1LxWgydHiE8UneHvP2/xz3z/Jq8jDscIRtgVgTnoWqu5BYcWMWYr582HMGIW05BJCdDTDhg3j1lvt+O47B3JzRwCDgRUXXHP48GFDYhNdw7Ztecyde5asrH7AaKyszhAdvYepU9/k8cd/j6enJzDI6DCFaHNSCBqol6s3MQfj2Ddo5LliEPTNYsiFAbsGSBEogAuLwIs3Fdp691aSc5NZmrCUr458haZpOJxwhG3XU5u1GGpG4ORs4f55Jh5+GEJDDf4wQgjRjLS0ND755BOGDHmUVasccHCYR2VlFRcXgmFhYcYEKDq19947xIsvltVP//TC1raUmTMz+fe/I7BYHiI/Px8PDw+jwxSi3UghaLARkd6krPyOqtsCSEUf6aESWA7PvPuMobGJjuHiIvDikePA1wOpMddgb7HHtNuRuh/vwFz1AlT7EhCi8eij8JvfmHB1NfiDCCHEZfTq1Ytx48Zx9OhRvLy86NfPmZ07BwA2QO256xYsaHrKqOieiouL0TSNp59O4f33vamu7oOd3U/cd18uL700nFde+YFly0opKzuFUr+mb9/9TJ6cR9++qcTGxtZP/3SUPpWi25H9bg0WHQ1VZ/15PmQ5dsV2UA3UwsfvfCzrH0STRaC3kzfeTt7E3RNHhFcENeYaKLGm6o2FsDkfit/luut8+fJLOHpUMW8eUgQKIToFJycnxo4di7v7CSyWEdx6qyNgT0jIrHNb9D/11FOSH8UFSkpKuO++LSxbNorq6n6ANdXV/Vi2bBSentb85S+xlJdfw4wZZfztb6s4ejSapUunMG/ePIYMGWJ0+EIYRgpBg0VH688RQXdz4sUTjLGMAVcIu16mvYgrUNUfG3Ufc+fakZgIW7fCrFlID0AhRKdjNpsZMWIEZ86cYfr0XgA89dQqSktLsbOzo6ZGdlkTF/L392fTpgnNnv/1rxMpLfVk8eIbmTZt3Lnj0v9PdHfyN8BgAwfqv6zv369vIHP/qPsBeHvz2wZHJjqChpG/QLfAc2sCc8tzL9w4JjeM//WO4+RhHz74AAYPNjpqIYS4eikpKfzrX/9iyZIyYmLA0xMyM8HR0ZExY8awYcMGo0MUHYxSitLS5nb1VCxe3AMnJxsGDBjAgAEDULJTmhCAFIKGs7eHiAhITNRfz544G5Wv2JAuiU5ARlEGD37zICeKT0Cdzbli8HwRGIHtyn/xl2e98fExOlohhPjlQkNDmT17Nrm5+ykrg08+0Xj5Zf3clClTSE1N5eTJk8YGKTqMujqNKVNSLnlNQIA0gReiKVIIdgDR0fqIIICDgwOBNYFkmbIoryk3NjBhmKq6Kl7Y/gLhS8NZf2Q9Vlvd4I00yI0gNS+V1LxUwnpEwPI46oqHGx2uEEK0GicnJyIjIwkMPAXAzp1V585NmTIFgI0bNxoSm+hY3ngjHTu7UjZujATMTV7j7FzcvkEJ0YlIIdgBDBkCOTlw5oz+elrfaWhWGp/u/tTYwIQh1h5dS+SySJ7d9izWadbU/G0WVrtOQmkALI/DiwjCekQwsyAOyr0JD5e/xkKIrqW0tJSxY6MIC9P4/nsHpk+HvXshMjISPz8/mR7azZ08WcbAgbuZP78PFoszkZH78fb+vyavDQl5p52jE6LzkN8gO4CGDWMaRgV/O/W3UAMf/fiRcUGJdvdT4U/MXDmTGStnkHc6D5b7U/efzVDyGcOHu/DqqwrKvcl7LY7Df4rjL8/qPSZlF3UhRFdz9OhRVq9eTUxMNYmJsG4d7NyprwWbPHkymzdvxmxuegRIdF2apvHaa18QGnqAlJSh9O59iNde28D//M8WzOYP8fR8BC+vXJSy4OiYDszhlVekMbwQzZFCsANo2Lm4oRAcPHAw9qftSShKQNM04wIT7aKytpLntz1PxLIINhzdgO12R8oXP4bViZ+wtx/Bu+/Cd9/Bk0/CJ59AZLA3VlXeREbqr2UXdSFEVxMeHs5DDz2EtfVqlNqKtTXMm6dvsObk9ACFhYXs2bPH6DBFO/r002z8/Lbx5JOzCAjYxnPPrSE7O4InnpjGH//4R/Lz88nP/zubNuWwY8ePlJQEoWkrmDZtmtGhC9FhSUP5DsDdHfr0OV8IKqWIdonmR9sfOZR7iAifCGMDFG1mzdE1zPt2HumF6bhnuVP02QAc61ZRUxvAHXfAkiVcsAnMnDlS+Akhuj5HR0ccHR2xs+tNQcG4c8dTUiAl5VpgDhs2bOCaa64xLEbRPvLzqxk69DgnToQDvlx77XfMneuPh0clmqahlDq3C6hSisGydbYQLSYjgh1E4w1jAO4cficA78a9a1BEoi2lF6Zz48obuXHljRTkFsByF2pWLIOSXfj4+LN+PaxYgewEKoTotnJycti8uenNsBwcXpB1gt3A888fwNtb48SJCOzti/j3vzPZuXMcDz54F7fddpu0gRDiF5JCsIOIjoa0NCgt1V/fMe0OyIc1h9cYG5hoVZW1lTy37Tkilkaw6dgmHL93pOiVG3A4nU119e089RQkJyumTjU6UiGEMFZmZiaZmQ5NnquqCiY+Pp6ioqJ2jkq0h7S00/Tr9zHPPTcYk6mYa6/dwjPPvEP//vkAWFlZSREoRCuQQrCDKK7f3djDQ18D8e23nviW+ZJuSaeyttLY4ESr+ObIN0Qui+T57c/jku1C9WJfbBLiwPwJgwa5sG+f4pVXwNHR6EiFEMJ40dHRhIU1fS44uAqz2cyWLVvaNyjRpsrL65gzZzP9+lk4cSKZsWPXUFjoxs6dE5g371FGjBhhdIhCdCmGF4JKqZiLXs9WSk1USj1pVEztbcUKWLxY/9ps1tdA3HknhFjuQ7PS+CbpG2MDFL/I8YLjzFgxg5n/mUlxQTHqIxvKl8/DpioNTRvO0qXwww8wSDY2E0I00t3zo52dHU8/3fSvKc89Z4erq6tMD+1C/vznI7i41LBy5UScncu5665gJk06QF2dfjPcUe6SCtHqDC0ElVITgVWNXscAaJq2GSi6OAl2VYsW6c8vvqhPDaUxKq0AACAASURBVH3xRf119g+PQy18+P2HxgUnrlplbSXPxj1L5LJIthzfglu8GwUv9cet4CcqK//MrFnWHDqk+P3vwcrK6GiFEB2J5Efd0KFHePTRJAAaZgI++STcfbc1EyZMYMOGDbK7did36FAhXl4ZvPzyADTNnnHjDlNQ0Jd3332A3//+93h4eBgdohBdlqGFYH1CS2906DagYcJ/OjCx3YMywOHD+vP8+eDsrD8DZGV4YJ1lzc7cncYFJ66Ypml8feRrIpZF8MJ3L+CZ60nVazZYxb8Hlh9xdfXjm29g1Sro3dvoaIUQHZHkR11eXh6FhdnY2mpomobJBLt36+emTJnCiRMnOHLkiLFBiquiaRrz539FZKSJ/Hw/nJwyePzxZdxzzy5sbBRWVlZSBArRxgyfGnoRd6Cg0eseRgXSnhrWQLz+OpSV6S0D9OOKSLtISmxKOHb2mHEBihY7XnCcGStnMOs/sygvKsfmExsK3p2ECzkUFc3m8cf1qb8zZhgdqRCik+mW+TEj4zr+/e+p1NQoQGGxwLZt8NFHMHnyZACZHtoJbdhwGE/PjbzxxgF69NjHF1+kUVYWzBNP3MKvf/1ro8MTotvoaIXgJSmlHlRK7Wl4AENzcnKMDusXW7BAf164EFxc4Jlnzh+/dcitAPzr+38ZE5xokYraCp6Je4bIZZHEHY/Da58XeS840qN0F9XVy+nf34mEBMVf/6qP+gohRGvrijnylVf0X1Malk7ccYd+/JlnoE+fPvTr108KwU4kM7MMP790pk7tR1HRWMLC/Hn44e8ICqoCoFevXrIWUIh21KaFYH1SuvhxqeksRYBn/dfuwNnGJzVNe1fTtGEND2Bvr1692ij69jNnDnzyCURG6msgbGzg44/143Onz4Wz8EXSF0aHKZqgaRpfHf6KiKURvPjdi/gW+FL5Wg3m7x/HzuY4ZWUxvP46xMdDTLdY0SOEaInWzo/QNXPkxUsn3nhDf33ihP48ZcoUtm3bRlVVlTEBihaxWDTmzEkhONiOU6dCcHYu5LvvKkhN/Q2zZs0iKirK6BCF6Jas2/Kba5p2pd3QPwWG1X8dAmxu3Yg6rjlz9Mfbb8PvfgdDhujHAwMDcT/rzhH3I1TVVWFvbW9soOKctII0Hl3/KOvT1uNr8sXhUwdOpfnj47mLM2d8mTkT3nwTAgKMjlQI0dFIfry84uJiQkLsOXbMjtdf14vBt9/Wz4WG6s9TpkzhzTff5IcffmDChAnGBSuatWtXBtOnF1NQMBio4brrvmTmzKMMG/YISimGNPzCI4Rod0bvGjobGFb/jKZp++qPTwSKGl53JzNn6s9ffXX+2JheY7BYWdh0dJMxQYkLVNRWsHDrQiKXRbL9p+34Jflx+rkyepatpK5uB9bWvnzxhf7fUIpAIcTVkPwIJSUlREWtAX6+dOKWWw4CMG7cOGxsbGR6aAdUVVXNzJmfc+21n1FUVMns2ZsoLTWxevW1TJo0EXt7ubEthNGM3jX0c03TPDRN+7zRsXc1Tdt8FXdLu4TevWHECPjyy/PH/mfc/0CdtJEwmqZpfHn4SyKWRvDSjpcILA2k4tUKKrZOxcMtl6ysmTzyiCI1FW66yehohRCdmeRH6N27N6Gh8dx883/x8spFKQtgITg4nfT0gyxalIOzszOjR4+WQrCDefTRIzg5VfPNN7OxsxvP009v4YEHNJydrfHx8SEmJgbV0A9ECGGYTrVZTHcxaxYkJEB2tv56yvgpqEzFtqxt5Jbnkluea2yAXdDl/lyPnT3GDStu4Fef/gpzhRm3L9xIX1xLqE8ShYX/JCjIgfh4xRtvgKtrOwYuhBBd1ObNmzl48CCDBiXzhz+8xbPPvsigQUnk5PQmNXU4//iHL2azPj304MGDdPaNcbqC7dvzcHTM4h//GIDF4sTcuUepqBjG+PGjCG2YzyuE6DCkEOyAGkaTvv5af3Z0dKQvfSm0KmT0B6OJXR4rxWAryi3PJXZ5bJN/rhW1Ffx5658Z+NZAdmTsIORoCFkLT+FR/Bx2dsfJyRnI4sV64T58uEEfQAghuqApU6bw3nvvXXBs0KCDODuXMW2aM6dPK3bu1K8D2LhxoxFhCqC6uo6ZM3cybpwzlZV+ODiksGDB2yxZ0gOTSZ/CK4WgEB2PFIIdUHg49O174TrBiRH6ZnLHCo6RmpcqxWAraSgCU/NSL/hz1TSNLw59QfjScF7e8TJ9q/tStbiK/DVBBPqfISNjPrGxVqSkwB//CNZtuu2SEEJ0T/7+/rg2mmYRGprOxImPMHZsGvb28PnnMGjQIHx8fGR6qEG++GIfPXsu4ZtvKvH23st//3uCnBx/wsPd0DTN6PCEEJcgv752QErpo4JvvAHFxVBtncsG2w1QDRFeEQDnipa4e+LwdvI2OOLOqXER2PjPddQHo/B38Wdb5jaC7IPwWutFakImkZHrOXRoIo6Ois8+g9mz9f9WQggh2oZSivDwcOLj4wGwsbFmyZK/4enZi0mT4L//hSVLTEyaNIlvv/0Wi8WCyST3uNtDcnIh48cXk5cXBgxgypTnefDBkdx882gA7rrrLmMDFEJclvxr2UHNmgW1tfDpGr1YSS9NJ8Lr/7N373FR1un/x183eEZlQEUt8zBaKWAaomkntUat7OAWZOm22ZbQYb+bW/vVdLNtt1YX9lvZ7lYLu7X5KymTamutrZxSO7iaOFqJWsmUmYdAcUDBVOD+/XEzI4cBFYGZgffz8eAxzH3fM1wMw33NdX9Osay8dSUrb11JbI9YtQyehppFYNXXdXvhdj7c8SFn7zybHfN20Cl/KjEx+9myZQKpqQZbt0JysopAEZHmEBcX5/u+vLycQ4ci6dULunUz6dABdu+GLl26sG/fPtq1a0d8fDxZWVkBjLhlKyszueyyTQwd2pWCgv707LmPjRuPMG/e1ZSVlVFWVhboEEXkJKlFMEiNGQPd+ubzv7njKW5/vFjxtv6tvHWlr5BRy+Cp8VcE+ntdt3fcwZCE/7I1ZzTx8dZMrmPGBDh4EZFWpk+fPkyZMoX8/HwiIyM54ww4duwbVqwIZ+fOvrz0UhbPPPMMYBWKubm5TJ8+HYBp06YFMvSQVlRUhGmaJCXt5f33BwDtgGOEhR2komI4cJjJkz/gqafi6dcvGtO8RDOBioQYtQgGqfBwmDgRDh0MdCStl8Eg3G47CxeCy6UiUEQkEAzDYNiwYUyYMIFRo0YREdGJuLiN7NrVl2++gT/8Id3v4xYsWNDMkbYsxcXFTJz4Fe+/PxhoDxhAOyoquhETk8c33xxi4sQ8du/eDaAiUCQEqRAMYjdfG0PFP1fSt2P1bqBVW7QoQK2BpygmIob3f/Y+vTv3rvt1zY/lEvdKcj+N4YEHoG3bQEctIiLeFr+MjLEYBixYAFu2fADUnrZ527ZtzR9gC9KnTx9crvP97tu/vx9HjhRy1113MUZXSUVClrqGBjGHAzqZMVz23UpeateXLVhFC1BZrMC5a89VEXiKthRsIeXfKew5tAeOhvuKQe8+8mNh8S2sPBijcYAiIkHk2LFj/Otf/2LUqFGMG+fgvfeOAV2AJGB9tWMHDx4ciBBbjNzcQsrLo/3uKy8PZ9CgQYSHhzdzVCLSmNQiGMQ6doRJk2DFv2J4fNgTkI9vmQMA/gMP3f9QYIMMIUfKjvDwqocZ/rfhbM7fzPBvh8OTTsiP9b2uPYiFxStpX3aDikARkSDToUMH7rjjDi6//HJ69for+/ZdwdChPwDJtY6dN29e8wfYApimyX33rWHo0Ais7qC1GcYxFYEiLYAKwSB33XWwaxeMiruLpy94mvZF7aEA+BHOTzlfA+FP0ifffcL5Gefzu9W/4/z251PxZAVbX/oKSi6FxSsZ3C2W2B6xrLtrJZTEcOyYFr4VEQlGPXv2JCwsjNmzLyEz8+fcc09PYAB2ezLh4eEYhsFll12m/NgAO3fuJjb2jzzxxIV06LCbsLC1fo+Linq1mSMTkaagQjDIXX01hIVZM1be9bO7+O6R71iTsgY+hY0/bmRrwdZAhxjUin4s4q7ld3HxPy+m6HARwzYP49M5nxLb7yqGDt0HhEFJDNcdWMnypJW8mGF1sx0yRP8aIiLBatOmTezcuZOEhJ/icrUlPBxuvPEVysrKmDlzJp988gl79+4NdJgho6LCZN68f9O//3ds29adxMRnefnlrVRUjKF//7cIDy8DTMLDy2jbNpMXX7QFOmQRaQT6tBvkunWDSy6BN96w7sdExDDmvDFM7jYZyuCRVY8ENsAg9vrW14l9OpZMVyZj24/lwKMHcL/r5rbbnGzd+hJffdWRu++2jk17KAZ7zxgequxpqx5FIiLBq6ioiIKCAr74ooTMTLj55kNcf72179e//jVHjx7lySefDGyQIWLduu/o2tXNwoWTMYxYrrsukhtuKKBDhzaYpsmHH57H/Pl/4OGHf8+qVWs5ejSFK6+8MtBhi0gjUCEYAqZMgc2bIS/v+LaHfv0Q5MDSLUv51vNtwGILRrsP7ub6pddz/SvX0yWsC3Fr4lg9dzUXj7qayy/fwz//eTlDhxp89hk89RQsWQJxcdaSHXFx1n31KBIRCV6XXnopP//5zxk6dDdQwMcfH+K226BNG/jJT85m1KgnePrppykqKgp0qEGrvLyCG274kNGje1NSMpCYmELy8jrzr3/dyOWXX86oUaOA4+s4OhwOzRAq0sKoEAwB111n3XpbBQFGjRrFGHMMFeUVLPxwYWACCzIVZgV/y/kbQ54awn+2/4cJYRNwz3Wza/0uHnzwHb76ain//ncEjzwCq1ZB//7W46ZNswrtsjLrVkWgiEhw865Zd/bZ/Rk9uj3fftuL3FwoL4fcXFi37l6KiyeTkZER4EiD08aNXxET8zGvvXYphmEyYsQrzJ27hIiIQgBGjhxJVFQUcHwdx4suukgTxIi0MCoEQ8CAAXDeedY4wap+e99vYRM8t/E59hzcE5jggsS2fdsY+/xY7nrrLs7tci4D/jOAFQ+t4Lqrk/jZz75jwYJJtGlj8Mkn8OCD1lVjEREJXbt37+bxxx9n166OfvdHRPyBRYsWceTIkWaOLHgdO3aM++9/hoSE1/B4ipk6NYeSkrasWnUVNlsk5eXlgQ5RRJqRCsEQcd118MknUFBwfNvEiRMZsn8IZRVlPPbfxwIXXAAdLT/K71f/nmF/G0Zufi6Tj01mw70bOJB3gKeeeo8dO7JYtCiCGTNg40a44IJARywiIo0hJiaGIUOGsHu3/yt7hw/3Y8+ePbzwwgvNHFlwevfdzURGfs3jj8/AMO7m2ms/5PbbD9ChA3Tu3JkZM2bQs2fPQIcpIs1IhWCImDIFKipg+fLj2wzDYP4v5sNmeGrdUxQeLgxcgAGwZucazs84n9+u+i2XdL+E6JeieesPb/GzW25l7tztzJ49ge3bITsbnn0WunQJdMQiItJY2rRpw7XXXsvgwf7XuhsyxOD888/nT3/6U6tu6Tp8+Ecuv3w5V1xxLocPx2K3/8i330Zw//3X8sUXX1BSUhLoEEUkQFQIhojzz4foaLj3XqtbY3w8ZGVBcnIyZ35zJj9W/MiTa58kvySf/JL8QIfbpIqPFHPPW/dw8XMXc/DHg1xTfA0f3P0BZZ4ysrNXUlT0HPfeG8EFF8Dnn8MNNwQ6YhERaSoXXui/6+fYsQYPPPAAX331FW9UHWTfirz55gZ69FjLBx9cDRhcdtkKPvroR/r2DefCCy/krrvuonPnzoEOU0QCRIVgiHjpJSgshIMHjw+Gnz4dXnmlDXNvnwvb4LFPHmPs82MZv3h8iy0G39j2BrFPxfJMzjNM6T0FnoblTyznF7/4BX/5y1Z++ctxLF8O//d/sGIF9OkT6IhFRKQpvfWW1aIVE2PN/typk7V99Wq44YYbGDhwIH/84x8xTTOAUTavkpISZsz4Lddd9ymlpRdw3XXf8vHHP5CcnMe///0mpmkSFhZGx47+x1eKSOugQjBELFhg3T7yiFUMPvLI8e233XYbXb7sQkl5Cdv2bWNLwZYWVwzuObiHpFeSmLJ0CpHtIpm8ZzKvp75OpzadeP/9j2nb9s9ce21HIiNh3Tq4/34I07tbRKRFKyoq4ocfrNkt8/Ks2Z9/+MHat20bhIeH8+tf/5r169ezatWqwAXajLKyPuLMM//O4sX/C+zjH//I4bXX+nLRRWdy3XXXcdNNN/lmXRWR1k0flUPEtm3W7axZ0Lmzdevdfsg8RIfrOgAQ2yOW2B6xLaYYrDAryNyQyZCnhrD8q+X8tNdP2b9wP//5x3+YO3cuWVmfMWvWhTz+ONx9N+TkWN1oRUSk5SsuLiY62ppFbdEiOHQInnjC2hcdfZjVq+HWW28lJiaGtLS0AEba9A4c8DBy5FKmTx9NUdEsEhKOkpExksLCdfz3v/8FoHfv3kRGRgY4UhEJFioEQ8TgwdZtzUQ3aFg+4xePp4ACYnvEsvLWlay8dWWLKAa37dvGuOfHkbo8lfhu8Vz25WW8eOeL9OrRi3XrPuWMMxZw0UXt2bMH/v1va3F4b5cgERFp+c444wxGjXICMH++NSnYQw9Z+0pLy7njjiO0bduRe++9l3fffZdBgwbRpk0b4uPjycrKCmDkjevZZ98jJuZ7cnKmAmH85jeHycmJZubMSQwfPpxBgwYFOkQRCUIqBEPEvHnWbbVEF5HPoaTxbCnY4isCYyJiiImICelisOqSEJvzNzMzZiZb527l/Vfe59FHH2X58vU89FAC//M/cNll8MUXcPXVgY5aRESam9PppKzs/3H99a/So0c+hlFBly7FREQcxOFYyfbt7fnHP6BHjx4A5OXlUV5eTm5uLtOnTw/5YrCgoIAJEx7gjjtGU14+iF699vPHP77KgAFZlJQcwjAMHA6HloUQEb+0rHaImDbNul2wwOoOWl5uFUF7I2FXQf2PDSVrdq5h5r9nsqVgC9cMuIbDrx3m72/8ndGjR/Pss8/idseSkGCNk/zrX63uoBrqICLSOk2aNInY2Fiee+45zjtvM2AttVReHk7fvj3xeKwLp926Pev38QsWLGCaN8GGENM0WbJkKampayktHUDfvp/w7ruXM3hwNwoKxrN06VIOHjyoGUFFpF5qEQwh06bB5s3WYPif/xw+fjeG58fVbvnLL7G6i24p2AIF+FoKg1m1JSGOHOQe2z2s+sUq1qxYw6JFi3jvvY/5619jueYa6N3bGgt4zz0qAkVEWrs+ffrQtWtX3/2wMBg69GymT5/JpEmwbx98+aX/dYS2eQfgh5Dvv99FbOxibrllMqWli+jWbSzz5++juHgTYLV+3n333fTu3TvAkYpIsFMhGKJ+9ztrmuxFf7C6gbYvau8rBn1FoAkRZRFEd4wOdLj1qrokxC3n3kK/t/rx1KynGDVqFF988QWXXnovo0aF88wz1mygn34KcXGBjlpERIKBYRgMGTKk2rZLL72Up56yhlVcc00pZ57pf3jEYO8A/BBgmiYLFrxE377FbNs2A8OI4NFHK8jPH06fPj1YtWoVhw8fBiBM02aLyEnQmSJE9ekDv/qVtaj8zm0xPDH8CciHLQVbrCIwH3gfSnqXcOfyO6utnxQsi85XXRIiumM0v+j4C5b9fBmfr/+cv//977z77gpefdXOBRdAcbG1LuD//R+0bx/oyEVEJJjEVbk6OHDgQHr27MlPf1qIYWxn1apDPPJIot/HzfMOwA9y27fnMXjwIn7zm2swzcGEhX3Ns89+zN13FxEWBpdffjl33XWX1gUUkVOiQjCEzZ4N3bvD//4v3HnLXTx9wdO0L2oPBdBvdT/ar29Pzy978uzGZ3nwgwcBfN1Gm2MCmboKzppLQvwy7pe0X9yev8z5CxMmTGDLli1cccUdTJxoMHu2NRHM55+Dw9Gk4YqISIjq06cPU6ZMweFwcPPNNxMWFsYZZ0Tzpz8dorg4hq++msqFF7pp2/Y74BhhYVuAmykuLg506PUqLy/n8cefYMiQWXz99XkMGeLh3XfhwIHelJR8zhtvvAFA27Zt6dKlS4CjFZFQo8liQlhkpDUI/pe/hHfegbt+dhc33GCNg4iJiOGdd95h8tWT6ZPShwUfL6BT205kbc6yWgyB8YvHN9n4QW/BCdXHKH6570tSlqfw4Y4PGdt3LEO/G8oz054hMjKSl156ialTp/LqqwYpKXDkCPzjH9Z4SI0FFBGRuhiGwbBhw3z3d+/ezTvvvMOdd07l888hLc2komKAb39FxRAgi7vv/il9+vTh6iCcenrz5i1cddVqdu4cCvyKjh1vZ+XKhcTEgGF05sorr9SagCJyWtQiGOJSU2HgQKt1sLwc3/IRAFdccQWZGZl8/7fv6VPahwdXPuhbaqIpl5aoOlmN92d8X/w9j6x+hPP+dh6f//A5vxn6G/Y/sZ+/PvxXkpOT2bJlC5Mn38TttxskJ8OgQbBpE9x+u4pAERE5NW3atKG0tJSDBw+ycOExDKPU73Ht2/+OqVOnkpOT08wR1u3YsWPMmvVXhg4NY+fOuwgLu4yFC0tZu/ZXvPzyS2zebM2OOnDgQLp37x7gaEUklKlFMMS1awcLF8KNN8L/+39w223V999+++1s2bGFxwsfh0741hsEfMVazZZBb2FYX0thXcdULQJje8QC1rjFQX8exJHyI9xw7g3EbIxhYfJCevfuzZtvvsk111zD2rXw05/CN9/Ab34Dv/0ttG3bKC+RiIi0MjExMdx9992+SVMqKsL9Hnf0qJ2+fWOYPHkya9euZcCAAX6Pay7r129gypQV7N59P9CWjh2/Z9OmPpxzTicqKmLZvv0rbDZbQGMUkZZDLYItQFISjBplLTZfWuOiZ35JPu/0egd6cFKLzp/MGMK6jqlZBK68daXvZxwpP0JM+xg2PLqBZ9Kf4fbbbyc3N5crr7yG3/8eLr7YWhZj1Sp49FEVgSIicnrCwsKoqKhg3bp1tGvnv2tJ27YG//nPfzh27BgXXXQRQ4YMoU2bNsTHxzfrYvOHDx9mzpwHGDUqm927H2DQoEPcfPPXrF6dz6ZNr3D06FHCwsK4/vrrOeuss5otLhFp2VQItgCGAX/6E+zaBQMGQJs2EB9vzSh6KgpKCmp16axZDPrr9llz7cK6Cs78I/nsmrCL7P9kk5mZSWFhJGPHWq1/U6fCZ5/BJZc04gsjIiKtWmFhIe+++y5Hj5p+9x89CoMGDeYXv/gFe/bsYdu2bZSXl5Obm8v06dObpBjMysoiPj7eV3DOn/8wgwffSHr6aMLCIrnzzk/46qsosrLOJiamG9999x379+9v9DhERFQIthDff2/d5udbYwVzc2H6dHC+UX/Ln3e9wdjusVz78rX1jiGsWex5jxn3/Dhe3/o6uw/uPmGcAwcO5OKLL+HFF2HYMNi8GV58EZYssSa/ERERaSzdu3dnypQpdO++D4CYGGsN3pjKUQ29e5uMGQOvvLLK7+MXLFjQqPFkZWUxfXohubk5lJcfIzd3A48+ei/fffc6bdpcwwUX2Lnrri5s3WpN6tavXz/uvfdeLQ4vIk0i4IWgYRgJNe6nVd6mBCai0OTNVY88AgcPWrfe7d5WOQqoveh8IbAVXt36Ku4D7lpdOr3Hb87fzLjnx/nt9rl131bufOtOjpYdJbJ9ZJ0FZ/ui9rx5/WpmzYzhllusQvCzz6yCVUREqlN+bBxDhw7lkks+Ao5fLM2v7OzSvr2bzZsr+PLL54CBtR67bdu2RoujqKiIX/2qLfALoANgAO2BKAyjlM8/D2fNmhvJy8tj+fLlHDlyBLCWhhARaQoBLQQNw3AAy2psTjEMIw9wByCkkOXNVbNmQefO1m3V7TERMZz733NrLzr/EtADTMx6xxAOfWYoW/dtrfMYgOjwaC768iLfz6hWcObD0b+PwDEmhmXLrHGAq1ZB//7N/EKJiIQA5cfGY5ombdq8wvXXv0qPHvkYRgU9euRz9tlfcckli3n++e8ID+8GbAC2A8eAL4CbKS8vZ8qUKXz44YeYplmrW6e/rqP+jvn66695+umn2b//J3XE2I5+/axB/hMnTuSOO+6gffv2TfWSiIgAAZ411DRNp2EYNRPaTNM0swMSUAgbPNjqDrpokVUEPvGEtf3cc48f89D9DzE9ZTrcWrlhsXXTrl07jnK03ucPN8IpN8vrPeb7nd9T4iyha3lXin8CW7C6tpA/EBY/iFnyM9r2hDVrrMltRETEP+XHxrNixQrWrFnDHXfEct551tILpmliGAamGUZycn8efDCf7dtjAO8YhXggixEjEvn44wW88cYbDBgwgG+++cb3vN5xhADTpk0DvF0/lwMvA4PJzd3G9Ol/Av4NxAL+Zy+F9rz00nPcfvvtREREEBER0eivg4hITQHvGuqH3TAMh2EYswMdSCiZN8+6nT8funSxFpoHayzEwYPW99OmTWNJ5hLOXXsuYS+EEdc/jiWZS9j5yE7sne11dukM2xfGyJyRdDrUqc5jwveHk31NNvnf5PPTn7wNi7+G/Fjra/EaKJnBkCH5bNqkIlBEpIGUHxtg0qRJfPfdd3Tt2tW3zTAMzj33XB5++GH27AG3u4ffx+7YcR9ffvkdGRkZ7Nq1C7gZq7XweKthamoql112GRdeeCEzZrwHZGEVkm0qbxdjdb+ZX2eM4eHlTJgwoVF+XxGRkxV06wiappkOYBjGBMMwHKZpOr37KsdFVB0bce6ePXuaO8SgVHkxkgULrO6ggwfDhRfCc8/BpZfCW2/BGWdYxaD3ymVV/73zv/Sc05MtWIUe4OvSWbG4AuM8g/OPnM8ngz7xe4z5gskNf74BgNWrL4ISmNNrJampsKR3DPPnQ1hYLzp3bp7XQ0SkpakvP1ZuV46sg2EYDBkyhHXr1vm2eRdj79y5iIqKrn4ft28fnHlmJ8aOTeHo0Qig6qB2q9Xwu5T6nwAAIABJREFU0KH7KSgAsFNW5r/rJ5Tx+ONlLFjwH/btq31M//5O+va9oiG/mohIgzVpIVjHgHZ3zeRV4/jCyq4v+wF71f2maWYCmVWOX9W7d++xjRhySJs27XhB6HXDDdY6g6NHw9tvW8tK+OMdQ/jl6C+rdOkEFkNc/zjWrFkDwOARg/0eM6T/EACKi2HrVmvXg7+K8Y1XnD//+HhFEZHWrrHzIyhHnkhcXJyvEBw1ahTjx1sXNPfu3Qv4LwTBJCHBwOUqo3oRWNVjbN58/Hj/whk8eAXl5bczbFgPNm8eTXl5OOHh5fTv7+Qvf6nrcSIiTadJC8HKpHQqcjg+CH4gkNG4EbU+kybBRx/B5Mlw0UVwzz3w5pvHWw3nzTtePPodQ1gC87z9Tn3HZMOtnwPtYfHTUJLBnXcmM3s2ZGRARYV1bM3xioMHN9dvLSIS3JQfm1+fPn2YMmUKhw4dYvTo0YSHh1NWVsaKFSvo0qUXBw/WXsOoa9divv++I/v2tTvh83ftepji4g517t+xYwcLFiygf/9DrFv3B8CaEfSee+4hUusniUgABHrW0CQgsfIW0zRdwI2V9/Mq78tpGj4c1q6Frl1h4UJrUpmqaw16Jz3zO4ZwyZIaXUmnQclr1ri/xSuhZCyQxaxZP+Gxx+DKK48vXVFzvGKVelJEROqh/Nj4DMNg2LBhXHTRRYSHW5O2hIeHM2bMGM4//2W/jxk79m22bSvn8ceXUXdrn8lTT73Cli2FdO1a7PeIrl0PctlllzFhwgRiY2N92y+99FIVgSISMAEtBE3TzDZNM6rqLGimaWZWbk8PZGwtzVlnWUUZ1F5r8A9/qHrkNNoc2YZRWg5sBqr3NfWtV/hADAf3xvieIzIStm+Hl1+GBx+0FoiPi7Mmq4mLs+77GZooIiJ+KD82D8Mw2LdvH273o7WWl7j++leZNs2gU6eOzJqVRJcudRV5xVx++TC6d+9O//5/83vMkCHPc8455zBw4EDOOusspkyZgsPhYMyYMU3564mI1MswzdDtl24YxqqxY8eOXbVqVaBDCQlt2lgtgQcPWmsNHjp0vDi86CKIioLly2s/7rbboG1b2LgR1q+3ttV8jvBwKCtrvt9FRFqXcePGsXr16tWmaY4LdCyhQjny5JmmyaJFiyguPl7sxcbGUl5eTufOnbnqqqsYM+YvfPrpvbUee+21S3nttSTefvttXC4XGzacw9q1l7NvX3e6d9+H3f4Sv/3tOVx55ZXN+SuJSCvS0BwZjMtHSBPxjtFbtMgq4Lxj97p1swpEbxFYs8Xwn/+EZcuswq9bN//PofF/IiISqryzinq1bduWiRMn0r17d6Kjo1mxYgW7d/+f31bDCRMKCA8P55prrmHGjBmkpnblnnue4be/fYRZs/7Bu+/OUBEoIkEp6JaPkKYzb541JnD+fOvL689/trptelsMZ82i2myf4eGwfz8YhjWe0N9zaPyfiIiEsqqzinrH7jkcDt/+HTt28Nhjj/kWpQcYPHgwU6f+wne/X79+hIWFkZOTU+15RESCkVoEW5Fp0+ofu1dXi+HgwVYReDLPISIiEoq8s4rWNXYvLCyMoUOH+u63bduWK66ovfbfiZ5HRCRYqEWwlfG31qBXXS2GNVv76nsOERGRUOSdVbQ+/loNG/I8IiLBQIWg+HiLuwUL/K8zKCIi0prVXItQRCSUqRCUatTaJyIi4p9a+0SkJdEYQRERERERkVZGhaCIiIiIiEgro0JQRERERESklVEhKCIiIiIi0sqoEBQREREREWllVAiKiIiIiIi0MioERUREREREWhkVgiIiIiIiIq2MCkEREREREZFWRoWgiIiIiIhIK6NCUEREREREpJVRISgiIiIiItLKqBAUERERERFpZQzTNAMdQ4MZhvF9ZGTkmcOHDw90KCIi0oQ2bdpEUVHRLtM0+wQ6llChHCki0jo0NEeGeiG4EegBbA90LJV6A3sCHcRJUqxNI5RihdCKV7E2jVCJdRBQYZpm30AHEiqCLEeGyvsMQitWCK14FWvTCKVYIbTiDZVYG5QjQ7oQDDaGYeSYppkY6DhOhmJtGqEUK4RWvIq1aShWaQ6h9LcLpVghtOJVrE0jlGKF0Iq3pceqMYIiIiIiIiKtjApBERERERGRVkaFoIiIiIiISCujQrBxZQY6gFOgWJtGKMUKoRWvYm0ailWaQyj97UIpVgiteBVr0wilWCG04m3RsWqyGBERERERkVZGLYIiIiIiIiKtjArBBjIMI6GefWmVtynNF5FIy2IYxuw6ticZhuGoa3+g1BOvzgfS6ihHijStUMqRyo/BS4VgAxiG4QCW1XNIimEYeYC7mUKqk2EYKZVfaXXsD6oTxknEGzQnjcrXzREKr+1JxBo0ryv4/scm+NmeAGCaphPw1PdhsznVFW+lYDof1Pt3DrL37IliDar3rBynHNk0lB+bjnJk01F+bBqNlSNVCDZA5T9YfW/amaZpDqw8LmAq//mcpmlmAvbK+1X3B9UJ40TxVgqKk0ZlbMmVr11CzdcumF7bE8VaKShe15MwFfBUfu8G/L1Hgk1QnA8q1fl3Dqb3bKUTvSdD5T3b6ihHNj7lx6ajHBlQQXEuqBRK+REaKUeqEGwa9iC5amDn+EnAXXm/qmA7YZwoXgiSk4Zpmk7TNFMr79pN03TVOCRoXtuTiBWC5HUF64RbTxw2oLDK/W7NEFK9ThAvBM/5AOr/OwfNe7bSid6TQfOelVMWLP8ToZQjlR+biHJk01F+bFKNkiNVCDYB0zTTK1/4bnVctWuuODIrrx4CJAA5NQ4JqhPGScQLwXXS8PZ7T/WzK6heW6g3Vgiu1zU60AGconrjDZbzQaX6/s7B9p490XsymN6zcgqC5X8ilHKk8mPTU45sEsqPTadRcqQKwUZW2X8/qfLufvxftWtWlU3YrjqucgWd+uINspMGpmmmA6mGYdgCHcuJ1BdrsLyuJ3H10MPxxGLD+h8LmBPFG2zng2D5O5+ME8UaSr+LHBds/xMQWjlS+bHpKEc2LuXHptVYOVKFYCOpcuLIAbxv/IH4v2rX3Bymac7xsz1oThg1+I03mE4ahmFUHUfgBmoOxg2a1/ZEsQbT64p1BSupcnBztDfuKv9fSzken53j/2uBcqJ4g+Z8cBJ/52B6z9Yba5C9Z+UkBOP/RBWhlCOVHxuZcmSTUX5sIo2ZI1UINkDli5tY5UUGeB+g8irdjZX78gJ9hdEwjJTKq1zeAdHBesIAThhv0Jw0sPqHVz0puCFoX9sTxRo0r6tpmtmmaWZX3q16Vbbq/5f3veEJ9P/XScYbLOcDv3/nIH3PnijWoHnPSm3KkU1D+bHJKEc2AeXHJtVoOdIwTbOJYpRAM45P4V2IdZJLNk3TaRjGBtM0R1Qek0LlwPMq4w8C4hTiLcSKNz2AsdqAGyvvjvAONA/G1/YUYg346ypNy9/fORjfs1ViOVGses9Kg4VSjlR+bDrKkQKhlR+rxHPaOVKFoIiIiIiISCujrqEiIiIiIiKtjApBERERERGRVkaFoEgLVDkLWkhM2S0iItJclB9FjlMhKNLCGIZhp3JAc6BjERERCRbKjyLVqRAUaWFM0/QmOXegYxEREQkWyo8i1akQFAkyhmGkGYYx+wTH2LzrSNVhaiOHJSIiElDKjyKNS4WgSPBZehLH3GiaZn0LmiZhLZIrIiLSUig/ijQiFYIiLYxhGAlANrrqKSIi4qP8KFJdm0AHICKWyu4uLiDhBMfZgMJ6Dkk0TXOOYRgHGjM+ERGRQFB+FGkaahEUCQKGYaQArsruLPV1aQGr20v2STxtzgnGSYiIiAQ15UeRpqNCUCQ4jKD+q5gnpXJq7IGGYSRhzYqWfLrPKSIiEkDKjyJNRF1DRYLDBiD6RAedRLeXBNM051Qe66x8XhERkVCl/CjSRNQiKBIETNPMBBIqu6o4gAmVSa0mB3V0jal87NzKwfBgrZUUfaKptkVERIKV8qNI0zFM0wx0DCJykgzDSKlMiiIiIlJJ+VHk1KlFUCREnES3FxERkVZH+VGkYVQIioSORE48Y5qIiEhro/wo0gDqGioiIiIiItLKqEVQRERERESklVEhKCIiIiIi0sqoEBQREREREWllVAiKiIiIiIi0MioERUREREREWhkVgiIiIiIiIq2MCkEREREREZFWRoWgSAMZhuEwDCPJMIwE7/dV9tkNw1hmGMYGwzASKrclGYZhGoYx2zAMWzPGeVqx1Pd7ioiI1KT8KBIatKC8SAMYhpEC2EzTTK+yLQkYaZrmnCrHjDBNM7XKMXnABNM03QGI95RjOZnfU0RExEv5UflRQkebQAcgEmoqrxCmmaYZVXW7aZrZhmGkGYaRcbKJzM/VQ49pms7GivV0NObvKSIiLZ/yo/KjhBYVgiKnLhEorGOfG0iovD0h0zSzGyuoJtBov6eIiLQKyo/KjxJCVAiKNK7oGvftNa5q1tzfnOqMpfLqZiJW8nKdxFXXQP4eIiISepQfRYKMCkGRU5cD2OvYZwdcVe67q17VNAwjrSkDO4H6YrkRcJqm6TQMYwXg5NR+TxEREeVH5UcJIZo1VOQUmabpAVINw5hddXvlwPHMUBwXYJpmpmma7spZ09yV21rc7ykiIk2nJeYN5UdpyVQIijSAaZqZgLty2mjflNFVZkSzAxOAxKpTUmN1GUlqyPTYldNb20512ynGMhXwzXZ2ot9TRESkKuVH5UcJHVo+QkQAX/JzAtG6mikiImJRfpSWSi2CIuJNcmnAMiD1BIeLiIi0CsqP0pKpRVBERERERKSVUYugiIiIiIhIK6NCUEREREREpJVRISgiIiIiItLKhPSC8oZhbAR6ANsDHYuIiDSpQUCBaZrnBzqQUKEcKSLSajQoR4Z0IQj0iIyMPHP48OFnBuKH5+aWsK+TCw5W0OlIJ/r160dMTEwgQhERadE2bdpEUVFRoMMINU2eIw8dOkRhYSEVFX3YsSOMYcPg6FGIiQG3283OnTsB6NRJOVJEpKk0NEeGeiG4ffjw4WeuWrWq2X9wVlYW06dvgtnbYdtBSt8sZevWrTz44INMmzat2eMREWnJxo0bx+rVq9WydWqaLEfu3buXiooKzjjjDACefBJmzYLzzgOnEx58MIvp06f7ji8tVY4UEWkqDc2RGiPYQAsWLICI/dD+EAypgIgq20VERFqw9957j3feeYeKigo8Hg8333yUHTsgKgpKSurOhcqRIiLBQ4VgA239bivc+hqEl0FHE24FImDbtm2BDk1ERKRJTZw4kcmTJ7Nu3TqioqJwuT6gb1+IiIDS0rpzoXKkiEjwCPWuoQGRX5JP2zvaciTSQ2yPWAC2sAVuhUFrBwU4OhERkabVq1cv3/ePPfYYHTrE8uijUFZmfQ0ZEs/WrZ/VetzgwYObM0wREamHWgRPUX5JPuMXj+dI5BFie8Sy8taVrLx1pVUQxsChpEPkl+QHOkwREZEm88MPP/DNN9/Qs2dP7rvvPioq+jJ/vtUaCPCrX/3G7+PmzZvXjFGKiEh9VAieAm8RuKVgi68IjImIISYixlcM7jq6i/GLx6sYFBGRFuu///0vb7zxBqZpUlBQgGEcAuDCC2HrVrjttmSWLFmCYRgYhkFcXBxLlizRRDEiIkFEhaCIiIickksvvZSbbrqJsrIyYmJieO21FwFo0wYGD7Zup02bRu/evfn5z3/O5s2bVQSKiAQZFYKnoGrL35aCLb6Wv7paCkVERFqi6OhoevXqRdu2bfnrX//KxIkXArBjBzzxBOzZYx0XFRXFgQMHAhipiIjURZPFnCJvMegt/MYvHg+gIlBEglp6ejo2mw273Q6Ay+Vi9uzZ9e5LT0/3bXO73cyePRuXy0VycjJJSUmMHDkSt9uNzWYjJSWl2s9zOp0kJiaSmZnJ/v37GTlyJMnJyWRkZODxeMjLy2POnDl4PB4SEhKa8ZWQxlBQUMD+/fsZPHgw99xzD/v2Wdu//RaefhpGjoTevVUIipwunbulKakQbABvMXjR361iEKBvx74qAkUkKKWmppKcnIzD4QCsDwt5eXn17nM6nSQkJPi2p6amApCQkEBCQgJTp071fQiYM2cOTqfTd6zH48Hj8WCz2bDZbL4PLXa73fehIzMzE7vdTmZmpj5MhKAvvviCjz76iIceeoiCggLKyirYt68XublWIVhSYh1ns9nYtWtXYIMVCVE6d0tTU9fQBoqJiCH76pVwsCcA951xn4pAETltWVlZxMfH06ZNG+Lj48nKyjqt53O73dUSPVgfCAYOHFjvPo/Hw4oVK3zbvR8m/ElNTWXOnDm++5mZmSQlJQGQmJjo9zHe7Q6Hg+zs7Ib9chIwI0eO9L0nJk2axJ13ptCtG0RGWvu9s4eqRVBaC527JRSpEDwNZ0XHwEfWVNilh0oDHI2IhLqsrCymT59Obm4u5eXl5ObmMn369NP6QOFyufxetfV2FaprX1JSEk6nkxEjRpCenl7vlV+73Y7b7fbd916xBup8nHe73W6v9qFFQkOXLl3o1asXhmHw8MMPc++99/L738NHH1n7vS2CKgSlNdC5W0KVuoaeho4dgaJ+AOwt2hvYYEQk6M2aNYtNmzbVuX/9+vV+t8+cOZPMzEy/+4YPH86iRYsaJb6aNmzYgNPpJCMjg9TUVDIyMuo81uPxNPjnFBYWNvixEhiFhYXs2rWLIUOGcN111wFwyy0wbpy1v2rX0OLiYioqKggL07VnCU06d/unc3fo01n5NHToAPwYBUB+sdYNFJHTU1rqv2dBXdtPRkJCAi6Xq9Z27xXluvZ5rxI7HA6WLVtW7apxTac7aUB0dHSDHyuB8c033/Daa69RWlpKQUEBX331FRERUF4O330HP/uZdVxUVBSmaVJUVBTYgEWakM7dEqrUIngaDAPaV0RxBCgs1VUREanfia7+xsfHk5ubW2t7XFwcq1atatDPtNvtOByOWhMCnGifd5t35jmbzVbnz8jMzGTu3LkNik9CU2xsLP369SMiIoL777+f5cuX06vXHg4fhrPOOn5cVJR1sdTj8fi+Fwk1OndLS6VC8DR1MGwcAQ4c1hgIETk98+bNY/r06X63n46MjAzS09Nxu91ER0djs9l8Hx7q2ud2u3G5XLhcLgoLC30fFrzbli5ditvt9k1B7p1gwB+Px8Mrr7yC2+0mPT2dpKQk34cUCU0dO3akY8eOgNX97aqrruLxx+HQIfjjH2H4cLjiiuMfQg8cOMCAAQMCGbJIk9G5W0KWaZoB+wJSKr/SqmxLAhzA7JN4/KqxY8eagdS730GThzHPue2cgMYhIi3DkiVLzLi4ODM8PNyMi4szlyxZEuiQTllaWtpJH5uXl2cuW7bshMeNHTvWBFaZAcxZzfl1uvnRbOIcWVRUZG7cuNEsKSnxbZs0yTRHjzZNm800/+d/rG2rV682AdPpdDZJHCLBQuduCaSG5siAjRE0DMMBOE3TzATshmE4DMNIADBN0wl4vPeDWae2EVAezsGyg4EORURagGnTprF582bKysrYvHkz06ZNC3RIpywlJeWkpxV3uVz1XpFujUIhP/7www+88cYbFBYWcuDAATZu3Mhrrx1jzRro1Kn6ZDFwehNSiIQCnbslFAVyshg71pVNAHfl/amAp8o2h5/HBY2sLPh+pwE/RvND0aWc5pIxIiItgncx4hN9+He73epm5F/Q58d+/frxy1/+kl69epGdnU1CQgIHDuRjGBARUX35CEBLSIiEAJ27W5+AjRGsvNLplQAsBUYAVWdd6Vb1MYZheLvKeJ27Z8+eJouxPllZ4OsO/qONinbH74fgRSARkUZVdaHjuuiDhH8NyY/QvDmyXbt2tGvXDrD+1q+//joffNCNnByrEKy6oDyoEBQJFTp3ty4BXz6isnuLyzTN2vPg1mCaZqZpmoneL2BD7969mz5IPxYssG4feQQS46IYFH+g2nYREZHTcSr5EZo3Rx4+fJgNGzb4JoGZMmUKmzd3IDOzeotgREQE4eHh6hoqIhKEAl4IAg7TNOdUfu8BvIuS2ID9gQnpxLZts25nzYJuEVFE9jpQbbuIiMhpCtr8eOjQIZYvX87u3bspLS3l008/JSyslB9/hOXL4e23reMMwyAqKkotgiIiQSighaBhGCmmaaZXfu/A6v7ibW+2A85AxXYigwdbt4sWQZc2UXyz90C17SIiIg0V7PkxOjqaX/3qV5xzzjl8+eWXXHDBBezdmwdAWBi0b3/8WBWCIiLBKWBjBCsTW5phGHOwrnImm6bpMgwjsXKf52S7wwTCvHnWmMD584HJURDr8W0XEQkWLpeL5ORkkpKSGDlyJOvXr2fChAk4HA5cLhczZ87E4XD49g0cOJCUlBScTiepqam+xxUWFpKWlkZenvVhPzs7G5vNhsvlYvbs2QH+LVuWUMiP4eHhdO3aFYBBgwaxfPlytmzpB8BLL8EPP8BDD1nHnszkEyJSW3p6um88ntvtrnWunTNnDnPnzvXNzlvf+T49PZ39+/czcuRIkpOTycjIwOPxkJeXR0ZGBpmZ1tDkvLw80tLSmvcXlYAJ5GQxTiDKz/ZMP4cHHe+EMLNmQcGPNuh4gAfnb2XatCGBDUxEpIqEhAQSEhKYOnUqCQkJJCUl+VpoEhISSExMrLXvxhtvxOFwVHscWK1AHo8Ht9sNUG3xYu8xcvpCIT+WlZWxceNGzjrrLHr16sXkyZMpLoauXWHVKli58nghqBZBkVPndDpJSEjwTd6Smppa65js7GxGjhzpW8ahvvO9zWbzFZJ2u52UFGteqczMTJxOJw6HA7vdTnJysu++tHzBMEYwZE2bVtkCeDgKwsqJT/g80CGJSIjLyoL4eGjTxrptimVpoqOjfcVcTXa73Xd1uSqPx4PD4aCwsJClS5f6jrHb7TidQduLX5pIeXk5b7/9Nm63G9M0+eSTT7jgAjdFRdC79/FZQ8FqEVQhKC1dRUUFGRkZLFy4kCNHjpz283k8HlasWOG7X7MQ9K7jt3Tp0nqfx3u+T0xM9Ls/MTERt9vtO4/b7fY684O0PAFrEWwpbDbgR+vC7e7C3YENRkRCWrVlaYDc3MZflsbj8WCz2eqc/ruuLkFOp5OkpCRfN7/o6Gjfvv37g3ZeL2ki7dq149e//rVvCYmxY8cyZ84c/vCHP/gWlDdNMAyrRVBdQ6Wle++997jzzjsBa5KkBx544LSeLykpiYULFzJixAimTp1aq1toTk4OaWlpviVa/DnR+R6OtyJ6uVwupk6delqxS+hQIXiaoqKwWgSBvZ69gQ1GRILarFmwaVPd+9evt24fecQ6dtEiaxzyzJmQWUenwOHDreNOxOl0UlhYiNvt5v3336+2Lycnh8LCQjIyMnC73WzYsMG3b+nSpSxdupRu3WotWyetmGEYRERE+O6/++67hIefw003QffuUFEBR45Ahw7Hu4aapolhGAGMWqThxo0bx4wZM5gxYwbHjh1jwoQJ3HHHHfz0pz+ltLSUW265xXfs73//e/71r38xe/Zsrr/+evbt20dSUhL3338/11xzDXv37qVXr14n/JkbNmzA6XSSkZFBamoqGRkZtY5JTEys1ZWzvvN9fbzd/NXVv/VQ19DTFBUF/Gh1kco/mB/YYEQkpHm7082aBZ07W7dVt58O71iTlJSUWl0/ExMTcTgcLFu2DMA3aQDA1KlTSUtL830wcLvd2Gw2Cguttc09Ho+KxFbq008/5ZtvvgHg8ssvJzr6LJYutd6vYWHH37c2m41jx45R2hhvZJEgtGfPHvbt2+e7f/jwYd/EWg1VdSz2smXLqnXXdLvd5OXlkZ2djd1u9527veo739fH6XRqophWRi2Cp8kqBK0WwX2H9tV/sIi0aidquYuPt7qDLlpkFYFPPGFtj4uzJuBoDna7vVq3Ty+Hw4HH4/F1G8rJyQGsDySaVKB1+uCDDxg2bBgDBgxg/fr17NrVHjiPSy6BZ5+1uoUCvq5rHo+nWiuiSChZVeUk3LZt22r3X3755VrH79u3jy5dugDQvXv3asefTGtg1QlcgGoFncvl8hVsDoeDESNGnMqv4ldmZqav+6kmi2k91CJ4mqp2DS0sLQxsMCIS0rzLz8yfD126HJ918XSWpXG5XLjdbpYtW1ZrnJbL5SInJ4elS5eSnZ3tm6o8KSkJp9OJy+Xy7cvMzOTyyy+v1m3I6XRis9nUjaiVmjVrFhMmTADgl7/8JU888SgAhw8fLwLheCGoCWOkJaqoqODvf/+7332PP/54g583Ojoal8vlO//OnTsXsM67CxcuxOWyVpBxu90UFhaSnp5e7/kerIsxmZmZuN1u0tPTfa2MTqeTOXPmMHDgwHrHHErLY5imGegYGswwjFVjx44du6q5LpX7UVICnbt74IEo4r6PY/PfNwcsFhEJfVlZsGABbNsGgwdbRWBjTRQTysaNG8fq1atXm6Y5LtCxhIrmzJGfffYZZWXtSUwczH33gccDv/kN2O2wYsUKJk6cyEcffcTFF1/c5LGINKd3332XK664wu++t99+myuvvLKZI5LWqKE5Ul1DT1OnThBe1pVy06D4WHGgwxGREDdtmgo/CQ0ul4uOHTsyZMgQhg0bRkUFnHEG/PgjPPcc3HqrVQiqRVBaskmTJhHKjSrSuqlr6GkyDIiOCiPsaASl5RoILyIircO6dev4/HNr/dzc3Fzeeedtdu0C7+SJJSXWrQpBEZHgpBbBRhAVBQeOduUwWidJRERahzvuuIPw8HAAMjIyeOGFFzhw4ACdOln7q84aCmgtQRGRIKNCsBFERYFxxMYR44dAhyIiItIs2rZt6/v+/vvv54477iAlBbp2tbZ5WwQjIyMBtQiKiAQbFYKNwCoEoyhvW86xY8eqJUcREZGW6PPPP+fYsWOMGDGCfv36AbB2LZx5pjXrbUUbLPy9AAAgAElEQVSFdVybNm3o0qWLCkERkSCjQrAR2GzA4W4QaXV96dGjR6BDEpEQll+SD0BMREyAIxGp2xdffEFpaSkjRoxgx44drF27lo4dkygrC6e4xtxpUVFR6hoqIhJkNFlMI4iKgorSbtBBXV9E5PTkl+QzfvF4xi8e7ysIT4fL5WLEiBHMmTOH7Oxs5syZQ2Zmpm+/0+n0rSHlPX7gwIGkpqb61pjKzs4mKiqK9PR03+PS09NJTk7mzTffZODAgdWe3+l0nnbcEvxuvvlmZs6cCcCHH37ITTfdRJs2R3xdQquKiopSfpQWqaioCI/H0yQzh6anp5Odne1b57WmOXPmVLvA4j1/+zsfp6en+7YbhkFmZibp6emkpqYC1oLymZmZvlxwMmrmDwk9ahFsBFFRUJbXDTpqMLyINJy3CNxSsAWA8YvHs/LWlafVMpiQkEBiYiJTp04lISGBpKQkoqKiuPHGG8nJyWHZsmVkZGSQlpaGy+XyLRifmpqK3W4HICkpicLCQjZs2OB7XrvdzuzZswF44YUXaj2/PvS3fGFhx68lX3311eTm5vLAAx349lv42c/gsstgxgxrv81m03tCWqTi4mKee+45OnbsyBlnnEHv3r3p3bs3Z5xxBpGRkRiG0aDndTqdJCQk4HA4AHwFW1XZ2dmMHDmSpKQkAN/529/52Gaz+c7ZdrudlJQUwCoAnU4nDocDu91OcnKy776Xx+PxTfpUNT5/+UNCi1oEG0FUFFAaDW3gh/2aMEZETl3VIjC2RyyxPWLZUrCl0VoGq7Lb7dhsNhwOBxkZGQC43e56k3hKSgpOpxO32+33Q0FV0dHRvtZEabm2bt3KRx99BFgtfrGxsZx9dhh9+8Ly5ZCTc/xYdQ2VlqpPnz507dqVw4cPk5eXx8cff8yyZct48skn+dOf/sSXX37ZoOf1eDysWLHCd79mIehyuUhKSmLp0qX1Po/3fJyYmOh3f2JiIm6329dyaLfba52/nU5nrf/fU8kfErxUCDaCqCjgR+tD0ff7vw9sMCIScmoWgStvXcnKW1c2WTGYlpZW7X56erovoddnzpw5vq5GVa8WV+UtEr2tidJyud1uXyuxx+PhxRdf5H/+51uWL4eICKp1EVUrsbRUhmEQGxvrd1+nTp0YNGhQg543KSkJp9PJiBEjSE9Pr1Vo5eTkkJaWVm9X/Krn47oKtYSEBFJSUnwthC6Xq86i0Z+TzR8SnNQ1tBFYhaC1YO5ez97ABiMiQWvWO7PYtHdTtW1Hy4/y2Q+fUXqs1FcEeruCrrx1pa9AHPDkAIb1HEa78HbVHj+813AWXbHohD87JyeHwsJCMjIyqn2AB5g9ezbJyckkJibW29KXkpJCWlqa3y5KTqeTwsJC3G4377///gnjkdA3efJk3/d79uzhlltuISsri/79+9cqBNU1VELd888/z/Dhwxk+fDjl5eW88MILJCQkcN5553HOOeewdu3aWo+Jj48nPDyc0tJSXnnlFcaMGcO5557LoUOH6Ny58wl/5oYNG3A6nWRkZJCamuq34EpMTKx1ca6h5+OqwwNO1snmDwlOKgQbgTVrqFUI/lCkrqEiEnwSExN9401GjBhBZmam76pvQkICdrudzMxM3xiSqrKzs31jUOx2u9/WvqpjWaT1GThwIF999RUffNCX0aOtFkHvgvJgtQiWlJRoiSVpkc4880zCw8MpLy/3bevUqRM9e/Zs8HO63W7sdjsOhwOHw8GECROq7cvLyyM7Oxu73c6yZcuqnX8bej52Op2+HiNut5vs7GwA1q9fX6276OzZs3G5XL6fVV/+kOCmQrARVG0R3HdoX2CDEZGgVVfLXdWuod4JYoBa3UUbazkJu91OdHS0bzICsLoQjRw50u/xGu8n/uTl5fH1118zadIk2rVrx9lnn82//gXr1sE111hrCXpFRVk5UkssSaia4Z35CAgPD692v127diQmJrJu3ToA2rZtS0pKCpGRkYBVFFY9/mRaA6tO4AJUa21zuVy+gs17ce90VS3kvD/bez87OxuHw1EthpPNHxLcNEawEVQdI7i/dH9ggxGRkBMTEVNrTGBjFYEul4ucnByWLl3qm4LcbreTlJRESkoKbrfbt5yEd0yKy+XyHZ+cnExeXh6Ab7KYqt2TXC4XbrebZcuWaTKQVmbPnj1s2rSJisqV459//nny878B4B//gCVLjh/r/QCp94i0VHFxcb7vL730Ul8R2FDR0dG4XC6ys7PJzMxk7ty5gHUeXrhwoa9Fzu12U1hYSHp6+gnPxx6Ph8zMTNxuN+np6b6LfN4lIAYOHOi7aHMi/vKHhB6jKdY9aS6GYawaO3bs2FWrVgU0jqIisJ1RALNjGL57OBszNgY0HhEJTTWXj2jslsBQNm7cOFavXr3aNM1xgY4lVDR3juzSpQsXX5zBO+9MIy8PqvYgfuutt7j66qtZt24do0aNapZ4RJqTaZp8/vnnHDp0iNGjRxMeHh7okBqNvxZBCS4NzZHqGtoIunQB46gNEyg+VhzocEQkRHlbBscvHg+gIlBCypYtW1i9ujvvvAN/+xt8/z1kZVn7vB8gNWGMtFSGYTBs2LBAh9Ek1NrXcqkQbARhYWDr0hbPsY4cKjsU6HBEJIR5i0Hv9yLB6vvvv+ezzz7jsssuo2PHjpx11lnY7TBmDHz3HaxcefzYqmMERUQkOGiMYCOJioKwo10oNUtPfLCISD1iImJUBErQ83g85ObmcuTIEQBef/119ux5lTVr4Mwza68jCGoRFBEJJmoRbCRRUbDzSCRHDCU5ERFp+eLj44mPj/fd//Of/0xZWRk33HCDb/kI0wTDUNdQEZFgpEKwkURFgXEkmqNtvqaiooKwMDW2iohI6/Hqq6+Sn9+eoUPh/POtIvDwYejUCTp27Ej79u3VNVREJIioWmkkUVHA4WhoDwcPHgx0OCIiIk2qoKCAN998k/37rWWToqOj6do1gs2bITwczjsPjh49fnxUVJRaBEVEgogKwUYSFQXm4WjoqMHwIiLS8h0+fJjt27dz+PBhAFavXs0LLzwDQHw8fPYZVJ1t3mazqRAUkWq86x+2ZG63G5fL5Vu7MTs7m+zs7ECHBQRB11DDMBJM03RVuZ8EeIAE0zTTAxfZqbHZoGxnN+hgjYHo169foEMSEZEQFuz5sW/fvtx3332++2+99RZ//vNTwF3VJorxioqK0oVSkVOQnp6OvXJBTrfbzezZs6vtnzNnDnPnzvWNwXW5XCQnJ5OUlMTIkSNZv349EyZMwOFwkJ6ezv79+xk5ciTJyclkZGTg8XjIy8sjIyMDsBaWT0xMxO12V3set9uNzWYjJSXFd1xqamq1/UuXLmXDhg31/pw5c+bg8XhISEjw/Q42m42EhIR6Y3e5XMycOROHw+HbN3DgQFJSUmrFUlhYSFpaGnl5eWRnZ2Oz2XC5XLVeO4/HQ05ODg6Ho87Xs+rfwWaz+f4WNZ+v6nP5+5u5XC4cDgcOh4Ps7Gxmz55NZmZmw98Yjck0zYB9AQ4gr8r9BCCp8vsUrGRX3+NXjR071gwGCxeaJmN/Z/Iw5or3VwQ6HBGRFmXs2LEmsMoMYM5qzq/TzY9mAHJkSUmJWVpaanboYJrTp5vmqFGm+cUXx/dfddVV5ogRI5otHpHmtGSJacbFmWZ4uHW7ZMnpPd+KFSvMFSuOf55MSUmpdYzdbjeXLVtWbVtSUpK5YcMG332bzWaapmlmZGRUe5yXd/uBAweqPVfN55k9e3a1eGruT0tLO6mfU3V/zft1xW6a1u9fc9+BAwf8Pm7ZsmXmypUrfb9PRkZGtf3+4vDGW/P1TElJqfZ7b9iwodbfwvtcJ/qbpaWlmXl5eXX+/NPR0BwZ0K6hpmk6AXeVTVOxrnZSud1R60FByhojaE2PvWv/rsAGIyIiIS2Y82NRUREej4fi4mJef/11du7cCfx/9u48Luo6f+D46zsz3NcMCIIXOniipimY5ZZadG67ltml+8vt0u2ubct0VzvXwtqO3cq00z0sj7Ld3C5JNG3zAKy8U0fBAxiuAbll5vv748sMAwyICgzH+/l48Bi+57wZsg/v7+d4Q2BgIAEBAVxzDURFwbZtkJ9fd50MDRVd1fLlMGMG7N4Ndrv2OmOGtv9s2Ww21q1b59qePXt2veMZGRlMmzaNFStWNHuf8PBwLBYLCQkJHo879y9durTZwvGzZ89mzpw5Tcbq7OU73fs4e8Vawhm7J2azuVHPnTOWpKQkPvzwQ9dxs9lMSkpKs+/l6fO0WCykpKTU6zUcM2YMcXFxHu/R3O/MeR9nb2FH0dHmCBqBQrftCG8FcqZMJqBSSwRPFJ7wbjBCCCG6mg7TPpaUlPDaa6+xePFi9uzZw/fff8+ePXvYtm0bTz/9NG+/XcjNN2vnlruV1pWhoaIzmzSp8debb2rHnntOe332WTh5UnsFcI4ezM9vfO3pTJs2jZSUFMaOHcuiRYvqDacESEtLIzk5udkEx2azuYY0Nrzeybn/0KFDzcZjNpubTMrck6XTvY/ZbK6XLLUkdk+Sk5ObjMWZAIaHh7v2Oxe1ct7b/Rh4/jwzMjI8/jwNh4U679XU7ywlJYXk5GSWLFnSYeYGOnl9juCZUBRlFtqQGKch2dnZ3gqnHi0R1P7Dyy3J9W4wQgghup32aiP79OlDaGgoJSUlAOzdu5e9e/cCUF5eTlpaGr16XQHULypvNBqx2WxSYkl0OT//rL0+/DAEB2uv8+fDuf7zS09PJyUlhSVLljB79mzXXD53CQkJjXqtUlJSKCwsxGKx8M0335xbEG4aPshZsWIFS5YsYezYsWd0n8LCwiaPNRd7WloahYWFLFmyBIvFQnp6er1YVqxYQUTE6Z+RrVy50jXfsSFPn+eZ3MvT78w5P7Aj6miJoA1wpuhGoMD9oKqqSwHX7EpFUTbExMRMbL/wmmY04hoaaj1p9W4wQgghuppm20dovzZSURTi4+PZsmVLo2N9+/blzTcvx27Xtt0TQZPJhMPh4OTJk4SFhbV2WEK0qQ0bmj42dKg2HPTVV7Uk8JVXtP3DhmmvPXo0f70nFosFs9nsSiIuv/zyeseci6GYzWZWrVrVaPhiayceDRd5Abj55psZM2bMaYddNtSwN85dc7EnJCS4jo8dO5alS5e6kjBPsTgTTpvN1myC2NTnOWbMGI/DYZvqKWzud9ZRdbRHcisAZx+wGTiz/7K8yH1oaEFZo/ZZCCGEOBcdqn2Mj4/3uP+aa66hpEQhLw8uvBDc/94zmbQ2UoaHiq5m3jztdf58CAmBBQvq7z8bKSkp9YZius+Hy8jIIDk5mWnTpp12eGhrWbp0KXPnzvV4zBu9XWaz2WNCmZSUhM1mIy4uzvX5WSwWV4yehoU29Xk6kzr3z9f9/18N79Xc76yj8mqPYO1S2AmKokxTVXW1qqoZiqIkKIqSBNhUt2WzOzr3xWKKKmUyvBBCiLPX0dvHhsNDAeLi4nj//fex2/9AVVUYO3bUv8b5R5GUWBJdzfTp2uvChbBvn9ZDOG9e3f6zER4eTkZGBhkZGRQWFrqSsJSUFJ5//nnXvD+LxUJhYSGLFi0iKSkJi8XCqlWrSEhIaJSI2Gw2Vq5cicViYdGiRUybNs3jHDzn+65YsQKLxeIqH+FcTMb9uKd5fC19n4bv2VTsGRkZpKWlYTQaXfGYzWbXnDz3WJ1DR1etWkVKSoprzqD7fL2Gw2ib+jwff/xxlixZ4qr/Fx4ejtFodF3f8F5N/c46MkXVlpjulBRF2TBx4sSJG860v70N2O1g8K+APwUy+Ohg9r+z39shCSFElzFp0iQ2bty4UVXVSd6OpbNo6zbyyy+/ZOvWrQD4+PgwZcoURo4cyQUXHKKgYIBr3pRTamoql156KampqUxqyWoZQoh240x82pqzuLozqXQf3tkeWvP9zuVerf1zn20b2dGGhnZaej2EBgZAjQ+lNaXeDkcIIYRoU8OHD3d9f8kllxAfH4/dbmfEiAGUlsK4cfDCC3XnO4eGSgkJITqeWbNmtcuKlu5JYHvzNCy0I9zLmyQRbEUmE+irQyh3lJ/+ZCGEEKIT69OnDwMHDsRsNnPhhReiKAqKojB+PPzyl3D4MGRl1Z3vPjRUCNGxGI1G18q+bcU5pNOdzWYjI6N9RrqnpaW12nzGc7nX6tWrO0wS2dFWDe3UjEY4XhVGBVJHUAghRNemKAqBgYH4+vqi1+sBWLBgAWPGjOHtt69j3brGq4aCLBYjREfV1ou+eJon2B7DUZ1a8+c7l3t5q0fUE0kEW5HJBLpqE6f0md4ORQghhGhz119/fb3td999l/Lycq677joCA+sXlA8JCUGn00mPoBBCdBAyNLQVaSUkwnH4OqisrPR2OEIIIUS7On78OEOHvkRQEPj51e8R1Ol0hIWFSSIohBAdhCSCrchkArU8AvxlDoQQQoiuLyMjgw8//LDePr1e6wlMTITzz69/vslkkqGhQgjRQcjQ0FZkMoHdGgEB2hyImJgYb4ckhBBCtBm73U5VVRWqqqIoCm+88QZbt8YC1/Lww9Cw7rzRaJQHpUIIF2f9Q2edv+7OYrFgs9lISUkhMDCQ6OjoNp1TKIlgKzIawVEWDv5QUFjg7XCEEEKINpWYmEhiYqJre/369Rw5Eg9cS6mHSkomk0kSQSFaaNGiRa4FViwWS6OFVebMmcPcuXNdK/JmZGRw4403Mm3aNBITE9m+fTuXX345SUlJLFq0iIKCAhITE7nxxhtZsmQJNpuNQ4cOsWTJEkArkJ6QkIDFYql3H2dBeWfdu5SUFGbPnl3v+IoVK0hPT2/2febMmYPNZquX9DmLvTcXe0ZGBnfffTdJSUmuY3FxccyaNatRLIWFhSQnJ3Po0CFWr16N0WgkIyOj0Wdns9karfzZ8PN0/z0YjUbX76Lh/Tzd62x/vxkZGSQlJZGUlERKSgqFhYVndM8zpqpqp/0CNkycOFHtKF5/XVW58C8qT6F+9OlH3g5HCCG6jIkTJ6rABrUDtD2d5ctbbeSGDaoKqnrjjao6Zkz9Y9OmTVOHDRvW7jEJ0db+9S9VHT5cVfV67fVf/zq3+61bt05dt26da3vWrFmNzjGbzeqqVavq7Zs2bZqanp7u2jYajaqqquqSJUvqXefk3F9UVFTvXg3v8/jjj9eLp+Hx5OTkFr2P+/GG203Frqraz9/wWFFRkcfrVq1apaamprp+niVLltQ77ikOZ7wNP89Zs2bV+7nT09Mb/S483et0Tvf7TU5OVg8dOtTie59tGylzBFuRyQRUaMtjnyiSEhJCCCG6tqNHj/L++++Tn5/v2te3L9x9tzZXMLPBItoyNFR0RcuXw4wZsHs32O3a64wZ2v6zZbPZWLdunWt79uzZ9Y47C7OvWLGi2fuEh4djsVhISEjweNy5f+nSpc0OQZw9ezZz5sxpMlZnL9/p3icpKanFheudsXtiNpsb9dw5Y0lKSuLDDz90HTebzaSkpDT7Xp4+T4vFQkpKSr2evjFjxhAXF9ei+JvT3O/X+Z6eym20NkkEW5G2aqiWCObYcrwbjBBCCNHGdDodOp3O2QPJmjVrWLTodyxdqiWE7quGggwNFZ3XpEmNv958Uzv23HOer3GOHszPb3zt6UybNo2UlBTGjh3LokWLGs2hS0tLIzk5udkEx2azuYY0NjUHz7n/0KFDzcZjNpubTMrck6XTvY/ZbK6XALUkdk+Sk5ObjMWZALoXbS8oqJuyZbPZGhV09/R5ZmRkePx5Gg4Ldd4rJSWFyy+/nJSUFBYtWkRGRobrvKVLl5KSksLSpUuBpn+/KSkpJCcns2TJkhYnzOdCEsFWpCWC2n981hKrd4MRQggh2ljv3r2ZOXMmkZGRAOzfv58vv/wSh0PF3x8qK8HhqDvfZDJRVVUlJZZEl/Lzz573Z2ef233T09NJTk5m+/btjXoEnRISEholgykpKaSkpLBy5Uq++eabcwvCTcMVf1esWMHs2bPPeB5bc+c3F3taWhopKSnceOONjXonV6xYwZw5c5pMVt2tXLmyyd5PT59nS++VlJREYWEhSUlJ9XoXnXMBnb18ixYtAjz/fpOSkli3bh1Llixpl8Lzkgi2Ivehofll+c2fLIQQQnQxTzzxBDt2HMFgUPjhB22fe1F555N66RUUnc2GDY2/7r1XOzZ0qOdrhg3TXnv0aHzt6TgTmqSkJFatWlUvwbFYLK7FUMxmM6tWrap37ZgxY0hKSmLWrFkeh0+ejYaLvADcfPPNLFmy5IyHMDbsjXPXXOwJCQmuzwNw9a45Y0lOTq4XozPhtNlsRERENPmeTX2ezkVsGvK0r7mfbfv27a7PyGw2s3379mZ/v+1JEsFWZDTiGhpaVCGNnBBCiK6tqqqKd999l59++sm1LygIVFV7ODp9uva9k8mktZFSS1B0JfPmndn+lkhJSamXHLgnRRkZGSQnJzNt2rTTDg9tLUuXLmXu3Lkej53papmtwWw2e0y6kpKSsNlsxMXFuT4/i8XiitHTsNCmPk9nL5775+v+/y5P92oqVvdYEhMTm/39ticpH9GK3HsEi6uKvRuMEEII0cYMBgO+vr4YDNqfE9u3b+e1117Dx+cf9Oql8Pzz9c93JoLSIyi6kunTtdeFC2HfPq2HcN68uv1nIzw8nIyMDDIyMigsLHQlYSkpKTz//POueX8Wi4XCwkJXPT6LxcKqVatISEholFzYbDZWrlyJxWJh0aJFTJs2zWNvnvN9V6xYgcVicZWPcA5VdD/uaR5fS9+n4Xs2FXtGRgZpaWkYjUZXPGaz2TXPzj3WwsJClixZwqpVq1zDTJ0lKpyfn3vi2tzn+fjjj7NkyRIWLVqExWIhPDwco9Hout7TvSwWCxkZGa64bDYbycnJruGgztITq1ev9vj7bXdnusxoR/qig5WPUFVVDQh0qCzQqf1u7+ftUIQQosuQ8hGdo438+uuvVbPZrIaG1qgPPND4+JYtW1RAXbt2bbvGJYRonrP8Q1s7dOhQvRINZ1N64Vy05vu1R+xSPqKTCTcp6KqDKbOXnf5kIYQQogu5/PLLOXToEKGhejZsAJ0ODAYYMUJbSl+GhgrRMc2aNatdVql0lmnwhpYO5Wzve3mTJIKtzGQCXVUYFVR4OxQhhBCiza1evZrPP/+83r6LLoKdO7X5ge511b75picgQ0OF6GiMRiNGo7FNH9I4h3S6s9lszS6+0prS0tJabT5ja96rKatXr27zZFPmCLYyoxGUKiNVihSUF0II0fWFhoYSEBAAgNVq5YEHHmDbtneB4Ebnvv56KCCJoBAdUVsnNp7mCbrX5GtrrfnztccCOe3RcyqJYCszmUCpDMfuY8dut6PX670dkhBCCNFmrrjiCtf3iqLw448/kpUV6PHc/fsVgoKCZGioEEJ0ADI0tJWZTKBWhoM/FBfLyqFCCCG6j8jISPbt20dgoOc/L4YO1YagSY+gEEJ4nySCrcxkAkdZBATI0BchhBBd37fffsuSJUvq7Rs+3PO58+ZpC8ZI+yiEEN4niWArM5nAXtoD/KGwsNDb4QghhBBtKiwsjOjoaNf2bbfdhqLsJTxcSwj1eu31X//S6qqZTCYZGiqEEB2AzBFsZSYTUGkCPeQU5ng7HCGEEKJNjRo1ilGjRrm2s7OzgVJUVVs5tKICAt2mDBqNRrKysto/UCGEEPVIj2ArMxqBSiMAxwuOezcYIYQQop2tW7eOSZMSKS2Fq6+GhovrydBQIYToGCQRbGUmE1ChFczNtmV7NxghhBCijR04cICXX36Z/Px8174rr4Snn4bwcLBa658vQ0OFEKJjkESwlbmGhgLWYmvzJwshhBCdXEhICAMHDsRg0GabLFiwgNWr72fuXIiMhLy8+ucbjUZKSkqw2+1eiFYIIYSTJIKtzL1HMK80r/mThRBCiE4uOjqaX//61xiN2rSIiooKiotPcfiw1iNYUgJVVXXnm0xaGyklloQQwrskEWxlWo+g1hgWlsuqoUIIIbqXF198kWuuWYLZXLfPvVfQmTDKPEEhhPAuSQRbmbZYjPa0s6hSGjkhhBBdW3l5OS+99BIZGRmufcHB2uvAgTB/Pvj7153v7BGURFAIIbxLyke0soAA8HGEcQooOVXi7XCEEEKINuXr68vQoUMJDw8H4P333+fll38AXqNvX5gxo/75zkRQFowRQgjv6nCJoKIo0wAbMEZV1UXejudMKQqEG/VYq4IoqynzdjhCCCG6iI7aPhoMBq699lrXtk6nw9+/BtDmB+bmaj2CYWHacRkaKoQQHUOHGhqqKMoYAFVVUwCbc7uzMZlAVx1KuVru7VCEEEJ0AZ2pfZw5cyYffPAGoM0NjI6G99+vOy5DQ4UQomPoUIkgcDPa004AC5DUzLkdlskEuqowKpVKb4cihBCia+jQ7ePbb7/NJ5984tru3Rteew0uvBAMhvqLxcjQUCGE6Bg6WiJoBNyX2ozwViDnwmQCpSqcU/pTqKrq7XCEEEJ0fh26fYyPj8dcu0zopk2buPzyRK64Yh9Dh0KPHvUTwcDAQAwGg/QICiGEl3W4OYLNURRlFjDLbdeQ7Oxsb4XTJKMR1IoICIWysjKCncunCSGEEG3Em23khAkTXN8HBAQQEdGDn3/2JTS0cVF5RVEwmUySCAohhJd1tETQBoTXfm8ECtwPqqq6FFjq3FYUZUNMTMzE9guvZUwmcGRHQJQ29EUSQSGEEOeo2fYRvN9GqqqKoigkJCTwxRdfYDDA3LmNE0HQhofK0FAhhPCujjY0dAXgLEFrBlK8GMtZM5nAXhoOATIZXgghRKvo0O3j559/zssvv+zaVhQICoKyMrjvPnjwwfrnG41GaR+FEMLLOlQiqKpqBoCiKEmAzbnd2ZhMQEU4+EBuQa63wxFCCNHJdfT2MS4ujnHjxgFgtVoZPXo0BkMFpdHD4cUAACAASURBVKUwdSrcdFP982VoqBBCeF9HGxrqHNrSqZlMQKW2KtqJghPeDUYIIUSX0JHbxyFDhjBkyBBAmyPYr18/8vIclJaCzQYWC4waBXq9dr7RaMRisXgxYiGEEB2qR7CrMBqBCi0RPF543LvBCCGEEO2gpqYGVVUJCQnhP//5D1FRQZSVwYcfwtixWmF5J+kRFEII75NEsA1oPYJGAHKLZWioEEKIrm3nzp38+c9/prCwrsLFM8/Aww9DVJS23bCWYFFRkZRYEkIIL5JEsA24Dw3NK81r/mQhhBCik4uOjmby5Mn4+/sDMGnSJL7/fh6XXqqtGgr1E0Gj0YjdbqesrMwL0QohhIAOOEewK9AWi9ESwYKyRit8CyGEEF1KZGQkkc6MDxgxYgT+/iPZutVzImgyaW1kUVGRlFgSQggvaVGPoKIooW0dSFfi3iNYVCFzIIQQ3Zu1zIq1zOrtMNqEtI8aVVWprq6mpqYGgNdff52DB2/l5pubHhoKSC1BIUS3VFxcjM1m8/rweI89goqiXAaEOTeBBGBuewXV2QUHg67aiAMori72djhCCOE11jIrk5dNBiB1ZipRQVFejujcSPvo2cmTJ3nllVe49tprGTt2LKC1hWVl2sPR996Diy6qO99o1ObRy4IxQojuqKSkhPfee4+AgAB69epFTEwMMTEx9OrVi7CwMBRFaZc4mhoaWghcDnyE1tCZmzhPeKAoYAr1pfCUH6U1pd4ORwghvMJaZmXMX8dwvFpbPbnf/H68MvoV7rntHi9Hdk6kffQgMDCQpKQkevfuDcDvfvc7vvzyMkpLb0Sng9tvr3+++9BQIYTobvr06UNoaCgffjiBjIwx2O169Ho7Y8ZkMG3aBqZMmeIqydOWPCaCqqruAHa47drh6TzRNJMJbNWhlDlkIrwQovtxTwLjI+MB2MMe7t36BECnTQalffTMYDAwYcIE1/aIESPYsyeczEyw22H3bqiuhoQE7bgMDRVCdGeKovDJJ5eyffso1z673cD27ePQ6XQ8+ujAdonjtIvFKIoSqqpqSXsE05WYTHCkKoxKjnk7FCFEN+Ccg+eNoZdVVVVYrVZycnLIycnhwIkDvJDzAnnkER8ZT+rMVAAmL5vMHvbwYMZ8brjhhq4wTFTaRzdVVVU4HA4CAgK4//77qaqCTZu04aEPPQQ1Ndo2yNBQIUTbKi4uRlXVdh1m6YmqqhQXF5OdncOBA/kcOFDCjz+qlJXlsHnzbR6v2bbtPPR6fbvE15JVQ5OAT9o6kK7GZAJdVTjVeou3QxFCdHFtMQ+vpqaGvLw8V3KXm5vb6Hvna1GRDYgEJQZ6hMCtP0L4SVcS6IwndWaqKxmcvGxyV5gzKO2jm7feeou+ffsydepUAKZMgUGDwN9fWzn0p5/qzg0L06ZZSiIohGgLbT0Hr7S0lJycHI4ezSU9vZx9+2ooKiohL0/Hvn09OHXKik6notONID9/EDAIGNqie6uqzznFdiZakgh6L43uxEwmUCtMOAIdVFdX4+vr6+2QhBBd0JnMw3M4HBQUFLQoucvPz0dVdUAU+ERBsAmCQzCYgjEY/SC4H44RPbAn9IGAAgjJhqBdoLO38yfgVdI+upk0aZKrFMRf//pXnnnmGXJycjAYDERF1V81VK/XExoaKkNDhRBt4mzm4FVUVJCTk4vFYuXYsQKOHy/gwIFT/O9//Skq8kevzwd6kpcXg91ejk6nR68fy6lT/g3e3QHo8PMrJTCwEoPhJIGBJdx8cwUBASfZvbuQxMQYXnhhOOApP6gG/Nrkc2moJYmgd9c17aSMRlALIyBcmwMRFdWpn3oLITqg5ubhffrpp/QK61UvubNardjtdsAAShQERkKIEX1YGL4RwehCo3EMisB+XiyKfyFqYB4E54Bftus9a2q/cOjxq4nCqMZg9IkmKuB8eoVGExsRTc/wQN7c/Sx78up6/qB2aGjeHgxFQ0n9Q6fvDQRpH+sZNapursvgwYMZPvxvmM06TpyA8HAoLIRTp8Cn9mG3yWSSHkEhRJtobg5ebm4En3yyA7t9PZWVJn7+eQLV1QFAKQZDDDU1/T3e09fXhslUia/vKWpq9Jx/vh4/vwNkZ1cTHV3Dyy+PQqezkpNzlAEDehIfPxBw1kntUe9eDoeDV155j6qquxq9T3j4J8CtrfI5nI70CLYRkwnsWT3AXxv6IomgEOJsqapKfn4+FovF9bX7yG7+bfo35UHlHufhfe2znYC0C/EJMKHGGrEPjUXvX4LqX4AjMBeCckB3AgA7UFH7XrpToQTURBOuiybcZww9g6LpY4xmQI8YBsVEM7RPNP3CY4gIiECva3oOw28vupYxf53sSgYB9uTtAWs8f72gSySBIO1jPZWVlVRVVREWFkZh4VV8+23dMWdv4Ntvw733at9LIiiEaA3V1dUcPpzFtm0nSE8vJCNDh8Wi5/jxKz2en5UVR1ZWnNseO1DFsGEFhIf/SEFBJZWVVdx7bwI6XT7FxXkMHmzn1lt/gaKE4nA4MBiaSqH61X41b926dVRV3Q1UoSh3oaq+QBXwDv/8Z9xprm49p00EVVX9uD0C6WpMJlDLw8EfCooKvB2OEKIVtOWCLFVVVWRmZtZL9iwWC4cOHcJisVBaWluKRh8CvWJQbjyB6pYEepqHV3H551qC59DjU9WTQEc0Yfo+RPglEB0STT9TDObIaIb0iWFYn2h6h/UkyDeoVX6eqKAoMh5MdSWDAH7F8bxyQSr33NYlkkBpHxv46quvsFgsPPLIIyxcqO179ll4+GF46in4y1/g9dfrEkGj0ShDQ4XoxNprQRZVVSksLOSHHzLZujWPtLQqdu/259SpLKqre5OTcyF2exzQcKXNpgZtqNxzz2c8/vivCQgowW4vJSAgAJPJU7kGE9r8PicFnU53zj/TlVde6aGYvD9w/znf+0y0pEewEUVRRquq+kNrB9OVmExApbYq2rE8WTlUiM7uXBdk8dSr557sHTt2rK5R8AvFENWf0NhYdAOGYRg1AP/AfKqCslBDjoHyc4vGJMaGmvns1v8wvOcwdMq5N1xnypkMuj63rjEctFnduX0cPXo0cXHak+y9e7U5Mg8/rBWWdyaCP/9cd77JZOJn9x1CiE6lNRdkqa6u5uDBLLZuzWHr1mLS0gI5deogxcUR5ORcQFVVT2BMo+uCgkoIDKyhrGwvN9xgYPz4cgICiqmoKOTRR6/B81y7at5889e134fWfnVPTSaCiqJ8DbiP2XD/bZ5P/fRYNKAlglqdpBOFJ7wbjBDinLR0QZYW9+oBBIUR2n8Ygb1jcFw0nrCgMioCcqkOykINzKOGnyhEW2ZRVxFJ8Kk4+hguob/PQOJj4hjcJ5zX9v2+2Xl42/6w0euJV1RQlCs2b8fSWqR99Cw2Ntb1fVzcKQ4c8OPVV7UeweRkbf+AAXXny9BQITq3M1mQRVVVCgoKSU/PYtu2fFJT/Th16mes1iCys8dw8mQsYKZ+r95kDIZq/Pwqqao6yrhxZVx+eRXBwcXk5OTy6KNX0ru3EUVRUJTwerE5HA7mzfP+HLyOrrkewWRVVb/xdEBRlPPbKJ4uw2QCKrREMKc4x7vBCCHOWnMLsnzxxRdEBkZ67tVTwDcyClNcPD7mQQSPGoQhsIQK/2yqgo6AbzElbKEEQFXQl/UlpCaOAep1mH3iGN4rjnED47h4RBw9jZ6fVt44IbFTzMPrKHG0ImkfPaiurqakpASTycRTT/kxYwbMn699OV10Ud33MjRUiM6tuQVZcnJ68O23/+P48a0cOza8toRCCNqzMqdLAAf+/pWAjf7987j22kpCQgrZv9/KY49dwujR0eh0/uj1/c6otl5HmYPX0TWZCDZs5BRFeQxIALarqvpSWwfW2RmNuHoEk5cms3bpWubNm8f06dO9G5gQokUcDgdbdm7hps9vciWBDRdk+UzZiHFTOGHRQzD84gJiAhMo9y+k3P8Y1YFZVOut5KLNK6TGF0PpAIyOgQw6dSlxwXGc1yeOCwYP5BfD+xMWfOZLRXeHeXgdkbSPnu3Zs4d///vfPPjgg0yfrrV/f/yjytGjCkOGwN694Ow0XL58Of/85z8pLy9n+PDh/PGPf5T2UYhOpKTkJN999yPffXeBx+NHj5o5etQMgMFQDVRgMh3ml78sxmgs4ocfsrjvvnFceeUgDAY7NTV+mEwjWy2+jjIHr6Nr0RxBRVHuBjKA1YBZUZQ/dOfGriU2bfo3KNocQa6A3Ut3M2PGDABp7IToYBwOBwcPHiQ9PZ309HTS0tJI25tG2bQyiKLZBVlsU0uwcUS7UVUIvqUDMVadT2/dNAZGxDGq70DGD47jwuG9CQxo+dPMluqO8/A6Emkf68TGxjJ16lQCAwMpKCjgrrv6smjRIu6/X/vDKzJSWz10+fLlrvYQtARS2kchOq6SklI+/ng/H39cweHDJWRn96aoaBhwIdBUu6by7LMb+e1vx+HrW4bNVkT//gOkrnYH09LFYixuT0APt+XKQF3FGx88B78q0TbCgJnAMli4cKE0dEJ4kcPh4NChQ/WSvoyMDEpKtH+vvsG+9LtgDNHXTiYzfAM1lDZ7vzClNw+bl3LlyETOH9IDf//2//9jV5yH14lI+1jLZDJhMmk9gYqicN9996HXX8zq1TBtGq6i8gudS4o2IO2jEN5XXFzKZ5/tZ+XKMvbvLycvr5rKyvOpqBgLgKJUEROTj8Oxh4CA4+TkXAH4eLhTNX/606Ta7wOJiopsp59AnImWJoJmRVFUwII2k/N8wOP8CKHNKTo4IQ16UG9OETNh7z/2ejk6IboPVVVdSV9aWhrp6elkZGRQXFwMgG+gL+bxI4iddjklwVXk+x2kLOBnDuq2aDco6YUuQGl2QZaf/+z9BVlAEkAvkvaxlt1up6CggODgYAIDA3nxxRf57W9h/XotEXT2CO7bt8/j9U3tF0K0jbKyMv73v5/47LNjrFgxnPz8KByOAGCs6xw/vyL69s2jqmoHPXvuJjV1BqWleoKC4ggKOo/AQFmQpTNrUSKoqurbtXMgZqM9/ZzbtmF1Xq4l5t2Gk0HdnCKfu3ywllnljzYhPDiXOn2qqmKxWOolfenp6a6kz8fPh0EXDWPgjZdyMsSB1ZBJccBu9ukygAwo60GgLZERFTcxvl8iUxITuOyCaE46rJ1iQRbhHdI+1jl58iSLFy9mypQpjB49GlVViYpSyc3Voarwxhvg5wfXXTeU3bt3N7p+6NChXohaiI6ttWr1lZSU89FHB0lJyWfnTgdHjvSnsjIKuABtiCdANfHxPzNq1AlCQvIJDMzhlVd+j90eWrtQi7bQS3BwNKDVDpUFWTq3ls4RDEWbA2Gp3V6squo9zV/V/TiTwD15e5qdU+TsWZA/IIWocyZ1+lRV5fDhw/USvvT0dNcKhD6+PgweP4Tht0ziZIiBHP0xCnx3skf/E/ATVIZiyBtLf/0jJMQkcs3oRH45oR+RkY0b2QBkQRbRNGkf6wQHB3PjjTfSq1cvAAYPHozR+BTV1TOw2WD4cO28efPm1Zsj6DRv3rz2DFeITuFsavUVF5ezatUBPvmknLy8I2RmRpCf/wtU9TwAfHwqMRqtVFZmM2VKOaNH24mNLSAk5CRTpkzBx2dEvfs1tVqnLMjS+bV0aOgiIN1tO6INYhFCdFPN1elTVZUjR464kj7nnD5n/TGDj4Fh44Zx/vSLORkSQLYum1z9TnYbdgG74JQ/Su759LTfxageiSQNT2DKhMEMjNPR0oersiCLaIa0j7UMBgPx8fGu7fvvv58jRwaSlgY5OXDsGKSmwr33avMAFy5cyO7duzEajbzxxhsyP1AID05Xq++qq64iN7eSxYur2LQpmpISX06dikFVnSUdLiQoqIiYmAJycr7iySf7c+utYZSVlRAcHExc3Ohz6mkUnZvSOJP3cJKiXOa+XLaiKP1VVT3SloG1hKIoGyZOnDhxw4YN3g7FxVOvINBkT6EQ3Z3HOn15e8AKQ7cOxXrYSmFhIQA+Pj7EJ8TTc0wfyo0hZCt5HGc3lYbaWp12A1hHYixPJD4skYmDEphy4XDOH+VDayxUdi5DV8W5mTRpEhs3btyoquokb8firqO2j+CdNjI3NxcfHx/Cw7XizqmpcOml2jzB3bvhgQcgN1dbOAZg/PjxBAcHk5KS0m4xCtHZXHzxj2zePKrRfr2+Grv9KFA3DNNgsJKYeIDevXNJT9/FK69cxaRJWlH3kJAQdDpde4Ut2tHZtpEt7RE0KoqyAm3oiwJcBiSeWYjdg3P1Pmfi5z6nSJJAIeqzllmZ/MHkJuv07b9wP5demISuRyQnsJFVs4cfDT8CP4KqQP5QAgqvYGRQAhP6J/KrC0cx4YIAwsLaJl75tys8kPbRzfLlyzGbzUyZMgWHw8GIEZXs3h3IgAHaQjEAVmtdIhgbG0tGRob3Ahaig8vLK+C77+I9HrPbfTAaC7nsshJ69sylsnIjs2dfT0LChSiKgqJMbedoRWfT4lVDgSfctgvaIJYuw5kMDnm+bk5RlC5KkkAhalVXV/PJV59w79Z7KfIpanZO7Tes0y4qGoA+dxxmn3sZ1zuRa84fw+SLQundmxYP8RSiDUj76GbKlCkEBQUBcMstt7Br1y727NHawcja1eOdCSFoieCnn36Kw+GQngoham3alM3LLx/iiy8GUFUVhOfyDJrt200MHDiwduuqdolPdB0tTQTTVVU97NxQFGVdG8XTZUQFRTG9OpU3K8ZA6HEmnpwoSaDo1kpLS/niiy9Ys2YN//3vfymxl6DcrkCP5q8LrunHnN5fct0Nwxg2DJqYsy6Et0j76MZsNru+nz59Orm5ubz1FgwYAL17a/sbJoLV1dXk5uYSExPTztEK0XF8//1+7rwT9u/vjcMRA8Tg62vFYDhITc0omqrVV5cECnHmWpoIPqEoSjJQiDb0ZQAwqM2i6iJ6G6Pg/aXwm19yPO+4t8MRot3l5eXxn//8hzVr1pCSkkJVVRU9IntwyYxLqBwQyLayLZSQ1WSdPqzxHFokPemiQ5P20U1BQQEVFRX06dOH6667DoB+/bR5gosWaec0TAQBMjMzJREU3Up5uYOXXz7Ev/5VRlZWGRUVF6CqBqCKiy7ayq9/nUlsrIO+ffty2WXLpFafaBMtTQSTG0yGv6yN4ulSTCYgR6u5cuzkMe8GI0Q7OXLkCJ9++ilr1qxh8+bNOBwO+vXvx7UPXIstRse2ku9Yq6yFkz5gSSLW8RDHopa6SqtAXZ2+IVskCRQdnrSPbr799luysrJ46KGHOHXqFCdPniQ62kROjkKPHnDgANRWlwDqJ4Ljx4/3UtRCtI/c3FPMm3eEr78+xYkTsTgc2jMjf/8jXHLJdkaMOEKPHgd49NFHCAm5AJBafaJttbSg/DfNbQvPTCagrCc6h568U3mnPV+IzkhVVXbt2uVK/nbs2AHA8FHDuemPN5EbUc2Woo18rHwMhQFw4GqGOKZy+y+u5Tezw+jdGxb//Tfcu1WbEwiANR6WpbJgqSSBomOT9rG+CRMmkJiorZXzyiuvMGfOHK655hQnThjQ6aDhKDb3RFCIruinn8r5+OM0Vq0qZ9++C1HVQUAF8fFpnH9+Frt3f8677z7KeeclYjBc2Oh6qdUn2lJLewTbjKIoY1RVzXDbngbYgDGqqi7yXmTnzmQCVB3BjghKfK2Ul5cTGBjo7bCEOGcOh4MtW7awZs0a1qxZw6FDh1AUhXG/GMf/Lfw/soKL+b4gld3KbsgJhZ+vJV65gTsmXsmt9wbV6xEAaguzp/LID5OpqoYhW7QkUMqKie6sM7aPUVF1D28uu+wyXn31VX74AZwLg37wARgM8JvfaNuhoaGEhYVJIii6DFWF9euL+dvfDpOaGkZJyQDgEhSlmtjYYxQVLeehh3Q89tgMHI5RhIbO8HbIohvzaiKoKEoSsITaAiiKoowBUFU1RVEUc8NGsLMxmbRXI30pMVrJyspi6NCh3g1KiLNUXV1Namoqa9as4d///jc5OTn4+Phw8eUXc/F9l3DQx8qW/PVsrd4KxyJg302c53MDd0y+lJsf8iM6uvn733NbFDfcoM0RlOGgorvrrO1jSUkJubm5DBgwgLFjxzJ27Fjmz9dKRtjt8N57oNPVJYKg9QpKIig6u59+OsGTTx7iP/9JxOEIA0bSp08mPj5fEBr6E5s23UNOThFm8y2YnH8gCuFlZ5UIKooyWlXVH871zWsbNIvbrpvBuVY8FiAJ6HANXUsZjdpruK4/WWHpZGZmSiIoOpVGK32WlBAUFMSl115K1CVR7LRnsqFgI46S9VDSC/bdyfn+U7kz6WKm/d5Az55n9n6SAIrOrru3jwcPHuSzzz7j4YcfJiAggNdeew2HQyUn5yF0Oj8iI2HfvvrXxMbGcvjwYc83FKKDKimBd945zhtvnOLoUX9OneoJ9EKnq0Cv38iHH4ZhMBzGZDIxbtwDBAYG0rv3WG+HLUQ9TSaCiqJ8DRR5OgScT9usimZEW3nNKaJBTLOAWW67hmRnZ7dBGK3D+cDHpBsMIXDwyEGu5ErvBiW6PWuZFWg66crPz3et9Llu3Tptpc8ePbj65qsJuyCMbaV7WVv0X9Q8BxSaUfY9RGLQDdxx5ThueELnqhUmRFfVEdvH2ri83kYOHjyYO++8k6CgIF566SXmzp0LQEiIgyeeeILISNi0qf41sbGxbNy4sV3jFMJdcXExqqoSFhaG0kxhWrvdwb33HmflykBstlCgN3p9CXZ7JZdcspkJE/IZNOgkffv24dJLz0OnG91+P4QQZ6G5HsHkpia9K4pyfhvF0yxVVZcCS93i2BATEzPRG7G0xBdfaK+pa4bA9bBm/Snum+3dmET3tvjvi3nkh0eoqq5iyPdDWPDoAqZPn05mZqZrsZdNmzZpK33268ct996C32h/vivcwYriFXAMsA5H2f9HLgy9gduvPo/r52urAQrRjXS49hE6RhsZHBxMcHAwoK0gqolh/nxfxo7NITIymvx8bZiosyZobGwsJSUl2Gw2jM6hNEK0o5KSEt577z0+//wa0tJG43AYUJRTTJ58iOefH8gzz+SSmXmIvXsHYrf3BVRCQ9O59da99OlznJKSQh5//HEiIiKaTSSF6GiaTASbaeT6o9VJ2nG6m9c+nWzIoqpqShOX2IDw2u+NQMHp3qOjWr4cZs6s3bD1B+CbtBEsX44sgCG8YvHfF3Pv1nuhtiNw//j9zJg1g3nz5rnm58QPj+eueXdBvML6E9+zrHQZHAZOjEW3byETIqby22uHMOUZiGjUHyFE9yDtY9Oqqqo4cuQIOp2Or7/+unZvIDU1v+ePf/wbv/nNA6gqFBbiGj3gvnKoJILCG/r06cMXX/ySbdsSXPtU1Zf164dxwQUAfYAIYmP3M3JkOseOvc5f/zqfsWNvwM/PD73zqYYQnUyL5ggqinI3MBut4VGAdOCT011X+3TyTKwAnP8KzUBTDWKHt3Ch9vrss3D97bGMeAcIy2ThQkkERfuzlll55IdHIAriI+MBtFINMyFnRQ73P38/VeZqvsxMZWn5UtivQNYEdPtfYWLU9dw2JZYpL9QNdxZCaKR9rK+0tJSPPvoInU6H3W6v3ZsDwPbtR1mw4BvKyy8jIKDuGvdEcNSoUe0csRCgKArbt3v+b0+ns9O37z3cemtf5s17mIICI/36fYlOp2vnKIVofS1eLEZV1QRFUS5TVfWb1iqYW7sUdoKiKNNUVV2tqmqGoigJtaul2Triimgt5ZwM//DD4BfQG52iw2E8wr5vm79OiNZmLbMy8f2JVIVVER8ZT+pMbWXOycu0un1V91bzetXrsFsPhy9F//PvmRxzHf93fTS/frlu0SMhhGfSPtYJCwvjrrvuYvLkyW57y4BSoCdvvPES115b/yOSWoLCm4qK4Le/teJweJ7g7nDo2LRpPn379gUgJCSkPcMTok21NBEsVBTlD4BFUZS70IalnHPRXFVVVwOrG+w706ekHdLQobB7N7z6Kjz8sA8ham+KjZkMHaqiPTQWou0dth5m/FvjsapWVxLoXCQmdWaqlgzm7YGTvZictZ47fj2EX/0NwsK8HLgQnYe0j24MBgO7du3iwIEDDY7kAtHMnPkHHnkEbrmF2iF3Wu1Bf39/SQRFuyoogDlzcli2LISamiigYdF2jaJUu5JAIbqaFvVrq6r6MZCiquonaFlMh3wS2ZHMm6e9zp8PISFQnBkLYZnMmpXv3cBEt1BRUcErr7zCuHHjsOZaT3v+0FgjH71v4je/kSRQiDMh7WNj/fv359ixY6iq6vq66KI4rrlmBhMnXsarr0J6et35iqLQr18/SQRFu1BVuOOOPCIj7bz7bjQRETu46643CAhY5vH80aO7/T9p0YW1KBGsnQORVLu5Eu2Jp2jG9Onwr39BTIy2HXiqNxjTGT16r3cDE11aVVUVr7/+OnFxcfz+979n+JDhzEicgYKOPXl7mLxsMtYyK9Yya11vYF48G+9IlRp+QpwFaR8bW7t2Lem1mV5RURHp6els2AD//S+uFYbz8upfI0XlRVvLy4PXXjtGVNQ+3n8/ElWton//D1i/Ppz/+7+RxMQ8S1DQB+j1NYCKolQDr9Oz5zPeDl2INtPSoaGHVFVdD6CqarEsjdsy06dri2tccw1cMS6ST/PLsByxcMkll3g7NNHFVFdX88EHH/Dcc89x9OhRLpp4EVOSp/Dh0VVszNwIP18NPX5mD1oyCGhJoDWeIVskCRTiHEj72MDMmTMJqF0N5q233mLevHmUlZXh4xOIj4/WLnpKBH/88UcvRCu6urw8+NOfinjnnRAcjj7odCe4+ur/MnTod1x99WTi4+P56quvsFgsKModjBz5CsHBwWzduhW73c6DD37u7R9BiDbT0kRwrKIoRsCCtlrZOFqwCyFycwAAIABJREFUKpqA/v21VyPxoINdmbu8Go/oWmpqavjHP/7BM888w5EjR0gcn8iU56awIvtj/mf5Hxy8krCMZ3l6ViK6ECsPpmsLxABgjYdlqSxYKkmgEOdA2scGergVFp06dSrDhw8nNdXA8uXw/vta2QhPiaDVaqWiosKVRApxLqxWuPPOUr74wge7PYzAwM1UVGwmPX0qdns0Q4bMc9W8vPLKK1FVz3MEhejKWpQIqqr6Yu3wlyuAg6qqPtG2YXUd/fppr0pJHAD7c/Z7MRrRVdjtdj788EOefvppDh48yJiEMVz31HWszl/D64dfh8yLCfj+Ix6/+RIefVObpwpRGAypPPLDZKqqYcgWLQmUciZCnD1pHxvLzMykvLycYcOGMWTIEIYMGcLSpVp93eRkiIqC8vL61zhXDs3KymLIkCFeiFp0FaoKK1bkcccdvlRUhAE/c9dda4mNLcdsNnPeeYOl9IMQtVpaR/AuVVXfBt6u3V6squo9bRpZFxEUpD39LDseCz3hiO2It0MSnZjD4WD16tU89dRT7N27l5HnjeTR9x/l0+LPePXIqyjZCeg3LOGeK65g/kaFqAadfffcFsUNN2jlI2Q4qBDnTtrHxtLS0jhx4gTDhg2jpqaGjIwM9PoBQCQ5ObBxIzT8O9y9hIQkguJs5OTA3XdXsGVLPvn5ffHxycfPL5k77sjh+eeforq6mshIzyUihOiuWjo09HeKoqSgTYJfRFNr7AqP+veHwiP9oCdkV2R7OxzRCamqyqeffsqTTz7Jzp07GTpsKI+9+xifV3zJXzL/gi5/BKSsYXrCFJ75XMFsbvpekgAK0aqkfWzgiiuucH1fWVnJBRdcwH33LQNuIze3cRIIUktQnL0TJ+Dpp8t57z0famr8gGAmTFjOZZcdYciQ/tx006MYDC0umy1Et9LSoaEJtUVyZwHTgPA2jaqLiY2FnTsDCEwMxKbaUFUVWVBAtISqqnz++ecsWLCAjIwMBg4ayBNLn+Ab9RtePPoi+uJBsG45V/a7iec/0jNqlLcjFqJ7kfaxMfeC28HBwaxduxaTaTRvvKH12nz2Gfzzn/Dhh3VJYa9evdDpdJIIihZTVbjppkpWr/YF/AgL+4xx47awa9cKvvpqF9XV1ZhMJm+HKUSH1mQiqCjKSuo/2VTQJsK/A5wPDGrb0LqO/v1h7VqI8ulBVkgWVquVnj17ejss0YGpqsq6detYsGABW7duZcCAAcxdPJfNvpt54egLGMr6Qco7JPjPZNEbBmQhWiHaj7SPzbNarRw5coQxY8ZgMBj45S9/SWWltlpodTVYLLByJbz5JkREaNf4+PjQu3dvSQTFaZ04Adu2lfLggwUcPRoLlDFs2Ds89VQM+fn9+PjjnwgKCiIoKMjboQrR4TXXI7iitlBuI7VPP0ULxcZCZSX09OtHVlgWmZmZkgiKJqWmprJgwQI2b95M3759mff6PNJD03ne8jw+ldGw/m/Eld3NC8/5MWUKSOeyEO1O2sdmZGVl8cUXXzBs2DBCQkLYt28fJ06coLDwUkBbNAa0lUOdiSBow0OzsrK8ELHoDI4dg2eeqeaddwyoajCKUsJll31CUdFL/OlPj/GrX/0KvV4vI66EOANNJoJNNXK1x75pm3C6JmcJiR4+gyFsM0eOHGHcuHFejUl0PN999x3z588nNTWVXr168cfX/siuyF0s/HkhPtnhkLqIqBP38eyCQG67DfR6b0csRPck7WPzRo4cybBhwwgMDATgxRdf5Msvv+T48eOAtoAaaMv7Dx1ad11sbCybN29u73BFB5eVBffcU8NXX4HdrgCbCQjYxNdfX8Hu3XlMmvS+LDAkxFmS2bPtoHYOPOG6ePCB3Zm7vRuQ6FC2bdvGggUL+Oqrr4iKimLeS/M41PcQC/cuRJ8fDN8+RfD+R/jjH0K57z7w9/d2xEII0TQ/Pz/8/Pxc23PmzOHBBx/kmWe0XsA779T2e6ol+NFHH1FTUyOLewhUFdaurWLqVD01NQYghenT1zNwoA+KojB+/PlMmJAgPYBCnAP5P207cCaChrLBAOw9sdeL0YiOYseOHSxYsIC1a9cSERHB3Bfmkj0om+RdySh7fOF/j+OT/hhz7ongsX9DWJi3IxZCiNMrKytj586dDBo0iIiICAYP1tq+55+HjAyYO1erJVhTU/+62NhY7HY7J06coJ+zCK/odg4fhkcftbNjh5UjR2IAK/Aazz1n4tprb6aoqIiLL74YvQyLEeKcNbdYzKWqqq5vz2C6qtBQCA+HiuxYiABLgcXbIQkv2rlzJ08++SRr1qzBaDQy59k52Eba+MvOv2D/CZT0+1A3zeV306OZvwxiYrwdsRDCnbSPzSsvL+err74iODiYiIgIioqKWL9+PcHBV5GTE0SvXpCb2/g69xISkgh2P4cPw3PP2fngAwWHQwH0DB/+BlOn2vDx8WfWrJlSB1CIVtZcj2C6oih3o62MVqiq6iftFFOXFBsLRUe0RPBE+QlvhyPamLXMCtSv2bd3716eeuopVq5cSWhoKI89+RjVCdX89ce/UvVDNT67b8f+9Xxuubofz6bBwIHeil4IcRrSPjYjIiKCxx9/3DU8NCsri2nTpjF9+k5OnhxBeTnUTh+sxz0RvPjii9szZNFOli+HhQth3z5tfui8eTBlCkyd6uDrrxWgBr3+PaKjU/Hz+5EfftjNpk2bGDt2LKGhod4OX4gup7nFYoqBtwEURQlzb/SAFFVVS9onxK6hf3/Yvz8M3/N9KbAXeDsc0YYW/30xj/zwCFXVVQz5fgizZsxix44dLF++nICAAB6d9yiGXxhY/ONiTqafJODgdByfP8XEhIE8vx7GjPH2TyCEaI60j83T6XQEBAS4tocMGcKOHTv4/vuBLF+u9Qa+9BL06AFPP113nbMXUEpIdD3FxcWsXGlg1qy6kg67d8OMGdCzZwm5uaHASczmudx/fxw1NYncdNOLGAwGJk+e7L3AhejiWlpQvl6jB1yuKIoJafRaLDYWvv4aIvQRZAdkU1xcTJhM+upyFv99MfduvRdqOwL3j9/PowsexafahwcffZCQpBDe+OENCrcVEnJsKup/nmZ47AheWAWXXurd2IUQZ07aR8+2bNlCZGQkcXFx+Pv7M3r0aAoLYeRIqKiAHTvALVcEIDAwkMjISEkEu6CSkhL+8AfPPXq5uYEMHfo3Dh2ax1tvfUJ8fDx6vZ7o6Oh2jlKI7ueMF4upbfQ+BlejlwDIXInT6N8fyspgoF8fso3ZZGVlMXLkSG+HJVqRtczKIz88AlEQHxkPwB72wG8h7HgYH0Z9SO73uRjzr4KPnyMmZCzvvwlTp0otQCG6Amkf62zatIlhw4YRFxcHwNdff43D4eCnn64CtMViLB6my8fGxkoi2AX16dOHkiYfiei55ZZCLrnkP9L7J0Q7O6dVQ2sbvW7ZyJ2pulqCAyFsO5mZmZIIdiHWMiuTl02mKqyK+Mh4UmemAjB52WT2sIf8yHyMOeNh1WoCa37Boqfh9ttBVkgXomvq7u3jQw89hI+Pj2v7z3/+M6qqctVVWiIYGQlbtza+LjY2ll27drVXmKLdKGijpz27/fbb6du3b/uFI4QAQOftALoLZwkJkzIU/GHvYSkh0VU4k8A9eXtcSWBUUBRRQVGkzkx19Q6WVJfwp3sGc+AA3H23JIFCiK7L19e3Xn23v//973z88Rouvhj+9jctEczPB4ej/nWxsbFkZWWhqk0nDaLz+fTTUzSVCPr55dGvXz+pByiEF0gi2E6cPYIBVUMB2H1cisp3FaqqUlhYeNrzBg2CBx7wvFqeEEJ0Jbt27WL79u2u7djYWCIjI9i/X1skZOBAOO88KC+vf11sbCwVFRXkNaw2Lzql/fvhrrvKmDpVDxz1eM4VV3TbjnMhvE4SwXZiNGr1BKtyBwBwMO+glyMSraGqqop5D80j54UcgiqD2JO3h8nLJmMts9brKfQrjufbO1LrlZMQQoiuau/evaSnp7u2Dx48yGuvvUZkpJ2cHLjjDkhPh+Dg+te5l5AQndvatTBqlIN33w1Cr1/Jgw++xRVXLCMy0oqiOOjRI5eAgDs5dWqZt0MVots648FpiqI4l30yq6r6QyvH06X17w+2zFgwwrHSY94OR5yj7Oxspk6dypYtW7h7/t18bvycspJyVzIIsCdvD1jjOfWPVKJeliRQiK5M2sc6N9xwAzpd3bPmH3/8kYcffpgLLriD3NyQJq9zTwQTExPbPE7R+hwOeOYZZ2mQn4BlzJpVzTffbERR1nLffUcASElJYfPmzTz44OdejFaI7u2MEkFFUW5AWwXtEGAEunVDd6b69wfLwUj0I/XkVcuwl85s27ZtXH/99dhsNh5991EW5yxGV2yCf34JVz2irRYKRBJP3rJUhvWXJFCIrkzax/rck0CAq6++mry8PB55JJjNm7UVQ2++Gf78Z7jiirrznLUEs7Ky2jNc0UpOnoTLLlPZvl0BPuSWW9ZhNPrx5JNP0bNnT1RV5aeffqK0tJQ//elP6PV6b4csRLd2pj2CGYANsKiqergN4unSYmNhwwYFo85EgW8+lZWV+Pv7ezsscYb+/ve/M2vWLKJjopn53kz+su8vmMouoGjxGi6/MIZ1y1JhptYjmLcsFcqimDfPy0ELIdqatI9uMjMz2bdvH0lJSej1egIDAwkMDCQhQSul5OsLaWlwuMEnZTKZCA4OlqGhnZDDAc89V8H27f5AFr/5zU7Gjx9L//796dmzJwCKojBq1CjvBiqEcDmjOYKqqh5WVfUbaeTOTv/+UFICUT4xEAZHj3qeOC06ppqaGn7/+9/z/+3deVxVdf7H8ddhFRFwvQqCC24ImIlLmVuYaWqlpanhpKWmTtnir0VzabOs1KbdGi1Hc2Qqy7LMdNTI3HItRyBx33IBF0BRQeD8/jhcBAUXVO4F3s/Hgwfcc849fLzT+PFzvt/v5ztw4EBuaXsLN024iY+3fkyVAw9x4p1fePc1fxYvhjnTbDT6LQaX2TGE1bExZw5ERTk6ehG5kZQf8zty5AgbN24kPT0999iHH35ISMhi5s2zuoYCXNgTxjAM7SVYAn3xBURGpjJpkhcuLl/g6hrG4MGdeeSRR+jWrZujwxORQhRljeCjQHOgrmmaXa5/SKWXfQuJqu71oOIW9u7dS4MGDRwblFyR48eP07dvX5YuXcojTz/CpkabWLFzBRXXT+Z0zDN897VBjx7WtVFREBWlqaAiZY3y43ktW7akVatW+Y698cYbdO3alS5duuDpCT4+FxeCoE3lS5LMTBg7FiZNAqhAxYqvMHq0F/Xq/Yvbb7/dwdGJyOUUZSez9aZpTjcMw++6R1PK2beQqOQSAt6wbfc2OtHJoTHJ5cXGxtKjRw8OHDjACx+/wGenPuPU0bN4fbuAcke6sWQ5tGjh6ChFxAkoP+YoaE+4P//8k/h4H2rXhuhosNkKLwTXrFlTDFHKtTh6FPr1M1m2zABmYRj/4dtvRwNQr149xwYnIlekKIXgcMMwdgD1gL9f53hKNXsh6H2uMQCx+2MdF4xckW+//ZaHHnoIHx8fnot+jknxk6jkUpv0D3+hcbXG/LgWcnobiIgoP+ZITk5mzZo1NG/eHJvNmiHh6+uLtzfs2wd//QWRkeDvf/F7a9euzYkTJzh58iQ+PoV3GBXH2bIF2rUzSUkxgUcZPBjc3OrQsmVLvL29HR2eiFyhohSCc4ENQPB1jqXUq1wZvL0h82hd8IFtidscHZIUIjs7mwkTJvDyyy/T8paW3Pzczbwe+zp1sjqxZ8qXdG5Xmblzrb0hRURyKD/myMjIYPPmzdSrVy+3EPzll1/47rtVwFgOH4bp0wt+b94tJMLDw4spYrlSJ0/CE0+kkZLiDSxi4sQwXFwyaNKkiYpAkRLmigtBwzBuBlKAiJyvYMr4E8+rZRjWqGDKvjoQBvtS1B7bGZ08eZIBAwbw3Xff0e+RfhztcJTpsdOpf+wJdnz0D4Y96sYHH4C7u6MjFRFnoPx4MZvNxujRo/MdW7duHZ988jqurmM4cuTiqaN2KgSdU0aGtT/g55+nsX+/J25uo3B3/5B+/WLx8fGhcuXKjg5RRK5SoYWgYRgfAxuxWmH/jJXkwHrieYLr8MTTMIyhOT/WM01zVM6x3lgtuCNM05x0rb/D2dSuDX9tD8AINUhMT3R0OHKBnTt30qNHD7Zu3coLU17gG89v2L1vN8Fx09gx91EmT4ZnnrGKehEpm5Qfi2bkyJE899xz1KxpsGqVNS308GEIC4MxY853V85bCIpzOHQIHnjAZNUqA8iifv3HGTEilNDQ76hbt66jwxORIrrU9hEppml+mpPkyNMS+06guWmav1/LLzYMoxOw1DTNaUCwYRidDMOIyPldS4Fk++vSpE4d2LfXFV98SXVJJSsry9EhSY6lS5fSsmVLDh48yIT/TGDquakknTpO1YXLOPjDo3z9NTz7rIpAEVF+vBI//fQTcXFxua/d3d0xDIObboLly60iECAuDvr3txrIANSoUQMPDw8Vgk5i5UqIiDBZuzYDGIWX1y0sXToGf39/FYEiJdylCsH19h8Mw+hlGEZH4JhpmtOBYdfhdwdDbsvMXTmv+2I97bQfK3UtNWvXhhMnoKpbDUw/k4MHDzo6pDLPNE3eeecdunTpQkDNAIbPGs64P8dRxa02WVM3kLWrHb/8Ar16OTpSEXESyo9XYMeOHSTlaQuamprKs88+y7ZtaQVeP3Gi9d3FxYWgoCAVgk5g+nRo394kKekUmZkteOyxUzzxxL0EBgbSp08f6tev7+gQReQaXGqNoJn7g2l+YxjGJ1iL4AGWXusvznnSaRcBfIm1/9LxPMer5H1PzlSZoXkONTp06NC1hlKs7J1Dq7rXZadfAnv37iUoKMihMZVlZ8+eZdiwYXz++efce/+9+Dzowxub3qB5+fvY/NLnNKxTgR9/Pf+/m4gITpgfwfly5BNPPJHvtbu7O1OnTiU9veBZrVu3nv9Zewk63rZt8NJLZzBNT0xzEv/5z1i2b99O69atcXV1dXR4InIdXGpE8FPDML40DOPZnKedG0zTTM05d+x6BZAzvWWTaZqbLnetaZrTTNNsYf8CNvoX1HvaidkLisoujcAHdu3d5dB4yrK//vqLDh068Pnnn/Pcy89xtNtR5sTNoV32i2wc9TUdWldg1SoVgSJyEafLj+D8OdLLy4u0tDSqVi34nx4hIed/ViHoOPv2waOPws03Z3Do0CnKlbubGjVm0KNHD6KiorRRvEgpcqkRwVFY008igOFAJ8MwRnH+aee8y908z2L3vHblrHGw62RfCI817cXedqoi1zGhOoucNfBUyAwBF9iyd4tjAyqj1qxZw/3338+pU6d4e87bvHPkHY4dPkbbg1+xYtoDDBoEH38MHh6OjlREnJDy4xVYvXo16enpREZG5h4zDIMuXWD27IuvHzPm/M+1a9fm0KFDpKen4+npWQzRCkBMDPTubXL8OEAC7dtPpn//nrRqNREvLy9tFC9SyhRaCOasdQBYZj9mGIYf1mL4ghJYQfeYdqnzhmEMtXc+y1kc/yXQIud0MNdhio2zsdmgXDkwk+tDeUg4nODokMqcGTNm8Pe//52goCCem/kc4zaMo1K5KjRatZKVP0UwcSKMHq2mMCJSMOXHK5OUlMSZM2fyHfvss89ITfUCoqhfH3bvtkYC83YNhfOdQw8cOKDioxiYJkyeDGPGmHh67gVeoGbNjcyfv47//Oc/eOipqEipdFUbypummQJ8bRjGxmv9xTmJ7a2cp6iVgQdM09xkGEaLnHPJVzodpiQxDGtUMHV/bWgEe07scXRIZca5c+d45pln+OCDD+h0ZyeaPd2MZ357hmZVW3Pik2/5c3t1vvgC+vZ1dKQiUtIoP16sR48eFx3bvHkz27dnAlF88gnccQecOgXly+e/Lu8WEioEb7w+feDrr8HDYwvnzkUyfHgfwsOfws/Pj2HDhuHicqmVRCJSUl1VIWiXp1V2keVMf6lUwPFLPiUtDerUgaSdtaARHDpTsprdlFRHjx6lT58+xMTEMOL/RvBXy7+YvH4yXWs8zG/jP8HV9OTnn+G22xwdqYiUZMqPl/b++++zdSs0bmxtHxEdbW0dsWsX5N2JoFatWoD2EiwOCxbA999nAmfx8HiRb7/9kjVr1hAREYFhGBiaHiNSaukRjwPUqQP7dnnine3NCfMEpmle9j1SdJs3b6Zly5asXr2atz97m18b/Mr8bfP5W9V/sPTJGdgqe/LbbyoCRUSup61bt/Lll1+SnZ2d73jNmvD3v0Nw8PniL892gwAEBQVhGIYKwRvoxx/h/vuzueeebDIy/ke5ci1o2vQoHTt25K677qJZs2aODlFEbjAVgg5QuzYcPQpVXKuRVSGLY8ecfs1/iTV37lxuu+02zp07x/vz3+eNY2+wN3kv/VnIv0eM5LbWBqtXg2YeiYhcHykpKSQnJ5OWlsbx48fJzMzMPZeQkMCjj/Zj+PD/0bo1hIVZx2Nj89/Dw8MDf39/FYI3QHY2TJgA99xj8u23LkA0AwZMY/r0ccydOxcXFxdatmxJuXLlHB2qiNxgKgQdwL4dgZHqC5WgenB1wsPDiY6OdmhcpUl2djbjx4+nT58+NG3alJGzRzJi3QgqlavM7TvWMvulLgwYAP/9L1SufPn7iYjIlUlNTeW9995j2bJl+Pj4sGLFCuLj40lOTiYzM5NNmzZx5MhRUlPB1xeCgi4uBKOjozlx4gSzZs1SfryOUlKgRw948UXw8fkBuIP27T9l8uRX+euvv/RgWqSMKdIaQbk29i0k9sYnQyvIfiibuFlx9O/fH4CovK3T5Kqlpqbyt7/9jR9++IFHBj+CV08vnv31WSJrdSYj+gvmL63Eq6/CuHHqDCoicr0FBgbi6+tLamoqO3fuZOfOnbnnvLy8+OGHHxg4sBF+frB4MYSH558aGh0dnZsPAeLilB+vh9Onrc/6wAETD4+PcXUdz8CB99CrVy9sNhtPPfWURgFFyhiNCDpAnTqAdyKEHgUDsAEDAW+YOHGiQ2Mr6bZv386tt97KwoULeev9t9jffj9TN07lkZCR/DXpR9b/Wol//xvGj1cRKCJyIxiGQWhoaIHnypcvT/369ale3WoWAzBkCDz22PlrCsuDyo9Fl50NU6aYHDhgAtupWXMuixb9RMOGDXO7sqoIFCl7NCLoAC4+iTDwdvA5TWg1K1nGEw8D4c/Zfzo2uBJs8eLF9OvXDzc3Nz6b/xmv7XqNvXv38kLoZ0x/bBDZ2bBkCbRv7+hIRURKt9DQUH777beLjnfr1o3nnnuOAwce5PDhlgDcf3/+a7Zu3VrgPQs7LvlFR8PEibB1q7VHY506cOJEFqtXuwKzcXcfwZ139iMiIoLjx4/nbtUhImWPCsFilpiWyB2zI8H2J6HVQokZGANA5KxI4onHfYg7iWmJ2LxtDo605DBNkylTpjB69GiaNGnCUx8+xZMrn6ScWznGBcYw8aE2BAVZHdIaNnR0tCIipV/e6aF2oaGhBAcHc/z4cVxdj5KUBJmZ4OICO3eCtzcEBEBISAhxF7YRxToul2bfjsMuLs4+7dYAnuKVV6oSFjaD7t274+bmxl133eWgSEXEGWhqaDFKTEu0Cr6k+Nwi0OZtw+ZtI2ZgDKHVQkn3SydyViSJaYmODtdpRUdHE9I8BFdfV8LCwmjbti3PP/889/e6nz7v9mHwssEEVwrm4Yz1vDSoDS1bwpo1KgJFRIqLYRg0btw497W7uzudO3cGYObMmTz8cFdME5KS4MwZaNQIPvvMunbMmDEF3rOw43LeqFGFnUniiSdMBgx4iLi4OHbt2lWcYYmIk1IhKCVKdHQ0/Yf2J+HWBLIfyiZ+bzyrV6+mV99elH+wPGOXj+X+kN40Wb+SSWNrERUFS5dC1aqOjlxEpGwJs+8NAbRv3x4/P7/c17fdBq+9Bp6e1khg3brnO4dGRUUxZ84cwsLCMAwDNzc35syZo0Yxl5GSkpKzBrAgNgYMGECdOnV4/PHHC13DKSJliwrBYpR35C8+KT535K+wkUK52Ktvv2o11rFxvsmODRbaFvL5/z7nhVtf4cT0L5n9mTfjx8O//239Q0NERIpXYGAg9evXJzAwkNatW+ceX7x4MY8/3oZHH03M3b7nws6hUVFRxMbG8v7775OZmUnbtm2LOfqSJ+803IIEBAQAUKVKleIIR0RKAK0RLGb2YjDivcjcYhBQEXgFEtMSSWidANXI32RnGJzJOsPU27/mw8d6sX07zJwJAwc6Nl4RkbLMMIx820DYubm54eFRjh070nF1hSpVrI3lFy6EjAzw8Dh/rb0AXLFiRYH3kvNcXALx9DxNerr3Red8fFI5fPhwbjEoIgIaEXQIm7eNqbfEQKI1MhifFA+pMP+++SoCC2EfNbUXgTEDY3JHV3EFt7PevDiwHQcPWvtSqQgUEXFOd9xxBwsWLKNNmyA+/dQ6Fh5uNY7Zvj3/tU2aNMHX15eVK1cWf6AlyIkT0KEDpKeXL/B827Y/0LRp02KOSkScnQpBB2nW0AazYvB3C8UFF9gH2//Yfvk3lkFX0mQn0zeNlPsiWRCTSGSkoyMWERGAxMREPvnkE/bs2ZPvuLc3VKhwfi/ByEiYNw8CA/O/39XVldtuu40VK1YUT8Al0OnTcPfdJnv2ZFGu3DK6d19AtWqJGEY21aolcv/939Cs2Z+4uro6OlQRcTKaGuogAQHglm7jgbQYtoY8xH9P/JeVK1fStWtXR4fmlDLSMy57TXBdaNCgGIIREZEr4uXlhZ+fX74ixDRNbr/9dsqV+47DhysB4O8P991X8D3atm3LuHHjOH78OJXtiwoFgHPnoEcPWLPGxDT7Yprf0bDhU7RsuTH3mri4ODZtOum0/C+8AAAgAElEQVTAKEXEWWlE0EFcXSEoCI7utdGlQReoBMvWLXN0WE4p9VAqJz88ietx10Kb7AS4h/LrYK2vFBFxJj4+Pjz44IMEBQXlHjMMA39/fypWPJs7Igiwbp21TvBC7dq1A2DVqlU3OtwSZ+xYqzO2aW7nzjtPERwczI4dO3LPZ2RksHjxYp588kkHRikizkqFoAPVqQN79kC7WlaS25i0kfT0dIfG5Gz27NlDx44dyUzJZFTkKDDJLQbtRSCJofh8oyJQRKSk+OKLL2ja1D9fIThpEowcefG1LVu2xN3dXesEL5CVBd9/vxPIJjDwI+bN+4Zhw4bRq1ev3Gu6du1KSkqKZhuJSIFUCDpQ7dpWIXhzjZvxNDzJDMhk48aNl31fWbF//346duzIqVOnGDVrFG/+703Y1waSGuc22QmpEgqzYtixWUWgiIgzWrRoEf/617/yHYuOhg0bYNs2q1FMdLTVOXTHDjh7Nv/7vby8aNGihQrBPL7+Gtq330xCQj38/d/CxWU+Z86cYcCAAfTq1YuePXvSqVOnfNt2iIhcSIWgA9WpA4cOQXamO61qtoJaaEF8joMHD9KxY0eOHTvG2NljGbNpDLcF3UaNZYth5i9UI5SQKqHcezwG0myEhDg6YhERKUi1atUIzNMFJjoa+veHvXshO9vaP7B/f0hOtl5v3XrxPdq1a8f69es5c+ZMMUbunD7+GB54AFavbkqDBvPZufNp5s+fT7Vq1bDZbFSoUIGmTZvSpk0bNYgRkUtSIehABw+CaVrd07Yu7gjVDWLWxDg6LIc7cuQIHTt25PDhw7wy5xXG/D6GCP8Inqj8I0f2e0OajaTJMWwdHcOkl6yRwDFjHBy0iIgUqHnz5tx55525rydOtL5PmAAnT1rfAX780foeG3vxPdq2bcu5c+dYv379DY7WuX31FTz+uAksw9v7n8yfH8LGjRuZP38+SUlJjg5PREoYFYIOEh0N06ZZP2dlQdKGduBi8ssOyM7OdmxwDpSUlMQdd9zB/v37eX3O67yw+QVCq4XyeuNFPBLlS0QEfPYZhNWx4XrWRlgYzJkDUVGOjlxERC7FNE3g/Ijf009bW0g8/bT1evducHe3Rggv1KZNG6Bsz5r5738hKiob01xB69YT8fIaR0LCn9x666307duXatWqOTpEESlhVAg6yIVPRMc9cgtku5JevRbx8fGODc5Bjh07RqdOndi1axdvRr/JC7EvUK9SPaa1XULUfZWoXt16YjxokPXEODPT+q4iUETEeaWkpPDWW2+xefNmgNyp/O++C6dOwTvvWK8bN7bWDY4de/E9KleuTFhYWJldJ5ieDn36nCErK5tatY7w888/smbNGrp3746bmxshWh8hIkWgQtBBLnwiOmpkBTgUAbW2lslEl5ycTOfOnUlISOCtf7/F2PixBPkG8WX3ZUT1rEp2NixaBNWrOzpSERG5GhUqVCA8PDx3D0D7VP7x48HHB158kdzjN91k5cSCtG3bltWrV5OVlVUMUTuXmTN/ICUlGReXZB599CyGYTBv3jx+tM+nFREpAhWCDlLgE9F9baHmOn5Z+YsjQyt2qampdOnShdjYWKb8ewovbn+Rat7VWPDAMgb3rc6BA/D999CwoaMjFRGRq+Xq6kr37t2pVasWYM3imDnzHBUrHgBM3N3PT/HfsgVeeMHKixdq164dqampbNmypXj/AA60dy8MGBDL8OFBuLj40bLleOLjf8LDw4MePXrQoUMHR4coIiWYCkEHKfCJ6N524J7OLwm/ODK0YnXq1Cm6du3Kpk2bmPL5FF7e9TK+nr4s6f8zzwytybp11nrK225zdKQiInItzp07l/vzwIHunDgRyJtvGpw7B3fdZR3fuRPefBP+/PPi97dt2xagzMyaSUqCNm1OMXt2IyCcb76B5cvf5e2338YwDBo1akSlSpUcHaaIlGAqBB0kKsp6Alq7tvW6dm2Y+oK1GP6I5xH27dvnwOiKR1paGt27d2ft2rW8PettXt//Op5unix9aBlTxtfm++/hgw/gvvscHamIiFyLRYsW8e677150vF8/k1WrrAeiYO0lCAV3Dq1VqxaBgYFlomFMaiq0aZPCX3+5UL36ZJo3/5BOnbJZt24dM2bM4Pjx444OUURKARWCDmSfBuPqau2h9PcBNupUqAO1Sv8TzzNnztCjRw9WrlzJ2zPeZtLhSZiYLBuwjG+m1+fjj+H55+Hxxx0dqYiIXKv69etz22235XYOBXj44Yfp1aslt91mdQsFCA6GcuUK7hxqGAbt2rVj5cqV+e5T2pw9Cx06nGD7dm+Cg0fxyitVOHbsPVJSUmjWrBkdO3bUSKCIXBcqBB3MxweaN4fly63XHet3tDaWX1l6n3iePXuW++67j59//pkpn07hnePvcCbzDEsfWsqGRSG88AI8+CC88YajIxURkeuhfv36tGnTBsMwgPPbJFWtWpUff8xg9mzrOldXq3toQSOCYE0PPXjwILt37y6OsB3io4/+xx9/+AJuvPHGawwbNox169YREBBAhQoVaN26de7nKCJyLVQIOoEOHWDdOjh9GtrXbg9esHTzUkeHdUNkZGTwwAMPsHjxYib/czIfnfyI5LPJLHloCYmxTRg0CCIj4V//Ahf91ykiUmpkZGSQnp4OwH//+19mzZrF4sWLGTt2e74tI8LD4cCBgu/Rrl07oPTOmlm9ejVjx74CmFSrtp4aNeI5c+YMs2fPZsmSJY4OT0RKGf1T2wl06ADnzsFvv0HbWtZi+B0ZOzhx4oSDI7u+zp07R79+/ViwYAGTPprEpxmfciTtCIv/thi3pAjuvx8aNYJ588DT09HRiojI9ZKRkcEbb7zB+vXrAZg2bVruufj42ezfD0eOWK//+U9r2URBwsLC8PPzK5XrBIcM+YuOHX8gI2M2ISHpVKw4jEOH9lGuXDlatWrFTTfd5OgQRaSUUSHoBNq2tUa/li+H4ErBVPGoArWsJ4OlRWZmJn/729/49ttveePdN5htzGZfyj4WRi0kwLyFrl2tabILF0LFio6OVkREricPDw86d+5M3bp1OXToEN9//33uuXPnVgGwcaP12ssLCpv56OLiQps2bUrdiODTTx/gs89qkpHxIoGBHsTEeLNlyxp69OiBYRi0bduWGjVqODpMESllVAg6AT8/aNYMfvnFWgzfoW4HqE2peeKZlZXFww8/zFdffcVrU15jrtdcth3bxvf9vqeJXzu6drX2jPrpJwgKcnS0IiJyI7Ru3ZqaNWsyY8aMCzaF/x3I5osvdgJWPhgwAL79tuD7tGvXjq1bt5KUlHTDYy4OEybs5733Ailf/ge6dFlCp07/wGbL5o8//uCTTz4hNTXV0SGKSCnl0ELQMIxOOV9v5TnWO+fY846Mrbh16ABr11rdwm6vezv4wbINyxwd1jXLzs5myJAhzJkzh5cnvswPfj+w5cgWvu37LW1r3kHPnrBtm5XwmzRxdLQiIs6hNObHc+fOkZiYyPTp0y84kwb8yZIlfwFQvryVE375peD72PcTXLVq1Q2Ltbh88ME+XnzRHw+PDWzYEEr9+ks4edKaPhsUFESDBg3wse+tISJynTmsEDQMoxPwgGmaS4EIwzAiDMOIAMg5lmx/XRZ06ADp6VYxaF8n+Pux3zl79qyDIyu67Oxshg8fzsyZMxn78liW1VjGhoMb+OqBr+hSrysPP2xNh505Ezp2dHS0IiLOobTmx1WrVvHxxx/z119/FXC2A599lgZYSyVCQwvvHNqyZUs8PT1L/PTQhIQERo1ahGGcxN29GVWr1uP999/n888/x8XFhYCAALp3764OoSJywzisEDRNc6lpmsNyXgabprkJ6Ask5xzbBXTK+x7DMIYahrHB/gU0P3ToUPEFfQO1a2etiVi+HG6qfhNeLl5k1czKXVhf0pimyZNPPsn06dN5fuzz/Fb3N1btX8Wc++fQM6Qno0fDF1/Am29a+ymKiIilKPkRnD9HNm7cmPvvv58zZ85gmiamafLzzz8DsHDhbLp165p7bXh4wXsJAnh6etKyZcsSvXxi+/YddOzYMedzqITNNpWzZ/eTnp7OzJkzWbdunaNDFJEywOFrBHOmuNgTXkXgeJ7TVfJea5rmNNM0W9i/gI3+/v7FFOmNVakS3HSTVQi6urjSOrB1id1Y3jRN/u///o+PPvqIkc+NJLZxLD/v/pmZPWbSN7wvH3wAkyfDY49Zm8aLiMjFriY/gvPnyOrVq9OkSRPc3Nxyj7Vq1YpPP/2UoKDmPPIIxMRYx8PCrC6iR48WfK+2bduyadMm0tLSiiHy6+vnn/cTHn6KEyee4+zZYfTufQBPz6mYpomrqys1atSgWrVqjg5TRMoAhxeCpmlOAoYZhlHme0V26ABr1kBGBnSs1xGqw2sfv4arryvh4eFER0c7OsTLMk2T0aNH8+677zLiqRHsjtjNwh0L+efd/+Shpg8xbx489RT06AHvv194ZzgRkbKutOVH0zQ5evQoycnJuce8vb0ZPHgwwcE2Zs+GZTlL45s2tYrBwvrBZGVlkZmZia+vb4nJjwDr1/9Fly6QkVGXM2eeolcv+PLLQGJjYwkKCsLd3Z377ruPunXrOjpUESkD3C5/SdEZhjG0gMO7TNNcmme9wyasaS5Dsaa9VM65riJw7EbG52w6dLCKo/Xr4ew2a23g6V6nIQPiZsXRv39/AKKceC7lSy+9xKRJkxj292EktU3iu7jv+KDrBzza/FFWrYL+/eGWWyA6GlxdHR2tiIhjlNX8OH36dJo2bUq3bt1yjyUnJ7N8+XJCQ+9hwwbr+fQddxS+RjA6OprJkycD1lr0uLiSkR9jYw/Stu0pMjMDmD59D5Mnr6V79wq4uPRjy5Z4NmzYQL9+/fDy8nJ0qCJSRtzQEcGcaSoXfi3NOd2J/EltF/AlEJxzLBhYShnSvr31ffly+PKfX4KJ9cnYgIGAN0ycONFxAV7Ga6+9xoQJExg8ZDCn7zzNl3FfMvnOyYxoNYKEBLj3Xmt7iB9+sLrCiYiUVWUxPxqGQa9evWjZsmW+48uXL6dnz57UqpXIhg1gmtbDwvBwcHOzvucd8CssDzpzfty16wgtWx4mI6MuEyceok+f2tSsGY27eyZgfTbu7u54eHg4OFIRKUtu6IjgZUwD+tifipqm+TWAYRgtcjqmJec8DS0zqla1psL8d3Ui22/ZDgaEVgsFIJ54GAh/zv7TwVEWbNKkSYwfP54BAwdg3GMw+/fZTIicwLO3Pcvhw3DXXVZCX7TI+nOKiEihSm1+bNiw4UXHIiMj+fXXX9m8uQo//gjvvQcjR54/HxdnzSYBq7nY1q1bC7x3YccdLTExkW7d7iUj4z0qVoQFCxowerTB0qVLczuChoeHExYWpg6hIlKsHFYImqaZjJXsLjx+0bGypOXticwyIqGqVQTGDLRWzkfOiiSeeNyHuJOYlojN2+bgSM979913GTVqFA9GPYhvH18+XP8hY9uNZVz7cZw6Bd27Q2KitSdUcPBlbyciUqaV5vyYlpbGoUOHCA4OxsXFmpTk6+tLu3btKF8eGjWCDz4o+L0TJ1qFYEhICHEFtBQNCQm5kaEXSVLSMTp27MbevfuoVy+MvXvB3f1Z0tNfx83NjS+//JJWrVrRoEEDFYEiUuwc3ixGzktMS2RpzUjMqvG5RaDN24bN20bMwBhCq4WS7pdO5KxIEtMSHR0ugNUZdORIevXuRcCAAD5c/yH/d+v/MSFyAufOwQMPwB9/wFdfwQWzgUREpIxJSEhgzpw5pKam5ju+Y8cOYmKmEBubyd69Bb/XPuA3ZsyYAs8XdtxRjh8/QWjoEuLj3yMsLJ5du3wYNGgxVarswd3dnbNnz5KWlsa5c+ccHaqIlFGOnBoqBSjvDWQ4OoorM336dEaMGEGPHj0IGR7C6ytf57EWjzGl8xTAYPhwayrotGnWqKCIiJRtDRo04JFHHqFChQr5jq9bt47nnnuOLl26EBLSpMA9BO0DfvaGMBMnTmTr1q1kZ2fTqlUrp2oUk5KSQpMmX3H06DBCQk6wcWMlpk+HIUPuwTTvxjAMKlSowJAhQ3JHRkVEipv+9nEiNm8bKwbH4JESSnxSfO7IX2JaojU1NCn/SKEjzZw5k2HDhtG9e3cinorg9ZWvM7jZYD7o9gGGYfDqqzBjBowfD48+6tBQRUTESfj4+FCrVq18ewkC3HvvvRw+fJjly5sUundg3gG/qKgoYmNjyczMZNy4caxdu5ZNm5xj2eTJkydp1mw6Bw8Oo2PH/Xz6aRI1aowjIsKKb9euXSxYsICsrCwVgSLiUPobyMnYvG30OxuDy9HzxaC9CCQRPmr5kcOLwDlz5jBo0CDuvPNO2o9qz0u/vkT/Jv35593/xMVwYcYMePllGDgQXnnFoaGKiIiT2b17NwcOHMh3rEKFClSvXh0vL2sj+bfftpqnubqCzQbTp1vrAwvyzDPPUKlSJcaNG1cM0V9aWloarVpNYffu/yMk5Cg//BBE1aomdev+TKVKlQA4ePAg+/fvJysry8HRikhZp0LQCd3Vzkb2v2KoW8EqBuOT4gEov6Y877z2jkNjmzt3LgMGDCAyMpKuL3Vl1M+j6B3am5k9Z+Lq4spPP8HQodC5s5W4tfZdRETyWrhwIatXr77o+IoVK1i69E0A/P2tfQQzM63CcMiQwu/n5+fH6NGj+emnn1ixYsWNCvuyTp8+zT333ENCwlxCQ5PYvr0Kr78OjRo1YtWqVbmbxLdr144hQ4ZoqwgRcTgVgk6oQwcgzcaAbKtBTOOqjanuXZ2qPary/fff89tvvzkkrm+//ZYHH3yQNm3a0Pv13oxcMpJ7G91L9P3RuLm4sXGj1RymSRP4+mtwd3dImCIi4sR69+5N165dLzq+detWFi9+h3LlTDZsOH88IwO++QZ27iz8niNGjMDf358xY8ZgmuYNiPrSzp49y113DSUm5hcmTJjCvn02vLx2YZpWYWuaJgsXLiQpKQkAdyVIEXECKgSdUEAA1K8Pm1ZY3UJ/efgXXr79ZfaxD78WfowdO7bYY1qwYAF9+/alVatWDJgygMcXP85d9e/iq95f4e7qzu7dVkOYKlVg4ULw8Sn2EEVEpASoXr06PgUkiYEDB3L06CGaNTNYv/788eRkePBBmDq18HuWL1+e8ePHs3LlShYtWnQDoi5ceno6nTuPZMWK9+nc+X989FE3KlWC7t2n0qBBdcBqHhMfH8/ewlqiiog4gApBJ9WhA6xYAVXKWdtHDGo2iOBKwfj08OHnmJ9ZunTpDf390dHRhDQPwdXXlTp16tCzZ09uvvlmhr8/nGGLhnF7nduZ12cenm6eHDsGXbtCerrVJdTf/4aGJiIiJVhKSgobN27k7Nmz+Y57eHjg4uJCVBTcfvv54zYb9OgBs2ZZeaYwgwcPJjg4mDFjxpCdnX1jgs8RHR1NeHg4bm5uVKnSnBUrxuHn50lSUjinT5v89JPBF1+8zSOPPAJApUqVePzxx2nevPkNjUtE5GqoEHRSHTpYT0G3bLFee7h68Mrtr3Ag6wBV21W9odNfoqOj6T+0Pwm3JpD9UDZ7j+4lKyuLVg+1YvBPg2kd2JrvH/weL3cvzpyBe++FPXvg+++hceMbEpKIiJQSiYmJLFiwIHeaZF7R0dH8+msfXn01//EhQ+DYMZg/v/D7enh48Morr/DHH3/w9ddfX+eo88fYv/8C4uK+ICvrLGlpGwE/Ro/+he7dv8JmexR//+OA1Rhm/fr1mKaJl5eXNo0XEaeiQtBJdehgfV++/PyxB8MfJLRaKO6d3Vm/cT3zL5URr8Grb78KAwFbztdAIAymJk0lwj+Chf0XUsGjAllZ0L8/rFkD//43tGt3Q8IREZFSpHbt2jz11FPUrFnzonPHjx9n3759HD+exvHj54/feSfUrg2ffnrpez/44IOEhYUxfvx4MjMzr3Pkluef/wOIBsKxtmP2BCrw4YfLue02HyIiTuHr6wvAxo0bWbVqFRkZJWSDYBEpU1QIOqlataBqVWsfPjc3CA+HL79w5bXI1ziUeQi/dn70HdQXV19XwsPDiY6Ovi6/NzEtkYTWCWCD0GqhhFYLtYrB3mAeM1nUfxG+nr6YJowcCd9+C//4B/TufV1+vYiIlHIeHh5UrFixwD30RowYwZo1v9GggTcvvXT+uIsLDBoE+/bB6dOF39vV1ZXXX3+dbdu2Ubt2bdzc3K5rjgT4668BhRx/jK5du/LFF1/k7pPYvXt3Bg0ahKen53X7/SIi14sKQScVHQ1Hj8LJk5CVBXFx1ujb6U09CfYMJiUihYyoDLIfyiZuTxz9+/e/5kSXmJZI63+2hmrkblwfM9DqXIoBHuU8OJd9DrD2ePrgA6sYfPrp6/EnFhGRsiI+Pp64uLgCzxmG9fAzb+dQgFGj4M8/oXz5S9/71KlTgDUtMysri7i465Mjs7KyePPNN4GQQq4IBKwOob/99htnzpzBxcUld3RQRMTZqBB0UhMnWt8nTLCKwQkTrNdvvGGQ8UsG+AHVOD910xsm2t9UBIdSD9Hk7SbsOrkrtwi0eVuNauzFYIZvBpGzIvnnvxN57jno0wemTLnGP6iIiJQ5GzZsYO3atQWemzBhArt3z+WPP+DcufPHPT2tIvHsWesBaWHeeOONAo9fS47csWMH7du354UXJmAYBTei8fM7A0BSUhJLlixh8+bNRf59IiLFQYWgk9q61fr+9NNQocL5Ubc/9yVyoP4B4IKpmwPhz31/XvH983YFbdiwIW3atCHxSOJl35eWBk88Ya0HnDXLmq4jIiJyNXr37s3AgQMLPFetWjXq1j3G2bMQH5//3P/+Z22x9NNPhd97qz2BXuHxguTtChoQEEBYWBhxcXsJCdmFaRa8B2CFCtaWGDabjWHDhnHLLbdc8e8TEXEE/TPeSYXkzDx59104dQreeQfwTsR9SGTBUzdtkD0gm+nR0y/bTfTCrqDbD25nd+xuHjYepn6l+sQnxRM5K5LEtEQS0xKJnBVJfFI89XxCOf6PGOr72/juOyhX7sZ/DiIiUvqUL18eV1fXAs8NHz6czz4bDpBvP0GwOlO7u1+6aUxISMFTNytUqHBF+/hZXUH7ExcXR1ZWFocOHSIjw4MqVdaxfXv13M6fjRuDq+v5btmHD5vs3r0bsIpBdQgVEWenQtBJjRljfR8/3tqc/cW3EmFgJOl+8YVO3aQaDF01lIh2EYwfPz53xM++UD47O5vY2FhGjht5cVdQb1h0YBEHUg/garjmFoP2IrBhxVBOfxxDBcPGTz9B5cqO+2xERKRkS05OJiYmhhMnThR4fu1aqF7dZPhwa72gfXmfuzs8/DAsWACHDhV87zH2BHqB06dP07BhQ5577jmmT5+eO+Jnz5EnT55k8eLFPPXUUwW8ux+7dtn4+GOoWdPqRhoVdX6zewB//1TmzZvHubzzWUVEnJgKQScVFQVz5kBY2Pnpl1WqXP59ATUD2LNnD6+981ruiJ+9mYyvry9Nbm1CYtfEi7uCPgWHmx2mY3BHfh/2O6HVQolPiic+KZ6QyqG4zYnh5GEbCxdaLbxFRESK6uzZs6xYsaKQvQThb3+DI0eMfM3S7MXgkCHWGsFZswq+d1RUFHPmzCEsLAxXV1fCwsKYM2cOO3fuJCoqiilTpjB06NDcET97Mxk/Pz/uuusujh49CjwIbAHO5XxPwzDa8dFHWRw+bK0RzH1Q+6L1ex98cDdRUVG4uxc8dVRExNmoEHRiUVEQG2stjA+tbaPCvBgaVw0tdOqmi+HCoFsHUbVG1QJH/Fx9XQkYE5BbBOabWuoBbmfcmHHvDJpUb8KICjF4poRCUij7JsSwdaONb76Bm2927GciIiIln81mY+zYsTRs2PCic4U1S7Mfb9DAWj7x4ovnt1e6sCFoVFQUsbGxZGZmEhsbS1RUFEFBQfzrX/+iXr16BcZUtWpVlixZQkDAs+TfJzAciMbDYyZbthj06TOXu+/+D35+BzCMLLy9d+Pt/ShbtryAv7//dfh0RESKh5ujA5DLc3e31gp27mxj3MkY5lWLzC0GAeKT4qlfqT7BlYJ5bcVr0A1wtYo9gHji4WFINVJJPZeab2opQMzAmNxisuPnHRlRIYbHBtrAOwaA02nWdUePFvsfXURESpGUlBRM08TPz6/AfQSh4GZp48efPx4dff5nOD9iCNYD1MvZs2dPgcePHz9Op06dcHFpUeD59PRG9O8fg822kYYN/WjRYlues4G4udUhISGBRo0aXT4IEREnoBHBEuLOO+Hee+Hd1218cVdMvqmbodVCWTV4FbPvn01tv9q5RWC+Eb9qwBVMLQV47z3r+4TRNk4etl30NFZERKQoUlNTee+995g8eTJTp05l5syZxMfHk5ycnNvorMBmaXmOF5aLrjRHFdZMxn784MGKBZ43DPj3vyPp0qVLgef9/PyoX7/+lQUhIuIEVAiWIG+/DRkZ8Par5xvE2As+gMhZkexN2Vt4MxkD3FzcCp1aan/fjs3WCOCFW1dcRedtERGRiwQGBuLr68uZM2dISkpi7969zJ07N7c4TEhIuLhZWs4aPPvxwnLRleaowprJjBkzhq++guyCtwkkIMBqbBMaGlrg+W7duhXaCVVExBmpECxB6teHkSOtBfJ74my5I372KZ5XIrhSMI2qNLqoK6i9CMw4YcO+zr2wp7EiIiJFYRhGoYVU+fLlqV+/PlFR0KLFO0AskAlY6xLs2zQUlouCg68shoKaycya9R+ioqLo2RPati34fZ06WckxMDAQN7f8K2tCQ0MJvtIARESchArBEmbsWKhRA558Eqp62XKLwLwjf5ca8VvxyAp+feTXi6aWxgyMYd+fNlq1Ov+7CnsaKyIiUlSXG1E7dOgQv//+HNAEcAfqU6XKVk6dsq4rLBft35iHZV0AAA9lSURBVA9z515pFFHYC81jx2J5/vl+JCeDhwfYd7Sw2ax9Am05z1o3bKgAWMVseHh47p3c3d3p3Lnzlf5iERGnoUKwhPHxgTfftPZYmjMn/7mCisELR/wunC5qP75ikY327a0kuG7d+a0rXF2t73PmXNkifBERkUuxTw/NK++I2owZM8jKyspzNoVjxxpz9uwSIP/2SvYc9f77VlfrkSMhLc1qKBMeXnBX0ehoq7lMXJy1DcXhw3DkCHz1lXX+zz+t7zt3Qmam9R2sqacnT54EICIiIvd+7du3x8/P7/p9QCIixUSFYAn00EPWFJhBgy5OchcWgxcWgXZL59vI+iyGraNjaBJso3dvK4muWwdNmpzfuiIz0/quIlBERK4HwzBobJ/nCbi4uOSOqGVnZzN9+vQC3zdp0lQ+/NBaw3dhjnriCVi+HGJiYP78/IWevavoRx9Z9ymsqcz778OMGZCdbTWtuXB5RMOGWUydOpXVq1cTGBhIz5496dSpE61bt74+H4yISDFTIVgCffEF7NplJcCCNtstaMQvbxFofxqasMlG9kkbiYnW8aFDz0+BERERuVHCwsJyf46MjMwdUVuyZAl79+4t8D0tWrzIE09cPBvGzsPD2mOwsELv+eet75dqNjNt2ikqVToAXLw84t5742jRogWNGzfGMAyaNm1KmzZt1CBGREosFYIl0OU224XzxWBBzWReeaXg90+ZcoMDFxERgYtG1M6dOwdAly5dME2zwK9HHvEhLOws48bB2bOF37uwQs/+nsKazYSEmJQr1w/DuIW8awghFsP4G5s3j+KOO+6gUqVKRfxTi4g4F20oXwIVttluXBx8/DH07QuLFsHEiTa2brWS3ujRULkyfPIJbNtW8Pu1PYSIiBQH+4gawLJly4iNjeXJJ5/EMIwCrz937hx33nkHNltf4uIm8eGH8OyzBd87JMTKhxeyz0YdM+b8BvR5PfOMQXb2fRw40JLTp09z8OBbHDp0CA8PD+rVq8cdd/Quyh9VRMRpaUSwBCpss11PT3jsMWt654XrIx56CLp3t9YAVqtW8Pu1PYSIiBS3oKAgmjZtSmZmZqHXuLu78/nnnzN//tN07Qqvvw7Hjxd8bWFdRS/X+drd3WTQoEH4+vrmbmXRrl07brnlFqpWrcq2bdtISEi4wj+ViIjzc4pC0DCM5/P83NswjE55j0l+hW22+9lnsGkTVKxovb5w6mdQEOzbZxWABb1f20OIiDiXspAfGzZsyO233467fRPbQnTo0IGAgADeegtq1symdeuCu4IW1FU0b+frwpZXvPGGeUX7HIqIlBYOLwQNw+gE3JnzcwSAaZpLgWT7a8mvsCTXvz80awbJydZ1ead+Ahw8aC2mv1ySFBERxytL+dE0Tfbv3092dvZlr33iiWnExbmwbVvBDdPg0p2vC1peAZCQYP2T6HL7HIqIlBYOLwQv0BfIKWPYBXRyYCxO7VJJrrCpo3mnfmp7CBGREqVU58ft27czY8YMdu3adQXXWmv1LtUw7cJ9BGfMgNdeg8REqF/fakxTWI4MDAzEx8cn3+/Mu8+hiEhp4dBC0DCMiJynm3YVgbyz/qsUc0ilQmFTRzX1U0SkZChr+TE4OJiePXsSFBR02WuPHKkMXDyiFx8Pb71lLZO4cJ384MFWTpw3L5ObbvoRuDhH3nPPFoCLpoe6u7vn7nMoIlKaOHpEsPLVXGwYxlDDMDbYv4Dmhw4dukGhlVya+ikiUuJdVX6Ekp0j3dzcaNq0KZ6enpe9trBZLx4eJq+8Av/4h/X6whFD2Imr679Yt+5pLtweAqL444/n2b9/P1999RUNGzbM/X3t27fP3edQRKQ0uaHbRxiGMbSAw7tM01xawNNOsKa92JNfReBY3pOmaU4DpuW5/y/+/v4drmfMpUVUlAo/ERFndb3zI5T8HJmVlUVsbCyVKlWiVq1ahV7397+fYMSISowfb43q2XXp8hWbNr1GQsL/AOOiLZJcXOoSEBCQs2H9XuA/+e775JMLOXbsGElJSVSvXp2ePXty6tQpbr311hvy5xURcbQbWgjmJKXCBBuGEYyV2CrnLHz/EmhhPw9cmAhFRERKPOXHixmGwZIlS2jUqNElC8Hk5KlAHDAGCAG2AhNp1qwhYWH3MG9eJgkJ7rz7rlUE2kcMGzd2oXv37pimeck4wsPDc0coRURKM4dtKG+a5teQ+1S0Ys6xTYZhtMjplJZsmuYmR8UnIiLiCGU1P7q4uDBkyJBLTsPMzs5m+vTpFDSit3btXfz000/s2PEdCQk9LxoxvOeeLaSk1MI0Tfz8/HI3r8/Ozmb+/Pk0b96cWrVq4ebmsH8aiYgUK4f/bXfhVJbLPCUVEREpE8pifqxo3wi3EEuWLMmZ2nmxJ598kuzs7Jw1gF9x4YjhH3+cIDV1GjNmzMDLy4uAgAD8/f2pWLEie/fuJSgo6JIjkSIipY3DC0ERERERu3Xr1pGYmMjdd9990bkuXbpccmrn4sWLL7kGMDAwEF9fX1JTU9m5cyc7d+7MPf/zzz/j4+NDo0aNrtcfRUTEqakQFBEREadx6tQpkpOTyc7OxsXl6pqbX65QBGtPwN9+++2i4+XLl6d+/fpX9ftEREoyR28fISIiIgJASkoKzZo1o3///lddBF6pvHsE5tWtWzdcXV1vyO8UEXFGGhEUERERp5Campq7hs/f3z93HV9AQEC+Bi/XokaNGrnTQ+1CQ0MJDg6+5nuLiJQkKgRFRETEKeRdw7dr1y527dqVe87Ly4sePXpc0xq+33//ndWrV9OgQQM2btwIgLu7O507d77m2EVEShpNDRURERGnYBhGoVM3r2QNX0pKCsnJyYWuE6xSpQo2m42wsLDcY+3bt7/klhUiIqWVRgRFRETEaRTWzOVK1vDlnVpqn1bq7++Pi4tL7kb1tWpZewn27NmTU6dOceutt96oP4qIiFNTISgiIiJOI+/0ULsGDRpc0Rq+S20PUa5cOXr27EmjRo0wDIOmTZvekPhFREoKTQ0VERERp2EYBo0bN8537PbbbwcuP/XzUlNLvb29tT2EiEgeGhEUERERpxIWFsbatWsBiIyMJCAgANM0WbNmDWvXrr1o6mferqLXMrVURKQsUSEoIiIiTiUwMPCiNXxHjx5l3bp1eHp6cubMmYumfnp6enL33XcTFhaGl5cXZ86cyT2n7SFERC6mqaEiIiLiVOxr+Nq0aZM7iletWjWGDx/OzTffXOB70tPTSU9PxzAMbrrpptzj2h5CRKRgKgRFRESkRLhw64e8IiMjc4tEbQ8hInJ5mhoqIiIiJUZBXUVDQ0Np3759vmu0PYSIyKWpEBQREZESw95V1N5MpqCpn9oeQkTk8jQ1VEREREoUTf0UEbl2GhEUERGREkVTP0VErp0KQRERESlRNPVTROTaaWqoiIiIiIhIGaNCUEREREREpIxRISgiIiIiIlLGqBAUEREREREpY1QIioiIiIiIlDEqBEVERERERMoYFYIiIiIiIiJljGGapqNjKDLDMA74+fnVvPnmmx0dioiI3EB//PEHKSkpf5mmGejoWEoK5UgRkbKhqDmypBeCvwPVgB2OjuUq+AOHHB1ECaXPrmj0uRWdPruiuRGfW30gyTTNZtf5vqWWcmSZos+t6PTZFY0+t6JzmhxZogvBksgwjA2mabZwdBwlkT67otHnVnT67IpGn5sUlf7bKRp9bkWnz65o9LkVnTN9dlojKCIiIiIiUsaoEBQRERERESljVAiKiIiIiIiUMSoEi980RwdQgumzKxp9bkWnz65o9LlJUem/naLR51Z0+uyKRp9b0TnNZ6dmMSIiIiIiImWMRgRFRERERETKGBWCxcwwjAhHxyAiV8YwjOcdHYNIWaH8KFKyKEeWfCoEi5FhGJ2AuY6Oo6QxDGNoztdbjo6lpDEMo1POlz67q5Tz/9c7HR1HSWP/b80wjKGOjkVKDuXHolOOLBrlx2ujHFk0zpYjVQgWI9M0lwK7HB1HSZLzF81S0zSnAcE5r+UK5HxWD+T8dxehp+1STIYahrET/V0nV0H5sWiUI4tG+VEcyKlypApBcXbBgD2x7cp5LVfANM2lpmkOy3kZbJrmJocGVIIYhhGR8w8EuXqPmqZZT5+fSLFQjiwC5cdroxx5TZwqR7o5OgCRS8l5ymkXAXzpqFhKqpw5/MMue6HkVdnRAZRg9lGJCNM0Jzk6GJHSTDny2ig/FplyZNE5VY7UiKCUCDnTNjbpqd3Vy/mLZphhGBUdHUtJoCed18Y0zUk5n18VTVMTKR7KkUWj/Hj1lCOvjbPlSBWCUlJ0Mk1zlKODKEkMw8i77mEX4BQLk0uAYMMweucs5K6stSNXLqdhRe+cl8fQNDWR4qIceRWUH6+JcmQROWOOVCFYjHL+x2+R5z8CuQKGYQy1D587w9OTEqQT56dvVMRJFiY7O9M0vzZN8+ucl3pKfHU2APYnxfVyXotclvJj0SlHFonyYxEpR14Tp8uRhmmajo5BpFB5Woofx/pL+wFNSbgyOVNd+uS8bJ5nYbzIDZPzlPg4VgMGh69/ECnNlCOLRvlRHMXZcqQKQRERERERkTJGU0NFRERERETKGBWCIiIiIiIiZYwKQZFSKKcjmhZxi4iI5KH8KHKeCkGRUsYwjGCsDmgOb0ssIiLiLJQfRfJTIShSypimaU9yaoctIiKSQ/lRJD8VgiJOxjCMtwzDeP4y11S8zH5Rfa9zWCIiIg6l/ChyfakQFHE+X17BNX0us1dUb6wNc0VEREoL5UeR60iFoEgpYxhGBPA1euopIiKSS/lRJD83RwcgIpac6S6bgIjLXFcROH6JS1qYpjnKMIwT1zM+ERERR1B+FLkxNCIo4gQMwxgKbMqZznKpKS1gTXv5+gpuu+Ey6yREREScmvKjyI2jQlDEOTTn0k8xr0hOa+x6hmH0xuqK9sC13lNERMSBlB9FbhBNDRVxDhuBype76AqmvUSYpjkq59qlOfcVEREpqZQfRW4QjQiKOAHTNKcBETlTVToBd+YktQt1opCpMTnvfSFnMTxYeyVVvlyrbREREWel/Chy4ximaTo6BhG5QoZhDM1JiiIiIpJD+VHk6mlEUKSEuIJpLyIiImWO8qNI0agQFCk5WnD5jmkiIiJljfKjSBFoaqiIiIiIiEgZoxFBERERERGRMkaFoIiIiIiISBmjQlBERERERKSMUSEoIiIiIiJSxqgQFBERERERKWNUCIqIiIiIiJQx/w9bra03e2lEHQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('OH$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('OH$^{-}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAf8AAAGGCAYAAAB13Ii3AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4wLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvqOYd8AAAIABJREFUeJzs3XlcVNX7wPHPBURx300tM8wlQEEZxH1FTc2y9KsJqalolpX+Ku2rpW1mWvbVsjLX1GTS1ExzKUURXHJFM0DLxH0JN0RxBc7vjzuDKAwOyCzA8369eA1z7x3uYynPPec85xxNKYUQQgghCg8XRwcghBBCCPuS5C+EEEIUMpL8hRBCiEJGkr8QQghRyEjyF6KQ0zStrKZpQZqmjdI0Leiec40cFZcQwnYk+QshegHxSqlPgbfvOefpgHiEEDYmyV+IAsLUgr9kasH3NH1durc1fy+l1EylVLyplR9vp3DRNM1T07QlmqbtMfcwmGJWpj9D2ft8Psh0fSPz9/aJXIj8T5N5/kIUDJqmeQKNlFJLTe+HAP9RSnWw8vOTgE+A8oD5gcEf2AP6Q4INYh4C+CulXspw7DDQQSll8UHE9Lmypt4K87GeQIBS6t7eCyHEPST5C1FAmFvKSqlE0/dHgMeUUolWfLYnEA6Uz5h0NU3raX6YsFHMOU7+5j+bUqpcFufu++AghJBufyEKDKVUYoZEPwt42/ze1C1+2PQapGnaDPPDginxTwKWAC9l+cOdiwG4aOFcPCBFikLch5ujAxBC5C3TGL9nxm56pVS4pmnx6IV95vF9AxBuatlbat3bowXtec94fXnzN6YHFAN6Qo9WSoXf52eVv895IQSS/IUoiGYA6eP8mqYFZUiaGVvM2RbUASilovM4tqzEZxxaMNUemPVCf0AJ1zRtPfrQxG4sz0LwBOwRsxD5mnT7C1GAaJo2A5hhHvM2tZzz7XS9rGYimIYyXtI0bVTGa031AzNlvF+I+5PkL0QBYUqQQ4B40xS4UZgq9U3nPIFepgeCDkCH+02ns/K+e+79OdYcM81O6AAYMk71Q++673nP53uTYQ0C05CG+c+ZPs1PKv2FsI5U+wshnJqlmQhCiNyTlr8Qwmnlw5kIQuQL0vIXQgghChlp+QshhBCFjCR/IYQQopCR5C+EEEIUMpL8hRBCiEKmwK3wp2naXqAS8I+jYxFCCCHs4HHgnFKqobUfKHDJH6hUpkyZ6n5+ftUdHYgQQghha/v27ePy5cs5+kxBTP7/+Pn5Vd+0aZOj4xBCCCFsrk2bNkRGRuaot1vG/IUQQohCRpK/EEIIUchI8hdCCCEKGadN/hm368ywc9eo7D4jhBBCiPtzyuSvaVoQ+laf5q1IUUqFA4nm90IIIYTIHadM/vfoDSSavo8HghwYixBCCJHvOV3y1zStkamVb1YWuJjhfQU7hySEEEIUKM44z798Ti7WNG0IMCTDobpnzpzJ24iEEEKIAsTuyd+UrO8Vr5QKz6LVD3qXv/mBoCxwIeNJpdRMYGaGn7+patWqrfMyZiGEEKIgsXvyNyVrSzw1TfNET/blTcV9iwGD+Txw78OBEEIIIXLAqcb8lVJLlVJLTW/Lmo5FQ/oMgETzeyGEEELkjjOO+Wfqyr9Pb4EQQgghcsCpWv5CCCGEsD1J/kIIIUQhI8lfCCGEKGQk+QshhBCFjCR/IYQQopCR5C+EEEIUMpL8hRBCiEJGkr8QQghRyEjyF0IIIQoZSf5CCCFEISPJXwghhLATo9GIj48Pbm5u+Pj4YDQaHRKHU67tL4QQQhQ0RqORkJCQ9PexsbHp74ODg+0ai7T8hRBCCDuYMGFCjo7bkiR/IYQQwsaUUhw4cCDLcwcPHrRzNJL8hRBCCJs6c+YM3bp1Iy0tLcvz9erVs3NEkvyz5SyFGUIIIfKnRYsW4e3tzcaNG+nXr1+W14wZM8bOUUnyt8hcmBEbG0tqamp6YYY8AAghhLif8+fP07t3b/r06UPdunXZt28f8+fPJywsDG9vb1xdXfH29iYsLMzuxX4gyd8iZyrMEEIIkX/88ssv+Pj4sHz5cj755BM2b95MnTp1AL2qPyYmhpSUFGJiYhyS+EGm+llkqQDDEYUZQgghnN/ly5cZMWIE8+bNw9fXl3Xr1tGgQQNHh5UlaflbYKkAwxGFGUIIIZzbhg0bqF+/PgsWLOCdd95h586dTpv4QZK/RZYKMBxRmCGEEMI5JScn8+qrrxIUFETx4sXZtm0b48ePx93d3dGhZUuSvwXBwcHphRkAZcqUcVhhhhBCCOezbds2/Pz8+PrrrxkxYgR79+4lMDDQ0WFZRZJ/NsyFGc899xyVK1eWxC+EEIIbN27w9ttv07JlS1JSUoiIiGDKlCl4eHg4OjSrSfK3gr+/P4cOHeLy5cuODkUIIYQDRUdHYzAY+PTTTxk0aBD79++nTZs2jg4rxyT5W8Hf3x/Q/6cLIYQofG7fvs2HH35IYGAgFy9eZM2aNcycOZNSpUo5OrRckeRvBXPy3717t4MjEUIIYW9xcXE0a9aM9957j969exMTE0Pnzp0dHdYDkeRvhYoVK/Loo4+yZ88eR4cihBDCTlJTU/n8889p1KgRR48eZcmSJSxcuJDy5cs7OrQHJov8WMlgMEjLXwghConDhw8zYMAANm/ezDPPPMOMGTOoUqWKo8PKM9Lyt5K/vz+HDx/m0qVLjg5FCCFEHrp3E7eBAwfi6+vL/v37mT9/PsuXLy9QiR+k5W81g8EA6EV/7du3d3A0Qggh8oJ5Ezez2NhYYmNj8fHxYc2aNTzyyCMOjM52pOVvpUaNGgHIuL8QQhQgljZrU0oV2MQPkvytVqFCBR577DEZ9xdCiAKksG7iJsk/B/z9/aXlL4QQBURMTAxublmPfhf0Tdwk+eeAwWAgPj6eixcvOjoUIYQQuaSUYvbs2QQEBFC0aNEsrynom7hJ8s8BWelPCCHyt6SkJEJCQhg8eDAtWrTg77//Tt/EzdXVFW9v70KxiZtU++dAxqK/oKAgB0cjhBAiJ6Kjo+nduzfx8fF8/PHH/Pe//8XFxYXg4OACn+zvJS3/HChfvjyenp5S9CeEEPmIUoqvvvqKpk2bcv36dTZt2sSYMWNwcSm8KbDw/slzSYr+hBAi/7h06RI9evTgtddeo0OHDuzbt4+WLVs6OiyHc7rkr2naJNPrkAzHemqaFqRp2ijHRaYzGAwcOXKECxcuODoUIYQQ2di+fTsNGzbkl19+4fPPP+eXX36hYsWKjg7LKThd8geGaJp2GIgH0DStEYBSKhxINL93FCn6E0II55aWlsbkyZNp2bIlmqaxdetW3njjDTRNc3RoTsMZk/9gpVQtU7IH6A0kmr6PBxxaaWcu+pNxfyGEcD7nz5+nW7dujBw5kmeeeYa9e/fSuHFjR4fldJyx2t9T07QgoJFS6lOgLJBxYn2FjBebhgeGZDhU98yZMzYLrly5ctSqVUvG/YUQwslERUXRp08fzp8/z9dff83LL78srX0LnK7lr5T61NTqr2B6CLjf9TOVUgbzF7CnatWqNo1RtvcVQgjnkZqayvjx42nbti0lSpRgx44dvPLKK5L4s2H35K9p2pAsvoIynOtpuvQC4Ine5V/edKys6bhD+fv7c+zYMc6fP+/oUIQQolA7e/YsnTp1YuzYsfTp04c9e/bg5+fn6LAsMhrBxwfc3PRXo9Excdi9218pNTOb07sxFfoBtYAZpmMG0zFPIDyLz9mVeXvfPXv20KlTJwdHI4QQhdP69et54YUXuHLlCnPnzuXFF1906ta+0QgZdg8mNvbOe3uvMeRU3f5KqWigl6n1f1gpFW06hql3INH83pFke18hhHCclJQU3nnnHTp16kSlSpXYtWsXAwYMcOrED2DePfijj+DKFf0143F7crqCv6x6Bu7TW2B3ZcqU4fHHH5fkL4QQdnbixAmCg4PZsmULoaGhfPHFFxQvXtzRYVnFvEvwiBFQsqT+OnbsneP25FQt//xEiv6EEMK+Vq1ahZ+fH/v27SMsLIxZs2blm8S/cycUKaJ/P3UqXL0KU6bo7x2xe7Ak/1zy9/fn+PHjnDt3ztGhCCFEgWM0GvHx8cHNzQ1vb2+6dOlCt27dqFGjBtHR0flmI57ERHjlFWjSBIoV04+NHQulSsG4cfp7R+weLMn/PhKSE0hITsh0PGPRnxBCiLxjNBoJCQkhNjaW1NRU4uLiWLt2LR06dOD333+ndu3ajg7xvpSChQuhbl2YMQNefx2OHYOwMPD2BldX/TUszP7FfuCEY/7OJCE5gbbz2wIQ0T+CyiUqp59r2LAhoCf/J5980iHxCSFEQTTBQgXc6dOnKWZuPjuxgwf11n5EBDRuDL/+CqaUQXCwY5L9vaTlb4E58cediyPuXBxt57e9qwegTJky1KlTR8b9hRAijx20UAFn6bizuH4d3n0XGjSAvXth+nTYtu1O4ncmkvyzkDHxe1XywquSV5YPALK9rxBC5K3ExEQ8PDyyPFfPEZVxVlq7Vl+05+OPoXdvvfU/dKjeve+MJPnf497EH9E/goj+EVk+ABgMBk6cOEFCQuaaACGEEDlz4MABAgMDuXbtWpbnxziiMu4+Tp6Enj2hSxe9mn/jRvj+e6hSxdGRZU+SfwZZJf7KJSpTuUTlLB8AzNv7SutfCCEezMqVKwkMDCQxMZFNmzYRFhaGt7c3rq6ueHt7ExYW5lQV/ikp+lS9J56A1ath/Hj44w9o29bRkVlHCv4egLnob/fu3XTu3NnB0QghRP6TlpbGRx99xPvvv4/BYOCnn37ikUceAXCqZJ/R9u16l/4ff0DnzvDVV+Dp6eiockZa/hlYauFn7BGo7n6nR6B06dLUrVtXWv5CCJELSUlJPPfcc7z//vv069ePqKio9MTvjC5ehJdegmbN4Px5WLpUb/Xnt8QPkvwzMT8AFL185wHAnPhJ8KLk0run/Pn7+0vFvxBC5NDff/9NkyZNWLVqFVOnTmXevHkWC/0cTSlYsEBfiW/OHH1Z3gMHoEcPcPLtBCyS5J+FyiUqc3t2BCR4pU/1K16kBMyP4J8/Kt91rcFg4NSpU/z7778OilYIIfKXNWvW0LhxYxISEli3bh3Dhw932k15DhyAdu2gf3+oVQt274b//U9foS8/k+RvwRM1KsP8CCrhRdmi5Ui97QLXKmZag1mK/oQQwjpKKSZOnMhTTz1FzZo12b17N+3atXN0WFm6dk1fdtfXVx/bnzEDtm4FPz9HR5Y3JPlbMGYMkFyZc59FkPjzWG5yBcr/k2kN5oYNG6JpmnT9CyFENpKTk+nduzejR4+md+/ebNu2jZo1azo6LACMRn2Ovpub/jpypL707iefQJ8++pz9IUPApQBlTKn2t8BcZDphQmVij7YH4JXxuwkOrnPXdaVKlZKiPyGEyEZ8fDzdu3cnNjaWTz/9lLfeestpuvmNRggJufM+Nlb/qlYNNm2C1q0dFppNFaDnmLwXHAwxMTAixAtue+BWY1eW18n2vkIIkbXw8HACAgI4ceIEa9asYeTIkU6T+AHM2wh89BFcuaK/ApQtW3ATP0jyt0pggBucaUjU4awTvL+/P6dPn+bMmTN2jkwIIZyTUor//e9/dOrUiapVq7Jr1y46derk6LAyMW8XMGIElCypvwL89ZfjYrIHSf5WaNwYOB1A3KVoUtJSMp2X7X2FEOKO69ev07dvX9588026d+/O9u3befzxxx0d1l2Uglmz9FeAqVPh6lV91T4gU3F3QSPJ3wqPPQYlkwzcUtc4cO5ApvN+fn5omibJXwhR6B0/fpwWLVpgNBoZP348S5cupWTJko4O6y6nT8NTT+lFfOYkP3asPn1v3Dj9vS23ETAvHudIkvytoGngVzkAgN2nM3f9lyxZknr16sm4vxCiUIuMjMRgMPDPP/+wcuVK3nnnHaca3wdYtEiv6N+4Eb74Av78E8LC9Op+V1f9NSzsTtF3XjOvGHvvLrH2JsnfSm0b1IYbpdl2zHLRn7T8hRCFkVKKr776iqCgIMqXL8/OnTt56qmnHB3WXc6f17fa7dMH6tSBffvg9df16Xvm4u6UFP3V1onfvHicIx8AJPlbqXGAC5zxZ0u85aK/M2fOcPr0aTtHJoQQjnPjxg0GDRrEa6+9RufOndmxYwd169Z1dFh3WbVKb+0vXw4ffwxbtoC9Q7x319istom3J0n+VgoIAE4FcOjKH9xKvZXpvBT9CSEKm1OnTtG6dWu+++47xo0bx88//0yZMmUcHVa6pCQYNAi6dYPKlWHXLn0s383OK9xktV18VpvI2ZMkfytVqQIVbxtI5RZ//vtnpvN+fn64uLjIuL8QosAyGo34+Pjg5uaGp6cnXl5exMXF8dNPP/HBBx/g4kRL4EVEQP36MG8ejB6tJ35fX/vHkVXir1yissVdZO1FVvjLgYBqAawFdp3ehX81/7vOlShRgieeeEJa/kKIAsloNBKSYSm8I0eOADBp0iSeffZZR4WVybVrerL/8kuoXVvv4m/a9P6fMyfejLu2PojkW8lsP7mdtYfWcjTxaJ78zLzkPI9p+UAbv0fhWgU2H8666M/f3589e/agzBNHhRCigJhgXgrvHgsWLLBzJJbt2AENG+qJ/7XXYO9e6xP/g1bgX75xmTWH1vD2+rdpOqcpZSeVJej7IKbsmMLj5R6nvEf5u1r4lnoE7EVa/jkQGKjBrAB+r5B1177BYGDBggWcPn2a6tWr2zk6IYSwnYPmpfCsPG5Pt27BBx/AxIlQvTqEh0P79tZ9NmMSBmg7v61Vifhc8jk2H99M1LEooo5Fse/sPhSKIi5FaFy9MSObjaTVo61o9kgzShctfdd92s5vC+CwxA+S/HOkUSPgjIGjtT/h2u1rFC9S/K7zGbf3leQvhCgoTp48SZEiRUhNTc10rp6Dl8Lbvx/69dO33R0wQF+hz9qaw3tb30B6cr43IZ9KOpWe6KOOR6U/LHi4edD0kaa81/o9Wj3aisCHAzPlBiB9jD/jg4ajEj9I8s+RUqXgEZcATpDKvrP7aPZIs7vOZyz6e/rppx0UpRBC5J19+/bRtWtXi+fH2HIpvGykpMDkyfqKfOXLw4oVkJNfu1l1uwPpx1rMbcGwgGHs+3cfUceiiL8UD0Ap91K0qNGCfg360erRVvhX88fd1d2qe2Z8AAAclvhBkn+ONatpYDGw89SuTMm/ePHieHl5SdGfEKJAWLt2Lb169aJs2bLs2LGDmJgYJkyYwMGDB6lXrx5jxowh2FYr4mTj0CG9tb99O/TsCdOnQ8WK1n8+u/H2jK3zEb+NoFyxcrSp2YbXGr9Gq0db4VvFF1cX11zHbn4AMH/vKJL8c6h1o2os/qcamw7tYkSTzOf9/f1Zu3YtSimnW9ZSCCGsNWPGDIYNG0b9+vVZtWoV1atXp0GDBg5J9mZpafDNNzBqFBQrBkYjPP+8vgS7LdQqV4stA7fwUMmH8vTnOjLpm0m1fw6Zd/jbddJy0V9CQgKnTp2yb2BCCJEH0tLSePvttxk6dCidOnUiKirKKWqYjh+Hjh31Kv7WrfVlePv0yV3iN7e+Hy//eLYV+NsGbcvzxO8spOWfQ/Xrg+u/Bk7fWsHlG5cpU+zuyhJz0d/u3bt5+OGHHRGiEELkyvXr1+nfvz9Llixh6NChTJs2DTd7L4dnYjTChAlw8CA89BBcvKivwz9jBgwe/GCt/ZS0FObvm8+Jyydw0VycpgLfnqTln0Pu7vB4cX2Hv+gz0ZnO+/r64urqKuP+Qoh85fz58wQFBbFkyRI+++wzvvnmG4cm/pAQiI2F1FQ4dQquX4fx4/VteB8k8f/57580ndOUUeGj6Fy7M/te2pe+yl5hSfwgyT9XWtbS1/HfcTLzYj/moj9Z5lcIkV8cOnSIpk2bEh0dzZIlS3jrrbccWrNkXk/oo4/gyhX9FWD27Nz/zFupt3h/0/v4z/TnWOIxFvdczE+9fqJ+lfrpy+wWlsQPkvxzpXVABbj0GBv/yn57X1npTwjh7LZs2UKTJk1ITEwkIiKCnj17OjSe1FSI06fBM2IElCypv4I+BJAbu07twn+mPx9EfkBvn97EDYujl3ev9Acccw1AYUn8IMk/V8w7/O09a3l733PnznHixAn7BiaEEDmwaNEi2rdvT8WKFdm+fTtNmmQxhcmOzp7Vi/rM7aapU+HqVX3hHoCcrid07fY1Rq4bSZM5Tbh0/RKr+qzi+2e/p2LxzPMCzZvtFBZOl/w1TWukaVpPTdN6ZjjWU9O0IE3TRjkyNrPataHYRQPnU49yLvlcpvOyva8Qwpkppfjkk0/o06cPgYGB/P7779SqVcuhMW3cCH5+8Pvv+rg+wNix+uJq48bp73OynlDk0Uh8v/Vl8u+TGdxoMLGvxNK1juXFigobp0v+wGil1FLA0/Qg0AhAKRUOJJrfO5KLC3iV04v+9pzJnOAbNGggRX9CCKd0+/ZtBg8enL5Az/r16ylfvrzD4klNhQ8/hA4doFw52LlTr+gPCwNvb3B11V/DwsCaJQaSbibx8qqXaTO/DUopNvbbyLdPfZtpZlZh51TJ39Ta3wWglPpUKRUN9AYSTZfEA0EOCu8ubeo0AqWx7VjmcX8PDw+8vb2l6E8I4VSSkpLo2rUrc+bM4d1332XhwoUULVrUYfH8+y88+SS8956e2HftAh8f/VxwsD6XPyVFf7Um8a89tBafb3yYGT2TN5q8wf6X99P2sba2/UPkU06V/IEAoIKpxW/u4i8LXMxwTYWMH9A0bYimabvNX4D/mTNnbB5oy8al4XxdIv6yvNiPFP0JIZzFiRMnaNGiBREREcyZM4ePPvrIoRX9mzbp3fxbtuhV/AsW6MV9uXHh2gX6Le9HF2MXShUtxbaB2/i80+dZbrAjdM6W/AEumFr8ZBz3t0QpNVMpZTB/AXuqVq1q8yDNK/3tP591xb+/vz/nz5/n+PHjNo9FCCGys3fvXgIDAzl27Bhr165l4MCBDoslLU2fr9++PZQuDTt2wKBBuZ+7vzRuKV7fePFDzA+MbTWW6CHRBD4cmLdBF0B2X8FB07QhWRyON43pX0Dv2ge9qz/A9GoekCprusbhqlWD0lcNJKnvOZV0iuql717+MmPR36OPPuqIEIUQgjVr1tCrVy/Kly/P1q1b8TH3qztAQgL07Qvr1und+N9+qxf0Wbw+OQHIei38s1fPMmzNMH468BP+Vf1Z98I6fB/ytVXoBY7dk79SamY2p5cC5tZ+WfTx/3jAYDrmCYTbLrqc8asUQBSw+/TuTMm/QYMGuLm5sXv3bp577jnHBCiEKNS++eYbXnvtNfz8/Fi1ahX26BW1JCpKX4v/wgXrlug1r7MPd299q5RiwR8L+L/f/o9rt68xKWgSbzR9AzcXWa0+J5yq218pFY9e0d8TqKCUWpphCCAISDS/dwbtvf0gzZXN8Zm7/osVK4aPj49U/Ash7C4tLY2RI0cybNgwunTpQmRkpMMSf1oafPIJtG0LJUro3fz3W6I34wY7GTfeOZZ4jM5hnXlxxYt4V/Zm/8v7GdV8lCT+XHC6/2IZegaWZnHMqTRr7AHLfIg8ZHmxn+XLl8v2vkIIu7l+/Tp9+/Zl2bJlvPrqq0ydOhVX19zvP/8gzp2Dfv3g11/1rXdnzsy+mx/ItLMe6Jvt+H7rS9LNJDQ0vur8FS8HvIyL5lTt13xF/ss9AIMBOBVAbOKuLKv6DQYDFy9e5NixY/YPTghRKBiNRnx8fHBzc6NevXo0aNCAn376iSlTpvDll186LPFv2QING0JEBEyfrm/Wk9PEb15y16uSF2evnkVDI/LFSIY1HiaJ/wHJf70HULYsVEk1cJ2LHEk8kul8xu19hRAirxmNRkJCQoiNjSU1NZW//vqLf/75h+HDhzNixAiH9DimpcGkSdCmDXh46Cv2DR16/2r+rBK/ecld8wNA8u1k+v3cL70QUOSeJP8H1KiqvtLfrlOZE3yDBg0oUqSIjPsLIWxignn7u3usX7/ezpHoLlyAbt3gv/+F556DPXv01r9wPpL8H1CHBj6Q4k7E35mL/ooWLSpFf0IImzloYZs7S8dtads2fdGe8HD4+mtYvFifx28tcwu/RpkadxX5WeoREA9Gkv8DahboDmf92Bpvuehv9+7dstKfECLPValSJcvj9XK6/d0DSEuDzz6DVq3A3V1/CHjllZwv2nMz5SYTt0zk+OXjFHUtmv4AIInfNiT5PyBfX9DOBPD31T2kqbRM5w0GA5cuXeLo0aP2D04IUWB99tlnnD59OstzY3Ky/d0DuHgRnnkGRo2C7t0hOhpMpU458tf5v2g6pylTtk/h1YBX+fu1v/Gq5JU+1U8Sf96T5P+AihWDGm4GbmlX+PvC35nOS9GfECIvKaV4++23GTVqFL1792b+/Pl4e3vj6uqKt7c3YWFhBFuzC04uGI36xjtublCrFtSpA7/9BtOmwZIlUCaHG+cppfhu73c0mtmI45ePs+L5FUzrMo0aZWqkF/lJ4rcNp5vnnx81eSSAY8COk7uoV/Hu7rb69eunF/395z//cUyAQogCISUlhaFDhzJnzhxefvllpk2bhqurK/369bP5vY1GCAm58z7etBD7Rx/Bq6/m/OddvnGZoauHsihmEW1rtuX7Z7+/a6VUcw2A+XuRt6Tlnwc6NKwHt0oQHpd10V/9+vWl5S+EeCA3btygV69ezJkzh7Fjx/L111/bdQ6/eWLBRx/BlSv6K8CiRTn/Wb+f+B2/GX4siV3ChHYTWN93faYl0oH0qX4i70nyzwNNAl3hTCO2H5ftfYUQee/KlSt07dqV5cuXM3XqVD788EO7z+E3TyAYMULfenfEiLuPWyM1LZWPoz6m5Xct0dDYMnALo1uOxtXFMQsRFWaS/PNAvXpQ5FwAR27s5Xbq7Uzn/f39SUxMJN7cTyaEEFY6d+4c7dq1IzIyku+//57hw4fbPYaIiDvfT50KV6/ClCn6e2snFpxMOknQ90G8G/Euvbx7sfelvTR5uEneByusIsk/D7i6wuMeBlK1G8Sdi8t0PuP2vkIIYa3jx4/TsmVLYmJiWLFiBS+88IJd768UfPMNdOg1b+3FAAAgAElEQVQA5lmFY8fqy/SOG6e/t2ZiwYqDK/D91pddp3Yx75l5hD0XRpliOawOFHlKkn8eaf6YvtLf78czj/v7+Pjg7u4u4/5CCKsdOHCA5s2bc/bsWdatW0fXrl3tev9bt+Dll2HYMOjcGQ4cgLAw8PbWGzze3vr77CYWXL99nWGrh9F9cXdqlq1J9EvR9PfrLxudOQFJ/nmkg38tuF6WdbGZk7+7uzv169eXlr8Qwiq7du2iZcuW3L59m8jISFq2bGnX+587p7f2Z8yA0aPh55/11fqCgyEmBlJS9NfsEn9sQiyNZzfmm93f8GbTN9k2cBt1KtSx3x9CZEuSfx4JDNTgtIHdp6XoTwiRe+Hh4bRt25bSpUuzdetWfH197Xr//fshIAB27tSn902YoLf0raWU4tvd32KYZSAhOYG1IWuZ3HEyRd2K2i5okWOS/PNIjRpQPDGAk7f3cyPlRqbz/v7+XL58mcOHDzsgOiFEfrBs2TK6du2Kp6cnW7dupVatWna9/08/QbNmest+82bo0ydnn794/SI9fuzBy6tfpvWjrdk/dD9PPv6kbYIVD0SSfx7RNKhXxoDSUtj/7/5M56XoTwiRnVmzZtGrVy8MBgORkZFUrVrVbvdOS4MPP4QePfQV/HbtAtOvrEzMm+3cK+pYFL7f+rLq71VM7jCZNSFrqFIy670HhONJ8s9DbR7Xi/42x2ce9/f29paiPyFEJkopJk6cyJAhQ+jUqRPr1q2jXLlydrt/cjL06gXvvQf9+sGmTWDpucO8w555xz2AlLQU3ot4j7bz21LMrRi/D/qdN5u9iYsm6cWZyf+dPBTU+GG4Wpnw2MwJ3t3dHV9fX2n5CyHSKaUYOXIko0ePJjg4mBUrVlCiRAm73f/YMWjeHJYvh88/h3nz9P1KspJxa13zjnt7Tu+hzbw2fBj1IX0b9CV6SDT+1XKxs4+wO6vW9tc0rbRSKsnWweR3AQEaLAxgb6nMLX/Qx/2NRiNpaWm4uMhzlxCFWUpKCoMHD2bevHm8+uqrfPHFF3b9vbB5s97Nf+sWrF4NT2YzNJ8x8XtV8gIg7lwcjWc3xsPNg7Dnwgiub5vNhIRtZPk3TdO09pqmPWf66gGMtnNc+VLFilD2uoF/0w5w9dbVTOcNBgNJSUlS9CdEIXfjxg169uzJvHnzeP/99/nyyy/tmvhnzYL27aFcOdixI2eJP6J/RPqOe2kqjWqlqhHkGWS32EXesPS37SLQGIg3fV20W0T5XIPyAaClsffM3kznZHtfIcTly5d58sknWbFiBdOmTeO9996z26I3t2/Da6/BkCHQrp2e+OvWtXx9VonfvNmO+QHg0MVDd9UAiPwhy+SvlNqrlPqvUmqf6fvP7B1YftWunl4iu+GvrIv+ihYtKuP+QhRSCQkJtG3blq1btxIWFsarudkLN5cuXNBb+F99BW++qXf1ly1rt9sLJ3PffiZN00rbI5CCon2TKnD5ESIOZm7dFylSBF9fX2n5C1EIHT16lBYtWnDw4EFWrlxJcHbL4+Wx2Fho3Bi2bNGL+iZPtm7hnsolKrOh3wYqFa+UXuRnnuqXVY+AyD+sGWSSwZwcaNgQOB1AzEXLRX/R0dGkpaXZNzAhhMPExsbSokULzp07R3h4OJ07d7bbvX/5BZo0gWvXIDIS+ve3/rOJNxIJXRnKuWvnKFusbPoDgCT+/M+a5C87MORAiRLwUKqBi9o/XLp+KdN5g8HAlStXOHTokAOiE0LYg9FoxMfHBzc3N2rVqkVgYCBpaWlERUXRrFkzu8SgFHzyCTzzjL7t7u7d+kOAtWISYgiYFcBvh3/j6y5fc3DYQbwqeaVP9ZPEn79Zk/xlMfocalhFX+xn9+nMY/vmoj8Z9xeiYDIajYSEhBAbG0tqairx8fEkJyczatQo6tevb5cYrl3TN90ZM0ZfojcqCqpXt/7zS2KX0GR2E67eusqm/pt4JeAVqpSskl7kJ4k//5OWvw10rK8n+N9iMnf9e3l5UaxYMRn3F6KAmjBhQpbHZ8+ebZf7nzwJrVrB4sUwcSIsXAgeHtZ9NiUthbfXv02vpb1oUKUBe4bsoXmN5unnzVX+kvjzv/su8qOUWmaPQAqSNoHlYO7jRP1juehPWv5CFEwHDx7M0fEHZd557+BBfYOxCxf0Lv+VK+Gpp6z/OeevnafPsj6Ex4cz1H8oX3T+AndX90zXSdIvGHK1qoSmaX55HUhB4u0Nrv8GcDAp66I/g8EgRX9CFFCVK2edHOvVq5fn9zIaISREr+ZPTYUjRyApCd59N2eJP/pMNIaZBjYf28ycp+cw/anpWSZ+UXBYTP6apq3TNG1xhq8fzV/AEjvGmO8UKQKPuBq44nKCf6/+m+m8v78/V69e5e+//3ZAdEIIW5kyZQpnzpzJ8tyYMWPy/H7mEYaPPoIrV/RXgAULrP8ZC/5YQPO5zUlTaWwesJmBDQfmeZzC+WTX8p+klOqd4auX+QvoZa8A86uAanrR3/YTmbv+ZXtfIQqeCRMm8MYbb9CjRw/mz5+Pt7c3rq6ueHt7ExYWZpN5/eaRhBEjoGRJ/TXj8ezcTr3N62tfp//P/WnycBN2D9lNQPWAPI9ROCeLyV8ptSHje03TRpp6AN5SSmVeu1bcpXPDhpDmwto/Mnf9P/HEE3h4eEjRnxAFgFKKsWPH8s477xASEsKiRYvo168fMTExpKSkEBMTY5PEf/EiFC2qfz91Kly9ClOm6O/vN8Jw9upZ2i9oz7Sd03ijyRus77texvILGWt39RsMRANLAU/TA8Bkm0aWz7VqUhK2PcG2o5kTvJubG35+ftLyFyKfM2/J+/nnnxMaGsq3336LqzVL5z2go0ehc2e4eVN/P3as/mWW3QjD9pPb6fFjDy5dv4TxOSN96vexaazCOVlb8BevlNqglDpi6hGQlv99eHqC+/kADl3bhVKZl0owr/SXmprqgOiEEA8qLS2NV199lc8//5xXX32VGTNm2CXxR0dD06Zw9ixs3AhhYaYiY1f9NSxMn+OflZl7ZtLqu1YUcyvG9tDtkvgLMWuTv6emae00TaupaVo7oKEtgyoINA1qFTNwwzWBk0knM5339/cnOTlZiv6EyIdSU1MZPHgw33zzDSNHjrTblry//qrP4Xd3h61b9e+DgyEmBlJS9NesEv+NlBsMXjmYl1a9RLvH2rFr8C4aVGlg83iF87Lqb6tSahbgD0wCOkiXv3WaPqoXz2yOzzzuby76k3F/IfKXlJQU+vXrx9y5cxk3bhyTJk2yy5a8c+fq0/dq14bffwcvL+s+d+LyCVrPa83svbN5p+U7rA5eTXmP8rYNVjg9q5K/aWe/aOBHYLemadNtEYymaY00TVOaph02fc0wHe+paVqQpmmjbHFfW+ni3wBS3ViTRdFfvXr18PDwkHF/IfKRW7du0bt3b4xGI5988gkffPCBzRO/UvDBBzBoELRvry/VW63a3deYd9q7V+TRSPxn+nPg3AF+6vUT49uNx9XF9kMTwvlZVfAHfApkzFIVbBALQHmllAb6gwCQaHpFKRWuaZqnpmmNlFLRNrp/nmoeWAzWNGCne9ZFfw0bNpSWvxD5xI0bN+jZsyerV69m6tSpDB8+3Ob3vH0bhg7VW/0vvggzZ+rriGRk3l4XSF92VynFlzu+5M11b/J4+cf5+fmfqVcx7xcZEvmXtYNUS5RSs8xfgE1a4Eqp8AxvDUqpeKA3kGg6Fk8+2mL4oYegZFIAR2/ttlj0t3fvXin6E8LJJScn061bN1avXs23335rl8R/9So8/bSe+MeN018tJX7zTntt57flaOJR+i7vy4jfRtCtbjd2Dt4piV9kYm3Lv6ymaYvRk68GtAdsthqEpmlB6EMMAGWBixlOV7jn2iHAkAyH6lpaYcsR6pQ0EO06g8OXDvN4+cfvOmcwGJg2bRoHDx7E29vbQREKIbJz5coVunbtytatW5k3bx79+/e3+T3PnoWuXeGPP2DWLAgNzXxNxsTvVUkvAIg7F8cTXz/BjZQbjG87ntEtR+Oi2b4QUeQ/Vlf7A/8FZgIzuJOYbaWDUirx/peBUmqmUspg/gL2VK1a1cbhWa9lLf0ZaeNfmcf9ZXtfIZxbYmIiHTp0YNu2bRiNRrsk/oMH9al8Bw/qm/NYk/jNO+15VfLiRsoNapSpwWD/wZL4hUXW/s3YY5rjf0QpdQRYn9sbapo2JIuve7vyG2X4PhEwl6aWBS7k9t6O8FRjL7hdjF/3Z130V7x4cUn+Qjih8+fP065dO/bu3cuyZcvo3bu3ze+5ZQs0awbXrkFkJHTpkvmarBJ/5RKV07fb9arkxfHLx2k7v22WRYBCgPXd/v/VNG0Seve7BjwG1M7NDZVSM7M7r2ma5z2HFgMG0/eeQDj5SGBAETA2JLpI5sI+V1dXKfoTwgmdPXuWoKAgDh8+zIoVK3jyySdtfs9ly/Qd+h59FNau1RcKE8JWrG35T1JKBSilOimlOgJDbRkUem0BAObKflPvQGJ+qfQ3K1UKyl8P4GRqNKlpmQv7/P392bdvHykpKQ6ITghxr5MnT9K6dWuOHj3K6tWr7ZL4v/gC/vMf8PeHbduyT/zmFn7dCnXTi/zMU/2y6hEQIivWLvKzIbv3eUkpFa+UeumeYzOVUuH36zVwVt7lDKS6JnPgXOattgwGA9euXeOgNdtwCSFs6ujRo7Rq1YozZ87w22+/0a5dO5veLy0N3nxT342ve3cID4cKVkykTrqZxO2022ho6Q8AkvhFTkg1iB20qaMX/f36pxT9CeGsDh06RMuWLUlMTGTDhg00b97cpve7cQP69IH//Q9eew2WLAEPj/t/bsvxLTSZ3YTLNy7zc++f8arklT7VTxK/sJYkfzt4qmkduFmK8AOZx/br1q1LiRIlZNxfCAeKi4ujVatW3Lx5k4iICAICbLuv/cWL0LEj/PgjTJ6sd/tbsyeQ8U8j7Re0p0LxCmwP3c7T9Z5OL/KTxC9ywtqCv7tomuanlNqX18EUVH6+LmjT/dnvlrnlby76k5a/EI6xb98+OnToQJEiRdi0aRNe1i6an0vHjunb8R4+DD/8AM8/f//PKKX4MPJD3o98nzY127Cs17L09fnNNQDm74WwhsXkr2naOuBSVqfQd/XLVbV/YeTuDlVSAjirfcGt1Fu4u7rfdd5gMDBjxgxSUlJwc8vV85gQIhd27txJp06dKFWqFBs2bKB2bdv+Wtu7V5++d+MGrFsHrVvf/zM3U24yaOUgwv4Mo79vf2Z2m5npd4gkfZFT2WWaSZYK+zRNky19c8i3koHfXG7xx5kYAh5udNc5f39/rl+/zoEDB6hfv76DIhSicNmyZQtdunShUqVKbNiwgZo1a9r0fuvWQY8eUK6cXthnzaKe56+d59nFz7Ll+BY+bvcxo1uMtssOgqLgszjmn03ir4k+z1/kQEdvfQxx1V7Z3lcIRzAajfj4+ODm5sZjjz1G+/btqVatGlFRUTZP/PPm6cv11qoF27dbl/j/Ov8XTWY3YdepXSzuuZgxLcdI4hd5xtotfQdrmrZb07Tf0Jf4tW01TAHUuWlNuFaBTX9lTvB16tShZMmSMu4vhI0YjUZCQkKIjY0lNTWVo0ePcuvWLYYPH0716tVtcD/w8QE3N6hSBQYMgDZtst6ONyubjm6i6ZymJN1MYtOLm+jl3SvPYxSFm9XV/qZ18z81LfKTr1bZcwZ162q4JhiITczc8ndxcaFRo0bS8hfCRiZMmJDl8a+//jrP72U06iv1xcZCaiokmFbY7dsXSpe+/+fn7ZtHx+878lDJh9gRuoMmDzfJ8xiFsDb5X9Q07S2gjKZpoegFfyIHXFzgEZcALrjGcO32tUzn/f39+eOPP2SlPyFswNIiWrZYXMv8nPHRR3Dliv4K8Omn2X8uTaXxzoZ3GLBiAK1rtmbboG08Vk5GWIVtWLvC3zIgXCn1E3q1f75aYtdZNHrIAC6p7Dz+R6Zz/v7+3Lhxg7i4OAdEJkTBZmmnz3r18n6fe/PzxIgRULKk/prxeFau375O8LJgJmyZwOBGg1kTvIayxcrmeWxCmFk95g+Yd977EX13PZFDXXz1UomVu6XoTwh7WbhwIadOncry3JgxY/L0XgkJUKSI/v3UqXD1KkyZor+39JyRkJxAuwXt+DH2Rz7r8BkznppBEdcieRqXEPeyttv/sFJqMoBS6rIN4ynQOjWrBleqsiU+c4LftWsXLi4uhIaG4uPjg9FodECEQhQs8+fPp1+/frRp04a5c+fi7e2Nq6sr3t7ehIWFERwcnGf3On4cWrbUx/kBxo7VN/YaN05/n9VzRty5OAJnB/LH2T9Y2mspbzV7Syr6hV1Yu6KMv6ZpZdF32/MEGgM/2SyqAqp6dSh6IYC/it7d8jcajfTt2zf9fWxsLCEhIQB5+stJiMJk7ty5hIaG0r59e1asWEHx4sUZMGCATe518CB06KCP8UdE6Kv4TZigH69XT0/89/5TDo8Pp+ePPfEo4kHki5EEVJdJVMJ+rB3z/wyogL6Vr6dS6r82jaqA0jR4zN1AUpG/SLqZlH7cUiWypeNCiOzNnDmTQYMG0bFjR1auXEnx4sVtdq/oaL3Ff+sWREZC8+Z6oo+JgZQU/fXexD9rzyyeXPgkNcrUYEfoDkn8wu6sHfMPVUrNUkoNVUpN1jRtuq0DK6gaPxwAmiLq0J2aSXtWIgtR0E2fPp2XXnqJLl268PPPP+NhzVZ5uRQVpc/fL1ECtmwBX9875xKSE0hITrjr+jSVxqj1oxiyaggdanVgy8At1ChTw2bxCWGJtWP+QzVNq6lpmp9pzX9PWwZVkHXz1wv7Mhb9Wao4tkUlshAF2bRp03jllVfo1q0bP/30E8WKFbPZvVavhk6d4OGH9cSfcVuAhOQE2s5vS9v5bdMfAK7dvkbPH3vy2bbPeMXwCr/0+YXSRa2Y+C+EDVjb7W8AagGjgZ7AS7YMqiBr37QiXKrJ9hN3iv4sVRzndSWyEAXZlClTeP311+nevTtLly6laNGiNrvXDz9A9+76Mr1RUfoDgJk58cediyPuXBxt57flz3//pPW81vx88GemdprKV12+ws1FNvESjpPdrn4/AirjIfQW/2xkV79cK1cOSiYFcLj4nZa/uahvwoQJHDx4kNTUVHr16iXFfkJYafLkyYwcOZIePXrwww8/UKSI7abKTZ8Ow4ZBq1awcuXdq/ZlTPxelfStgePOxdFoZiPcXdxZ8fwKutXtZrPYhLBWdo+ei02L+2SiaVp7G8VTKDxewsC+oku4cO0CFYpXAPQHAHOyb9OmDXv27CEtLQ0XF6tXYBaiUJo4cSKjR4+mV69eLFy40GaJXyn45BN45x3o1g0WL4aM5QT3Jv6I/hEA6cdqlKlB4MOBNolNiJzKble/LBO/6VyWO/4J67SoqVf2/vpn1gv6hIaGcvjwYaKiouwZlhD5zvjx4xk9ejR9+vQhLCzMpol/1Cg98b/wAixbdv/EX7lEZSqXqExE/wi8KnkRfyn+rhoAIRxJmpUO8ExjfwDW7Mu80h9Ajx49KFOmDLNnz7ZnWELkG0op3n//fcaOHUvfvn35/vvvcXOzzRh6aioMHgyTJ8Orr8L8+XdW8RMiv5Lk7wDNDaXhfF12ncq65e/h4UFISAhLly7l0qVLdo5OCOemlGLcuHF88MEHvPjii3z33Xe4urra5F43b0Lv3jBnjr5i35df6pt03Su9hV/RK73IzzzVL6seASEczWLy1zStnT0DKUw8PKD89QCOp2Td8ge96//mzZuEhYXZMTIhnJtSijFjxjB+/HhCQ0OZM2eOzRJ/cjI8/bTexf+//8GHH+oLdVlS0r0kD5fWy/7NDwCS+IWzyq7lv0fTtMGapoVqmvac3SIqJOqVNnCz6GlOXj6d5fmGDRvSqFEjZs+ejVIqy2uEKEyUUowaNYqJEyfy0ksvMWPGDJsVxF66pC/XGx4Oc+fC//1f9tdfvH6Rjt93ZH38eia1n4RXJa/0qX6S+IUzyq7g77JpVb/ZwIaMDwKapsnKFA+odW296O+XPZZ38QsNDeWPP/4gOlp2UBaFm1KKN954g8mTJzNs2DCmT59us8R/9iy0bg179sCSJXC/7QBOJp2k5Xct2XV6Fz/+50dGtRiVXuQniV84K2sX+bnrQQDoIA8CD+bZpn6Q5spvMZa7/vv06YOHh4cU/olCTSnF66+/ztSpUxk+fDjTpk2z2c53R45AixYQH6+v4Pfcffo8D5w7QLM5zTiZdJLfXviNnl49gTs1AJL4hbPK8aOz6UFgWYYHAUPeh1XwNapfHJfz3uz913LLv2zZsvTs2ROj0UhycrIdoxPCOaSlpTFs2DC++uor3njjDaZMmWKzxB8Xpyf+ixf17v6goOyv//3E77T4rgW3024T9WIUbWq2ueu8eaqfEM7ogfrNTA8CG/MqmMLE1RUqpwRwml3ZjumHhoaSlJTE0qVL7RidEI6XlpbG0KFDmT59OqNGjWLy5Mk2S/y7duk786Wl6TvzNWmS/fWr/l5F+wXtKe9Rnm0Dt+H7kG/2HxDCychUPwfyKW8gxf0Ch84ds3hNy5YtqV27NnPmzLFjZEI4VlpaGoMHD2bWrFmMGTOGiRMn2izxR0RAu3ZQpoy+QU/9+tlf/93e7+i+qDvelb3ZOnArj5V7zCZxCWFLkvwdqH09vehv+Q7L4/6aphEaGsrmzZv566+/7BWaEA6TmprKwIEDmTt3LmPHjmX8+PE2S/wrVkDnzvDoo3rir1XL8rVKKSZumcjAlQNp91g7NvbbKN36It+S5O9Az7WoDynubDxoedwfoF+/fri6ukrrXxR4KSkp9O/fn/nz5/PBBx/w4Ycf2izxL1gAPXqAr6/e1V+tmuVr01QaI34dwegNowmuH8yq4FWUKlrKJnEJYQ85Tv6appU2ffnZIqDCpLanO24XfNl/0XLLH+Chhx6iW7duzJ8/n9u3b9spOiHsKyUlhb59+xIWFsb48eMZN25cnv58oxF8fMDNTU/0/ftDmzawYQNUqGD5czdTbhLyUwhf7vyS/2vyf3z/7Pe4u7rnaWxC2FuOkr+maT2A0UAv4D61sOJ+NA2qEUCC6x7SVFq214aGhpKQkMCqVavsFJ0Qtmc0GvHx8cHNzY0KFSqwaNEiJk6cyDvvvJPH94GQEIiN1dfqP3NGP/7CC1CypOXPXbl5had+eIpFMYuYFDSJzzt+josmHaYi/8vp3+JoIBzYoJSabIN4Cp2GVQykFUli3/FD2V7XqVMnqlevLnP+RYFhNBoJCQkhNjaW1NRUkpKSAHjkkUfy/F4TJuivH30EV67or6Bv1mOJeV3+iCMRzHtmHqOaj7LZEIQQ9paj5K+UOqKU2qCUOmKrgAqbTj560d+y7dl3/bu5uTFgwAB+/fVXTpw4YY/QhLCpCeaMbOXxB3HwoP46YoTe0h8x4u7j94q/FE/zuc2JOxfHiudX0N+vf57HJIQj5WbMf7Cmad9qmvabLQIqbJ5tWQ9uFSfqn+yL/gAGDBhAWloa8+bNs31gQtjYQQuZ19Lx3EpJudO1P3UqXL0KU6bo7+vVy3z93jN7aTanGRevX2Rj/410rdM1T+MRwhnkZvBql1JqKPq4v3hAD1V2o+ilRhxIyr7lD+Dp6Un79u2ZO3cuaWnZ1wgI4cySk5MpVqxYlufqZZWRc+nWLejTBy5f1t+PHQulSoG5lnDMmLuv33hkI63ntcbd1Z0tA7bQ5OH7rPYjRD6Vm+Q/VNO0t4CJeR0MgKZpPTVNC9I0bUgWx0bZ4p6O9qhbABfd95KSlnLfa0NDQzl69CgbN8rCiiJ/unLlCp07d+batWtZnh9zb0bOpRs3oGdPWLpU35I3LAy8vfXVNb299ffBwXeu/zH2RzqHdaZGmRpsG7SNJyo9kSdxCOGMcpP8lwCzgJl5HAuapjUC4pVS4UC8pmmNTMcwHUs0vy9IDNUMKLfrbP4r7r7Xdu/enfLly0vhn8iXEhMT6dixI9u2bcNoNBIWFoa3tzeurq54e3sTFhZGcMaMnEvXrsHTT8Mvv8D06fqWvMHBEBOjDwPExNyd+L/a+RXPL32extUbs3nAZh4u/fADxyCEM7M6+Wua5qdp2mNAI2CI6csWJplePZVS0UBvINF0LJ4COMWwa0O96O/nbFb6MytWrBgvvPACy5cv5/z587YOTYg8c+HCBdq3b8+ePXtYsmQJzz//PMHBwcTExJCSkkJMTEyeJP4rV/RV+zZsgO++g6FD75xLSE4gITkh/b1Sinc3vstra1+jW91urHthHeU8yj1wDEI4O4vJX9O06aZte9uZDplGzViC3urP85a/KdnHa5p2CbhoOlw2w/cAdy3HoWnaEE3Tdpu/AP8z5km8+US35rXgRhm2Hr1/0R/AoEGDuHXrFgsXLrRxZELkjYSEBNq1a0dsbCzLly/n2Weftcl9EhOhQwfYulXv1n/xxQwxmKbutZ3floTkBFLSUhj8y2A+3vwxoQ1DWdZrGR5FPGwSlxDOxi2bc5dN2/YC+jQ/U8u/A3DYFrv5aZpWFr2V/wkwS9O06Pt9Ril114OIpmmbqlat2jqvY7OlUiVdKJFk4FDx+7f8ARo0aEDjxo2ZM2cOw4cPl7nHwqmdOXOG9u3bc/ToUX755Rc6dOhgk/ucPw8dO+pd+kuXQvfud86ZE3/cOX1orc28NtQoU4PfDv/Guy3f5cO2tltGWAhnlF3yT89EppX9LgG7lVKzNE1bDOQq+Wcs5MvAPM4/BPhEKZWoaVo80BP9YaC86bqywIXc3NfZ1SoWwH6PyRxPPEGNsvdf5CQ0NJQhQ4awc+dOAgMD7RChEDl34sQJ2rVrx5kzZ1i7di2tW9vmufzsWQgKgsOHYeVKePLJO+cyJn6vSl4AxJ2L48D5A3zS7hP+2/K/NolJCEWSsEUAACAASURBVGeW3Zh/+ibzSqll3D21Lzy3N1RKzcziK9PPU0otRU/8iwFP02HPB7m3M/N7uDa4ptBiTuu7xiQtef755ylRooQU/gmndeTIEVq1akVCQgLr1q2zWeI/cQJatYKjR2H16uwTf0T/CCL6R6Q/BHz/5/dW/XsToqDJLvnP1jRtsaZpb5nG/XcrpZJM52zS+lZKfQoMMU3tG2J6MIgG0DQtCEg0vy9IEpIT2JSqz5w8cfVI+phkdkqVKkWvXr1YtGgRV69etUeYQljt0KFDtG7dmsuXL7NhwwaaNWtmk/scOaIn/n//hd9+g3bt7pzLKvFXLlGZyiUqpz8AxJ2Ls+rfmxAFTXbJ/230sXQNGAp8qmnaIU3TpqOP+9uEUupTpdRS01i++dhMpVR4xmMFhfkX1PHkQ3hV8kr/hdToy/v/QgoNDeXq1av8+OOPdopWiPs7cOAArVu35vr162zcuBGDwWCT+/z9N7RsqS/gs2EDNG9uk9sIUSBZTP5KqVmmdfw/U0r1UkqVBwzABqCW3SIswLLrkjx16/4PAE2bNuWJJ56Qrn/hNPbv30/r1q1JS0tj06ZN+PnZZufvmBi9xX/rFmzaBFk9X5hb+DXL1ryrhW+pR0CIwiSnG/tcNo3Fv2SjeAoNa7okT93KvktS0zRCQ0P5/fffiY2NtfOfQIi7RUdH07ZtW9zd3YmKisLb29tG94E2bfSV+qKioEEDy9fuPr2bM1fO4O7qnv4AIIlfiNyt8Ifs6uc8+vbtS5EiRZgzZ46jQxGF2I4dO2jXrh2lSpUiKiqKOnXq2OQ+27fr4/olSuiJP7ttABbFLOKZRc/gXdmbvUP2pg+pSeIXIpfJXzw4S0VHGXsEil6+/y+oSpUq8cwzz7BgwQJu3rxpxz+BELrNmzcTFBRExYoViYyMxNPT8/4fyoWoKH0Bn4oVYfNmqJXN4OO3u78leFkwzR5ppv87q+yV/u9NEr8QkvwdyvwAUN3dK1OXJBc9meJn3S+o0NBQLly4wMqVK+0QtRB3bNiwgSeffJLq1asTGRnJo48+apP7rF+vT+F7+GH9IaBGDcvXTtwykZdXv0yX2l34NeRXShctDdz59yaJXwhJ/g5XuURlol+/8wAQdy4OlEb11Oa83M+6X1BBQUHUqFFDCv+EXa1du5auXbvi6elJZGQk1atXt8l9fvkFnnoKateGyEioVi3r65RSvL3+bUZvGE1w/WCW916eablec12NEIWdJH8nYH4AMHdJPpzYm1NllnPu8hWrPu/q6srAgQNZv349R48etW2wQgArVqyge/fueHl5ERERQZUqVWxynyVL4Lnn9KK+iAiobCFvp6alMuSXIXy67VNeMbzC989+TxHXIjaJSYiCQJK/k8jYJTmq9XBwv8rbCxdZ/fkBAwYA8N1339kqRCEAWLJkCT179sTPz48NGzZQsWJFm9xn4UJ4/nkIDITwcChfPuvrbqXeos+yPszeO5t3Wr7DV12+wkWTX21CZEf+hTgRc5fksGcCcb9Unx8PW7+mUY0aNejYsSPfffcdqampNoxSFGYLFy7k+eefJzAwkPXr11OunG22v501C/r106f0/forlCmT9XXJt5J5+oenWRK3hMkdJjO+3XjZoEcIK0jyd0IuLhpPVR1CcpndGCOsX804NDSUEydOsH79ehtGJwqruXPn0q9fP1q3bs2vv/5K6dKlbXKfL7+EIUP0Ar9Vq6BkyayvS7yRSMeFHVkfv545T8/hzWZv2iQeIQoiSf5O6vP+L8DtYny01vrW/9NPP03FihWl8E/kuenTpzNo0CA6duzI6tWrKWkpIz+gSZNg+HB49llYvhw8PLK+7t+r/9JmXht2ndrF4p6LGdhwoE3iEaKgkuTvpGo+VJbHb/bmYJEwTp2zbuMed3d3+vXrx4oVK0hIkI1KRN6YMmUKr7zyCt26dePnn3/Gw1JGzgWjEXx8+P/27jwuqnp//PjrCG6oieBuZeEOZIpLWW4obpmahhuaWir0azX9hunNrtfKkjJtuwUuZQqJYFqZZQ65XK6aGqUJ2lXJFlNBcUxBReHz++PMjCzDIswwM/B+Ph7zmJlzPuecz3nM8j6fz/ksuLvrjfleeAHGj4fYWKhZ0/o2J4wn6PlRT45mHOWrkK8I9g22WX6EqCok+DuxOQNDocYl/u/j0jf8mzp1KtevX2f16tV2zJmozGJiYvD398fd3Z2mTZsyc+ZMHn74YeLj46lVq5YNjwMTJkByMuTkQHq6vvyBB6B6EQ31D6cfpufKnpzNOovhEQMDWtltjjEhKjUJ/k7s0aAe1P7bn41/RKFU6bbx9fXlvvvuY/ny5ajSbiSESUxMDBMmTCA5OZmcnBzOnDkDwIgRI6hRo4ZNj7Vwof788stw8aL+DPD669bT7/9rP70+6sX13OvsmLKDHrf1sGl+hKhKJPg7MU3TGNUylCve+1i+6cdSbzdt2jSOHDnCrl277Jg7URktNEfkAhYtWmTzYx05oj/PmKE36psxI//yvLaf2E6/Vf2oV7MeiY8l0rFJMbP5CCFKJMHfyUU8MhGu12KRYVmptxk9ejT16tWThn/iph2xFnmLWV5W167daMW/dClcugRLlujvC07W8+UvXzJ4zWBuq38biY8m0tqrtU3zIkRVJMHfyTVv0ADf3DEcr7OG479nlmqbunXrMm7cONatW8fff/9t5xyKyiIrKwsPDw+r69oXN33eTbp6FcaMgQsX9Pfz5kG9evDSS/r7uXNvpF1zcA0jY0fSsUlHdk7ZSYtb7DOEsBBVjQR/FzBvaCjUvMism2j4N23aNLKysli7tvTbiKrr7Nmz9O/fn4sXrQ8pPTdvRC6HrCwYMQI2btT780dHg58fuLnpz9HREBKip31v73s8suERerfsTcKkBLw9vG2SByGEBH+XMLbHfdTJ8mXzmSiuXy/dNt26deOuu+6Sqn9RohMnTtCzZ09+/PFH1q9fT3R0NH5+fri5ueHn50d0dDQh5ohcDhcv6i35v/0WVqyAp5/WA/1336fx14U0Dh3S3yuleGXnKzz99dOMaDeCzRM2U69mPRucqRDCTIK/C9A0jbGtQ7nWeC/vxv1U6m2mTZvGvn37OHDggJ1zKFzVgQMHuO+++zhz5gxbt25l1KhRhISEcOjQIa5fv86hQ4dsEvjPn4eBAyExUS/dP2YakyctM80ylXVaZhpKKWZ9O4t52+Yx6e5JxI+Jp5a77boXCiF0EvxdxGvjHoHrtViyo/QN/yZMmECNGjVYsWKFHXMmXNW2bdvo3bs3bm5uJCYm0qtXL7scJz0d+vWDpCSIj9cH8YEbgd88lXXgx4GErA9hyZ4lPNP9GT4a8RHu1dztkichqjoJ/i6icT0v7nYfzR8N1nDgcOka/nl7ezNq1CjWrFnDlStX7JxD4UpiY2MZPHgwt956K7t27cLPz88uxzl1Sp+c58gR+OILeOghfXnewG+eyjrlbAprk9fyfz3+j6WDl8rMfELYkfy6XMj84aFQ62/CV60r9TbTpk3j/PnzbNiwwY45E67k7bfftszMl5iYyG233WaX4/z2G/TqpT9//TUMGqQvLxj4zVNZ+zbyBWDzsc2kZ6XbJU9CCJ0EfxcyotP91LvSgQRjJJcvl26bwMBA7rzzTmn4J8jNzSU8PJwZM2YwcuRItmzZYrcpeY8d0wP/2bNgMOilf7Ae+M1TWZsvAFLSUyxtAIQQ9iHB34VomsYkv1Bymn3PG6tL14ivWrVqTJ06le+++47jx4/bOYfCWWVnZzN58mTeeOMNnnjiCeLi4mw6QU9eKSnQuzdcvgzbtsG999rlMEKIcpDg72Lmj3wELacm7+8ufcO/KVOmUK1aNVauXGnHnAlndfHiRYYNG8aaNWt45ZVXeO+993Bzc7PLsX78Efr0AaVgxw7o3Dn/enMJv7VX63wl/KJqBIQQ9iHB38U0rONNl9rBpDVdTeL3WaXapkWLFgwZMoSPP/6Y66UdKEBUCmfOnKFv374kJCSwYsUK/vGPf6Bpml2OtWeP3qq/dm3YuRN8fa2nO3XxFBeuXMBNc7NcAEjgF6JiSfB3QQtGhEGtv5kbfXMN//766y+++eYbO+ZMOJNjx45x3333cfjwYT7//HMeM3eut4MdO2DAAPD2hv/8B9q0sZ4u8fdE+nzch1rutdgxZYflHr8EfiEqlgR/FzS4Q088r7Xnv1eiOH++dNsMHTqUJk2aSMO/KmLfvn3cd999XLhwgW3btjF06FC7HWvLFhg8GG67TS/xt2xpPd3mo5sZuHogTes2JfGxRO6//X5LIz8J/EJULAn+LkjTNKZ2DiW3xW5eW/lzqbapXr06kydPZtOmTZw6dcrOORSO9M033xAYGEidOnXYtWsX99xzj92OtXEjDB+uz8S3Ywc0b249XfTBaEasHYFvI1/+8+h/uL3+7cCNNgAS+IWoWBL8XdScIZPQcmuw7IcolCrdNlOnTiUnJ4dPPvnEvpkTDvPJJ58wbNgw2rRpw65du2jbtq3djvXppxAcrDfq++47aNTIerr39r7HxA0T6XV7L76b/B2N6uRPaO7qJ4SoOBL8XZS3hzf33hKMseVqNm8tXcO/tm3b0rt3b5YvX44q7RWDcAlKKV5//XUmT55Mnz592LFjB82aNbPb8VauhAkToGdP2LoVrA0XoJRiwY4F+SbouaXmLXbLkxCi9CT4u7B/DQuFWheYvy6u1NtMmzaNY8eOsXPnTjvmTFSknJwcnn32WebMmcP48ePZvHkzt9xivyD73nswdarewG/zZqhnZcK9XJXLjG9m8M/t/2RKpykyQY8QTkaCvwsLatMbr9x27CeKkydLt83DDz9M/fr1peFfJXHlyhXGjRvHu+++y8yZM1mzZg01atSw2/EWLdKn4h0xQh+r38OjcJprOdeYvHEy7+x9h5n3zmTF8BUyQY8QTkaCvwvTNI2wrqFw2y5eXXaoVNt4eHgQEhJCfHw8RqPRzjkU9mQ0Ghk8eDDx8fG8+eabLF68mGrV7POTVgr++U944QUYNw7i4qBmzcLpLl+7zKh1o1hzcA0L+y3kzYFvygQ9Qjgh+VW6uJn99YZ/nxxaxrVrpdumRYsWXLlyBW9vb/z9/YmJibFvJoXNnTx5kt69e7Nr1y6io6OZNWuW3Y6lFDz/PCxYAI89BmvWQPXqhdNduHKBQWsG8dX/vuLDoR8yp9ccuw0oJIQoHwn+Lq6hR0N6eT9MZutPiNtY8mw/MTExvPjii4A+0UtycjITJkyQCwAXcvjwYXr06MGvv/7K5s2bCQkJsduxcnPhiSdg8WJ46ilYtgysjQx85tIZ+q7qy54/97A2eC1hXcPslichRPk5XfDXNC1c07RgTdNC8ywL1jQtSNO0cEfmzVm9NDQUaht5dUPJDf8WLlx4U8uFc4iJicHf3x93d3f8/f25cOECO3fuJCgoyA7HAn9/cHfXR+z78EMID4d33gFrdxVOGE/Q86Oe/O/c//hy/JeM8Rtj8zwJIWzLqYK/pmlBAEqpeKCVpmk+mqYFmJYZAKP5vbihn08fvGlDSu0ofvml+LRHjhy5qeXC8WJiYpgwYQLJycnk5OSQm5vL33//zeHDh+1wLL0LX3Iy5OSAuVlIx45grQY/JT2Fnit7ci7rHIZHDAxqPcjmeRJC2J5TBX9gAJBqen0cCALGAuaWaammZSIPTdN48t5QuP2/vBqVXGza9u3bW13eokULe2RN2EBF1taYd/nyy3Dxov4M8NprhdN+/+f39PqoF7kql52P7qTHbT1snh8hhH04W/A/B3iZXnsCrUzPGXnSeOfdQNO0UE3T9psfQJeqOHztUz0nUy23BrHHlpGZWXS6uXPnWl1+8uRJEhIS7JQ7UVYnTpwgOdn6BZ09amvMu5wxA+rW1Z/zLjczpBro/0l/GtRqQOJjifg39rd5XoQQ9uNswT8ePeBjej5X0gZKqSilVFfzA/jBniObOatGdRoR2HQU2R0+4ZNPi274FxISQnR0NH5+fri5ueHn50dkZCS+vr6MGDGCPXv2VGCuRXHWrVtHp06diuy+V1QtTln9/rt+nx9g6VK4dAmWLDEf60a69SnrGRozlFZerUh8LBGfBj42zYcQwv4qPPibSuoFH+Z7/alArOm+vhG9mt9I/tqAEi8Iqqq5g0Kh9nkWfbm+2PH+Q0JCOHToENevX+fQoUOEhoby7bff0rRpU4YMGcLBgwcrLtOikMzMTKZNm8bYsWNp3749ixcvtpquqFqcsvj5Z+jR40aDvnnz9JH7XnrJfCz9edkPyxgTP4ZuzbuxY8oOmtZtarM8CCEqkFLKaR5AABBqeh1pZVk4EFDCPrb36dNHVUW5ubmq0cutFY/2VN9/f/Pb//rrr6pFixaqSZMm6ujRo7bPoCjRjz/+qNq1a6c0TVNz5sxR2dnZSimloqOjlZ+fn3Jzc1N+fn4qOjraZsfctk2pW25RqnlzpQ4eVCo6Wql2AWdUtXpnlJ+f/l4ppV7/z+uK+agha4aozOxMmx1fCFE+ffr0UcB2dTPx9mYSV8QDCDY9AvIsC0Vv6Bdaiu2rbPBXSqkFCRGK+aiHpieXafuUlBTVsGFD1bJlS/XHH3/YOHeiKLm5uWrp0qWqRo0aqlmzZiohIaFCjrtunVI1aijVoYNSv/2mLztz6Yzyfd9X+b7vq85cOqNyc3PV898+r5iPClkforKvZ1dI3oQQpVOW4O9s9/xRSsWbHkl5lkUppQxKqShH5s0VhN0zmWqqOl/+tYxzZbhB0qFDB7Zs2cL58+cZMGAA6enpts+kyCc9PZ1hw4YxY8YMBg4cyMGDB+nXr5/dj/vOOzB2LHTrBomJcPvtkJaZRuCqQFLSU0hJTyHw40AmfjaRN3a9wZPdnmT1yNVUd7MyvJ8QwqU4XfAX5dO4TmOCbh1Jjv8qln10pUz7CAgIYNOmTZw4cYLBgwdz4cIFG+dSmBkMBjp27IjBYODdd9/liy++oGHDhnY9Zm4uzJ4Nzz6rT9CzdSt4eeUP/L6NfPFt5EvK2RRiDsUw695ZvDvkXRmnX4hKQn7JldDs/mFQ+zxLt6wnN7ds++jVqxefffYZBw8eZNiwYWRlZdk2k1XctWvXeOGFFxg4cCANGjRg7969PPXUU3YfCz87GyZPhogI+H//D+LjoXbtwoF/2+RtbJu8Dd9GvgB8ffxr0rOkFkiIykKCfyXU946+NKnemjO3RmEwlH0/Q4YMITo6msTERIKDg8nOzrZdJquw48ePc//997No0SKmT5/O/v376dixo92Pe/EiPPigPjHPK6/A++/r4/RbC/yN6zSmcZ3GlguAlPQUAlcFkpaZZvd8CiHsT4J/JVRNq8Yz90+HO3YSsbJ8A8GMGTOGqKgovv76ax555BFycnJslMuqKTo6ms6dO3P06FHi4+OJjIzEw8PD7sc9fRr69oXvvoMVK+Af/7A+XK8QomqQ4F9JTes6hWqqOgkXovjjj3Lua9o03nzzTdatW8fjjz9u7lUhbsLFixeZNGkSEydO5O677+bAgQM8/PDDFXLso0fhvvv0Ufq++EKfljcvcwm/Zf2W+Ur4RdUICCFcn7ujMyDso3Gdxgy+4yE2X17FB8sWsnBBrXLtb9asWRiNRl555RXq16/PG2+8IXO1l9L+/fsZP348qampzJ8/n3/84x+4u1fMT2/vXhg6VH+9bRt072493ab/beLPv/+kpltNywUAIIFfiEpKSv6V2HO9Q8Ejg39v+wxb3K5fsGABTz/9NIsXL+bVV18t/w4rudzcXN544w169OjB1atX2b59O//85z8rLPBv3gyBgfpIfbt2WQ/8uSqXuQlzmfrFVPr79Cf5iWTLPX4J/EJUXhL8K7F+d/ajaU0fLrSOYuPG8u9P0zSWLl3KpEmTmDdvHu+++275d1pJnT59msGDBxMeHs6IESM4cOAAvXr1qrDjf/QRDB+uj8m/eze0aVM4zeVrlxkXP47XEl8jrEsYX4V8RSuvVpZGfhL4hai8JPhXYnrDv1C4YweLP/7FNvusVo0VK1bw0EMP8cwzz/DJJ5/YZL+Vyddff03Hjh1JTEwkMjKSuLg4GjRoUCHHVkpvyf/YY9CvH2zfDk2aFE6XlplGv0/6EZ8Sz5sD3uSDoR/gXk2vkTC3AZDAL0TlJcG/knus8xSq4c7enGWkpNhmn+7u7qxdu5agoCAeffRRNmzYYJsdu7irV68yc+ZMHnjgAZo2bcr+/fsJDQ2tsLYROTnw5JP6pDwTJ8KmTXqVf0GH0w9z7/J7OXD6AOvHrGfWfbMK5dHc1U8IUTlJ8K/kmtRtwtBWD0Gnj3nvw7KN+GdNzZo12bBhA927d2fcuHEYyjOggIuKiYnB398fd3d32rZtS7t27ViyZAlPP/00e/fuxdfXt8LycvkyjB4NH3wA4eGwahXUqFE4XUJqAj1W9CDrWhY7puxgZIeRFZZHIYTzkOBfBTzdIxQ8zvHxng1cumS7/datW5fNmzfTrl07HnroIXbv3m27nTu5mJgYJkyYQHJyMjk5ORw9epTffvuNWbNm8c4771CrVvl6V9yMjAwYMAA2boS334ZFi25MzZvXyh9XMjh6MLfVv43vp31PtxbdKiyPQgjnIsG/Cujv05/mte/ksm8UMTG23XeDBg349ttvadasGQ888AAHDx607QGc1MKFC60u/+abbyo0H7//Dj17wr59sHYtPPNM4TR5W/T3u7MfiY8m0tKzZYXmUwjhXCT4VwHVtGo82WM63LmdJZ/8D1uP0dO0aVMMBgN169Zl4MCBHD161LYHcCLZ2dnExcWRUkQDiiNHyjei4s34+Wd98J6TJ2HLFhgzpnCay9cuM379eEuL/k3jN1G/Vv0Ky6MQwjlJ8K8iHuv8KNVw54jHMvbssf3+W7ZsydatW8nJySEoKIg/yjusoJP57bffePHFF7n99tsZM2ZMkX3127dvXyH52bEDevXSW/f/5z/60L0FmVv0xyXHWVr0y3S8QgiQ4F9lNK3blGFtRqB1/pj3Prhql2O0b9+eLVu2YDQaGTBgAGlprj0JTE5ODps2beLBBx/kzjvv5LXXXuOee+5h8+bNrFy50uo2c+fOtUteYmLA3x/c3eH226F/f2jeXO/Db21OoNK06BdCVF0S/KuQJ+4JRXmcJfbgRs6etc8xAgIC2LRpE7///juDBg3CaDTa50B2dPr0aV599VV8fHwYNmwYSUlJvPjii/z66698/vnnDBkyhIkTJxIdHY2fnx9ubm74+fkRHR1NSEiIzfMTEwMTJkByst6d748/9OcZM/QLgYK++/U7adEvhCieUqpSPYDtffr0UaKwnNwc1SLiDsXkQBURYd9jff3116p69eqqbdu2qkOHDsrNzU35+fmp6Oho+x64jHJzc1VCQoIaPXq0cnd3V4AKCgpS8fHxKjs726F58/NTCpR6+WWlLl7Un0FfXtCKpBXKfYG78nvfT504f6LiMyuEqHB9+vRRwHZ1M7HyZhK7wkOCf/Fe3fmqYj6qWbdd6tTfZ+x6rGeeeUYBhR7OdAFw7tw59dZbb6m2bdsqQHl5ealZs2apX375xdFZs3Bz03+pFy/q7y9e1N+7ud1Ik5Obo+YY5ijmowauHqiMl42OyawQosKVJfhLtX8V82inR0FV41TgMJq9EEj7Lmk27/5nlpCQYHV5Ud3kKopSit27dzN58mSaN2/OzJkzadiwIatXr+bkyZO8+eabtG3b1qF5NMs7dtLSpXDpEixZor83ty3M26I/NCBUWvQLIUokU/pWMRs3uEF2HfA4Bx7n+OXeQCaEbgMaY+vb1UV1e0tOTuauu+6iTZs2hR7NmjWzW8O0ixcvEh0dzYcffsiBAweoV68eU6dOJSwsjI7WWs050PXrMH8+LFyoN+w7eRLmvZ7GvNeBTH3Y3blzIT0znRFrR7Dnzz28MeANZvWQhn1CiJJJ8K9C0jLTeO6nQKh/Ed9G+tCzKaTA5EAWLN5GSIhtx3Jv3749ycnJhZZ7e3tz5513cvjwYb766iuy88w3XKdOHVq3bm31wqBx48YlBraYmBgWLlzIkSNHaN++PXPnzsXPz48PP/yQNWvWcOnSJTp16kRkZCTjx4+nnrXB7x3szz9h/HhITNQn6HnnHfhkvf7ZXc2Gdru38dKsxnQecJh7lg/l9KXTxI+JZ1SHUY7OuhDCRUjwryLSMtMIXBXI1fo35mgHCFwVSAop/NIjkLRM287iNnfuXCZMmFBo+TvvvGNpFZ+Tk8Pvv//O0aNH8z0OHDjAxo0buX79umW7evXqWb0oaNOmDd7e3nz66af5jpecnGx5X6tWLcaNG8fjjz9O9+7dnbZ0/OWXMGUKZGfDmjV6K/+0zDTeu6R/dgBuUwOp2WkBPVZMpZZ7LbZP2U73Ft0dm3EhhEvRlLLxcG8Opmna9j59+vTZvn27o7PiNMyBPyU9pdAc7cWtswVrJfHSdoe7fv06J06c4NixY4UuDk6cOEFOTo4lraenJ1evXuXy5cuF9tO0aVNSUlIqbFrdssjOhhde0O/nd+oEsbHQtm3hzwcgJV2/CGjn3Y4tE7fIUL1CVHF9+/Zlx44dO5RSfUu7jZT8hcXfF2y/z5CQkDL3fXd3d6d169a0bt2awYMH51uXnZ3NiRMn8l0QfPDBB1b3k56e7tSB//hxGDcO9u+Hp56CN96AWrWsX5gBlmUaGrWr13Zw7oUQrkha+1cBjes0Ztvkbfg28iUlPYXAVYGkZablCy41L9/ByYXb2PKZa8zhXqNGDdq2bcvQoUOZMWMG77//fpFT6FbUkLtlsW4dBATAsWOwfj28+27Rgb9xncb5Pssj545YPkshhLgZEvyrCGsXAObgUsOtBm710gjo/yuTJ8OKFY7ObdkUNbSuvYbcLY/Ll+Hxx2HsWOjQAX78EUZJoc6IpAAAF6pJREFUez0hRAWR4F+FFLwAMJcq903fR7N6zTh+72B6jPyRadPg3/92dG5vXkhISIUNuVseR47APfdAZCSEh+sT89xxR/40jes05tuJ39LQo2GRtTX2aKMhhKga5J5/FWO+AAhcFQhgCR4JkxLo9VEv/nfPQALdd/Dkk75cvQrPPefgDN+k8rQxqAirVsETT4CHB2zeDEOGWE935OwRJn42kbNZZ/Gs5Wm5AAAk8Ashyk1K/lWQ+QIgb/Bo6dmS7yZ/R3W36hzu1p9BIUeZORNee83Bma0kLl2CSZP0bnzdu8OBA9YDv1KK9/a+R+fIzpwwnmD9mPX88tQvhWprJPALIcpDgn8VZW48lldrr9YYJhm4rq6T0rU/Iyb9xty5+khzlaxHaIX66Sfo0kXvtz9/vj5kb/PmhdP9dfEvhkQP4emvnybwjkAOPXGIUR1G5btdI4FfCGELUu0v8vFt5MvWR7YSuCqQnwP6Mbr6Tv71rxZcvaoPNeukY+M4JaXggw9g5kzw8oKEBAgMtJ42PiWesE1hXL52mX8/8G8e7/p4voGIzBcA5tdCCNuJiIjA09MTHx8fAJKSkggPDy92XUREhGVZamoq4eHhJCUlMXr0aIKDg+nWrRupqal4enoSGhqa73gGg4GuXbsSFRXFuXPn6NatG6NHjyYyMhKj0cjx48eZPXs2RqORgIAA+5z0zcwC5AoPZFY/m/j+z+9VvYX1VPt326tJ/++MAqWee06p3FxH58w1nD+v1MMP67PvDR6s1JkiJlA0XjaqSRsmKeajukV1U0fSj1RsRoWo4kJDQ9XWrVst73/44QcVGhpa7LqtW7fmW25Or5RSwcHB6ocffrC8Dw8Pz5f2/PnzKi4uTimlVGRkpGW5j4+P5bV5ed71xZFZ/YTNdG/Rna9CvuK3C7/xU8cBhD6bwZIl+iA0ubmOzp1z27sXOneGzz+HiAj46itobKWwvvO3ndz94d1EH4zmpd4v8d/H/ku7hu0qPsNCuIiYmBj8/f1xd3fH39+fmHJOSZqamorBYCAoKMiyLCAggFatWhW7zmg0snXrVsvysLCwIo8RFhbG7NmzLe+joqIIDg4GoGvXrla3MS8PCgoiPj6+bCdXAgn+oki9Wvbii/Ff8MvZX0jyG8Qzz1/g3/+GsDDIM7KuMMnNhcWL4f779dc7d8Lzz0O1Ar+yq9evMnvrbPp+3JfqbtVJfCyRfwX+i+pu1R2TcSFcQExMDBMmTCA5OZmcnBzL3B3luQBISkqyWq1ursIval1wcDAGg4EuXboQERFRbNW8j48PqamplvfHjx+3vC5qO/NyHx+ffBcZtiT3/EWxgnyCiB8Tz8jYkdRsP5TZ87aw6OU6XL0KK1eCexX+BsXE6O0gjhyBNm2gZk29Ff/IkfpASdZGFD6UdoiJn03kwJkDhAaEsnjQYurWqFvxmRfCycyYMYOffvqpyPX79u2zunz69OlERUVZXdepUyeWLl1qk/wV9MMPP2AwGIiMjCQsLIzIyMgi0xqNxjIfJyMjo8zbFsfhJX9N0wIKvA/WNC1I07Tw4paJivNg2wf59OFP2f3nbva1Hs5LCy6zejVMnAjXrjk6d44RE6PPuJecrNeCHDmiB/7Jk/VhegsG/lyVy5LdS+ga1ZVTl07xxbgviBwWKYFfiFLKysq6qeWlERAQQFJSUqHl5lJ/UevMJfmgoCDi4uLylewLKm+jPS8vrzJvWxyHlts0TQsCIoFWpvcBAEopg6ZpPnkvDPIuU0oV/kSEXQX7BrPqoVVM2jCJWm2CeS1iA3PCa5CdDWvXQo0ajs5hxVq4UH9++WWYMQOWLoV58/TJeQr2iPjjwh9M+XwK3/36HcPbDWfZsGXSYl+IAkoqofv7+5OcnFxouZ+fH2WdxdXHx4egoKB89/bNpfTi1pmXmVv7e3p6FnmMqKgo5syZU6b82ZNDg78poOe9ZBoLmG9wpAJBgLeVZRL8HWBix4lkXcsibFMYtTqMZ8nbsTz3rDujRkF8vD4hTVVw+jSk6LPqMmMG1K2rP8+bp9cA5PXpz5/yxOYnuJZzjWXDljG189R8XfiEEKUzd+5cJkyYYHV5eURGRhIREUFqaipeXl54enpagn1R61JTU0lKSiIpKYmMjAxLcDcvi42NJTU11dLVz9zAzxqj0ci6detITU0lIiKC4OBgy0WFXd1M1wB7PICteV5HAgGm10HAImvLStifdPWzs6W7lyrmo0LWh6gPPryuNE2pAQOUysx0dM7s68cflZo0Sanq1fUufKDU7AVnVOqZM2rBAv29n5+eNiMrQ42PH6+Yj+qxvIc6du6YYzMvRCUQHR2t/Pz8lJubm/Lz81PR0dGOztJNW7RoUanTHj9+3NItsDhl6ern8s21NE0LBfKOoNDu1KlTjspOlfDsvc+SdS2Lud/NxaOzB8tXRDJtajWGDoUvv9RLwpVFbi5s2gRLlsD27VCnjt7b4c47YdZLaSw6HciifwGrtgGNmTsXElITmPL5FE5fOs3LgS/zQs8XcK/m8j81IRzO2efuKI3Q0FDi4+OLrQ0wS0pKKlW6srDrP5IpMBeUqpQyFLGJETC3bvAEzpleW1sGgFIqCrA09dQ0bXuzZs36lDnTolTm9JpD1rUsXvnPK9TuXpvVq99m8mSNQYP0CWvq13d0Dsvn0iX4+GN4+204dgxuu03vsz9tmt6YLy0zjbeuBnIyW6//rxkaSETHr9nvvZQlq5fQzrsdu6fupmtz6/14hRBVk6enJ56enhiNxmLbCqSmptq1+t+uwd8UmG9GLGD+t/QBzBcJ1pYJB1sQuICsa1m8tectPO73YO3a1xg/XmPAANiyxXpXN2f3xx/w7ruwbBkYjfrUu6+8AqNGQXVTN3zztLons/VJdgBSSCH8z7Zc/e0qT3Z7kogBEXhU93DgmQghnFXegYOKYu/7/g7t6qdpWjDQ1fSMMrXiN/UCMCqlkqwtc1iGRT6apvHmwDd5vMvjLPrvIg43eoXPPtO7vPXvD2fPOjqHpbd3L4wbp1fnL14MAwbArl2wZw+MHVs48OedXc886c7VnKvcXv92XurzkgR+IYRTc3Rr/3ggvsCyQrUFZahBEBVE0zTeH/o+l69f5qXtL/HGgNp8/vn/MXKkPomNwQBNmjg6l9Zdvw4bN+r383ftgltu0VvtP/00tGxZOL21wG/usrdt8jbLusBVgTLznhDCqTl8kB/h+qpp1VgxfAVj/cby/NbnSfX+N199Bamp+hj37dvrIwH6++uD4zjahQvw1lvQujWMHq133Xv7bfjzT3jzTeuB3+xaThUd1UgIUalIE2RhE27V3Fg9cjVXrl/hyc1PsnJ4bWbNepSXX4ZTf6dBLUhOboy5m64jGuympsI77+hD7166BL1764PzDBsGbm5Fb3ct5xpf/u9Llict52jGUYB8JXygyBoBIYTzKjgF7759+xgwYABBQUEkJSUxffp0goKCLOtatWpFaGgoBoOBsLAwy3YZGRksWrTIMm5/fHw8np6e+aYGdjYS/IXNVHerTmxwLMPXDmfqF1Npsa8W1OlPo+cD8faGEee3seilxjz3HGRm6jPd5X3UrVt4dLyblXe8/fbtYc4cuP12vWp/40Y9yI8bp1fvd+lS/L6OnjvK8qTlfHzgY9Iy02herzkv9nqR4e2GM+XzKZYLAEACvxAuKCAggICAAMaOHUtAQADBwcE0aNCA8+fPExAQQNeuXQutGzNmDEFBQfm2A30YXqPRmG/oX/NgQOUZ3tdeJPgLm6rpXpMNYzfwQPQD7MidCB1akM4fpJ8DvAOhzjbS0hoTaqUTaO3ahS8IGjfW2wwUXNaw4Y1GeGbm8fbNkpP1+QcAvLz0C4Enn4TmzYvO/+Vrl1l/eD3Lk5az47cduGluPNj2QaYHTGdQ60GW/vp57/EDEviFqCS8vLyK7Gbn4+NjtXue0WgkKCiIjIwMYmNjGTBggCW9wWCQ4C+qBo/qHqwcvpLWS/xR9f+40R0uPQUmB9J29zYSvmhMWhqWx5kz5Ht/6hT89JP+uqjJg7y88l8YJCToywuOt9+8ORw9Ch7FNMA/cPoAy5OWs+bnNRivGPFp4MPCfguZ0mkKzeo1K5S+cZ3GlgsAQAK/EBWgYM3e3Lm2vYVo7ntfVDe7RYsWWV1uMBgIDg629N/POxnPuXPnrG7jaBL8hc2lZaYxbO0wlPtlS4kYTPfFSSFzdCA1Gmwj4NaSg6VSegO94i4U0tLg55/BPPPlhNA0sjSYMaMx8+bp6a0F/otXL/LpoU9ZnrScfX/to4ZbDR7u8DDTAqbR946+VNOKbw9rvgAwvxZC2I+1mj1btSEyGAxkZGSQmppKgrkUYbJ//34yMjKIjIwkNTWVH374wbIuNjaW2NhYvL29y5cBB5DgL2yqtN3hAiIDWD58Ofe0uIcGtYseDUjTwNNTf7RtW/yx/f0h+UQa93ygtzEYnqEPudu+/Y00Sin2/LmH5UnLiU2OJfNaJn6N/Fg6aCkTO07E2+PmfsQS9IWwjRkz9Nq+ouzbpz8XrNmbPh2iiugM3qmTnq4kAQEBRQ6807VrV8v6Ll26EBUVRajpvqX5nr/BoI89Z57IJ8NUEjEajU57YSDBXzjEyYsnGRI9BADv2t608W5DGy/Tw/vG8y01byn1Pp8MT+OJ7wNJJ4X0c3AkTW9jMHduY85lnWP1wdUsT1pOcnoydarXYZz/OKYFTOOeFvfITHtCOLmsLP254Eya5uUVwcfHJ1+VvllQUBBGo5GkpCTGjh3L/v37Af1ioDSj+TmCBH9hU3nvhRfVHa5Dww5EPhhJxuUMjmYc5ei5oxzNOMq2E9tYfXB1vv018mhk9cKgtVdr6tWsZ0mXlpnGe5cCoXH+IXcbzulOnFtnHn1rM9k52XRr3o2oB6MY5z8u3/ZCCMcqqYTu769X9S9dqgf+JUv05X5++qRbZZGUlERqaipxcXF07do1X2O+pKQk9u/fj6enp2V6Xh8fH4KDgzEYDPmm7jXfFoiLi8PHx4f9+/djMBjw9PR0ysZ+AJrSp8GtNDRN296nT58+28v6bRA2UbD6H0rXHS7rWhbHM45bLgqOZRzTX2cc5a+Lf+VL27RuU9p4teHWereScCKBtMy0wm0M0lOoplXj0U6P8nT3p7m76d32PXEhhF0UvOdvFh3tmHFDnEnfvn3ZsWPHDqVU39JuIyV/YRcFawCgdN3hPKp7cFeTu7iryV2F1mVmZ964GDDVFiSnJ7MuZR05KqfYNga7/9zNwv4L7XOyQgi7Mwd4e7b2r0ok+Au7sXV3uDo16nB307vzld7z1jAIISq3kBAJ9rYiY/sLuzJfANirH7x5/76NfC1tDNIy04rtdSCEEFWdlPyF3dk76FprZAgy5K4QQhRFSv6iUihYAyCBXwghiibBX1QaeS8AJPALIUTRJPiLSsXebQyEEI5lbtNjC0lJSXTp0oXZs2cTHx/P7NmzicozXKDBYMBgMDB79mxL+latWhEWFmaZvS8+Pp4GDRoQERFh2S4iIoLRo0fzxRdf0KpVq3z7N48G6Ghyz19UOhL0haiczA15wTaTaRU3be/+/fuJi4sjMjKSRYsWWabmDQgIICwszDL5T3BwMBkZGfnG/Pfx8SE8PByA1atXW50y2NGk5C+EEMLp5e3Bk7dnj62Zp+0NCgoiMjIS0IfpLW6kvtDQUAwGA6mpqZaZAYtinjLY0ST4CyGEcGoFu+4W7NprSwWn7Y2IiLBcBBRn9uzZlmr9osbzL2nK4IokwV8IIYTTsjZmh7WxPcrDPBb/6NGjLff3zcLDw4mMjMRoNBa7j9DQUJKSkqyW+s1tB9atW1doymBHkXv+QgghHG7GNzP46XT+OX2zc7I5cOYAWdeyih2++8637+TuJndTw61Gvu07Ne3E0sElz+lrbdrerl27Anq7AB8fH6Kioiz38fOKj48nODgY0G8ZWCvVFzdlsKNIyV8IIYQwMU/bazAYyMjIAPTq+qKq6p3h/n1ZSMlfCCGEwxVVQs9b7W9tivDyjOlR3LS9RqORdevWWbr+WZvKNzY2Fi8vLwBLgz9z7wDz/ouaMtjRZEpfIYQQTq2sU4RXFWWZ0leq/YUQQjg1Gb7b9iT4CyGEcHoyfLdtyT1/IYQQLsF8AWB+LcpOgr8QQgiXIUHfNqTaXwghhKhiJPgLIYQQVYwEfyGEEKKKkeAvhBBCVDES/IUQQogqRoK/EEIIUcVUxuF9/6xfv36LTp06OTorQgghhN399NNPXLhw4aRS6tbSblMZg/+PQCPgmKPzUkbNgFOOzoQdVNbzgsp7bnJerkXOy7XY8rxaA+lKqc6l3aDSBX9Xp2nafqVUV0fnw9Yq63lB5T03OS/XIuflWhx9XnLPXwghhKhiJPgLIYQQVYwEfyGEEKKKkeDvfKIcnQE7qaznBZX33OS8XIucl2tx6HlJgz8hhBCiipGSvxBCCFHFSPB3ME3TAopbp2lasKZpwRWZJ1so4byCNU0L0jQttCLzJKoWTdNCTY9FJaQLr6g8CeEspNrfgTRNCwIilVKtilgfp5QabfpzMiilkio2h2VT3HmZLwqUUkmmdBkudF7mi5VWSqnZVtYHA0YgQCkVUaGZK4dSnFex652R6buVqpRK1TQtDv37aCgi3Wyl1IAKz2Q5lOIzCwB8AJRS8RWZt/K4id+Yj1LKZdoCmL5nAAOc5b9DSv4OZPozSrW2zvRl2GdKF+EqARKKPy8Tc0nMx1XOy/TjNZj+cHzy/JjN680XNQbAWFzNhzMpxXkVu96J+QDmvKaa3lcKpfxM5piCvk8l+i4GoF/QGYBUFzuv0aZ8BxTMt6P+OyT4O69ugLep6r/SVEuagn2qpmnngQxH5+cmlBRMxqJfuZvXV5Yg6ZJBVCkVladkGADsL5hG07QAa7UBLqDYz8SFCw6l+a65XMFBKWVQSoWZ3lrLt0P+O9wr4iCizM6Zq8c1TQt2peq7omia5on+RX8NWKZpWpJSqrhaAqdQoIoxAIgtkMST/Bcz3nbPlA2UdF6lOG+nZipFJRURKLwqOj+2UIrPpBtYzj3IVW5BleK7mKRpmrngML1CM2cDpkJcmJVVDvnvkJK/8zrHjapzI6YfdCUQCrxm+kOaDrhUY8YSgonLKum8XPi8g4q6J+6ipX6LEj6Tc+blrtZguKjzslJwcIlaKDPTf16Y6TwcToK/k8nzxYjnRrWXJ6ZqPFdl7QtvqskwWknuzKwGE/TzMJckPdEv3lxJUedV2vVOR9O0UHOp13z/OM/30MfU6yQU8HKV+8cFFPWZuHrBoajzcsmCg+nWrfn7lYp+Hnk55L9Dgr8Dma7Iuxa4Mk8AMFWFG03rvF2pyr+E84oAQs1/vC7WYre4YBLLjYs1H8BlSpUlnJfV9c7OlM9FmqYdN1UTm5m/h/F5flNOURK7GSV8Zi5bcCjpu2jmYgWHIPIH91Rw/H+HdPUTohRMf0Rx6PfmvDC13tU07QelVBdTmlBMDZVc5aKmpPMqar3jcixu4ruYAXRzlRqbUp5XOPpvzMuFfmOewBjT2y7mxn+O/u+Q4C+EEEJUMVLtL4QQQlQxEvyFEEKIKkaCvxCiwphaPrtcAzshKhsJ/kKICmHql+0yowQKUZlJ8BdCVAhT91XzBYAQwoEk+AshSkXTtEUlzTOhaZpnCWMBjLVxtoQQZSDBXwhRWqUZ139MCeMABOM6kx4JUWlJ8BdCVAjTEKfxSOlfCIeTWf2EEMUyVfUnoc+0Vly6grOTFdRVKTW7wHC7QggHkJK/EKJIpmFHk0xV+SUN6zumlHNQ7HeVOQKEqKwk+AshitOF4kvzpWLq5tfKNNlTKjC6vPsUQpSdVPsLIYrzAzdmJCtSKar8A8wTzGiaZjDtVwjhIFLyF0IUyTTDWICpmj4IGFDECH1BFHFbwLTtnDxzmvsAXiV1GxRC2I/M6ieEKDfTPOwuMcWqEEJK/kKIcipFlb8QwslI8BdClFdXSu4JIIRwIlLtL4QQQlQxUvIXQgghqhgJ/kIIIUQVI8FfCCGEqGIk+AshhBBVjAR/IYQQooqR4C+EEEJUMf8fu6U180KlkToAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "fig1 = plt.figure(figsize=(8,6))\n",
    "grph1 = fig1.add_subplot(111)\n",
    "\n",
    "grph1.plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph1.plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph1.plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph1.set_xlabel(Xlabel)\n",
    "grph1.set_ylabel(Ylabel)\n",
    "grph1.set_ylim(-5.3,+0.9)\n",
    "grph1.legend(loc='lower right',frameon=False)\n",
    "grph1.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "fig1.savefig('water_eda_tot.eps')\n",
    "\n",
    "\n",
    "fig2 = plt.figure(figsize=(8,6))\n",
    "grph2 = fig2.add_subplot(111)\n",
    "grph2.plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph2.plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph2.plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph2.plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph2.plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph2.plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph2.set_xlabel(Xlabel)\n",
    "grph2.set_ylabel(Ylabel)\n",
    "grph2.set_ylim(-5.3,+0.9)\n",
    "grph2.legend(loc='lower right',frameon=False)\n",
    "grph2.set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "fig2.savefig('water_sapt_tot.eps')\n",
    "\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "fig3 = plt.figure(figsize=(8,6))\n",
    "grph3 = fig3.add_subplot(111)\n",
    "grph3.plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph3.plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph3.plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph3.set_xlabel(Xlabel)\n",
    "grph3.set_ylabel(Ylabel)\n",
    "grph3.set_ylim(-109.0,-38.0)\n",
    "grph3.legend(loc='lower right',frameon=False)\n",
    "grph3.set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "fig3.savefig('zn_eda_tot.eps')\n",
    "\n",
    "fig4 = plt.figure(figsize=(8,6))\n",
    "grph4 = fig4.add_subplot(111)\n",
    "grph4.plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph4.plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph4.plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph4.plot(d['zn_h2o']['d'],saptdft_pbe0_s2['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph4.plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph4.plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph4.set_xlabel(Xlabel)\n",
    "grph4.set_ylabel(Ylabel)\n",
    "grph4.set_ylim(-109.0,-38.0)\n",
    "grph4.legend(loc='lower right',frameon=False)\n",
    "grph4.set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "fig4.savefig('zn_sapt_tot.eps')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/tot_ajm_overleaf.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 129,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 131,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 132,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 133,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "\n",
    "dft_wb97xd = {}\n",
    "dft_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'H$_{2}$O \\\\dots OH$^{-}$')"
      ]
     },
     "execution_count": 140,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x3024 with 10 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(5, 2, figsize=(18,6*7))\n",
    "\n",
    "#fig, grph = plt.subplots(5, 2, figsize=(15,5*6))\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'SAPT(DFT)[B3LYP/AC]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('H$_{2}$O \\dots Zn$^{2+}$')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-37.0,+30.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0_noac['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-37.0,+30.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('H$_{2}$O \\dots F$^{-}$')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].set_ylim(-18.0,+15.0)\n",
    "grph[3, 0].legend(loc='upper right',frameon=False)\n",
    "grph[3, 0].set_title('H$_{2}$O \\dots Cl$^{-}$')\n",
    "\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_noac['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].set_ylim(-18.0,+15.0)\n",
    "grph[3, 1].legend(loc='upper right',frameon=False)\n",
    "grph[3, 1].set_title('H$_{2}$O \\dots Cl$^{-}$')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[4, 0].set_xlabel(Xlabel)\n",
    "grph[4, 0].set_ylabel(Ylabel)\n",
    "grph[4, 0].set_ylim(-48.0,+25.0)\n",
    "grph[4, 0].legend(loc='upper right',frameon=False)\n",
    "grph[4, 0].set_title('H$_{2}$O \\dots OH$^{-}$')\n",
    "\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC]')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_noac['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/noAC]')\n",
    "grph[4, 1].set_xlabel(Xlabel)\n",
    "grph[4, 1].set_ylabel(Ylabel)\n",
    "grph[4, 1].set_ylim(-48.0,+25.0)\n",
    "grph[4, 1].legend(loc='upper right',frameon=False)\n",
    "grph[4, 1].set_title('H$_{2}$O \\dots OH$^{-}$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig.savefig('TOT_SAPT_SAPTDFT_DFT_noAC_all.pdf')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 141,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x1008 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "fig2, grph = plt.subplots(2, 2, figsize=(18,2*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_wb97xd['zn_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0_s2['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig2.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 143,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 143,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_OH=''r'$R_{\\mathrm{OH^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Cl=''r'$R_{\\mathrm{Cl^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "Title_OH = 'OH$^{-}$ \\dots H$_{2}$O' \n",
    "Title_Cl = 'Cl$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(3, 2, figsize=(15,2*6))\n",
    "fig3, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_F)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title(Title_F)\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_F)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title(Title_F)\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_wb97xd['cl_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Cl)\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Cl)\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_wb97xd['oh_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[2, 0].set_xlabel(Xlabel_OH)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title(Title_OH)\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel_OH)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title(Title_OH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig3.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/tot_ajm_overleaf_oct2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_lr_file = 'zn-hoh-ccsdt-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_lr'] = pd.read_csv(zn_h2o_cc_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.281790</td>\n",
       "      <td>2.451383e+02</td>\n",
       "      <td>-86.134161</td>\n",
       "      <td>-14.866447</td>\n",
       "      <td>-49.144099</td>\n",
       "      <td>-14.1998</td>\n",
       "      <td>73.193128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-149.589346</td>\n",
       "      <td>1.610316e+02</td>\n",
       "      <td>-75.583923</td>\n",
       "      <td>-11.840471</td>\n",
       "      <td>-75.982128</td>\n",
       "      <td>-3.9558</td>\n",
       "      <td>41.927858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-118.839769</td>\n",
       "      <td>1.058955e+02</td>\n",
       "      <td>-67.493045</td>\n",
       "      <td>-9.304616</td>\n",
       "      <td>-89.741960</td>\n",
       "      <td>-0.3151</td>\n",
       "      <td>24.888403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-96.862001</td>\n",
       "      <td>6.970993e+01</td>\n",
       "      <td>-60.787515</td>\n",
       "      <td>-7.249945</td>\n",
       "      <td>-95.189528</td>\n",
       "      <td>0.4159</td>\n",
       "      <td>14.708922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-80.865222</td>\n",
       "      <td>4.593670e+01</td>\n",
       "      <td>-54.893840</td>\n",
       "      <td>-5.619525</td>\n",
       "      <td>-95.441885</td>\n",
       "      <td>0.0709</td>\n",
       "      <td>8.108718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.981460</td>\n",
       "      <td>3.030353e+01</td>\n",
       "      <td>-49.524063</td>\n",
       "      <td>-4.343223</td>\n",
       "      <td>-92.545218</td>\n",
       "      <td>-0.5246</td>\n",
       "      <td>3.608204</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.954806</td>\n",
       "      <td>2.001305e+01</td>\n",
       "      <td>-44.545673</td>\n",
       "      <td>-3.353079</td>\n",
       "      <td>-87.840509</td>\n",
       "      <td>-1.0404</td>\n",
       "      <td>0.496163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.937222</td>\n",
       "      <td>1.323168e+01</td>\n",
       "      <td>-39.906589</td>\n",
       "      <td>-2.589440</td>\n",
       "      <td>-82.201575</td>\n",
       "      <td>-1.3744</td>\n",
       "      <td>-1.616148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.353481</td>\n",
       "      <td>8.757298e+00</td>\n",
       "      <td>-35.593255</td>\n",
       "      <td>-2.002668</td>\n",
       "      <td>-76.192106</td>\n",
       "      <td>-1.5253</td>\n",
       "      <td>-2.979104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.810837</td>\n",
       "      <td>5.801503e+00</td>\n",
       "      <td>-31.607450</td>\n",
       "      <td>-1.552738</td>\n",
       "      <td>-70.169522</td>\n",
       "      <td>-1.5312</td>\n",
       "      <td>-3.777109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-39.038604</td>\n",
       "      <td>3.846719e+00</td>\n",
       "      <td>-27.953710</td>\n",
       "      <td>-1.208002</td>\n",
       "      <td>-64.353596</td>\n",
       "      <td>-1.4397</td>\n",
       "      <td>-4.155916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.847980</td>\n",
       "      <td>2.552670e+00</td>\n",
       "      <td>-24.632951</td>\n",
       "      <td>-0.943753</td>\n",
       "      <td>-58.872014</td>\n",
       "      <td>-1.2936</td>\n",
       "      <td>-4.232984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-33.105514</td>\n",
       "      <td>1.695267e+00</td>\n",
       "      <td>-21.639923</td>\n",
       "      <td>-0.740883</td>\n",
       "      <td>-53.791053</td>\n",
       "      <td>-1.1251</td>\n",
       "      <td>-4.102182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.715560</td>\n",
       "      <td>1.126716e+00</td>\n",
       "      <td>-18.963038</td>\n",
       "      <td>-0.584724</td>\n",
       "      <td>-49.136607</td>\n",
       "      <td>-0.9555</td>\n",
       "      <td>-3.836975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.608564</td>\n",
       "      <td>7.494200e-01</td>\n",
       "      <td>-16.585448</td>\n",
       "      <td>-0.464096</td>\n",
       "      <td>-44.908687</td>\n",
       "      <td>-0.7972</td>\n",
       "      <td>-3.493363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.733082</td>\n",
       "      <td>4.988600e-01</td>\n",
       "      <td>-14.486606</td>\n",
       "      <td>-0.370516</td>\n",
       "      <td>-41.091345</td>\n",
       "      <td>-0.6562</td>\n",
       "      <td>-3.112785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-20.891570</td>\n",
       "      <td>9.876263e-02</td>\n",
       "      <td>-8.415316</td>\n",
       "      <td>-0.159840</td>\n",
       "      <td>-29.367963</td>\n",
       "      <td>-0.2747</td>\n",
       "      <td>-1.683697</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-16.802946</td>\n",
       "      <td>1.974340e-02</td>\n",
       "      <td>-5.001032</td>\n",
       "      <td>-0.075865</td>\n",
       "      <td>-21.860100</td>\n",
       "      <td>-0.1025</td>\n",
       "      <td>-0.776562</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-13.811220</td>\n",
       "      <td>3.923990e-03</td>\n",
       "      <td>-3.123305</td>\n",
       "      <td>-0.039362</td>\n",
       "      <td>-16.969964</td>\n",
       "      <td>-0.0356</td>\n",
       "      <td>-0.330573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-11.554667</td>\n",
       "      <td>7.768400e-04</td>\n",
       "      <td>-2.066835</td>\n",
       "      <td>-0.022015</td>\n",
       "      <td>-13.642739</td>\n",
       "      <td>-0.0125</td>\n",
       "      <td>-0.138681</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-9.808470</td>\n",
       "      <td>1.591700e-04</td>\n",
       "      <td>-1.438326</td>\n",
       "      <td>-0.013062</td>\n",
       "      <td>-11.259698</td>\n",
       "      <td>-0.0046</td>\n",
       "      <td>-0.060389</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>5.4</td>\n",
       "      <td>-8.428963</td>\n",
       "      <td>3.423000e-05</td>\n",
       "      <td>-1.040690</td>\n",
       "      <td>-0.008119</td>\n",
       "      <td>-9.477737</td>\n",
       "      <td>-0.0018</td>\n",
       "      <td>-0.028223</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>5.8</td>\n",
       "      <td>-7.320258</td>\n",
       "      <td>6.860000e-06</td>\n",
       "      <td>-0.775615</td>\n",
       "      <td>-0.005241</td>\n",
       "      <td>-8.101107</td>\n",
       "      <td>-0.0008</td>\n",
       "      <td>-0.014325</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>6.2</td>\n",
       "      <td>-6.415963</td>\n",
       "      <td>8.000000e-07</td>\n",
       "      <td>-0.591605</td>\n",
       "      <td>-0.003491</td>\n",
       "      <td>-7.011058</td>\n",
       "      <td>-0.0004</td>\n",
       "      <td>-0.007850</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>6.6</td>\n",
       "      <td>-5.668876</td>\n",
       "      <td>-2.500000e-07</td>\n",
       "      <td>-0.459844</td>\n",
       "      <td>-0.002389</td>\n",
       "      <td>-6.131109</td>\n",
       "      <td>-0.0002</td>\n",
       "      <td>-0.004583</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>7.0</td>\n",
       "      <td>-5.044653</td>\n",
       "      <td>-2.400000e-07</td>\n",
       "      <td>-0.363153</td>\n",
       "      <td>-0.001674</td>\n",
       "      <td>-5.409480</td>\n",
       "      <td>-0.0001</td>\n",
       "      <td>-0.002810</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>7.4</td>\n",
       "      <td>-4.517821</td>\n",
       "      <td>-8.000000e-08</td>\n",
       "      <td>-0.290758</td>\n",
       "      <td>-0.001197</td>\n",
       "      <td>-4.809777</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.001791</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>7.8</td>\n",
       "      <td>-4.069179</td>\n",
       "      <td>4.000000e-08</td>\n",
       "      <td>-0.235627</td>\n",
       "      <td>-0.000872</td>\n",
       "      <td>-4.305677</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.001176</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>8.2</td>\n",
       "      <td>-3.684027</td>\n",
       "      <td>7.000000e-08</td>\n",
       "      <td>-0.193019</td>\n",
       "      <td>-0.000645</td>\n",
       "      <td>-3.877691</td>\n",
       "      <td>-0.0000</td>\n",
       "      <td>-0.000792</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>8.6</td>\n",
       "      <td>-3.350956</td>\n",
       "      <td>5.000000e-08</td>\n",
       "      <td>-0.159655</td>\n",
       "      <td>-0.000485</td>\n",
       "      <td>-3.511095</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>-0.000543</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>9.0</td>\n",
       "      <td>-3.061002</td>\n",
       "      <td>2.000000e-08</td>\n",
       "      <td>-0.133220</td>\n",
       "      <td>-0.000369</td>\n",
       "      <td>-3.194591</td>\n",
       "      <td>0.0000</td>\n",
       "      <td>-0.000379</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        Elec           Rep        Ind       Disp        Tot       Ct  \\\n",
       "0   1.5 -193.281790  2.451383e+02 -86.134161 -14.866447 -49.144099 -14.1998   \n",
       "1   1.6 -149.589346  1.610316e+02 -75.583923 -11.840471 -75.982128  -3.9558   \n",
       "2   1.7 -118.839769  1.058955e+02 -67.493045  -9.304616 -89.741960  -0.3151   \n",
       "3   1.8  -96.862001  6.970993e+01 -60.787515  -7.249945 -95.189528   0.4159   \n",
       "4   1.9  -80.865222  4.593670e+01 -54.893840  -5.619525 -95.441885   0.0709   \n",
       "5   2.0  -68.981460  3.030353e+01 -49.524063  -4.343223 -92.545218  -0.5246   \n",
       "6   2.1  -59.954806  2.001305e+01 -44.545673  -3.353079 -87.840509  -1.0404   \n",
       "7   2.2  -52.937222  1.323168e+01 -39.906589  -2.589440 -82.201575  -1.3744   \n",
       "8   2.3  -47.353481  8.757298e+00 -35.593255  -2.002668 -76.192106  -1.5253   \n",
       "9   2.4  -42.810837  5.801503e+00 -31.607450  -1.552738 -70.169522  -1.5312   \n",
       "10  2.5  -39.038604  3.846719e+00 -27.953710  -1.208002 -64.353596  -1.4397   \n",
       "11  2.6  -35.847980  2.552670e+00 -24.632951  -0.943753 -58.872014  -1.2936   \n",
       "12  2.7  -33.105514  1.695267e+00 -21.639923  -0.740883 -53.791053  -1.1251   \n",
       "13  2.8  -30.715560  1.126716e+00 -18.963038  -0.584724 -49.136607  -0.9555   \n",
       "14  2.9  -28.608564  7.494200e-01 -16.585448  -0.464096 -44.908687  -0.7972   \n",
       "15  3.0  -26.733082  4.988600e-01 -14.486606  -0.370516 -41.091345  -0.6562   \n",
       "16  3.4  -20.891570  9.876263e-02  -8.415316  -0.159840 -29.367963  -0.2747   \n",
       "17  3.8  -16.802946  1.974340e-02  -5.001032  -0.075865 -21.860100  -0.1025   \n",
       "18  4.2  -13.811220  3.923990e-03  -3.123305  -0.039362 -16.969964  -0.0356   \n",
       "19  4.6  -11.554667  7.768400e-04  -2.066835  -0.022015 -13.642739  -0.0125   \n",
       "20  5.0   -9.808470  1.591700e-04  -1.438326  -0.013062 -11.259698  -0.0046   \n",
       "21  5.4   -8.428963  3.423000e-05  -1.040690  -0.008119  -9.477737  -0.0018   \n",
       "22  5.8   -7.320258  6.860000e-06  -0.775615  -0.005241  -8.101107  -0.0008   \n",
       "23  6.2   -6.415963  8.000000e-07  -0.591605  -0.003491  -7.011058  -0.0004   \n",
       "24  6.6   -5.668876 -2.500000e-07  -0.459844  -0.002389  -6.131109  -0.0002   \n",
       "25  7.0   -5.044653 -2.400000e-07  -0.363153  -0.001674  -5.409480  -0.0001   \n",
       "26  7.4   -4.517821 -8.000000e-08  -0.290758  -0.001197  -4.809777  -0.0000   \n",
       "27  7.8   -4.069179  4.000000e-08  -0.235627  -0.000872  -4.305677  -0.0000   \n",
       "28  8.2   -3.684027  7.000000e-08  -0.193019  -0.000645  -3.877691  -0.0000   \n",
       "29  8.6   -3.350956  5.000000e-08  -0.159655  -0.000485  -3.511095   0.0000   \n",
       "30  9.0   -3.061002  2.000000e-08  -0.133220  -0.000369  -3.194591   0.0000   \n",
       "\n",
       "          dHF  \n",
       "0   73.193128  \n",
       "1   41.927858  \n",
       "2   24.888403  \n",
       "3   14.708922  \n",
       "4    8.108718  \n",
       "5    3.608204  \n",
       "6    0.496163  \n",
       "7   -1.616148  \n",
       "8   -2.979104  \n",
       "9   -3.777109  \n",
       "10  -4.155916  \n",
       "11  -4.232984  \n",
       "12  -4.102182  \n",
       "13  -3.836975  \n",
       "14  -3.493363  \n",
       "15  -3.112785  \n",
       "16  -1.683697  \n",
       "17  -0.776562  \n",
       "18  -0.330573  \n",
       "19  -0.138681  \n",
       "20  -0.060389  \n",
       "21  -0.028223  \n",
       "22  -0.014325  \n",
       "23  -0.007850  \n",
       "24  -0.004583  \n",
       "25  -0.002810  \n",
       "26  -0.001791  \n",
       "27  -0.001176  \n",
       "28  -0.000792  \n",
       "29  -0.000543  \n",
       "30  -0.000379  "
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-9A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-9A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_b3lyp_lr_file = 'zn-hoh-b3lyp-9A.dat'\n",
    "\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['zn_h2o_lr'] = pd.read_csv(zn_h2o_b3lyp_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'zn-hoh-wb97xd-9A.dat'\n",
    "\n",
    "dft_wb97xd = {}\n",
    "dft_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_pbe0_lr_file = 'zn-hoh-pbe0-9A.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_pbe0_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2-9A.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_lr_file,sep='\\s+',header=0,comment='#',index_col=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x1008 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "fig2, grph = plt.subplots(2, 2, figsize=(18,2*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(dft_pbe0['zn_h2o_lr']['d'],dft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(dft_b3lyp['zn_h2o_lr']['d'],dft_b3lyp['zn_h2o_lr']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(dft_wb97xd['zn_h2o_lr']['d'],dft_wb97xd['zn_h2o_lr']['Eint'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig2.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2_lr.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_OH=''r'$R_{\\mathrm{OH^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Cl=''r'$R_{\\mathrm{Cl^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "Title_OH = 'OH$^{-}$ \\dots H$_{2}$O' \n",
    "Title_Cl = 'Cl$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(3, 2, figsize=(15,2*6))\n",
    "fig3, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_F)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title(Title_F)\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_F)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title(Title_F)\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_wb97xd['cl_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Cl)\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Cl)\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_wb97xd['oh_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[2, 0].set_xlabel(Xlabel_OH)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title(Title_OH)\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel_OH)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title(Title_OH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig3.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/tot_ajm_overleaf_oct2020_5A.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "#import math\n",
    "#import pandas as pd\n",
    "#import numpy as np\n",
    "#import matplotlib.pyplot as plt\n",
    "#import matplotlib\n",
    "#from matplotlib.lines import Line2D\n",
    "#import re\n",
    "#matplotlib.rc('text',usetex=True)\n",
    "#matplotlib.rcParams['font.family'] = 'sans'\n",
    "#matplotlib.rcParams['font.size'] = 10\n",
    "#matplotlib.rcParams['legend.fontsize'] = 10\n",
    "#matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "#matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['lines.markersize'] = 5\n",
    "#matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "#matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "#matplotlib.rcParams['xtick.major.size'] = 5\n",
    "#matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "#matplotlib.rcParams['ytick.major.size'] = 5\n",
    "#matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 16\n",
    "matplotlib.rcParams['legend.fontsize'] = 14\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 2.5\n",
    "matplotlib.rcParams['lines.markersize'] = 8\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2.5\n",
    "matplotlib.rcParams['axes.linewidth'] = 2\n",
    "matplotlib.rcParams['xtick.major.size'] = 12\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 12\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2\n",
    "matplotlib.rcParams['axes.labelsize'] = 16\n",
    "matplotlib.rcParams['axes.titlesize'] = 16\n",
    "matplotlib.rcParams['figure.subplot.hspace'] = 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'oh-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_lr_file = 'zn-hoh-ccsdt-aug-cc-pvtz-5A.dat'\n",
    "zn_h2o_cc_soscf_file = 'zn-hoh-ccsdt-soscf-5A.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_lr'] = pd.read_csv(zn_h2o_cc_lr_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['zn_h2o_soscf'] = pd.read_csv(zn_h2o_cc_soscf_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-oh-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_lr_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2_lr_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "      <th>Elec</th>\n",
       "      <th>Rep</th>\n",
       "      <th>Ind</th>\n",
       "      <th>Disp</th>\n",
       "      <th>Tot</th>\n",
       "      <th>Ct</th>\n",
       "      <th>dHF</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.5</td>\n",
       "      <td>-193.281790</td>\n",
       "      <td>245.138298</td>\n",
       "      <td>-86.134161</td>\n",
       "      <td>-14.866447</td>\n",
       "      <td>-49.144099</td>\n",
       "      <td>-14.1998</td>\n",
       "      <td>73.193128</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.6</td>\n",
       "      <td>-149.589346</td>\n",
       "      <td>161.031612</td>\n",
       "      <td>-75.583923</td>\n",
       "      <td>-11.840471</td>\n",
       "      <td>-75.982128</td>\n",
       "      <td>-3.9558</td>\n",
       "      <td>41.927858</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.7</td>\n",
       "      <td>-118.839769</td>\n",
       "      <td>105.895470</td>\n",
       "      <td>-67.493045</td>\n",
       "      <td>-9.304616</td>\n",
       "      <td>-89.741960</td>\n",
       "      <td>-0.3151</td>\n",
       "      <td>24.888403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.8</td>\n",
       "      <td>-96.862001</td>\n",
       "      <td>69.709933</td>\n",
       "      <td>-60.787515</td>\n",
       "      <td>-7.249945</td>\n",
       "      <td>-95.189528</td>\n",
       "      <td>0.4159</td>\n",
       "      <td>14.708922</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.9</td>\n",
       "      <td>-80.865222</td>\n",
       "      <td>45.936701</td>\n",
       "      <td>-54.893840</td>\n",
       "      <td>-5.619525</td>\n",
       "      <td>-95.441885</td>\n",
       "      <td>0.0709</td>\n",
       "      <td>8.108718</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.0</td>\n",
       "      <td>-68.981460</td>\n",
       "      <td>30.303528</td>\n",
       "      <td>-49.524063</td>\n",
       "      <td>-4.343223</td>\n",
       "      <td>-92.545218</td>\n",
       "      <td>-0.5246</td>\n",
       "      <td>3.608204</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.1</td>\n",
       "      <td>-59.954806</td>\n",
       "      <td>20.013049</td>\n",
       "      <td>-44.545673</td>\n",
       "      <td>-3.353079</td>\n",
       "      <td>-87.840509</td>\n",
       "      <td>-1.0404</td>\n",
       "      <td>0.496163</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.2</td>\n",
       "      <td>-52.937222</td>\n",
       "      <td>13.231677</td>\n",
       "      <td>-39.906589</td>\n",
       "      <td>-2.589440</td>\n",
       "      <td>-82.201575</td>\n",
       "      <td>-1.3744</td>\n",
       "      <td>-1.616148</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.3</td>\n",
       "      <td>-47.353481</td>\n",
       "      <td>8.757298</td>\n",
       "      <td>-35.593255</td>\n",
       "      <td>-2.002668</td>\n",
       "      <td>-76.192106</td>\n",
       "      <td>-1.5253</td>\n",
       "      <td>-2.979104</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>2.4</td>\n",
       "      <td>-42.810837</td>\n",
       "      <td>5.801503</td>\n",
       "      <td>-31.607450</td>\n",
       "      <td>-1.552738</td>\n",
       "      <td>-70.169522</td>\n",
       "      <td>-1.5312</td>\n",
       "      <td>-3.777109</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>2.5</td>\n",
       "      <td>-39.038604</td>\n",
       "      <td>3.846719</td>\n",
       "      <td>-27.953710</td>\n",
       "      <td>-1.208002</td>\n",
       "      <td>-64.353596</td>\n",
       "      <td>-1.4397</td>\n",
       "      <td>-4.155916</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>2.6</td>\n",
       "      <td>-35.847980</td>\n",
       "      <td>2.552670</td>\n",
       "      <td>-24.632951</td>\n",
       "      <td>-0.943753</td>\n",
       "      <td>-58.872014</td>\n",
       "      <td>-1.2936</td>\n",
       "      <td>-4.232984</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>2.7</td>\n",
       "      <td>-33.105514</td>\n",
       "      <td>1.695267</td>\n",
       "      <td>-21.639923</td>\n",
       "      <td>-0.740883</td>\n",
       "      <td>-53.791053</td>\n",
       "      <td>-1.1251</td>\n",
       "      <td>-4.102182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>2.8</td>\n",
       "      <td>-30.715560</td>\n",
       "      <td>1.126716</td>\n",
       "      <td>-18.963038</td>\n",
       "      <td>-0.584724</td>\n",
       "      <td>-49.136607</td>\n",
       "      <td>-0.9555</td>\n",
       "      <td>-3.836975</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>2.9</td>\n",
       "      <td>-28.608564</td>\n",
       "      <td>0.749420</td>\n",
       "      <td>-16.585448</td>\n",
       "      <td>-0.464096</td>\n",
       "      <td>-44.908687</td>\n",
       "      <td>-0.7972</td>\n",
       "      <td>-3.493363</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>3.0</td>\n",
       "      <td>-26.733082</td>\n",
       "      <td>0.498860</td>\n",
       "      <td>-14.486606</td>\n",
       "      <td>-0.370516</td>\n",
       "      <td>-41.091345</td>\n",
       "      <td>-0.6562</td>\n",
       "      <td>-3.112785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>3.4</td>\n",
       "      <td>-20.891570</td>\n",
       "      <td>0.098763</td>\n",
       "      <td>-8.415316</td>\n",
       "      <td>-0.159840</td>\n",
       "      <td>-29.367963</td>\n",
       "      <td>-0.2747</td>\n",
       "      <td>-1.683697</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>3.8</td>\n",
       "      <td>-16.802946</td>\n",
       "      <td>0.019743</td>\n",
       "      <td>-5.001032</td>\n",
       "      <td>-0.075865</td>\n",
       "      <td>-21.860100</td>\n",
       "      <td>-0.1025</td>\n",
       "      <td>-0.776562</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>4.2</td>\n",
       "      <td>-13.811220</td>\n",
       "      <td>0.003924</td>\n",
       "      <td>-3.123305</td>\n",
       "      <td>-0.039362</td>\n",
       "      <td>-16.969964</td>\n",
       "      <td>-0.0356</td>\n",
       "      <td>-0.330573</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>4.6</td>\n",
       "      <td>-11.554667</td>\n",
       "      <td>0.000777</td>\n",
       "      <td>-2.066835</td>\n",
       "      <td>-0.022015</td>\n",
       "      <td>-13.642739</td>\n",
       "      <td>-0.0125</td>\n",
       "      <td>-0.138681</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>5.0</td>\n",
       "      <td>-9.808470</td>\n",
       "      <td>0.000159</td>\n",
       "      <td>-1.438326</td>\n",
       "      <td>-0.013062</td>\n",
       "      <td>-11.259698</td>\n",
       "      <td>-0.0046</td>\n",
       "      <td>-0.060389</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      d        Elec         Rep        Ind       Disp        Tot       Ct  \\\n",
       "0   1.5 -193.281790  245.138298 -86.134161 -14.866447 -49.144099 -14.1998   \n",
       "1   1.6 -149.589346  161.031612 -75.583923 -11.840471 -75.982128  -3.9558   \n",
       "2   1.7 -118.839769  105.895470 -67.493045  -9.304616 -89.741960  -0.3151   \n",
       "3   1.8  -96.862001   69.709933 -60.787515  -7.249945 -95.189528   0.4159   \n",
       "4   1.9  -80.865222   45.936701 -54.893840  -5.619525 -95.441885   0.0709   \n",
       "5   2.0  -68.981460   30.303528 -49.524063  -4.343223 -92.545218  -0.5246   \n",
       "6   2.1  -59.954806   20.013049 -44.545673  -3.353079 -87.840509  -1.0404   \n",
       "7   2.2  -52.937222   13.231677 -39.906589  -2.589440 -82.201575  -1.3744   \n",
       "8   2.3  -47.353481    8.757298 -35.593255  -2.002668 -76.192106  -1.5253   \n",
       "9   2.4  -42.810837    5.801503 -31.607450  -1.552738 -70.169522  -1.5312   \n",
       "10  2.5  -39.038604    3.846719 -27.953710  -1.208002 -64.353596  -1.4397   \n",
       "11  2.6  -35.847980    2.552670 -24.632951  -0.943753 -58.872014  -1.2936   \n",
       "12  2.7  -33.105514    1.695267 -21.639923  -0.740883 -53.791053  -1.1251   \n",
       "13  2.8  -30.715560    1.126716 -18.963038  -0.584724 -49.136607  -0.9555   \n",
       "14  2.9  -28.608564    0.749420 -16.585448  -0.464096 -44.908687  -0.7972   \n",
       "15  3.0  -26.733082    0.498860 -14.486606  -0.370516 -41.091345  -0.6562   \n",
       "16  3.4  -20.891570    0.098763  -8.415316  -0.159840 -29.367963  -0.2747   \n",
       "17  3.8  -16.802946    0.019743  -5.001032  -0.075865 -21.860100  -0.1025   \n",
       "18  4.2  -13.811220    0.003924  -3.123305  -0.039362 -16.969964  -0.0356   \n",
       "19  4.6  -11.554667    0.000777  -2.066835  -0.022015 -13.642739  -0.0125   \n",
       "20  5.0   -9.808470    0.000159  -1.438326  -0.013062 -11.259698  -0.0046   \n",
       "\n",
       "          dHF  \n",
       "0   73.193128  \n",
       "1   41.927858  \n",
       "2   24.888403  \n",
       "3   14.708922  \n",
       "4    8.108718  \n",
       "5    3.608204  \n",
       "6    0.496163  \n",
       "7   -1.616148  \n",
       "8   -2.979104  \n",
       "9   -3.777109  \n",
       "10  -4.155916  \n",
       "11  -4.232984  \n",
       "12  -4.102182  \n",
       "13  -3.836975  \n",
       "14  -3.493363  \n",
       "15  -3.112785  \n",
       "16  -1.683697  \n",
       "17  -0.776562  \n",
       "18  -0.330573  \n",
       "19  -0.138681  \n",
       "20  -0.060389  "
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sapt2['zn_h2o_lr']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-oh-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_lr_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz-5A.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o_lr'] = pd.read_csv(zn_h2o_sapt2p3_lr_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-5A.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_lr_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_b3lyp_lr_file = 'zn-hoh-b3lyp-5A.dat'\n",
    "zn_h2o_b3lyp_soscf_file = 'zn-hoh-b3lyp-soscf-5A.dat'\n",
    "\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['zn_h2o_lr'] = pd.read_csv(zn_h2o_b3lyp_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o_soscf'] = pd.read_csv(zn_h2o_b3lyp_soscf_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(wb97xd)\n",
    "\n",
    "water2_wb97xd_file = 'result-water2-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_file = 'result-zn-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "f_h2o_wb97xd_file  = 'result-f-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "cl_h2o_wb97xd_file = 'result-cl-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "oh_h2o_wb97xd_file = 'result-oh-hoh-almo-aug-cc-pvtz-wb97xd.dat'\n",
    "zn_h2o_wb97xd_lr_file = 'zn-hoh-wb97xd-5A.dat'\n",
    "zn_h2o_wb97xd_soscf_file = 'zn-hoh-wb97xd-soscf-5A.dat'\n",
    "\n",
    "dft_wb97xd = {}\n",
    "dft_wb97xd['water2'] = pd.read_csv(water2_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o'] = pd.read_csv(zn_h2o_wb97xd_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['f_h2o']  = pd.read_csv(f_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['cl_h2o'] = pd.read_csv(cl_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['oh_h2o'] = pd.read_csv(oh_h2o_wb97xd_file,sep='\\s+',header=0,comment='#')\n",
    "dft_wb97xd['zn_h2o_lr'] = pd.read_csv(zn_h2o_wb97xd_lr_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_wb97xd['zn_h2o_soscf'] = pd.read_csv(zn_h2o_wb97xd_soscf_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_pbe0_lr_file = 'zn-hoh-pbe0-5A.dat'\n",
    "zn_h2o_pbe0_soscf_file = 'zn-hoh-pbe0-soscf-5A.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['zn_h2o_lr'] = pd.read_csv(zn_h2o_pbe0_lr_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['zn_h2o_soscf'] = pd.read_csv(zn_h2o_pbe0_soscf_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "water2_saptdft_pbe0_s2_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2.dat'\n",
    "f_h2o_saptdft_pbe0_s2_file = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "oh_h2o_saptdft_pbe0_s2_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "cl_h2o_saptdft_pbe0_s2_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0-s2.dat'\n",
    "zn_h2o_saptdft_pbe0_s2_lr_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0-s2-5A.dat'\n",
    "\n",
    "\n",
    "saptdft_pbe0_s2 = {}\n",
    "saptdft_pbe0_s2['water2'] = pd.read_csv(water2_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['f_h2o'] = pd.read_csv(f_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_s2_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_s2['zn_h2o_lr'] = pd.read_csv(zn_h2o_saptdft_pbe0_s2_lr_file,sep='\\s+',header=0,comment='#',index_col=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "raw",
   "metadata": {},
   "source": [
    "No S^2 fig and split into pieces."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x1008 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "fig2, grph = plt.subplots(2, 2, figsize=(18,2*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(dft_pbe0['zn_h2o_lr']['d'],dft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(dft_b3lyp['zn_h2o_lr']['d'],dft_b3lyp['zn_h2o_lr']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(dft_wb97xd['zn_h2o_lr']['d'],dft_wb97xd['zn_h2o_lr']['Eint'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "#grph[1, 0].set_ylim(-109.0,-38.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "#grph[1, 1].set_ylim(-109.0,-38.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig2.savefig('TOT_SAPT_SAPTDFT_DFT_water2_zn-h2o_noS2_5A.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Same for the anion..water interactions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x1296 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_OH=''r'$R_{\\mathrm{OH^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Cl=''r'$R_{\\mathrm{Cl^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "Title_OH = 'OH$^{-}$ \\dots H$_{2}$O' \n",
    "Title_Cl = 'Cl$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig3, grph = plt.subplots(3, 2, figsize=(15,2*6))\n",
    "fig3, grph = plt.subplots(3, 2, figsize=(15,3*6))\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[0, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['f_h2o']['d'],dft_wb97xd['f_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_F)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-37.0,+30.0)\n",
    "grph[0, 0].legend(loc='upper right',frameon=False)\n",
    "grph[0, 0].set_title(Title_F)\n",
    "\n",
    "grph[0, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0_s2['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_F)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-37.0,+30.0)\n",
    "grph[0, 1].legend(loc='upper right',frameon=False)\n",
    "grph[0, 1].set_title(Title_F)\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(d['cl_h2o']['d'],dft_wb97xd['cl_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-18.0,+15.0)\n",
    "grph[1, 0].legend(loc='upper right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Cl)\n",
    "\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_s2['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Cl)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-18.0,+15.0)\n",
    "grph[1, 1].legend(loc='upper right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Cl)\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[2, 0].plot(d['oh_h2o']['d'],dft_wb97xd['oh_h2o']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[2, 0].set_xlabel(Xlabel_OH)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].set_ylim(-48.0,+25.0)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title(Title_OH)\n",
    "\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_s2['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[2, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "grph[2, 1].set_xlabel(Xlabel_OH)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].set_ylim(-48.0,+25.0)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title(Title_OH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig3.savefig('TOT_SAPT_SAPTDFT_DFT_anion-h2o_noS2.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Zn$^{2+}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x1008 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "#Xlabel = 'd / \\u00c5'\n",
    "Xlabel_W=''r'$R_{\\mathrm{O\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_Zn=''r'$R_{\\mathrm{Zn^{2+}\\dots O}}$ / $\\mathrm{\\AA}$'''\n",
    "Xlabel_F=''r'$R_{\\mathrm{F^-\\dots H}}$ / $\\mathrm{\\AA}$'''\n",
    "Ylabel = '$E_{\\mathrm{int}}$ / kcal mol$^{-1}$'\n",
    "Title_W = 'H$_{2}$O \\dots H$_{2}$O'\n",
    "Title_Zn = 'Zn$^{2+}$ \\dots H$_{2}$O' \n",
    "Title_F = 'F$^{-}$ \\dots H$_{2}$O' \n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "#fig, grph = plt.subplots(2, 2, figsize=(15,2*6))\n",
    "fig4, grph = plt.subplots(2, 2, figsize=(18,2*7))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_wb97xd['water2']['SCF-TOT'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[0, 0].set_xlabel(Xlabel_W)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].set_ylim(-5.3,+0.9)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title(Title_W)\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0_s2['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "     #           'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "       #         label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[0, 1].set_xlabel(Xlabel_W)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].set_ylim(-5.3,+0.9)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title(Title_W)\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(cc_ref['zn_h2o_soscf']['d'],cc_ref['zn_h2o_soscf']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 0].plot(dft_pbe0['zn_h2o_soscf']['d'],dft_pbe0['zn_h2o_soscf']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'PBE0')\n",
    "grph[1, 0].plot(dft_b3lyp['zn_h2o_soscf']['d'],dft_b3lyp['zn_h2o_soscf']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'B3LYP')\n",
    "grph[1, 0].plot(dft_wb97xd['zn_h2o_soscf']['d'],dft_wb97xd['zn_h2o_soscf']['Eint'], \n",
    "                'm', linestyle='-', marker='*', markerfacecolor='white',\n",
    "                label=r'$\\omega$B97X-D')\n",
    "grph[1, 0].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].set_ylim(-109.0,0.0)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title(Title_Zn)\n",
    "\n",
    "grph[1, 1].plot(cc_ref['zn_h2o_lr']['d'],cc_ref['zn_h2o_lr']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'CCSD(T)')\n",
    "grph[1, 1].plot(sapt2['zn_h2o_lr']['d'],sapt2['zn_h2o_lr']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'SAPT2')\n",
    "grph[1, 1].plot(sapt2p3['zn_h2o_lr']['d'],sapt2p3['zn_h2o_lr']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'SAPT2+3')\n",
    "grph[1, 1].plot(saptdft_pbe0_s2['zn_h2o_lr']['d'],saptdft_pbe0_s2['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/S$^2$]')\n",
    "grph[1, 1].plot(saptdft_pbe0['zn_h2o_lr']['d'],saptdft_pbe0['zn_h2o_lr']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'SAPT(DFT)[PBE0/AC/noS$^2$]')\n",
    "#grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "   #             'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "      #          label=r'SAPT(DFT)[B3LYP/AC/noS$^2$]')\n",
    "grph[1, 1].set_xlabel(Xlabel_Zn)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].set_ylim(-109.0,0.0)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title(Title_Zn)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "#fig4.savefig('TOT_zn-h2o_5A_SOSCF-PSI4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "#data = pd.read_csv('table_zn_h2o.csv',sep='\\s+',header=0)\n",
    "\n",
    "#data[\"CCSD(T)/G09\"]   = cc_ref['zn_h2o_lr']['Eint']\n",
    "#data[\"CCSD(T)/PSI4\"] = cc_ref['zn_h2o_soscf']['Eint']\n",
    "\n",
    "#data[\"B3LYP/G09\"]   = dft_b3lyp['zn_h2o_lr']['Eint']\n",
    "#data[\"B3LYP/PSI4\"] = dft_b3lyp['zn_h2o_soscf']['Eint']\n",
    "\n",
    "#data[\"PBE0/G09\"]   = dft_pbe0['zn_h2o_lr']['Eint']\n",
    "#data[\"PBE0/PSI4\"] = dft_pbe0['zn_h2o_soscf']['Eint']\n",
    "\n",
    "#data[\"wB97XD/G09\"]   = dft_wb97xd['zn_h2o_lr']['Eint']\n",
    "#data[\"wB97XD/PSI4\"] = dft_wb97xd['zn_h2o_soscf']['Eint']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "# ne peut plus re-compiler car .dat changer, il n'y a pas le même nombre de lignes...\n",
    "#data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "#data.to_csv('table_zn_h2o_G09_vs_PSI4.csv',float_format='%8.2f',index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> data/TOT_SAPT_SAPTDFT_DFT_NoS2/tot_snk.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "from matplotlib.lines import Line2D\n",
    "import re\n",
    "matplotlib.rc('text',usetex=True)\n",
    "matplotlib.rcParams['font.family'] = 'sans'\n",
    "matplotlib.rcParams['font.size'] = 10\n",
    "matplotlib.rcParams['legend.fontsize'] = 10\n",
    "matplotlib.rcParams['font.serif'] = ['Times New Roman']\n",
    "matplotlib.rcParams['lines.linewidth'] = 1.5\n",
    "matplotlib.rcParams['lines.markersize'] = 5\n",
    "matplotlib.rcParams['lines.markeredgewidth'] = 2\n",
    "matplotlib.rcParams['axes.linewidth'] = 1.5\n",
    "matplotlib.rcParams['xtick.major.size'] = 5\n",
    "matplotlib.rcParams['xtick.minor.size'] = 2\n",
    "matplotlib.rcParams['ytick.major.size'] = 5\n",
    "matplotlib.rcParams['ytick.minor.size'] = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load data\n",
    "\n",
    "#CCSDT\n",
    "\n",
    "water2_cc_file = 'water2-ccsdt-aug-cc-pvtz.dat'\n",
    "zn_h2o_cc_file = 'zn-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "f_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "cl_h2o_cc_file  = 'cl-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "oh_h2o_cc_file  = 'f-hoh-ccsdt-aug-cc-pvtz.dat'\n",
    "\n",
    "cc_ref = {}\n",
    "cc_ref['water2'] = pd.read_csv(water2_cc_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "cc_ref['zn_h2o'] = pd.read_csv(zn_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['f_h2o']  = pd.read_csv(f_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['cl_h2o']  = pd.read_csv(cl_h2o_cc_file,sep='\\s+',header=0,comment='#')\n",
    "cc_ref['oh_h2o']  = pd.read_csv(oh_h2o_cc_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>161.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>70.72</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>21.67</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-5.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-19.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-27.20</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-30.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-31.61</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-31.18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-29.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-20.91</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-13.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-9.59</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-6.93</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-5.23</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-4.10</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>-3.30</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   161.48\n",
       "1    70.72\n",
       "2    21.67\n",
       "3    -5.16\n",
       "4   -19.70\n",
       "5   -27.20\n",
       "6   -30.62\n",
       "7   -31.61\n",
       "8   -31.18\n",
       "9   -29.94\n",
       "10  -20.91\n",
       "11  -13.92\n",
       "12   -9.59\n",
       "13   -6.93\n",
       "14   -5.23\n",
       "15   -4.10\n",
       "16   -3.30"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cc_ref['oh_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2\n",
    "\n",
    "water2_sapt2_file = 'Result-water2-sapt2-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2_file = 'Result-zn-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2_file  = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2_file = 'Result-cl-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2_file = 'Result-f-hoh-sapt2-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2 = {}\n",
    "sapt2['water2'] = pd.read_csv(water2_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['zn_h2o'] = pd.read_csv(zn_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['f_h2o']  = pd.read_csv(f_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['cl_h2o'] = pd.read_csv(cl_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2['oh_h2o'] = pd.read_csv(oh_h2o_sapt2_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPT2+3\n",
    "\n",
    "water2_sapt2p3_file = 'Result-water2-sapt2+3-aug-cc-pvtz.dat'\n",
    "zn_h2o_sapt2p3_file = 'Result-zn-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "f_h2o_sapt2p3_file  = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "cl_h2o_sapt2p3_file = 'Result-cl-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "oh_h2o_sapt2p3_file = 'Result-f-hoh-sapt2+3-aug-cc-pvtz.dat'\n",
    "\n",
    "sapt2p3 = {}\n",
    "sapt2p3['water2'] = pd.read_csv(water2_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['zn_h2o'] = pd.read_csv(zn_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['f_h2o']  = pd.read_csv(f_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['cl_h2o'] = pd.read_csv(cl_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')\n",
    "sapt2p3['oh_h2o'] = pd.read_csv(oh_h2o_sapt2p3_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "#SAPTDFT(PBE0)\n",
    "\n",
    "water2_saptdft_pbe0_file = 'result-water2-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "zn_h2o_saptdft_pbe0_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-pbe0.dat'\n",
    "f_h2o_saptdft_pbe0_file  = 'f-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_file = 'cl-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_file = 'oh-hoh-saptdft-wac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0 = {}\n",
    "saptdft_pbe0['water2'] = pd.read_csv(water2_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "#SAPTDFT(PBE0) NO AC\n",
    "\n",
    "f_h2o_saptdft_pbe0_noac_file  = 'f-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "cl_h2o_saptdft_pbe0_noac_file = 'cl-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "oh_h2o_saptdft_pbe0_noac_file = 'oh-hoh-saptdft-noac-aug-ccpvtz-pbe0.dat'\n",
    "\n",
    "saptdft_pbe0_noac = {}\n",
    "saptdft_pbe0_noac['f_h2o']  = pd.read_csv(f_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['cl_h2o'] = pd.read_csv(cl_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_pbe0_noac['oh_h2o'] = pd.read_csv(oh_h2o_saptdft_pbe0_noac_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# SAPTDFT(B3LYP)\n",
    "\n",
    "water2_saptdft_b3lyp_file = 'result-water2-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "zn_h2o_saptdft_b3lyp_file = 'result-zn-hoh-saptdft-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "saptdft_b3lyp = {}\n",
    "saptdft_b3lyp['water2'] = pd.read_csv(water2_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "saptdft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_saptdft_b3lyp_file,sep='\\s+',header=0,comment='#')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(B3LYP)\n",
    "\n",
    "water2_b3lyp_file = 'water2-b3lyp.dat'\n",
    "zn_h2o_b3lyp_file = 'zn-hoh-b3lyp.dat'\n",
    "f_h2o_b3lyp_file  = 'result-f-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "cl_h2o_b3lyp_file = 'result-cl-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "oh_h2o_b3lyp_file = 'result-oh-hoh-almo-aug-cc-pvtz-b3lyp.dat'\n",
    "\n",
    "dft_b3lyp = {}\n",
    "dft_b3lyp['water2'] = pd.read_csv(water2_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['zn_h2o'] = pd.read_csv(zn_h2o_b3lyp_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_b3lyp['f_h2o']  = pd.read_csv(f_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['cl_h2o'] = pd.read_csv(cl_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n",
    "dft_b3lyp['oh_h2o'] = pd.read_csv(oh_h2o_b3lyp_file,sep='\\s+',header=0,comment='#')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Eint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-53.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>-81.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-96.49</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-102.62</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-103.47</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>-101.16</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>-97.05</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>-92.00</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>-86.55</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>-81.06</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>-75.73</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>-70.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>-66.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>-61.76</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>-57.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>-56.49</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "      Eint\n",
       "0   -53.06\n",
       "1   -81.73\n",
       "2   -96.49\n",
       "3  -102.62\n",
       "4  -103.47\n",
       "5  -101.16\n",
       "6   -97.05\n",
       "7   -92.00\n",
       "8   -86.55\n",
       "9   -81.06\n",
       "10  -75.73\n",
       "11  -70.70\n",
       "12  -66.03\n",
       "13  -61.76\n",
       "14  -57.92\n",
       "15  -56.49"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_b3lyp['zn_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "#DFT(PBE0)\n",
    "\n",
    "water2_pbe0_file = 'water2-pbe0.dat'\n",
    "zn_h2o_pbe0_file = 'zn-hoh-pbe0.dat'\n",
    "f_h2o_pbe0_file  = 'result-f-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "cl_h2o_pbe0_file = 'result-cl-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "oh_h2o_pbe0_file = 'result-oh-hoh-almo-aug-cc-pvtz-pbe0.dat'\n",
    "\n",
    "dft_pbe0 = {}\n",
    "dft_pbe0['water2'] = pd.read_csv(water2_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['zn_h2o'] = pd.read_csv(zn_h2o_pbe0_file,sep='\\s+',header=0,comment='#',index_col=False)\n",
    "dft_pbe0['f_h2o']  = pd.read_csv(f_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['cl_h2o'] = pd.read_csv(cl_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "dft_pbe0['oh_h2o'] = pd.read_csv(oh_h2o_pbe0_file,sep='\\s+',header=0,comment='#')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>FRZ</th>\n",
       "      <th>POL</th>\n",
       "      <th>RS-Ct1</th>\n",
       "      <th>SCF-Ct1</th>\n",
       "      <th>RS-TOT</th>\n",
       "      <th>SCF-TOT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>393.736595</td>\n",
       "      <td>-193.433756</td>\n",
       "      <td>-42.052793</td>\n",
       "      <td>-43.289657</td>\n",
       "      <td>158.250043</td>\n",
       "      <td>157.013182</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>244.867192</td>\n",
       "      <td>-138.550272</td>\n",
       "      <td>-38.481878</td>\n",
       "      <td>-39.655143</td>\n",
       "      <td>67.835045</td>\n",
       "      <td>66.661777</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>151.312865</td>\n",
       "      <td>-98.556655</td>\n",
       "      <td>-33.743867</td>\n",
       "      <td>-34.815747</td>\n",
       "      <td>19.012340</td>\n",
       "      <td>17.940463</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>91.296996</td>\n",
       "      <td>-70.278588</td>\n",
       "      <td>-28.596338</td>\n",
       "      <td>-29.562493</td>\n",
       "      <td>-7.577930</td>\n",
       "      <td>-8.544085</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.1</th>\n",
       "      <td>52.286957</td>\n",
       "      <td>-50.581566</td>\n",
       "      <td>-23.557539</td>\n",
       "      <td>-24.418052</td>\n",
       "      <td>-21.852148</td>\n",
       "      <td>-22.712660</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.2</th>\n",
       "      <td>26.804553</td>\n",
       "      <td>-36.858731</td>\n",
       "      <td>-19.041952</td>\n",
       "      <td>-19.799792</td>\n",
       "      <td>-29.096130</td>\n",
       "      <td>-29.853970</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.3</th>\n",
       "      <td>10.225871</td>\n",
       "      <td>-27.206830</td>\n",
       "      <td>-15.268630</td>\n",
       "      <td>-15.936570</td>\n",
       "      <td>-32.249589</td>\n",
       "      <td>-32.917532</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.4</th>\n",
       "      <td>-0.405989</td>\n",
       "      <td>-20.361290</td>\n",
       "      <td>-12.237589</td>\n",
       "      <td>-12.830784</td>\n",
       "      <td>-33.004865</td>\n",
       "      <td>-33.598061</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.5</th>\n",
       "      <td>-7.041767</td>\n",
       "      <td>-15.486937</td>\n",
       "      <td>-9.836762</td>\n",
       "      <td>-10.366039</td>\n",
       "      <td>-32.365468</td>\n",
       "      <td>-32.894743</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.6</th>\n",
       "      <td>-11.006839</td>\n",
       "      <td>-12.005015</td>\n",
       "      <td>-7.931308</td>\n",
       "      <td>-8.403711</td>\n",
       "      <td>-30.943163</td>\n",
       "      <td>-31.415565</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.1</th>\n",
       "      <td>-14.016980</td>\n",
       "      <td>-4.545639</td>\n",
       "      <td>-2.834612</td>\n",
       "      <td>-3.083781</td>\n",
       "      <td>-21.397230</td>\n",
       "      <td>-21.646400</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2.6</th>\n",
       "      <td>-10.822699</td>\n",
       "      <td>-2.378103</td>\n",
       "      <td>-1.046954</td>\n",
       "      <td>-1.170985</td>\n",
       "      <td>-14.247753</td>\n",
       "      <td>-14.371785</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.1</th>\n",
       "      <td>-8.019843</td>\n",
       "      <td>-1.380337</td>\n",
       "      <td>-0.442150</td>\n",
       "      <td>-0.509328</td>\n",
       "      <td>-9.842331</td>\n",
       "      <td>-9.909509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3.6</th>\n",
       "      <td>-6.110264</td>\n",
       "      <td>-0.844514</td>\n",
       "      <td>-0.156877</td>\n",
       "      <td>-0.198227</td>\n",
       "      <td>-7.111655</td>\n",
       "      <td>-7.153005</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.1</th>\n",
       "      <td>-4.723460</td>\n",
       "      <td>-0.542358</td>\n",
       "      <td>-0.089353</td>\n",
       "      <td>-0.116866</td>\n",
       "      <td>-5.355173</td>\n",
       "      <td>-5.382684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4.6</th>\n",
       "      <td>-3.818159</td>\n",
       "      <td>-0.363483</td>\n",
       "      <td>0.005456</td>\n",
       "      <td>-0.012908</td>\n",
       "      <td>-4.176186</td>\n",
       "      <td>-4.194550</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5.1</th>\n",
       "      <td>-3.086384</td>\n",
       "      <td>-0.252195</td>\n",
       "      <td>-0.013427</td>\n",
       "      <td>-0.025508</td>\n",
       "      <td>-3.352006</td>\n",
       "      <td>-3.364088</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "            FRZ         POL     RS-Ct1    SCF-Ct1      RS-TOT     SCF-TOT\n",
       "0.7  393.736595 -193.433756 -42.052793 -43.289657  158.250043  157.013182\n",
       "0.8  244.867192 -138.550272 -38.481878 -39.655143   67.835045   66.661777\n",
       "0.9  151.312865  -98.556655 -33.743867 -34.815747   19.012340   17.940463\n",
       "1.0   91.296996  -70.278588 -28.596338 -29.562493   -7.577930   -8.544085\n",
       "1.1   52.286957  -50.581566 -23.557539 -24.418052  -21.852148  -22.712660\n",
       "1.2   26.804553  -36.858731 -19.041952 -19.799792  -29.096130  -29.853970\n",
       "1.3   10.225871  -27.206830 -15.268630 -15.936570  -32.249589  -32.917532\n",
       "1.4   -0.405989  -20.361290 -12.237589 -12.830784  -33.004865  -33.598061\n",
       "1.5   -7.041767  -15.486937  -9.836762 -10.366039  -32.365468  -32.894743\n",
       "1.6  -11.006839  -12.005015  -7.931308  -8.403711  -30.943163  -31.415565\n",
       "2.1  -14.016980   -4.545639  -2.834612  -3.083781  -21.397230  -21.646400\n",
       "2.6  -10.822699   -2.378103  -1.046954  -1.170985  -14.247753  -14.371785\n",
       "3.1   -8.019843   -1.380337  -0.442150  -0.509328   -9.842331   -9.909509\n",
       "3.6   -6.110264   -0.844514  -0.156877  -0.198227   -7.111655   -7.153005\n",
       "4.1   -4.723460   -0.542358  -0.089353  -0.116866   -5.355173   -5.382684\n",
       "4.6   -3.818159   -0.363483   0.005456  -0.012908   -4.176186   -4.194550\n",
       "5.1   -3.086384   -0.252195  -0.013427  -0.025508   -3.352006   -3.364088"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dft_pbe0['f_h2o']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Distance \n",
    "water2_d_file = 'distance_water2.dat'\n",
    "zn_h2o_d_file = 'distance_zn_hoh.dat'\n",
    "f_h2o_d_file  = 'distance_f_hoh.dat'\n",
    "cl_h2o_d_file = 'distance_cl_hoh.dat'\n",
    "oh_h2o_d_file = 'distance_oh_hoh.dat'\n",
    "\n",
    "d = {}\n",
    "d['water2'] = pd.read_csv(water2_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['zn_h2o'] = pd.read_csv(zn_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['f_h2o']  = pd.read_csv(f_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['cl_h2o'] = pd.read_csv(cl_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "d['oh_h2o'] = pd.read_csv(oh_h2o_d_file,sep='\\s+',header=0,comment='#')\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>d</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.74</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.84</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.94</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>2.03</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>2.14</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>2.24</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>2.34</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>2.54</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>3.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>4.04</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>5.04</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "       d\n",
       "0   1.54\n",
       "1   1.74\n",
       "2   1.84\n",
       "3   1.94\n",
       "4   2.03\n",
       "5   2.14\n",
       "6   2.24\n",
       "7   2.34\n",
       "8   2.54\n",
       "9   3.04\n",
       "10  4.04\n",
       "11  5.04"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "d['water2']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'OH$^{-}$ \\\\dots H$_{2}$O')"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x2160 with 10 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#cc_alpha = 0.4 # Control the alpha value of the CCSD(T) curves to stop them from being intrusive\n",
    "\n",
    "Xlabel = 'd / \\u00c5'\n",
    "Ylabel = 'E / kcal mol$^{-1}$'\n",
    "\n",
    "#Eint2  = '$E\\mathrm{_{int}^{[2]}}$'\n",
    "\n",
    "#fig = plt.figure(figsize=(21,15)) # taille horizontale x verticale\n",
    "fig, grph = plt.subplots(5, 2, figsize=(15,30))\n",
    "\n",
    "##########\n",
    "# H20..H2O\n",
    "##########\n",
    "\n",
    "grph[0, 0].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[0, 0].plot(d['water2']['d'],dft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[0, 0].set_xlabel(Xlabel)\n",
    "grph[0, 0].set_ylabel(Ylabel)\n",
    "grph[0, 0].legend(loc='lower right',frameon=False)\n",
    "grph[0, 0].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "grph[0, 1].plot(d['water2']['d'],cc_ref['water2']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2['water2']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[0, 1].plot(d['water2']['d'],sapt2p3['water2']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_pbe0['water2']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[0, 1].plot(d['water2']['d'],saptdft_b3lyp['water2']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[B3LYP/AC]')\n",
    "grph[0, 1].set_xlabel(Xlabel)\n",
    "grph[0, 1].set_ylabel(Ylabel)\n",
    "grph[0, 1].legend(loc='lower right',frameon=False)\n",
    "grph[0, 1].set_title('H$_{2}$O \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Zn..H2O\n",
    "##########\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[1, 0].plot(d['zn_h2o']['d'],dft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[1, 0].set_xlabel(Xlabel)\n",
    "grph[1, 0].set_ylabel(Ylabel)\n",
    "grph[1, 0].legend(loc='lower right',frameon=False)\n",
    "grph[1, 0].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],cc_ref['zn_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2['zn_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],sapt2p3['zn_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_pbe0['zn_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[1, 1].plot(d['zn_h2o']['d'],saptdft_b3lyp['zn_h2o']['Eint'], \n",
    "                'g', linestyle='--', marker='D', markerfacecolor='g',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[B3LYP/AC]')\n",
    "grph[1, 1].set_xlabel(Xlabel)\n",
    "grph[1, 1].set_ylabel(Ylabel)\n",
    "grph[1, 1].legend(loc='lower right',frameon=False)\n",
    "grph[1, 1].set_title('Zn$^{2+}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# F..H2O\n",
    "##########\n",
    "grph[2, 0].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_pbe0['f_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[2, 0].plot(d['f_h2o']['d'],dft_b3lyp['f_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[2, 0].set_xlabel(Xlabel)\n",
    "grph[2, 0].set_ylabel(Ylabel)\n",
    "grph[2, 0].legend(loc='upper right',frameon=False)\n",
    "grph[2, 0].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[2, 1].plot(d['f_h2o']['d'],cc_ref['f_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2['f_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],sapt2p3['f_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[2, 1].plot(d['f_h2o']['d'],saptdft_pbe0_noac['f_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/noAC]')\n",
    "grph[2, 1].set_xlabel(Xlabel)\n",
    "grph[2, 1].set_ylabel(Ylabel)\n",
    "grph[2, 1].legend(loc='upper right',frameon=False)\n",
    "grph[2, 1].set_title('F$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# Cl..H2O\n",
    "##########\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_pbe0['cl_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[3, 0].plot(d['cl_h2o']['d'],dft_b3lyp['cl_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[3, 0].set_xlabel(Xlabel)\n",
    "grph[3, 0].set_ylabel(Ylabel)\n",
    "grph[3, 0].legend(loc='upper right',frameon=False)\n",
    "grph[3, 0].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],cc_ref['cl_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2['cl_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],sapt2p3['cl_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[3, 1].plot(d['cl_h2o']['d'],saptdft_pbe0_noac['cl_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/noAC]')\n",
    "grph[3, 1].set_xlabel(Xlabel)\n",
    "grph[3, 1].set_ylabel(Ylabel)\n",
    "grph[3, 1].legend(loc='upper right',frameon=False)\n",
    "grph[3, 1].set_title('Cl$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "##########\n",
    "# OH..H2O\n",
    "##########\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_pbe0['oh_h2o']['SCF-TOT'], \n",
    "                'b', linestyle='-', marker='o', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : PBE0')\n",
    "grph[4, 0].plot(d['oh_h2o']['d'],dft_b3lyp['oh_h2o']['SCF-TOT'], \n",
    "                'g', linestyle='-', marker='D', markerfacecolor='white',\n",
    "                label=r'$E_{\\mathrm{int}}$ : B3LYP')\n",
    "grph[4, 0].set_xlabel(Xlabel)\n",
    "grph[4, 0].set_ylabel(Ylabel)\n",
    "grph[4, 0].legend(loc='upper right',frameon=False)\n",
    "grph[4, 0].set_title('OH$^{-}$ \\dots H$_{2}$O')\n",
    "\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],cc_ref['oh_h2o']['Eint'], \n",
    "                'k', linestyle='-', marker='o',\n",
    "                label=r'$E_{\\mathrm{int}}$ : CCSD(T)')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2['oh_h2o']['Tot'], \n",
    "                'k', linestyle=':', marker='^', markerfacecolor='k',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT2')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],sapt2p3['oh_h2o']['Tot'], \n",
    "                'grey', linestyle=':', marker='v', markerfacecolor='grey',\n",
    "                label=r'$E\\mathrm{_{int}^{[3]}}$ : SAPT2+3')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='b',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/AC]')\n",
    "grph[4, 1].plot(d['oh_h2o']['d'],saptdft_pbe0_noac['oh_h2o']['Eint'], \n",
    "                'b', linestyle='--', marker='o', markerfacecolor='white',\n",
    "                label=r'$E\\mathrm{_{int}^{[2]}}$ : SAPT(DFT)[PBE0/noAC]')\n",
    "grph[4, 1].set_xlabel(Xlabel)\n",
    "grph[4, 1].set_ylabel(Ylabel)\n",
    "grph[4, 1].legend(loc='upper right',frameon=False)\n",
    "grph[4, 1].set_title('OH$^{-}$ \\dots H$_{2}$O')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig('TOT_SAPT_SAPTDFT_DFT.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

